Reading Position Is the Baseline to Beat: A Time-Ordered Evaluation of Personalised Highlight Prediction

A reader's first highlights on a page are the cheapest personal signal a reading product has. The natural plan is to suggest what similar earlier readers marked, and to judge the result against popularity. We argue that the baseline to beat is reading position. In a time-ordered evaluation on one social highlighting platform (7,343 reader-page pairs on 1,511 pages after one highlight), ranking the sentences just below a reader's first highlight, with no other reader's data, puts the next highlight in the top five 47% of the time, against 26% for popularity and 29% for the better of two similarity methods. The baseline depends on the target: over all later highlights that ranking loses to popularity, while popularity discounted by distance from the latest highlight, at the scale with the best average precision of three tried, beats popularity and both similarity methods on both targets. In a comparison specified in advance, neither similarity method shows a gain over popularity in average precision over all later highlights, from one to five highlights, and a gain of +0.01 is excluded. Nor would a gain by itself show that a method has found a reader's preferences: synthetic readers who share one set of preferences produce one, and an evaluation out of time order shows a method where the reader went. The position results are exploratory and unconfirmed. Personalisation inside a document should be evaluated in time order and against reading position.

==> anc/A-PREREG.md <==
# Pre-registration — `21_first-m-marks` (v2.1)

**How many highlights before a reader's within-document neighbours are found? An order-free
test of the nearest-reader design Paper III licensed, with the structural claim corrected
against a run-preserving null at a fine position resolution.**

v1 was committed 2026-10-03 before any record was read; v2 before any outcome on real data; this
v2.1 after the exploration split had been scored by v2 code (outcomes seen: exploration only) and
**before any confirmation outcome**. The confirmation split stays sealed until Amendment 1 (the
frozen exploration choices, the freeze file's sha256) is committed; `analyze.py` and `verdict.py`
refuse to score it otherwise (§11). Every later change is a numbered amendment. Governance:
`STUDY-NOTE.md`. House method: `docs/offline-evaluation-method.md`.

## 0. How the design got here (audit trail)

- **v1 → v2 (governance).** v1 planned a new production extraction to obtain timestamps. A new
  extraction falls under the programme's prospective honest-broker regime
  (`research/IRB/PROTOCOL.md` §6), which nobody can currently satisfy, and new-extraction
  experiments were already deferred. v2 uses only an existing, private-filtered,
  checksum-pinned artifact; the time-ordered study is deferred (`followup-temporal/`).
- **v2 (round-1 audits: Codex gpt-6.1-sol effort max, 30 findings; Claude Opus 5.5, 22).**
  Readers differ in which part of a document they read, which alone makes unmatched identity
  and random-neighbour controls positive; the structural test became position-matched.
- **v2.1 (round-2 audits: Codex, 30 findings; Claude, 2 critical + 7 high + 8 medium).** The
  Claude auditor showed, with this study's own code, that the v2 structural test (start-block
  matching at 8 relative blocks, raw S) still reports "structure" in worlds with **no reader
  groups**: (a) readers who read narrow contiguous windows inside a block, (b) readers who
  differ in highlight length. v2.1 therefore (i) makes the structural estimand **S_corr = S −
  S_null**, the identity advantage minus the same quantity on a run-preserving null that keeps
  every reader's runs per (run length, position block), averaged over two null realisations;
  (ii) matches donor runs on **length class and a block of b sentences** (b in sentences, so
  resolution does not depend on document length), choosing the finest b the data support;
  (iii) tests the estimand against three synthetic worlds without groups (reading ranges,
  narrow windows, highlight-length style) and a planted world calibrated on the **same null's**
  excess; (iv) adds a non-personal, position-aware product competitor (REGPOP) and a
  product-aligned variant (document-order reveal, scoring only what lies ahead); (v) moves
  moderation to the document level (the leave-target-out pool statistic is mechanically
  anti-correlated with the target's own closeness); (vi) binds every control to the code
  that produced it. Earlier exploration numbers (v2 code) are superseded by the v2.1 rerun.

## 1. Background, and what is and is not claimed

Paper III (arXiv:2606.11613; BEYOND'26 camera-ready `research/09_workshops/beyond26/paper.tex`
§6) found within-document reader sub-structure (nearest-neighbour agreement z ≈ +6.3 against a
margin-preserving curveball null), left cross-document stability undecided, and licensed one
design: score past readers against a newcomer's first *m* marks by binary cosine, rank the
remaining sentences by the nearest neighbours' marks, evaluate by average precision on the
held-out marks against popularity, with random neighbours as a sterner control.

**The method is known** (literature sweep, 2026-10-03, before any outcome): Given-*m* user-kNN
against popularity is Breese, Heckerman & Kadie (UAI 1998); session-kNN with first-*n* reveal is
Jannach & Ludewig (RecSys 2017) and Ludewig & Jannach (UMUAI 2018); "how many clicks before the
goal is guessed" is Jannach, Lerche & Jugovac (RecSys 2015); new users need a few ratings before
CF beats an averaged baseline (Kluver & Konstan, RecSys 2014); highlights in other sections of a
text predict held-out highlights better than popularity (Winchell, Lan & Mozer, *Cognitive
Science* 2020); a newcomer's few labels pick a most-similar annotator who beats a random one but
rarely the aggregate (Tavernor & Mower Provost, 2025); consensus-of-prior-readers passage
recommendation is Bradshaw & Light (Hypertext 2007). Cosine weighting of all readers is
weighted item co-occurrence; at *m* = 1 a binary cosine ranks co-markers by how little else
they marked (for single-sentence queries).

**What is claimed is a measurement**: how much of the within-document agreement Paper III
measured is usable from *m* highlights, and how much survives controls for highlight
contiguity, reading position at a stated resolution, highlighting style and overall salience;
plus how identifiable a reader is from *m* highlights. The likeliest product outcome given the
literature is a small or null gain, so equivalence is read too (§12).

## 2. Research questions

- **RQ-A (product).** Given *m* of a reader's highlights, does ranking the rest of the document
  by the nearest co-readers' marks predict the reader's other highlights better than popularity
  — and better than popularity among the co-readers of the same region (non-personal)?
- **RQ-B (mechanism).** Is there an identity advantage — the reader's own highlights finding
  better co-readers than a stranger's highlights of the same length classes from the same
  b-sentence blocks — **beyond what a run-preserving block null with the same per-reader run
  profile yields**, away from local contiguity?
- **RQ-C (identification).** How fast do the neighbours found from *m* runs converge on the
  neighbours found from all of the reader's marks, and how identifiable is a reader from *m*
  highlights?
- **RQ-D (moderation, exploratory).** Do documents whose readers show more structure (Paper III's
  statistic against the curveball, span and block-span nulls) give larger gains?

## 3. Data and split

`research/05_coldstart-salience/17-human-model-fusion/data/train-marks.json` (1,555 documents,
each with ≥ 6 readers; per reader a run-local hash and the set of highlighted sentence indices;
produced 2026-08-03 with private records skipped; sha256 pinned in `research/PROTECTED.json` and
verified on every load). No timestamps; highlight boundaries are not stored, so a **run** (a
maximal run of consecutive marked sentences) stands in for a highlight; `origin`/`_via` were not
filtered; the documents are the Paper VIII training corpus, not a uniform draw (house method §11).
Split by the first 8 hex digits of sha1(docId + "|21_first-m-marks|split-v1") mod 3: 0 →
exploration (524 documents), else confirmation (1,031). The same people can appear in both.

## 4. Units

A unit is (document, target reader, *m*) for every target with ≥ *m* + 1 runs and *m* ∈ 1…8
(1–5 registered). For each unit, **3 reveal draws**: *m* runs chosen uniformly (seeded); revealed
*S*; positives *Y* = the reader's other marks; candidates *C* = all sentences \ *S*; pool = every
other reader of the document (≥ 5). A unit's metric is the mean over the draws in which it is
defined; draw-level fire and coverage rates are recorded. Fixed cohort: readers with ≥ 6 runs.

## 5. Scorers (lexicographic keys; "then" = tie-break)

| arm | definition |
| --- | --- |
| **POP** | pool readers marking c |
| **REGPOP** | marks among the pool readers who marked anything in the b-sentence blocks *S* touches, then POP — non-personal, position-aware |
| **KNN_k** | marks of the *k* pool readers with the largest binary cosine > 0 to *S* (seeded ties), then POP |
| KNN-INC_k | tiered: 1[POP ≥ 2], then KNN, then POP (a tiering, not a hard filter; singleton exposure is measured) |
| BLEND_k | nb/|N| + POP/|P| |
| KNNOV_k | neighbours by raw overlap count instead of cosine |
| RAND_k / RANDREG_k | the same number of neighbours KNN used, drawn uniformly from the pool / from the REGPOP readers (20 draws) |
| SWAP (unmatched) | donor = another reader with ≥ *m* runs; query = *m* random runs of the donor |
| **SWAP (matched, b)** | for every revealed target run, one donor run of the same **length class (1, 2, ≥ 3)** starting in the same **block of b sentences** (without replacement); up to 5 donors |
| ORACLE_k | neighbours by cosine to all of the target's marks (diagnostic only) |
| UBCF / ITEM | cosine-weighted marks of all pool readers / mean P̂(c \| s) over revealed s, then POP |

**Identity pairs**: for each donor, KNN and SWAP use the **same pool (P \ {donor}, ≥ 4)** and the
**same candidate set: C minus the donor's query, with ±2-sentence windows around both queries
removed** (symmetric gap). S(m) = mean over donors of AP(KNN) − AP(SWAP) on that set.

## 6. Metrics

Tie-aware average precision (exact expectation over random order within ties; brute-force checked
in `test_lib_fm.py`); tie-aware P@5; the exact random floor.

## 7. The confirmatory family

On the confirmation split, with *k* = *k*\* and b = b\* (§11), for each *m* ∈ {1,…,5}:

- **C1(m)** = AP(KNN) − AP(POP).
- **S_corr(m)** = S(m) on the real data − S(m) on the **block null** (`lib_fm.span_curveball`
  with blocks of b\* sentences: runs move between readers only within the same exact run length
  and the same block, so every run, every sentence's popularity, every reader's run lengths and
  every reader's runs per block are preserved), averaged over **two null realisations** (seeds 1
  and 2), paired per unit (document, target, *m*) where both are defined.

Ten tests; **two-way (document × reader) pigeonhole bootstrap, 10,000 resamples, seed 20261003**;
two-sided bootstrap p-values; **Holm** over the ten (a missing cell keeps p = 1). Resolved
positive = Holm p < 0.05 and the 95% interval above 0 (negative likewise); otherwise a bound.
Equivalence is a separate secondary reading (TOST at ±0.01 on the two-way 90% interval, per
*m*, uncorrected). Smallest product-relevant effect: **+0.01 AP**.

## 8. Secondary analyses (intervals; no multiplicity claim)

KNN − REGPOP (product against a non-personal position-aware ranker); REGPOP − POP; C2 (KNN −
RAND), C2reg (KNN − RANDREG; known from the exploration block null to be range-biased, so read
descriptively); unmatched identity; **raw S at b ∈ {20, 10, 5}** (the resolution profile — if it
falls as b shrinks, the identity signal is position at that scale); raw S and null S separately;
**the product-aligned variant**: the first *m* runs in document order are revealed and only
sentences after the last revealed run are ranked and scored, for KNN, BLEND and UBCF against POP
and REGPOP; BLEND − POP, UBCF − POP, ITEM − POP, KNN − UBCF (assignment versus co-occurrence),
KNN − KNNOV, tiered − POP; P@5; gap-excluded C1; the fixed cohort's C1; C1 where S is defined
versus where it is not (the matched-donor population is selected); S diagnostics (query sizes,
query popularity and neighbourhood sizes on both sides, positives masked by the donor query);
twin-target sensitivities at cosine 0.8 and 0.9 (targets with a near-duplicate co-reader
excluded; inconclusive, not proof of copying, if a result changes); neighbour recovery (Jaccard
of KNN's and ORACLE's neighbours minus RAND's, with an interval); identifiability: the share of
units in which no co-reader marked everything revealed, fewer than five people share it, and the
share of KNN's / the tiered variant's top five that only one co-reader marked.

## 9. Moderation (RQ-D, exploratory)

Paper III's statistic is computed per confirmation document on all readers (`struct_z.mjs`,
readers with ≥ 2 marks, ≥ 6 readers, 200 permutations) as raw excess over the curveball, span and
block-span (b\*) nulls. Document-mean C1 and S_corr (units *m* = 1–3) are regressed on each
standardised excess with covariates log(readers), runs per reader, mean run length and
log(sentences), weighted by units, document bootstrap; estimated only with ≥ 30 documents and
when ≥ 10% of the excess varies beyond the covariates. No per-document policy is claimed.

## 10. Gates (decided now; enforced by `verdict.py`)

- **G0 provenance**: the source's sha256 equals the `PROTECTED.json` pin.
- **G3 — worlds without reader groups** (`run_controls.py`; 500 documents each, two corpora per
  world, calibrated on the exploration split's marginals): *range* (each reader keeps the (first,
  last) positions of a resampled exploration reader, whole runs inside), *narrow* (each reader
  reads one contiguous window of 8–20% of the document) and *style* (readers mark only single
  sentences or only three-sentence runs). At each *m*, S_corr must be within ±0.005 and not
  resolved positive (under the real rule: two-way bootstrap, Holm over *m*) in **every** corpus;
  otherwise the structural verdict at that *m* is **not adjudicated**.
- **G4 — positive control at the measured strength**: the range world plus two planted reader
  groups (group profiles carry the position profile), with (β, group-profile gamma shape) on
  {0, 0.25, 0.5} × {0.05, 0.1, 0.2, 0.4} chosen so that the synthetic median raw excess over the
  **block-span null at b\*** matches the exploration documents' (target read automatically from
  `struct_z.mjs` output; two seeds × 200 documents per grid point; tolerance ±25%, recorded).
  Three corpora; power at *m* = share in which S_corr is resolved positive under the real rule;
  below 2/3, an unresolved real S_corr is labelled uninformative.
- **G5 density**: a C1 cell with draw-level KNN fire < 50%, or an S_corr cell with draw-level
  matched-donor coverage < 50%, is not adjudicated.
- Diagnostics reported, not gated: the null's movement rate; the real data's null S; the
  resolution profile; the random floor.

## 11. Exploration, freezing, confirmation

On the exploration split only: choose **k\*** ∈ {3, 5, 10} by the largest mean C1 over *m* = 1–5
(ties → smaller *k*); choose **b\*** ∈ {20, 10, 5} as the **smallest** block size whose
draw-level matched-donor coverage is ≥ 50% at every *m* = 1–3 (else 20); run the exploration
block null at b\*; compute the structure statistic at b\* on the exploration documents; calibrate
G4; run `run_controls.py`. `analyze.py freeze` refuses unless every control file exists **and
was produced by the current code** (each result file records the hashes of the nine frozen code
files: `analyze.py`, `lib_fm.py`, `verdict.py`, `struct_z.mjs`, `synth.py`,
`calibrate_planted.py`, `shard_struct_z.py`, `run_controls.py`, `report.py`), then records k\*,
b\*, the source, the code, numpy's version and every control file's hash. Amendment 1 records the
freeze's sha256 and is committed with it; the branch is pushed for a server-side timestamp.
`confirm`, `null --split confirmation`, `family`, `moderator` and `verdict.py` refuse to run
unless the freeze is committed at HEAD and unmodified, the committed PREREG contains its sha256,
k\*/b\* equal the exploration selection, numpy matches, and every frozen hash still matches.

## 12. Interpretation (mechanical: `verdict.py`)

**Product** per *m* — not adjudicated if G5 fails; "beats popularity by at least 0.01" only if the
lower bound is ≥ 0.01; "reaches the threshold" if the estimate is; "below the threshold" if
resolved positive but smaller; "worse"; "practically equivalent" (secondary TOST); otherwise a
bound. KNN − REGPOP is printed beside it, without a mechanism claim. **Structure** per *m* — not
adjudicated if G5 or G3 fails; resolved positive S_corr → "a reader's own highlights find
co-readers who predict the rest better than a stranger's highlights of the same lengths from the
same b\*-sentence blocks, beyond what a block null with the same per-reader run profile yields,
away from a ±2-sentence window"; the twin-target sensitivity is printed (inconclusive if it
changes); an unresolved S_corr with G4 power < 2/3 is uninformative. *m*\*product and
*m*\*structure take the adjudicated statuses only. The curve with intervals, not the threshold,
is the result (house method §8.2).

## 13. Known limits

Position is controlled at b\*-sentence blocks and three length classes, not finer: structure
that lives below that resolution is counted as position. S_corr's interval treats the averaged
null as fixed per unit (two realisations limit, but do not remove, null sampling error). The
matched-donor population is selected (heavier readers; reported). Order-free reveal is not the
deployed first-*m*-in-time situation (the product-aligned variant approximates reading order by
document order). Runs approximate highlights. The private filter is the 2026-08-03 snapshot;
accepted-suggestion contamination is unmeasured; the same people appear in both splits; pools are
not deduplicated; the corpus is one platform's training corpus. The span samplers preserve their
invariants exactly but their connectivity is not proven (movement is reported).

## 14. Not run here, and why

The time-ordered first-*m* test and moderation by Paper III's published per-document z on its
own 75 RQ1 documents need a new production extraction (timestamps; RQ1's documents are in no
existing artifact) and are deferred until an honest-broker regime exists (`followup-temporal/`).

## Revision history (all before any confirmation outcome)

- R1–R2 (v1, before any record was read): synthetic smoke tests; Firestore over REST.
- R3 (v2): governance pivot; position-matched identity; run-preserving nulls; verdict as code.
- R4 (v2): literature positioning; KNN − UBCF, KNN − KNNOV; identifiability; TOST.
- R5 (v2, after the exploration split was scored): round-2 Codex findings — no fallback test;
  bias-equivalence G3; two null realisations; three corpora per control; draw-level density;
  six-reader documents kept; symmetric freeze; Holm with missing cells; empty two-way resamples
  redrawn.
- R6 (this version, v2.1): round-2 Claude findings — S_corr as the estimand; length-class and
  sentence-block matching with the finest supported b; G3 worlds for narrow windows and
  highlighting style; G4 calibrated on the block null; REGPOP and the product-aligned variant;
  document-level moderation; provenance-bound controls; symmetric gap; twin thresholds 0.8/0.9.
  The exploration split is re-scored with v2.1 code; its v2 numbers are superseded.

## Amendments

### Amendment 1 — the frozen exploration choices and what the controls already decide (2026-10-04, before any confirmation outcome)

- **k\* = 3** (mean C1 over m = 1–5: 0.00730 for k = 3, 0.00676 for 5, 0.00680 for 10 — a margin of 0.0005).
- **b\* = 20 sentences, by the rule's fallback**: no block size reached 50% draw-level matched-donor coverage at every m = 1–3 (minimum over m = 1–3: b = 20 0.498, b = 10 0.295, b = 5 0.155).
- **G4 strength**: β = 0.0, group shape 0.1 — median block-span excess +0.0045 against the exploration target +0.0054 (within ±25%). (`calibrate_planted.py` prints "over the curveball null" in its first log line; the statistic is the block-span excess, as `planted-calibration.json` records. Cosmetic; left unchanged to keep the frozen code's provenance.)
- **G3 control results (S_corr, the real rule)**:
  - range-1: m=1 +0.0004 (pHolm 1.000); m=2 -0.0001 (pHolm 1.000); m=3 -0.0008 (pHolm 1.000); m=4 +0.0041 (pHolm 1.000); m=5 -0.0001 (pHolm 1.000)
  - range-2: m=1 +0.0012 (pHolm 1.000); m=2 +0.0014 (pHolm 1.000); m=3 +0.0016 (pHolm 1.000); m=4 -0.0037 (pHolm 1.000); m=5 +0.0071 (pHolm 1.000)
  - narrow-1: m=1 +0.0153 (pHolm 0.003); m=2 +0.0182 (pHolm 0.068); m=3 +0.0019 (pHolm 1.000); m=4 -0.0038 (pHolm 1.000); m=5 -0.0062 (pHolm 1.000)
  - narrow-2: m=1 +0.0193 (pHolm 0.003); m=2 +0.0248 (pHolm 0.003); m=3 +0.0070 (pHolm 1.000); m=4 +0.0025 (pHolm 1.000); m=5 +0.0152 (pHolm 1.000)
  - style-1: m=1 +0.0001 (pHolm 1.000); m=2 +0.0007 (pHolm 1.000); m=3 +0.0007 (pHolm 1.000); m=4 -0.0007 (pHolm 1.000); m=5 -0.0030 (pHolm 1.000)
  - style-2: m=1 -0.0017 (pHolm 1.000); m=2 -0.0007 (pHolm 1.000); m=3 -0.0023 (pHolm 1.000); m=4 -0.0024 (pHolm 1.000); m=5 +0.0017 (pHolm 1.000)
- **G4 power** (S_corr resolved positive among three planted corpora): m=1 3/3, m=2 3/3, m=3 2/3, m=4 2/3, m=5 2/3.
- 🚨 **Consequence, recorded before the confirmation split is scored**: the *narrow-window* world — every reader reads one contiguous window of 8–20% of the document, no reader groups — produces a **resolved positive S_corr at m = 1** (+0.015 and +0.019) and fails G3 at m = 1, 2, 3 and 5 as well. **At the resolution these data support (20-sentence blocks), the structural test cannot separate reader structure from section-focused reading.** By §10 the structural verdict will be *not adjudicated* at m = 1, 2, 3 and 5 whatever the confirmation shows; m = 4 passes G3 but had 35% matched-donor coverage on exploration, so it will most likely fail G5. The product family (C1) is unaffected.
- Exploration-split S_corr at b = 20 (document intervals, for reference): m = 1 +0.0090 [+0.0056, +0.0126], m = 2 +0.0058, m = 3 +0.0077, m = 4 +0.0094, m = 5 +0.0032 — the same size as, or smaller than, the narrow-window artifact.
- **Specified now, run after the confirmation as EXPLORATORY (not in the family)**: the same S_corr at **b = 5** for **m = 1 only** (exploration coverage 0.70) on the confirmation split, with the block null at b = 5 (two realisations), its own G3 on the six existing G3 corpora rescored at b = 5 and power on the three planted corpora rescored at b = 5, by a separate script that does not modify any frozen file. It is labelled exploratory because b = 5 was chosen after the b = 20 controls were seen.
- **Freeze**: `results/freeze.json`, sha256 **030669aad4c267beedcc05f13bc54b0f12aa008f64aac649c2d8ea6b896d34b5**.

### Amendment 2 — exploratory: does the number of marks a reader needs depend on the document's structure? (2026-10-04 05:45 UTC = 2026-10-03 22:45 PDT, before any confirmation outcome)

- **Why.** The PI asked, after the BEYOND'26 talk, whether the *m* a reader needs changes with Paper III's per-document z. Only **2** of Paper III's 75 RQ1 documents are in this artifact, both in the exploration split (see the correction below), so its statistic is **recomputed** on every confirmation document from all of its readers (`struct_z.mjs`, as in §9) and used as a stratifier. The documents here have far fewer readers than RQ1's, so the z scale is not Paper III's.
- 🚨 **Correction to §14 ("RQ1's documents are in no existing artifact").** That came from a design-time check that hashed RQ1's URLs and compared them with this file's document ids. It could only ever match ids that are URL hashes, and 1,368 of the 1,555 ids are not (they are older auto-generated Firestore ids; 186 are 20-hex). Joined instead through the Paper VIII corpus file (`14-fuse-distil/data/corpus.json`, which stores each document's normalised-URL sha1 next to its id and contains all 1,555 documents), **2 of the 75 RQ1 URLs are in this artifact** — the same 2 with or without `www.`, trailing-slash, `index.html` or fragment variants. Both sit in the exploration split. Two documents cannot carry a stratified analysis, so §14's deferral stands, for this corrected reason. (A coarser check had looked worse: 70 of the 75 RQ1 documents are on sites that also appear here, and 16 match a document here on site and sentence count. None of those 16 is among the 2 the URL join finds: they are different URLs on the same sites, though the same article under a different URL is not excluded.)
- **What runs.** `exploratory_z_terciles.py` (not frozen; it imports the frozen code and modifies none) splits the confirmation documents into terciles by **(primary)** the z against the curveball null and **(secondary)** the raw excess over the block-span null at b\* = 20 (the structure left once contiguity and position are held). Within each tercile, for *m* = 1–5: C1, KNN − REGPOP, neighbour recovery, the share of units unique by their reveal, ORACLE − POP, and the share of the oracle's gain that *m* runs capture (a ratio of means on the same units). Growth from *m* = 1 to *m* = 5 is read on the fixed cohort (≥ 6 runs: the same readers at every *m*). Top − bottom tercile contrasts. Document-cluster bootstrap, 2,000 resamples; no multiplicity correction; **no claim**.
- **Reading, fixed now.** "Structured documents need fewer marks" would show as the top tercile's C1 or recovery curve sitting above the bottom tercile's at small *m* **while its growth from *m* = 1 to 5 is no larger**. A level shift with equal growth means structured documents gain more at every *m*, not that they need fewer marks. z grows with readers per document, so a tercile difference is confounded with pool size; the composition (readers, sentences, runs per reader) is printed beside it, and the registered moderator regression (§9) remains the covariate-adjusted reading.
- **Operational note.** The three confirmation jobs started at 22:09 PDT were stopped when the session's process exited, before any of them wrote an output (their logs show progress lines and the null's movement rate only). All three were restarted unchanged at 22:30 PDT, detached from the session. `exploratory_b5.py` was started at the same time, not after the confirmation as Amendment 1 says; neither reads the other's output.
- **Implementation refined after a pre-outcome code audit** (Codex gpt-6.1-sol, effort max, finished 2026-10-04 05:59 UTC; 13 findings: 0 critical, 3 high, 8 medium, 2 low; it read code and documents only). The confirmation outputs were written at 05:58 (scoring), 06:00 (structure statistic) and 06:04 UTC (block null); none of them has been viewed before these changes were committed. In `exploratory_z_terciles.py`: growth is a **within-reader** difference over readers whose value is defined at both *m* = 1 and *m* = 5 (recovery is undefined where KNN never fired, so separate cohorts at the two ends could manufacture growth); the per-unit and structure files are **authenticated** against the committed aggregates (C1 and the uniqueness share at every *m* against `confirmation.json`; document counts, median excesses, split and b\* against the structure summary) and the script refuses on any mismatch or duplicate key; terciles are assigned over **every** confirmation document with the statistic, before units are selected, with tied values kept in one tercile (mid-ranks); the oracle share captured is flagged **unstable** when the ORACLE − POP interval reaches zero or any resample's denominator is non-positive; ORACLE − POP gets a top − bottom contrast; and the level contrasts for C1, recovery and uniqueness get a **two-way (document × reader) sensitivity**, because readers recur across documents and terciles. In `exploratory_b5.py`: paired raw and null summaries and paired coverage (so the printed raw − null equals S_corr), the share of null values that average both realisations, the gates labelled "*m* = 1 only, unadjusted", and each control corpus checked against the metadata its frozen b\* control recorded. `report_exploratory.py --check` now compares complete signed tokens with no rounding, and any exemption must be listed in RESULTS.md. Two findings concern inherited frozen behaviour and are disclosed rather than changed: "blocks of b sentences" are ⌈n/b⌉ equal relative-position bins of at most b sentences each; and a null unit is averaged over the realisations that define it (one or two).
- **The first `exploratory_b5.py` run** (started 22:33 PDT) finished before the audit. Its output was moved **unviewed** to `data/exploratory-b5.first-run.json` (sha256 `4a1f53889dfb3567341ab58e0dffb7fc13e3af66ba0f728503b7690e6764df90`) and the script is re-run with the changes above. The changes do not touch the S_corr computation, so the re-run's S_corr must equal the first run's; the comparison is reported with the results.

### Correction (2026-10-05, after all outcomes) — §1's summary of Tavernor & Mower Provost (2025)

§1's literature sweep says that "a newcomer's few labels pick a most-similar annotator who beats a random
one but rarely the aggregate". That misreads the paper. Its most-similar annotator model beats a randomly
chosen annotator's and, in most comparisons, models trained on the aggregate label. What does better, in
all but one comparison, is an oracle aggregate that includes the new annotator's own labels. The sentence
is left as written above; it was cited as background, and nothing in the design rests on it.


==> anc/A-REPORT-exploratory.md <==
# Generated report — 21_first-m-marks: exploratory, post hoc, supplementary and unformatted registered aggregates

_Generated by `report_exploratory.py` from `results/*.json`; do not edit by hand. Nothing here is part of the confirmatory family._

## Registered aggregates that report.py leaves unformatted

Near-duplicate target share at m = 1 (cosine of full mark sets with some co-reader): >= 0.8 0.084, >= 0.9 0.047.

### Support by m (eligible reader-document units)

| m | units | documents | readers | median pool | median runs of the target |
|---|---|---|---|---|---|
| 1 | 6878 | 1030 | 3018 | 8.0 | 6.0 |
| 2 | 5646 | 1021 | 2498 | 8.0 | 7.0 |
| 3 | 4795 | 1005 | 2156 | 8.0 | 8.0 |
| 4 | 4076 | 976 | 1885 | 8.0 | 9.0 |
| 5 | 3498 | 943 | 1660 | 8.0 | 10.0 |
| 6 | 3051 | 876 | 1481 | 8.0 | 12.0 |
| 7 | 2594 | 817 | 1301 | 8.0 | 13.0 |
| 8 | 2262 | 760 | 1165 | 8.0 | 14.0 |

### S diagnostics at b* (PREREG §8; means over units)

| m | target query size | donor query size | target query popularity | donor query popularity | target neighbours | donor neighbours | positives masked by the donor query |
|---|---|---|---|---|---|---|---|
| 1 | 1.670 | 1.672 | 1.978 | 1.976 | 1.515 | 1.520 | 0.041 |
| 2 | 3.299 | 3.293 | 2.017 | 1.996 | 2.116 | 2.099 | 0.070 |
| 3 | 4.850 | 4.787 | 2.184 | 2.135 | 2.430 | 2.416 | 0.095 |
| 4 | 6.310 | 6.316 | 2.188 | 2.121 | 2.590 | 2.585 | 0.116 |
| 5 | 7.773 | 7.810 | 2.262 | 2.214 | 2.715 | 2.700 | 0.130 |

### Gates at b* = 20 (`verdict.json`)

| m | KNN fire (G5, product) | matched-donor coverage (G5, structure) | paired coverage | G3 failures | G4 power |
|---|---|---|---|---|---|
| 1 | 0.794 | 0.880 | 0.998 | narrow-1, narrow-2 | 1.000 |
| 2 | 0.922 | 0.682 | 0.996 | narrow-1, narrow-2 | 1.000 |
| 3 | 0.959 | 0.497 | 0.993 | narrow-2 | 0.667 |
| 4 | 0.973 | 0.357 | 0.987 | none | 0.667 |
| 5 | 0.983 | 0.257 | 0.986 | range-2, narrow-1, narrow-2 | 0.667 |

### How much wider a two-way interval is than a document-cluster one (C1, the same units)

Ratio of 95% interval widths, two-way (family.json) over document-cluster (confirmation.json), m = 1..5: 1.63, 1.67, 1.52, 1.55, 1.45 (range 1.45 to 1.67).

### Equivalence reading (PREREG §7 secondary TOST at ±0.01 on the two-way 90% interval)

| m | C1 90% two-way interval | TOST at ±0.01 |
|---|---|---|
| 1 | [+0.0042, +0.0113] | not shown equivalent |
| 2 | [+0.0046, +0.0123] | not shown equivalent |
| 3 | [+0.0052, +0.0128] | not shown equivalent |
| 4 | [+0.0052, +0.0137] | not shown equivalent |
| 5 | [+0.0051, +0.0141] | not shown equivalent |

## SUPPLEMENT — registered (PREREG §8) but omitted by the frozen code; computed after the outcomes were seen

Document-order variant against REGPOP; document-cluster intervals. Inputs authenticated: True.

| m | BLEND − REGPOP (document order) | UBCF − REGPOP (document order) |
|---|---|---|
| 1 | +0.0029 [+0.0001, +0.0057] | +0.0036 [+0.0004, +0.0070] |
| 2 | +0.0046 [+0.0017, +0.0075] | +0.0073 [+0.0039, +0.0105] |
| 3 | +0.0050 [+0.0022, +0.0076] | +0.0094 [+0.0059, +0.0129] |
| 4 | +0.0052 [+0.0023, +0.0082] | +0.0109 [+0.0073, +0.0145] |
| 5 | +0.0041 [+0.0008, +0.0074] | +0.0109 [+0.0068, +0.0151] |

## Amendment 1 — S_corr at b = 5 sentences, m = 1 (k = 3)

Blocks: ceil(n / b) equal relative-position bins of at most b sentences (the frozen convention). Gates: m = 1 only, unadjusted: G3 = every no-group corpus within ±0.005 and not resolved positive (p < 0.05 and lower bound > 0); G4 power = share of planted corpora resolved positive. The frozen b* = 20 gates used Holm over m = 1..5.

Confirmation split: **S_corr +0.0036 [+0.0016, +0.0057]** (two-way bootstrap, p 0.0002; units 6087, documents 1006, readers 2686).
Paired decomposition (the same units): raw S +0.0045 [+0.0026, +0.0064], null S +0.0009 [-0.0005, +0.0024]. Draw-level matched-donor coverage 0.705; paired coverage 0.999; share of paired units whose null averages both realisations 0.997.
Unpaired, all units with S defined: raw S +0.0045 [+0.0027, +0.0064]; null S +0.0010 [-0.0005, +0.0024].

G3 pass: **False**; G4 power: **1.000**

| control corpus | S_corr [95% two-way CI] | p (unadjusted) | units | coverage | paired coverage | raw S (paired) | null S (paired) |
|---|---|---|---|---|---|---|---|
| range-1 | +0.0003 [-0.0015, +0.0024] | 0.7250 | 1892 | 0.582 | 0.999 | +0.0007 [-0.0011, +0.0025] | +0.0004 [-0.0012, +0.0021] |
| range-2 | +0.0000 [-0.0011, +0.0012] | 0.9930 | 1872 | 0.568 | 1.000 | -0.0007 [-0.0035, +0.0015] | -0.0007 [-0.0034, +0.0013] |
| narrow-1 | +0.0004 [-0.0041, +0.0050] | 0.8350 | 1972 | 0.422 | 0.997 | +0.0024 [-0.0027, +0.0078] | +0.0020 [-0.0023, +0.0061] |
| narrow-2 | +0.0060 [+0.0018, +0.0109] | 0.0040 | 2002 | 0.414 | 0.997 | +0.0047 [-0.0002, +0.0097] | -0.0012 [-0.0058, +0.0030] |
| style-1 | -0.0005 [-0.0023, +0.0013] | 0.5870 | 3141 | 0.786 | 1.000 | -0.0006 [-0.0023, +0.0011] | -0.0001 [-0.0015, +0.0012] |
| style-2 | -0.0009 [-0.0029, +0.0010] | 0.4060 | 2905 | 0.715 | 1.000 | -0.0013 [-0.0033, +0.0005] | -0.0004 [-0.0020, +0.0012] |
| planted-1 | +0.0050 [+0.0018, +0.0086] | 0.0020 | 1886 | 0.497 | 0.999 | +0.0066 [+0.0034, +0.0105] | +0.0015 [-0.0010, +0.0044] |
| planted-2 | +0.0040 [+0.0004, +0.0078] | 0.0310 | 1791 | 0.484 | 0.999 | +0.0048 [+0.0014, +0.0083] | +0.0008 [-0.0017, +0.0035] |
| planted-3 | +0.0061 [+0.0027, +0.0103] | 0.0030 | 2026 | 0.527 | 0.999 | +0.0068 [+0.0035, +0.0106] | +0.0006 [-0.0017, +0.0028] |

Re-run against the first run (set aside unviewed; `check_b5_rerun.py`): first-run sha256 matches the one recorded in Amendment 2: **True**; confirmation S_corr fields identical: **True**; controls identical: **9 of 9**; gates identical: **True**.

## Amendment 2 — the m curves by tercile of the document's structure statistic

k = 3, b* = 20; document cluster, 2000 resamples (level contrasts also two-way document x reader); fixed cohort = targets with >= 6 runs; inputs authenticated against the frozen aggregates: True

### Stratifier: Paper III's z against the curveball null (`zCurveball`), 727 documents

m = 1 units inside the terciles: 5702 of 6878 (0.829).

| tercile | documents | without units | statistic range | statistic median | readers/doc (median) | sentences/doc (median) | runs/reader (median of doc means) |
|---|---|---|---|---|---|---|---|
| 1 | 243 | 0 | -1.619 .. +1.171 | +0.318 | 8.0 | 93.0 | 5.50 |
| 2 | 242 | 0 | +1.176 .. +3.134 | +2.081 | 9.0 | 97.0 | 6.07 |
| 3 | 242 | 0 | +3.139 .. +27.920 | +4.869 | 10.0 | 111.5 | 6.68 |

| tercile | m | units | C1 | KNN − REGPOP | neighbour recovery | recovery units | unique by reveal | ORACLE − POP | oracle share captured | C1 (fixed cohort) | recovery (fixed cohort) |
|---|---|---|---|---|---|---|---|---|---|---|---|
| 1 | 1 | 1685 | -0.0053 [-0.0084, -0.0022] | -0.0074 [-0.0103, -0.0044] | +0.2892 [+0.2727, +0.3061] | 1547 | 0.343 [0.318, 0.370] | +0.0577 [+0.0506, +0.0651] | -0.092 [-0.148, -0.037] | -0.0045 [-0.0066, -0.0022] | +0.2067 [+0.1909, +0.2231] |
| 1 | 2 | 1364 | -0.0063 [-0.0094, -0.0033] | -0.0086 [-0.0118, -0.0055] | +0.3018 [+0.2853, +0.3196] | 1332 | 0.645 [0.606, 0.685] | +0.0482 [+0.0418, +0.0548] | -0.131 [-0.203, -0.066] | -0.0041 [-0.0068, -0.0013] | +0.2430 [+0.2283, +0.2591] |
| 1 | 3 | 1148 | -0.0041 [-0.0074, -0.0008] | -0.0062 [-0.0094, -0.0031] | +0.3104 [+0.2941, +0.3267] | 1133 | 0.780 [0.733, 0.822] | +0.0422 [+0.0367, +0.0483] | -0.097 [-0.179, -0.020] | -0.0024 [-0.0051, +0.0004] | +0.2682 [+0.2542, +0.2833] |
| 1 | 4 | 975 | -0.0039 [-0.0079, -0.0000] | -0.0054 [-0.0093, -0.0016] | +0.3276 [+0.3121, +0.3433] | 964 | 0.846 [0.808, 0.881] | +0.0401 [+0.0351, +0.0455] | -0.098 [-0.204, -0.001] | -0.0040 [-0.0068, -0.0010] | +0.3102 [+0.2950, +0.3254] |
| 1 | 5 | 830 | -0.0036 [-0.0071, -0.0002] | -0.0047 [-0.0081, -0.0013] | +0.3593 [+0.3433, +0.3755] | 827 | 0.886 [0.847, 0.919] | +0.0348 [+0.0301, +0.0394] | -0.103 [-0.213, -0.007] | -0.0036 [-0.0071, -0.0002] | +0.3593 [+0.3433, +0.3755] |
| 2 | 1 | 1892 | +0.0004 [-0.0034, +0.0041] | -0.0033 [-0.0073, +0.0007] | +0.2731 [+0.2599, +0.2873] | 1822 | 0.287 [0.265, 0.310] | +0.0891 [+0.0805, +0.0992] | +0.004 [-0.039, +0.047] | -0.0020 [-0.0048, +0.0010] | +0.1908 [+0.1783, +0.2038] |
| 2 | 2 | 1572 | +0.0016 [-0.0025, +0.0064] | -0.0018 [-0.0060, +0.0028] | +0.2998 [+0.2857, +0.3146] | 1554 | 0.591 [0.560, 0.623] | +0.0717 [+0.0649, +0.0798] | +0.023 [-0.036, +0.087] | -0.0009 [-0.0041, +0.0028] | +0.2278 [+0.2135, +0.2432] |
| 2 | 3 | 1337 | +0.0030 [-0.0012, +0.0076] | +0.0010 [-0.0032, +0.0056] | +0.3214 [+0.3086, +0.3344] | 1328 | 0.757 [0.725, 0.790] | +0.0696 [+0.0624, +0.0780] | +0.044 [-0.019, +0.106] | -0.0000 [-0.0035, +0.0038] | +0.2651 [+0.2516, +0.2788] |
| 2 | 4 | 1111 | +0.0031 [-0.0016, +0.0081] | +0.0009 [-0.0035, +0.0056] | +0.3371 [+0.3245, +0.3510] | 1108 | 0.839 [0.807, 0.871] | +0.0605 [+0.0535, +0.0688] | +0.051 [-0.027, +0.124] | +0.0028 [-0.0009, +0.0068] | +0.3112 [+0.2971, +0.3260] |
| 2 | 5 | 945 | +0.0008 [-0.0041, +0.0059] | -0.0008 [-0.0054, +0.0039] | +0.3520 [+0.3357, +0.3678] | 942 | 0.886 [0.853, 0.917] | +0.0516 [+0.0454, +0.0586] | +0.016 [-0.082, +0.107] | +0.0008 [-0.0041, +0.0059] | +0.3520 [+0.3357, +0.3678] |
| 3 | 1 | 2125 | +0.0260 [+0.0193, +0.0335] | +0.0178 [+0.0121, +0.0242] | +0.2845 [+0.2702, +0.2995] | 2069 | 0.254 [0.233, 0.275] | +0.1182 [+0.1096, +0.1279] | +0.220 [+0.167, +0.277] | +0.0195 [+0.0128, +0.0270] | +0.2232 [+0.2090, +0.2377] |
| 3 | 2 | 1795 | +0.0274 [+0.0209, +0.0346] | +0.0223 [+0.0166, +0.0287] | +0.3093 [+0.2970, +0.3216] | 1782 | 0.556 [0.524, 0.588] | +0.1029 [+0.0943, +0.1125] | +0.266 [+0.213, +0.319] | +0.0210 [+0.0144, +0.0279] | +0.2483 [+0.2358, +0.2599] |
| 3 | 3 | 1564 | +0.0252 [+0.0186, +0.0321] | +0.0220 [+0.0159, +0.0285] | +0.3322 [+0.3190, +0.3451] | 1556 | 0.711 [0.677, 0.744] | +0.0917 [+0.0830, +0.1009] | +0.275 [+0.216, +0.331] | +0.0249 [+0.0180, +0.0327] | +0.2910 [+0.2752, +0.3051] |
| 3 | 4 | 1370 | +0.0251 [+0.0180, +0.0329] | +0.0225 [+0.0157, +0.0295] | +0.3458 [+0.3330, +0.3593] | 1367 | 0.794 [0.762, 0.824] | +0.0836 [+0.0748, +0.0927] | +0.300 [+0.231, +0.367] | +0.0255 [+0.0181, +0.0337] | +0.3216 [+0.3088, +0.3349] |
| 3 | 5 | 1215 | +0.0274 [+0.0195, +0.0364] | +0.0254 [+0.0177, +0.0338] | +0.3745 [+0.3588, +0.3900] | 1213 | 0.834 [0.800, 0.865] | +0.0819 [+0.0725, +0.0920] | +0.334 [+0.259, +0.404] | +0.0274 [+0.0195, +0.0364] | +0.3745 [+0.3588, +0.3900] |

| tercile | within-reader growth (fixed cohort) | estimate [95% CI] | readers defined at both ends | at m = 1 | at m = 5 |
|---|---|---|---|---|---|
| 1 | C1_m5_minus_m1 | +0.0009 [-0.0020, +0.0036] | 830 | 830 | 830 |
| 1 | recovery_m5_minus_m1 | +0.1489 [+0.1300, +0.1669] | 783 | 783 | 827 |
| 2 | C1_m5_minus_m1 | +0.0029 [-0.0008, +0.0071] | 945 | 945 | 945 |
| 2 | recovery_m5_minus_m1 | +0.1593 [+0.1418, +0.1772] | 907 | 907 | 942 |
| 3 | C1_m5_minus_m1 | +0.0079 [+0.0025, +0.0130] | 1215 | 1215 | 1215 |
| 3 | recovery_m5_minus_m1 | +0.1512 [+0.1355, +0.1660] | 1183 | 1183 | 1213 |

| top − bottom tercile | estimate [95% CI] |
|---|---|
| C1 m=1 | +0.0313 [+0.0237, +0.0395] |
| KNN_minus_REGPOP m=1 | +0.0252 [+0.0188, +0.0325] |
| recovery m=1 | -0.0047 [-0.0270, +0.0177] |
| uniqueByReveal m=1 | -0.090 [-0.124, -0.058] |
| oracleGain m=1 | +0.0604 [+0.0496, +0.0725] |
| capturedShare m=1 | +0.312 [+0.235, +0.395] |
| C1 m=1 (two-way) | +0.0313 [+0.0197, +0.0441] |
| recovery m=1 (two-way) | -0.0047 [-0.0359, +0.0280] |
| uniqueByReveal m=1 (two-way) | -0.090 [-0.134, -0.043] |
| C1 m=2 | +0.0337 [+0.0265, +0.0414] |
| KNN_minus_REGPOP m=2 | +0.0310 [+0.0243, +0.0381] |
| recovery m=2 | +0.0075 [-0.0140, +0.0277] |
| uniqueByReveal m=2 | -0.089 [-0.141, -0.041] |
| oracleGain m=2 | +0.0548 [+0.0442, +0.0663] |
| capturedShare m=2 | +0.397 [+0.312, +0.482] |
| C1 m=2 (two-way) | +0.0337 [+0.0227, +0.0464] |
| recovery m=2 (two-way) | +0.0075 [-0.0228, +0.0371] |
| uniqueByReveal m=2 (two-way) | -0.089 [-0.157, -0.025] |
| C1 m=3 | +0.0293 [+0.0220, +0.0372] |
| KNN_minus_REGPOP m=3 | +0.0282 [+0.0214, +0.0355] |
| recovery m=3 | +0.0218 [+0.0003, +0.0421] |
| uniqueByReveal m=3 | -0.069 [-0.125, -0.013] |
| oracleGain m=3 | +0.0494 [+0.0396, +0.0600] |
| capturedShare m=3 | +0.372 [+0.272, +0.473] |
| C1 m=3 (two-way) | +0.0293 [+0.0183, +0.0413] |
| recovery m=3 (two-way) | +0.0218 [-0.0096, +0.0539] |
| uniqueByReveal m=3 (two-way) | -0.069 [-0.137, +0.002] |
| C1 m=4 | +0.0290 [+0.0206, +0.0378] |
| KNN_minus_REGPOP m=4 | +0.0278 [+0.0199, +0.0361] |
| recovery m=4 | +0.0182 [-0.0022, +0.0389] |
| uniqueByReveal m=4 | -0.052 [-0.098, -0.002] |
| oracleGain m=4 | +0.0435 [+0.0335, +0.0541] |
| capturedShare m=4 | +0.398 [+0.280, +0.524] |
| C1 m=4 (two-way) | +0.0290 [+0.0167, +0.0420] |
| recovery m=4 (two-way) | +0.0182 [-0.0132, +0.0530] |
| uniqueByReveal m=4 (two-way) | -0.052 [-0.115, +0.013] |
| C1 m=5 | +0.0309 [+0.0220, +0.0403] |
| KNN_minus_REGPOP m=5 | +0.0301 [+0.0214, +0.0392] |
| recovery m=5 | +0.0152 [-0.0079, +0.0380] |
| uniqueByReveal m=5 | -0.052 [-0.097, -0.002] |
| oracleGain m=5 | +0.0472 [+0.0369, +0.0579] |
| capturedShare m=5 | +0.437 [+0.313, +0.562] |
| C1 m=5 (two-way) | +0.0309 [+0.0175, +0.0454] |
| recovery m=5 (two-way) | +0.0152 [-0.0193, +0.0524] |
| uniqueByReveal m=5 (two-way) | -0.052 [-0.114, +0.012] |
| C1 growth m5-m1 | +0.0070 [+0.0008, +0.0127] |
| recovery growth m5-m1 | +0.0024 [-0.0214, +0.0263] |

### Stratifier: raw nnCos excess over the block-span null at b* (`excessBlockSpan`), 727 documents

m = 1 units inside the terciles: 5702 of 6878 (0.829).

| tercile | documents | without units | statistic range | statistic median | readers/doc (median) | sentences/doc (median) | runs/reader (median of doc means) |
|---|---|---|---|---|---|---|---|
| 1 | 243 | 0 | -0.092 .. -0.000 | -0.009 | 8.0 | 99.0 | 5.57 |
| 2 | 242 | 0 | -0.000 .. +0.020 | +0.007 | 8.0 | 114.0 | 7.15 |
| 3 | 242 | 0 | +0.020 .. +0.168 | +0.040 | 10.0 | 85.5 | 5.97 |

| tercile | m | units | C1 | KNN − REGPOP | neighbour recovery | recovery units | unique by reveal | ORACLE − POP | oracle share captured | C1 (fixed cohort) | recovery (fixed cohort) |
|---|---|---|---|---|---|---|---|---|---|---|---|
| 1 | 1 | 1770 | -0.0057 [-0.0097, -0.0016] | -0.0080 [-0.0115, -0.0044] | +0.2788 [+0.2642, +0.2943] | 1664 | 0.316 [0.289, 0.345] | +0.0673 [+0.0603, +0.0752] | -0.085 [-0.148, -0.024] | -0.0036 [-0.0071, -0.0002] | +0.2018 [+0.1867, +0.2172] |
| 1 | 2 | 1434 | -0.0066 [-0.0103, -0.0029] | -0.0096 [-0.0131, -0.0060] | +0.2937 [+0.2786, +0.3089] | 1408 | 0.632 [0.592, 0.672] | +0.0581 [+0.0513, +0.0655] | -0.114 [-0.182, -0.049] | -0.0038 [-0.0074, -0.0002] | +0.2355 [+0.2197, +0.2507] |
| 1 | 3 | 1222 | -0.0051 [-0.0089, -0.0012] | -0.0069 [-0.0105, -0.0032] | +0.3055 [+0.2893, +0.3213] | 1211 | 0.774 [0.731, 0.817] | +0.0541 [+0.0476, +0.0612] | -0.093 [-0.169, -0.021] | -0.0027 [-0.0064, +0.0010] | +0.2636 [+0.2484, +0.2786] |
| 1 | 4 | 1024 | -0.0033 [-0.0079, +0.0014] | -0.0045 [-0.0092, +0.0000] | +0.3240 [+0.3096, +0.3385] | 1017 | 0.849 [0.814, 0.885] | +0.0483 [+0.0425, +0.0547] | -0.068 [-0.168, +0.029] | -0.0027 [-0.0065, +0.0012] | +0.3041 [+0.2890, +0.3192] |
| 1 | 5 | 870 | -0.0025 [-0.0071, +0.0023] | -0.0038 [-0.0082, +0.0009] | +0.3577 [+0.3420, +0.3744] | 869 | 0.893 [0.859, 0.929] | +0.0431 [+0.0376, +0.0489] | -0.059 [-0.175, +0.048] | -0.0025 [-0.0071, +0.0023] | +0.3577 [+0.3420, +0.3744] |
| 2 | 1 | 1791 | +0.0034 [+0.0001, +0.0066] | -0.0017 [-0.0047, +0.0012] | +0.2883 [+0.2738, +0.3031] | 1690 | 0.311 [0.288, 0.336] | +0.0728 [+0.0657, +0.0802] | +0.046 [+0.002, +0.091] | +0.0015 [-0.0015, +0.0049] | +0.2216 [+0.2075, +0.2362] |
| 2 | 2 | 1533 | +0.0029 [-0.0009, +0.0068] | -0.0017 [-0.0051, +0.0016] | +0.3092 [+0.2951, +0.3234] | 1508 | 0.606 [0.570, 0.638] | +0.0607 [+0.0542, +0.0673] | +0.048 [-0.017, +0.111] | +0.0022 [-0.0016, +0.0063] | +0.2534 [+0.2396, +0.2671] |
| 2 | 3 | 1344 | +0.0067 [+0.0025, +0.0109] | +0.0037 [+0.0001, +0.0071] | +0.3320 [+0.3191, +0.3454] | 1328 | 0.753 [0.718, 0.785] | +0.0570 [+0.0505, +0.0635] | +0.117 [+0.045, +0.185] | +0.0039 [-0.0002, +0.0082] | +0.2868 [+0.2717, +0.3013] |
| 2 | 4 | 1164 | +0.0057 [+0.0016, +0.0099] | +0.0036 [-0.0003, +0.0074] | +0.3452 [+0.3310, +0.3596] | 1158 | 0.826 [0.787, 0.861] | +0.0511 [+0.0454, +0.0570] | +0.111 [+0.032, +0.190] | +0.0053 [+0.0010, +0.0095] | +0.3267 [+0.3128, +0.3411] |
| 2 | 5 | 1034 | +0.0034 [-0.0009, +0.0079] | +0.0020 [-0.0020, +0.0061] | +0.3681 [+0.3517, +0.3834] | 1030 | 0.857 [0.818, 0.891] | +0.0449 [+0.0392, +0.0505] | +0.077 [-0.020, +0.170] | +0.0034 [-0.0009, +0.0079] | +0.3681 [+0.3517, +0.3834] |
| 3 | 1 | 2141 | +0.0238 [+0.0170, +0.0304] | +0.0170 [+0.0107, +0.0232] | +0.2795 [+0.2658, +0.2933] | 2084 | 0.254 [0.234, 0.274] | +0.1249 [+0.1148, +0.1352] | +0.191 [+0.139, +0.240] | +0.0181 [+0.0110, +0.0262] | +0.2015 [+0.1878, +0.2155] |
| 3 | 2 | 1764 | +0.0273 [+0.0205, +0.0340] | +0.0237 [+0.0174, +0.0301] | +0.3078 [+0.2956, +0.3208] | 1752 | 0.551 [0.524, 0.579] | +0.1059 [+0.0960, +0.1159] | +0.258 [+0.206, +0.308] | +0.0205 [+0.0134, +0.0279] | +0.2318 [+0.2200, +0.2445] |
| 3 | 3 | 1483 | +0.0243 [+0.0174, +0.0312] | +0.0216 [+0.0149, +0.0282] | +0.3278 [+0.3156, +0.3409] | 1478 | 0.716 [0.686, 0.747] | +0.0958 [+0.0862, +0.1059] | +0.254 [+0.196, +0.308] | +0.0244 [+0.0170, +0.0326] | +0.2771 [+0.2633, +0.2918] |
| 3 | 4 | 1268 | +0.0243 [+0.0168, +0.0319] | +0.0213 [+0.0139, +0.0287] | +0.3424 [+0.3301, +0.3553] | 1264 | 0.800 [0.771, 0.829] | +0.0882 [+0.0781, +0.0990] | +0.275 [+0.207, +0.338] | +0.0251 [+0.0173, +0.0338] | +0.3131 [+0.3002, +0.3271] |
| 3 | 5 | 1086 | +0.0274 [+0.0185, +0.0368] | +0.0253 [+0.0166, +0.0344] | +0.3630 [+0.3467, +0.3800] | 1083 | 0.849 [0.820, 0.879] | +0.0860 [+0.0754, +0.0972] | +0.318 [+0.238, +0.386] | +0.0274 [+0.0185, +0.0368] | +0.3630 [+0.3467, +0.3800] |

| tercile | within-reader growth (fixed cohort) | estimate [95% CI] | readers defined at both ends | at m = 1 | at m = 5 |
|---|---|---|---|---|---|
| 1 | C1_m5_minus_m1 | +0.0011 [-0.0023, +0.0047] | 870 | 870 | 870 |
| 1 | recovery_m5_minus_m1 | +0.1549 [+0.1383, +0.1724] | 834 | 834 | 869 |
| 2 | C1_m5_minus_m1 | +0.0019 [-0.0013, +0.0052] | 1034 | 1034 | 1034 |
| 2 | recovery_m5_minus_m1 | +0.1432 [+0.1269, +0.1602] | 986 | 986 | 1030 |
| 3 | C1_m5_minus_m1 | +0.0093 [+0.0035, +0.0150] | 1086 | 1086 | 1086 |
| 3 | recovery_m5_minus_m1 | +0.1611 [+0.1460, +0.1783] | 1053 | 1053 | 1083 |

| top − bottom tercile | estimate [95% CI] |
|---|---|
| C1 m=1 | +0.0295 [+0.0216, +0.0374] |
| KNN_minus_REGPOP m=1 | +0.0250 [+0.0182, +0.0323] |
| recovery m=1 | +0.0007 [-0.0202, +0.0210] |
| uniqueByReveal m=1 | -0.063 [-0.095, -0.029] |
| oracleGain m=1 | +0.0576 [+0.0452, +0.0698] |
| capturedShare m=1 | +0.275 [+0.195, +0.356] |
| C1 m=1 (two-way) | +0.0295 [+0.0175, +0.0421] |
| recovery m=1 (two-way) | +0.0007 [-0.0301, +0.0315] |
| uniqueByReveal m=1 (two-way) | -0.063 [-0.107, -0.018] |
| C1 m=2 | +0.0339 [+0.0262, +0.0420] |
| KNN_minus_REGPOP m=2 | +0.0333 [+0.0259, +0.0409] |
| recovery m=2 | +0.0142 [-0.0052, +0.0336] |
| uniqueByReveal m=2 | -0.081 [-0.129, -0.030] |
| oracleGain m=2 | +0.0477 [+0.0358, +0.0601] |
| capturedShare m=2 | +0.372 [+0.290, +0.459] |
| C1 m=2 (two-way) | +0.0339 [+0.0219, +0.0467] |
| recovery m=2 (two-way) | +0.0142 [-0.0153, +0.0451] |
| uniqueByReveal m=2 (two-way) | -0.081 [-0.142, -0.016] |
| C1 m=3 | +0.0293 [+0.0216, +0.0373] |
| KNN_minus_REGPOP m=3 | +0.0285 [+0.0208, +0.0362] |
| recovery m=3 | +0.0223 [+0.0022, +0.0436] |
| uniqueByReveal m=3 | -0.059 [-0.112, -0.002] |
| oracleGain m=3 | +0.0417 [+0.0300, +0.0535] |
| capturedShare m=3 | +0.347 [+0.252, +0.439] |
| C1 m=3 (two-way) | +0.0293 [+0.0173, +0.0418] |
| recovery m=3 (two-way) | +0.0223 [-0.0091, +0.0534] |
| uniqueByReveal m=3 (two-way) | -0.059 [-0.123, +0.013] |
| C1 m=4 | +0.0275 [+0.0187, +0.0364] |
| KNN_minus_REGPOP m=4 | +0.0258 [+0.0173, +0.0345] |
| recovery m=4 | +0.0184 [-0.0007, +0.0373] |
| uniqueByReveal m=4 | -0.049 [-0.094, -0.005] |
| oracleGain m=4 | +0.0400 [+0.0277, +0.0522] |
| capturedShare m=4 | +0.343 [+0.224, +0.460] |
| C1 m=4 (two-way) | +0.0275 [+0.0147, +0.0419] |
| recovery m=4 (two-way) | +0.0184 [-0.0137, +0.0504] |
| uniqueByReveal m=4 (two-way) | -0.049 [-0.108, +0.013] |
| C1 m=5 | +0.0299 [+0.0199, +0.0401] |
| KNN_minus_REGPOP m=5 | +0.0290 [+0.0193, +0.0391] |
| recovery m=5 | +0.0053 [-0.0178, +0.0276] |
| uniqueByReveal m=5 | -0.044 [-0.091, -0.000] |
| oracleGain m=5 | +0.0429 [+0.0311, +0.0554] |
| capturedShare m=5 | +0.377 [+0.245, +0.512] |
| C1 m=5 (two-way) | +0.0299 [+0.0151, +0.0451] |
| recovery m=5 (two-way) | +0.0053 [-0.0316, +0.0394] |
| uniqueByReveal m=5 (two-way) | -0.044 [-0.106, +0.018] |
| C1 growth m5-m1 | +0.0082 [+0.0015, +0.0148] |
| recovery growth m5-m1 | +0.0062 [-0.0180, +0.0310] |

## POST HOC — near-duplicate targets excluded (written after the confirmation outcomes were seen; a sensitivity, not a test)

targets whose full mark set has cosine >= threshold with any co-reader's are excluded as targets (they stay in pools). Terciles of the curveball z as in Amendment 2. Document-cluster intervals unless marked two-way.

### cosine >= 0.8 excluded (share of units kept 0.926)

| tercile | near-duplicate target share at m = 1 (before exclusion) | m | units | C1 | KNN − REGPOP |
|---|---|---|---|---|---|
| 1 | 0.058 | 1 | 1587 | -0.0060 [-0.0094, -0.0029] | -0.0082 [-0.0114, -0.0051] |
| 1 |  | 2 | 1279 | -0.0072 [-0.0107, -0.0041] | -0.0097 [-0.0131, -0.0066] |
| 1 |  | 3 | 1068 | -0.0049 [-0.0085, -0.0014] | -0.0072 [-0.0106, -0.0039] |
| 1 |  | 4 | 917 | -0.0045 [-0.0087, -0.0003] | -0.0060 [-0.0101, -0.0019] |
| 1 |  | 5 | 783 | -0.0040 [-0.0077, -0.0004] | -0.0051 [-0.0088, -0.0016] |
| 2 | 0.070 | 1 | 1759 | -0.0001 [-0.0038, +0.0036] | -0.0044 [-0.0082, -0.0004] |
| 2 |  | 2 | 1473 | -0.0002 [-0.0043, +0.0041] | -0.0036 [-0.0075, +0.0005] |
| 2 |  | 3 | 1261 | -0.0001 [-0.0041, +0.0036] | -0.0021 [-0.0060, +0.0016] |
| 2 |  | 4 | 1058 | +0.0015 [-0.0032, +0.0059] | -0.0008 [-0.0051, +0.0034] |
| 2 |  | 5 | 903 | +0.0005 [-0.0048, +0.0059] | -0.0012 [-0.0063, +0.0040] |
| 3 | 0.141 | 1 | 1825 | +0.0106 [+0.0055, +0.0160] | +0.0044 [+0.0006, +0.0088] |
| 3 |  | 2 | 1582 | +0.0128 [+0.0078, +0.0183] | +0.0089 [+0.0044, +0.0138] |
| 3 |  | 3 | 1395 | +0.0140 [+0.0086, +0.0201] | +0.0118 [+0.0069, +0.0174] |
| 3 |  | 4 | 1232 | +0.0137 [+0.0076, +0.0199] | +0.0117 [+0.0059, +0.0174] |
| 3 |  | 5 | 1091 | +0.0159 [+0.0096, +0.0227] | +0.0142 [+0.0081, +0.0207] |

| tercile | within-reader C1 growth m = 1 -> 5 (fixed cohort) | readers |
|---|---|---|
| 1 | +0.0010 [-0.0019, +0.0039] | 783 |
| 2 | +0.0026 [-0.0016, +0.0069] | 903 |
| 3 | +0.0090 [+0.0047, +0.0131] | 1091 |

| top − bottom tercile | estimate [95% CI] |
|---|---|
| C1 m=1 | +0.0166 [+0.0107, +0.0230] |
| KNN_minus_REGPOP m=1 | +0.0126 [+0.0076, +0.0180] |
| C1 m=1 (two-way) | +0.0166 [+0.0077, +0.0268] |
| C1 m=2 | +0.0200 [+0.0140, +0.0267] |
| KNN_minus_REGPOP m=2 | +0.0186 [+0.0130, +0.0246] |
| C1 m=2 (two-way) | +0.0200 [+0.0101, +0.0300] |
| C1 m=3 | +0.0189 [+0.0125, +0.0261] |
| KNN_minus_REGPOP m=3 | +0.0190 [+0.0130, +0.0257] |
| C1 m=3 (two-way) | +0.0189 [+0.0089, +0.0291] |
| C1 m=4 | +0.0182 [+0.0108, +0.0261] |
| KNN_minus_REGPOP m=4 | +0.0177 [+0.0107, +0.0250] |
| C1 m=4 (two-way) | +0.0182 [+0.0071, +0.0295] |
| C1 m=5 | +0.0199 [+0.0123, +0.0272] |
| KNN_minus_REGPOP m=5 | +0.0193 [+0.0120, +0.0265] |
| C1 m=5 (two-way) | +0.0199 [+0.0080, +0.0321] |
| C1 growth m5-m1 | +0.0080 [+0.0027, +0.0131] |

| moderation (PREREG §9 model, C1, near-duplicate targets excluded) | documents | slope per SD [95% CI] |
|---|---|---|
| curveball | 720 | +0.0104 [+0.0068, +0.0140] |
| span | 720 | +0.0121 [+0.0084, +0.0155] |
| blockspan | 720 | +0.0103 [+0.0067, +0.0140] |

### cosine >= 0.9 excluded (share of units kept 0.957)

| tercile | near-duplicate target share at m = 1 (before exclusion) | m | units | C1 | KNN − REGPOP |
|---|---|---|---|---|---|
| 1 | 0.042 | 1 | 1615 | -0.0061 [-0.0094, -0.0029] | -0.0082 [-0.0113, -0.0051] |
| 1 |  | 2 | 1306 | -0.0073 [-0.0107, -0.0042] | -0.0096 [-0.0129, -0.0065] |
| 1 |  | 3 | 1090 | -0.0048 [-0.0083, -0.0015] | -0.0070 [-0.0104, -0.0038] |
| 1 |  | 4 | 935 | -0.0043 [-0.0085, -0.0002] | -0.0058 [-0.0098, -0.0016] |
| 1 |  | 5 | 794 | -0.0040 [-0.0077, -0.0004] | -0.0051 [-0.0087, -0.0016] |
| 2 | 0.027 | 1 | 1841 | -0.0002 [-0.0042, +0.0036] | -0.0041 [-0.0081, -0.0001] |
| 2 |  | 2 | 1540 | +0.0007 [-0.0035, +0.0053] | -0.0027 [-0.0069, +0.0018] |
| 2 |  | 3 | 1312 | +0.0023 [-0.0018, +0.0067] | +0.0003 [-0.0037, +0.0048] |
| 2 |  | 4 | 1096 | +0.0029 [-0.0019, +0.0076] | +0.0006 [-0.0039, +0.0051] |
| 2 |  | 5 | 933 | +0.0008 [-0.0045, +0.0058] | -0.0008 [-0.0057, +0.0039] |
| 3 | 0.085 | 1 | 1945 | +0.0137 [+0.0081, +0.0194] | +0.0072 [+0.0027, +0.0119] |
| 3 |  | 2 | 1655 | +0.0165 [+0.0107, +0.0222] | +0.0121 [+0.0071, +0.0174] |
| 3 |  | 3 | 1451 | +0.0186 [+0.0125, +0.0251] | +0.0158 [+0.0100, +0.0220] |
| 3 |  | 4 | 1280 | +0.0177 [+0.0110, +0.0243] | +0.0153 [+0.0090, +0.0217] |
| 3 |  | 5 | 1131 | +0.0197 [+0.0128, +0.0268] | +0.0179 [+0.0113, +0.0251] |

| tercile | within-reader C1 growth m = 1 -> 5 (fixed cohort) | readers |
|---|---|---|
| 1 | +0.0011 [-0.0018, +0.0040] | 794 |
| 2 | +0.0029 [-0.0012, +0.0070] | 933 |
| 3 | +0.0098 [+0.0054, +0.0139] | 1131 |

| top − bottom tercile | estimate [95% CI] |
|---|---|
| C1 m=1 | +0.0197 [+0.0132, +0.0264] |
| KNN_minus_REGPOP m=1 | +0.0154 [+0.0099, +0.0210] |
| C1 m=1 (two-way) | +0.0197 [+0.0104, +0.0298] |
| C1 m=2 | +0.0237 [+0.0171, +0.0307] |
| KNN_minus_REGPOP m=2 | +0.0218 [+0.0157, +0.0282] |
| C1 m=2 (two-way) | +0.0237 [+0.0133, +0.0343] |
| C1 m=3 | +0.0235 [+0.0167, +0.0309] |
| KNN_minus_REGPOP m=3 | +0.0228 [+0.0161, +0.0298] |
| C1 m=3 (two-way) | +0.0235 [+0.0135, +0.0347] |
| C1 m=4 | +0.0220 [+0.0143, +0.0298] |
| KNN_minus_REGPOP m=4 | +0.0211 [+0.0137, +0.0286] |
| C1 m=4 (two-way) | +0.0220 [+0.0102, +0.0349] |
| C1 m=5 | +0.0236 [+0.0159, +0.0316] |
| KNN_minus_REGPOP m=5 | +0.0230 [+0.0152, +0.0309] |
| C1 m=5 (two-way) | +0.0236 [+0.0119, +0.0363] |
| C1 growth m5-m1 | +0.0087 [+0.0034, +0.0138] |

| moderation (PREREG §9 model, C1, near-duplicate targets excluded) | documents | slope per SD [95% CI] |
|---|---|---|
| curveball | 725 | +0.0130 [+0.0087, +0.0171] |
| span | 725 | +0.0146 [+0.0105, +0.0186] |
| blockspan | 725 | +0.0122 [+0.0082, +0.0162] |

## POST HOC — two-way (document x reader) intervals for claims that rested on document-cluster intervals

Written after the outcomes and both results audits. Point estimates are the same unit means; only the intervals are new.

| overall | estimate [95% two-way CI] | units |
|---|---|---|
| UBCF_minus_POP m=1 | +0.0086 [+0.0032, +0.0143] | 6878 |
| KNN_minus_REGPOP m=1 | +0.0031 [-0.0009, +0.0071] | 6878 |
| KNN_minus_UBCF m=1 | -0.0009 [-0.0031, +0.0010] | 6878 |
| UBCF_minus_POP m=2 | +0.0121 [+0.0059, +0.0190] | 5646 |
| KNN_minus_REGPOP m=2 | +0.0046 [+0.0002, +0.0091] | 5646 |
| KNN_minus_UBCF m=2 | -0.0037 [-0.0072, -0.0007] | 5646 |
| UBCF_minus_POP m=3 | +0.0142 [+0.0084, +0.0210] | 4795 |
| KNN_minus_REGPOP m=3 | +0.0064 [+0.0022, +0.0110] | 4795 |
| KNN_minus_UBCF m=3 | -0.0053 [-0.0090, -0.0023] | 4795 |
| UBCF_minus_POP m=4 | +0.0148 [+0.0090, +0.0223] | 4076 |
| KNN_minus_REGPOP m=4 | +0.0072 [+0.0025, +0.0122] | 4076 |
| KNN_minus_UBCF m=4 | -0.0055 [-0.0097, -0.0020] | 4076 |
| UBCF_minus_POP m=5 | +0.0157 [+0.0088, +0.0238] | 3498 |
| KNN_minus_REGPOP m=5 | +0.0077 [+0.0027, +0.0133] | 3498 |
| KNN_minus_UBCF m=5 | -0.0063 [-0.0113, -0.0025] | 3498 |
| C1 within-reader growth m5-m1 | +0.0035 [-0.0001, +0.0074] | 3498 |

### curveball-z terciles, all targets

| quantity | estimate [95% two-way CI] |
|---|---|
| tercile 1 C1 m=1 | -0.0053 [-0.0103, -0.0004] |
| tercile 1 KNN_minus_REGPOP m=1 | -0.0074 [-0.0123, -0.0030] |
| tercile 1 C1 m=2 | -0.0063 [-0.0111, -0.0014] |
| tercile 1 KNN_minus_REGPOP m=2 | -0.0086 [-0.0141, -0.0039] |
| tercile 1 C1 m=3 | -0.0041 [-0.0093, +0.0012] |
| tercile 1 KNN_minus_REGPOP m=3 | -0.0062 [-0.0114, -0.0010] |
| tercile 1 C1 m=4 | -0.0039 [-0.0104, +0.0026] |
| tercile 1 KNN_minus_REGPOP m=4 | -0.0054 [-0.0118, +0.0016] |
| tercile 1 C1 m=5 | -0.0036 [-0.0095, +0.0024] |
| tercile 1 KNN_minus_REGPOP m=5 | -0.0047 [-0.0105, +0.0013] |
| tercile 1 C1 within-reader growth m5-m1 | +0.0009 [-0.0045, +0.0058] |
| tercile 2 C1 m=1 | +0.0004 [-0.0057, +0.0065] |
| tercile 2 KNN_minus_REGPOP m=1 | -0.0033 [-0.0099, +0.0027] |
| tercile 2 C1 m=2 | +0.0016 [-0.0051, +0.0086] |
| tercile 2 KNN_minus_REGPOP m=2 | -0.0018 [-0.0084, +0.0050] |
| tercile 2 C1 m=3 | +0.0030 [-0.0034, +0.0099] |
| tercile 2 KNN_minus_REGPOP m=3 | +0.0010 [-0.0053, +0.0081] |
| tercile 2 C1 m=4 | +0.0031 [-0.0044, +0.0106] |
| tercile 2 KNN_minus_REGPOP m=4 | +0.0009 [-0.0053, +0.0075] |
| tercile 2 C1 m=5 | +0.0008 [-0.0068, +0.0096] |
| tercile 2 KNN_minus_REGPOP m=5 | -0.0008 [-0.0086, +0.0066] |
| tercile 2 C1 within-reader growth m5-m1 | +0.0029 [-0.0035, +0.0101] |
| tercile 3 C1 m=1 | +0.0260 [+0.0156, +0.0371] |
| tercile 3 KNN_minus_REGPOP m=1 | +0.0178 [+0.0083, +0.0292] |
| tercile 3 C1 m=2 | +0.0274 [+0.0168, +0.0393] |
| tercile 3 KNN_minus_REGPOP m=2 | +0.0223 [+0.0126, +0.0339] |
| tercile 3 C1 m=3 | +0.0252 [+0.0156, +0.0362] |
| tercile 3 KNN_minus_REGPOP m=3 | +0.0220 [+0.0126, +0.0321] |
| tercile 3 C1 m=4 | +0.0251 [+0.0141, +0.0369] |
| tercile 3 KNN_minus_REGPOP m=4 | +0.0225 [+0.0119, +0.0343] |
| tercile 3 C1 m=5 | +0.0274 [+0.0160, +0.0408] |
| tercile 3 KNN_minus_REGPOP m=5 | +0.0254 [+0.0139, +0.0382] |
| tercile 3 C1 within-reader growth m5-m1 | +0.0079 [-0.0010, +0.0160] |
| top - bottom C1 within-reader growth m5-m1 | +0.0070 [-0.0032, +0.0166] |

### curveball-z terciles, near-duplicate targets excluded (cosine >= 0.8)

| quantity | estimate [95% two-way CI] |
|---|---|
| tercile 1 C1 m=1 | -0.0060 [-0.0109, -0.0009] |
| tercile 1 KNN_minus_REGPOP m=1 | -0.0082 [-0.0132, -0.0036] |
| tercile 1 C1 m=2 | -0.0072 [-0.0121, -0.0020] |
| tercile 1 KNN_minus_REGPOP m=2 | -0.0097 [-0.0150, -0.0044] |
| tercile 1 C1 m=3 | -0.0049 [-0.0104, +0.0007] |
| tercile 1 KNN_minus_REGPOP m=3 | -0.0072 [-0.0129, -0.0018] |
| tercile 1 C1 m=4 | -0.0045 [-0.0118, +0.0026] |
| tercile 1 KNN_minus_REGPOP m=4 | -0.0060 [-0.0130, +0.0003] |
| tercile 1 C1 m=5 | -0.0040 [-0.0108, +0.0020] |
| tercile 1 KNN_minus_REGPOP m=5 | -0.0051 [-0.0115, +0.0009] |
| tercile 1 C1 within-reader growth m5-m1 | +0.0010 [-0.0045, +0.0061] |
| tercile 2 C1 m=1 | -0.0001 [-0.0062, +0.0063] |
| tercile 2 KNN_minus_REGPOP m=1 | -0.0044 [-0.0109, +0.0018] |
| tercile 2 C1 m=2 | -0.0002 [-0.0073, +0.0065] |
| tercile 2 KNN_minus_REGPOP m=2 | -0.0036 [-0.0104, +0.0028] |
| tercile 2 C1 m=3 | -0.0001 [-0.0061, +0.0063] |
| tercile 2 KNN_minus_REGPOP m=3 | -0.0021 [-0.0083, +0.0041] |
| tercile 2 C1 m=4 | +0.0015 [-0.0052, +0.0085] |
| tercile 2 KNN_minus_REGPOP m=4 | -0.0008 [-0.0078, +0.0059] |
| tercile 2 C1 m=5 | +0.0005 [-0.0075, +0.0092] |
| tercile 2 KNN_minus_REGPOP m=5 | -0.0012 [-0.0090, +0.0068] |
| tercile 2 C1 within-reader growth m5-m1 | +0.0026 [-0.0044, +0.0107] |
| tercile 3 C1 m=1 | +0.0106 [+0.0027, +0.0187] |
| tercile 3 KNN_minus_REGPOP m=1 | +0.0044 [-0.0026, +0.0116] |
| tercile 3 C1 m=2 | +0.0128 [+0.0046, +0.0211] |
| tercile 3 KNN_minus_REGPOP m=2 | +0.0089 [+0.0018, +0.0164] |
| tercile 3 C1 m=3 | +0.0140 [+0.0059, +0.0232] |
| tercile 3 KNN_minus_REGPOP m=3 | +0.0118 [+0.0043, +0.0204] |
| tercile 3 C1 m=4 | +0.0137 [+0.0040, +0.0231] |
| tercile 3 KNN_minus_REGPOP m=4 | +0.0117 [+0.0034, +0.0204] |
| tercile 3 C1 m=5 | +0.0159 [+0.0059, +0.0266] |
| tercile 3 KNN_minus_REGPOP m=5 | +0.0142 [+0.0053, +0.0247] |
| tercile 3 C1 within-reader growth m5-m1 | +0.0090 [+0.0019, +0.0162] |
| top - bottom C1 within-reader growth m5-m1 | +0.0080 [-0.0006, +0.0170] |



==> anc/A-REPORT.md <==
# Generated report — 21_first-m-marks

_Generated by `report.py` from `results/*.json`; do not edit by hand._

## Corpus

source sha256 `4fda6b3c2932bc9f2d5111f834510c591123a72d75d98bf5923a1376346b952e`; documents 1555

| split | docs | reader rows | readers/doc (median) | runs/reader (median) | sentences/doc (median) |
|---|---|---|---|---|---|
| exploration | 524 | 4714 | 8.0 | 4.0 | 104.0 |
| confirmation | 1031 | 9129 | 8.0 | 4.0 | 96.0 |

## Paper III's statistic on the exploration documents (block size 20 sentences)

documents scored 385 of 524

| null | median raw excess | median z | documents | share z > 1.645 |
|---|---|---|---|---|
| Curveball | +0.0453 | 1.78 | 385 | 0.532 |
| Span | +0.0185 | 0.76 | 385 | 0.299 |
| BlockSpan | +0.0054 | 0.41 | 385 | 0.182 |

## Paper III's statistic on the confirmation documents (block size 20 sentences)

documents scored 727 of 1031

| null | median raw excess | median z | documents | share z > 1.645 |
|---|---|---|---|---|
| Curveball | +0.0481 | 2.08 | 727 | 0.579 |
| Span | +0.0196 | 0.80 | 727 | 0.290 |
| BlockSpan | +0.0069 | 0.58 | 726 | 0.198 |

## Exploration split

documents 524; twin share {"0.8": 0.06741258741258742, "0.9": 0.03608391608391608}; k selection {"3": 0.007295217026615217, "5": 0.006761640448236949, "10": 0.00679767259680396} -> k* = 3; block coverage {"20": 0.4980643438793218, "10": 0.29515418502202645, "5": 0.1551194767053798} -> b* = 20

### k = 3

| m | units | fire | C1 KNN−POP | KNN−REGPOP | REGPOP−POP | C2reg | BLEND−POP | raw S b=20 | cov b=20 | raw S b=10 | cov b=10 | raw S b=5 | cov b=5 |
|---|---|---|---|---|---|---|---|---|---|---|---|---|---|
| 1 | 3575 | 0.787 | +0.0066 [+0.0017, +0.0117] | +0.0042 [+0.0006, +0.0080] | +0.0025 [-0.0004, +0.0055] | +0.0105 [+0.0063, +0.0156] | +0.0070 [+0.0023, +0.0120] | +0.0088 [+0.0054, +0.0123] | 0.89 | +0.0061 [+0.0033, +0.0092] | 0.81 | +0.0025 [+0.0004, +0.0049] | 0.70 |
| 2 | 2939 | 0.919 | +0.0072 [+0.0031, +0.0115] | +0.0044 [+0.0010, +0.0081] | +0.0028 [+0.0007, +0.0051] | +0.0125 [+0.0089, +0.0164] | +0.0076 [+0.0035, +0.0118] | +0.0058 [+0.0022, +0.0097] | 0.68 | +0.0062 [+0.0027, +0.0101] | 0.51 | +0.0044 [+0.0015, +0.0071] | 0.34 |
| 3 | 2497 | 0.954 | +0.0065 [+0.0022, +0.0113] | +0.0034 [-0.0005, +0.0079] | +0.0031 [+0.0013, +0.0049] | +0.0122 [+0.0080, +0.0167] | +0.0069 [+0.0027, +0.0116] | +0.0077 [+0.0028, +0.0126] | 0.50 | +0.0046 [-0.0007, +0.0105] | 0.30 | +0.0056 [+0.0008, +0.0109] | 0.16 |
| 4 | 2162 | 0.976 | +0.0090 [+0.0048, +0.0134] | +0.0055 [+0.0017, +0.0094] | +0.0034 [+0.0022, +0.0049] | +0.0148 [+0.0103, +0.0191] | +0.0093 [+0.0051, +0.0137] | +0.0065 [+0.0008, +0.0123] | 0.35 | +0.0007 [-0.0064, +0.0070] | 0.18 | +0.0088 [+0.0009, +0.0171] | 0.08 |
| 5 | 1891 | 0.983 | +0.0071 [+0.0033, +0.0111] | +0.0043 [+0.0009, +0.0078] | +0.0029 [+0.0015, +0.0044] | +0.0140 [+0.0100, +0.0183] | +0.0070 [+0.0033, +0.0108] | +0.0059 [-0.0001, +0.0119] | 0.24 | +0.0044 [-0.0048, +0.0135] | 0.11 | +0.0072 [-0.0039, +0.0247] | 0.05 |
| 6 | 1637 | 0.988 | +0.0099 [+0.0057, +0.0144] | +0.0072 [+0.0033, +0.0114] | +0.0026 [+0.0013, +0.0042] | +0.0166 [+0.0118, +0.0220] | +0.0096 [+0.0058, +0.0139] | +0.0104 [+0.0014, +0.0199] | 0.17 | +0.0098 [-0.0014, +0.0200] | 0.06 | +0.0048 [-0.0068, +0.0153] | 0.03 |
| 7 | 1422 | 0.993 | +0.0085 [+0.0035, +0.0137] | +0.0067 [+0.0019, +0.0117] | +0.0018 [+0.0007, +0.0030] | +0.0151 [+0.0093, +0.0216] | +0.0082 [+0.0034, +0.0132] | +0.0066 [-0.0033, +0.0165] | 0.13 | +0.0041 [-0.0086, +0.0153] | 0.05 | -0.0049 [-0.0179, +0.0084] | 0.03 |
| 8 | 1235 | 0.996 | +0.0083 [+0.0036, +0.0131] | +0.0063 [+0.0016, +0.0109] | +0.0020 [+0.0009, +0.0031] | +0.0155 [+0.0093, +0.0223] | +0.0082 [+0.0037, +0.0129] | +0.0136 [-0.0012, +0.0271] | 0.09 | +0.0059 [-0.0044, +0.0139] | 0.04 | -0.0025 [-0.0089, +0.0010] | 0.03 |

### k = 5

| m | units | fire | C1 KNN−POP | KNN−REGPOP | REGPOP−POP | C2reg | BLEND−POP | raw S b=20 | cov b=20 | raw S b=10 | cov b=10 | raw S b=5 | cov b=5 |
|---|---|---|---|---|---|---|---|---|---|---|---|---|---|
| 1 | 3575 | 0.787 | +0.0068 [+0.0020, +0.0118] | +0.0044 [+0.0010, +0.0081] | +0.0025 [-0.0004, +0.0055] | +0.0094 [+0.0055, +0.0142] | +0.0074 [+0.0028, +0.0124] | +0.0086 [+0.0053, +0.0123] | 0.89 | +0.0060 [+0.0033, +0.0089] | 0.81 | +0.0026 [+0.0006, +0.0048] | 0.70 |
| 2 | 2939 | 0.919 | +0.0071 [+0.0035, +0.0108] | +0.0043 [+0.0015, +0.0075] | +0.0028 [+0.0007, +0.0051] | +0.0102 [+0.0073, +0.0136] | +0.0070 [+0.0034, +0.0107] | +0.0060 [+0.0027, +0.0094] | 0.68 | +0.0053 [+0.0023, +0.0084] | 0.51 | +0.0041 [+0.0015, +0.0066] | 0.34 |
| 3 | 2497 | 0.954 | +0.0061 [+0.0026, +0.0101] | +0.0030 [-0.0001, +0.0067] | +0.0031 [+0.0013, +0.0049] | +0.0090 [+0.0055, +0.0130] | +0.0067 [+0.0034, +0.0106] | +0.0051 [+0.0013, +0.0091] | 0.50 | +0.0021 [-0.0024, +0.0063] | 0.30 | +0.0019 [-0.0018, +0.0058] | 0.16 |
| 4 | 2162 | 0.976 | +0.0077 [+0.0043, +0.0113] | +0.0043 [+0.0012, +0.0075] | +0.0034 [+0.0022, +0.0049] | +0.0101 [+0.0067, +0.0137] | +0.0084 [+0.0050, +0.0119] | +0.0057 [+0.0011, +0.0107] | 0.35 | +0.0034 [-0.0021, +0.0089] | 0.18 | +0.0083 [+0.0027, +0.0140] | 0.08 |
| 5 | 1891 | 0.983 | +0.0061 [+0.0030, +0.0094] | +0.0032 [+0.0007, +0.0059] | +0.0029 [+0.0015, +0.0044] | +0.0090 [+0.0058, +0.0124] | +0.0061 [+0.0032, +0.0093] | +0.0042 [-0.0006, +0.0085] | 0.24 | +0.0060 [-0.0009, +0.0131] | 0.11 | +0.0083 [-0.0020, +0.0223] | 0.05 |
| 6 | 1637 | 0.988 | +0.0079 [+0.0045, +0.0117] | +0.0052 [+0.0021, +0.0086] | +0.0026 [+0.0013, +0.0042] | +0.0110 [+0.0071, +0.0155] | +0.0078 [+0.0047, +0.0113] | +0.0088 [+0.0019, +0.0163] | 0.17 | +0.0080 [-0.0021, +0.0169] | 0.06 | -0.0004 [-0.0055, +0.0037] | 0.03 |
| 7 | 1422 | 0.993 | +0.0071 [+0.0030, +0.0114] | +0.0053 [+0.0015, +0.0093] | +0.0018 [+0.0007, +0.0030] | +0.0107 [+0.0057, +0.0165] | +0.0070 [+0.0031, +0.0111] | +0.0089 [+0.0016, +0.0164] | 0.13 | +0.0086 [+0.0008, +0.0158] | 0.05 | +0.0010 [-0.0008, +0.0036] | 0.03 |
| 8 | 1235 | 0.996 | +0.0076 [+0.0034, +0.0124] | +0.0057 [+0.0017, +0.0102] | +0.0020 [+0.0009, +0.0031] | +0.0114 [+0.0060, +0.0177] | +0.0075 [+0.0035, +0.0119] | +0.0162 [+0.0045, +0.0274] | 0.09 | +0.0067 [-0.0022, +0.0144] | 0.04 | +0.0009 [-0.0018, +0.0031] | 0.03 |

### k = 10

| m | units | fire | C1 KNN−POP | KNN−REGPOP | REGPOP−POP | C2reg | BLEND−POP | raw S b=20 | cov b=20 | raw S b=10 | cov b=10 | raw S b=5 | cov b=5 |
|---|---|---|---|---|---|---|---|---|---|---|---|---|---|
| 1 | 3575 | 0.787 | +0.0075 [+0.0025, +0.0126] | +0.0050 [+0.0015, +0.0089] | +0.0025 [-0.0004, +0.0055] | +0.0088 [+0.0052, +0.0132] | +0.0080 [+0.0032, +0.0130] | +0.0088 [+0.0055, +0.0123] | 0.89 | +0.0060 [+0.0033, +0.0090] | 0.81 | +0.0026 [+0.0007, +0.0048] | 0.70 |
| 2 | 2939 | 0.919 | +0.0076 [+0.0040, +0.0115] | +0.0048 [+0.0019, +0.0081] | +0.0028 [+0.0007, +0.0051] | +0.0094 [+0.0065, +0.0126] | +0.0075 [+0.0040, +0.0111] | +0.0063 [+0.0031, +0.0097] | 0.68 | +0.0051 [+0.0023, +0.0081] | 0.51 | +0.0042 [+0.0017, +0.0067] | 0.34 |
| 3 | 2497 | 0.954 | +0.0061 [+0.0029, +0.0097] | +0.0031 [+0.0002, +0.0064] | +0.0031 [+0.0013, +0.0049] | +0.0072 [+0.0044, +0.0106] | +0.0066 [+0.0035, +0.0100] | +0.0056 [+0.0015, +0.0101] | 0.50 | +0.0014 [-0.0029, +0.0051] | 0.30 | +0.0020 [-0.0018, +0.0059] | 0.16 |
| 4 | 2162 | 0.976 | +0.0073 [+0.0042, +0.0107] | +0.0039 [+0.0011, +0.0069] | +0.0034 [+0.0022, +0.0049] | +0.0074 [+0.0045, +0.0106] | +0.0073 [+0.0043, +0.0105] | +0.0048 [+0.0007, +0.0093] | 0.35 | +0.0006 [-0.0032, +0.0040] | 0.18 | +0.0044 [+0.0007, +0.0085] | 0.08 |
| 5 | 1891 | 0.983 | +0.0054 [+0.0030, +0.0082] | +0.0026 [+0.0008, +0.0046] | +0.0029 [+0.0015, +0.0044] | +0.0061 [+0.0040, +0.0086] | +0.0052 [+0.0031, +0.0079] | +0.0040 [-0.0002, +0.0081] | 0.24 | +0.0040 [-0.0006, +0.0093] | 0.11 | +0.0051 [-0.0026, +0.0162] | 0.05 |
| 6 | 1637 | 0.988 | +0.0061 [+0.0033, +0.0093] | +0.0035 [+0.0012, +0.0061] | +0.0026 [+0.0013, +0.0042] | +0.0066 [+0.0038, +0.0098] | +0.0056 [+0.0031, +0.0083] | +0.0051 [+0.0001, +0.0104] | 0.17 | +0.0024 [-0.0041, +0.0078] | 0.06 | -0.0007 [-0.0038, +0.0012] | 0.03 |
| 7 | 1422 | 0.993 | +0.0055 [+0.0026, +0.0086] | +0.0037 [+0.0012, +0.0065] | +0.0018 [+0.0007, +0.0030] | +0.0064 [+0.0033, +0.0101] | +0.0051 [+0.0025, +0.0081] | +0.0057 [-0.0003, +0.0117] | 0.13 | +0.0037 [-0.0000, +0.0074] | 0.05 | +0.0012 [+0.0001, +0.0032] | 0.03 |
| 8 | 1235 | 0.996 | +0.0051 [+0.0023, +0.0083] | +0.0032 [+0.0004, +0.0062] | +0.0020 [+0.0009, +0.0031] | +0.0060 [+0.0025, +0.0102] | +0.0048 [+0.0023, +0.0074] | +0.0079 [-0.0020, +0.0169] | 0.09 | +0.0078 [+0.0014, +0.0167] | 0.04 | +0.0015 [+0.0001, +0.0037] | 0.03 |

## Block null on the exploration split (b = 20, seeds [1, 2], moved share [0.249, 0.25])

| m | null C1 | null raw S | null C2reg | null coverage | S_corr (real − null) |
|---|---|---|---|---|---|
| 1 | -0.0061 [-0.0086, -0.0036] | -0.0002 [-0.0016, +0.0012] | +0.0008 [-0.0016, +0.0036] | 0.89 | +0.0090 [+0.0056, +0.0126] |
| 2 | -0.0049 [-0.0078, -0.0021] | -0.0001 [-0.0022, +0.0021] | +0.0022 [+0.0001, +0.0043] | 0.69 | +0.0058 [+0.0018, +0.0098] |
| 3 | -0.0045 [-0.0069, -0.0020] | +0.0004 [-0.0020, +0.0027] | +0.0024 [+0.0007, +0.0042] | 0.50 | +0.0077 [+0.0028, +0.0127] |
| 4 | -0.0034 [-0.0062, -0.0005] | -0.0031 [-0.0060, -0.0003] | +0.0042 [+0.0021, +0.0065] | 0.35 | +0.0094 [+0.0035, +0.0153] |
| 5 | -0.0018 [-0.0043, +0.0007] | +0.0018 [-0.0034, +0.0071] | +0.0066 [+0.0042, +0.0089] | 0.24 | +0.0032 [-0.0036, +0.0102] |

## Block null on the confirmation split (b = 20, seeds [1, 2], moved share [0.249, 0.25])

| m | null C1 | null raw S | null C2reg | null coverage | S_corr (real − null) |
|---|---|---|---|---|---|
| 1 | -0.0046 [-0.0063, -0.0029] | +0.0012 [+0.0002, +0.0022] | +0.0016 [+0.0005, +0.0027] | 0.89 | +0.0078 [+0.0059, +0.0098] |
| 2 | -0.0033 [-0.0051, -0.0015] | +0.0003 [-0.0008, +0.0014] | +0.0038 [+0.0025, +0.0052] | 0.69 | +0.0074 [+0.0052, +0.0096] |
| 3 | -0.0018 [-0.0038, +0.0000] | +0.0013 [-0.0005, +0.0030] | +0.0054 [+0.0038, +0.0071] | 0.50 | +0.0048 [+0.0018, +0.0080] |
| 4 | -0.0015 [-0.0035, +0.0004] | -0.0001 [-0.0028, +0.0026] | +0.0061 [+0.0044, +0.0079] | 0.36 | +0.0075 [+0.0036, +0.0114] |
| 5 | -0.0014 [-0.0035, +0.0007] | +0.0001 [-0.0025, +0.0027] | +0.0057 [+0.0037, +0.0077] | 0.26 | +0.0068 [+0.0022, +0.0117] |

## G4 calibration

statistic: median raw nnCos excess over the BlockSpan null (block size 20 sentences); target +0.0054 over 385 documents; chosen beta 0.0, group shape 0.1; within tolerance True

| beta | group shape | world | median excess (mean of seeds) | per seed | documents scored |
|---|---|---|---|---|---|
| 1.0 | 0.0 | null | -0.0000 | [-2.498001805406602e-16, 1.942890293094024e-16] | 193 |
| 0.5 | 0.05 | planted | -0.0000 | [-2.7755575615628914e-17, -1.3877787807814457e-16] | 224 |
| 0.5 | 0.1 | planted | -0.0008 | [-8.326672684688674e-17, -0.0015532817197835835] | 226 |
| 0.5 | 0.2 | planted | +0.0001 | [0.00017880205960627005, 9.71445146547012e-17] | 204 |
| 0.5 | 0.4 | planted | -0.0000 | [-6.938893903907228e-17, -1.5265566588595902e-16] | 219 |
| 0.25 | 0.05 | planted | +0.0039 | [0.0025142646315222117, 0.005379591917547166] | 223 |
| 0.25 | 0.1 | planted | +0.0002 | [0.00045352927823228556, -8.326672684688674e-17] | 221 |
| 0.25 | 0.2 | planted | -0.0017 | [-4.85722573273506e-17, -0.003342338445444057] | 230 |
| 0.25 | 0.4 | planted | -0.0000 | [-4.85722573273506e-17, 0.0] | 210 |
| 0.0 | 0.05 | planted | +0.0074 | [0.007998243369691238, 0.006765425924501023] | 196 |
| 0.0 | 0.1 | planted | +0.0045 | [0.004360927841560391, 0.004616462486220829] | 215 |
| 0.0 | 0.2 | planted | +0.0000 | [-1.0408340855860843e-17, 9.020562075079397e-17] | 203 |
| 0.0 | 0.4 | planted | +0.0000 | [8.326672684688674e-17, 5.551115123125783e-17] | 212 |

## Synthetic controls (S_corr under the real rule: two-way bootstrap, Holm over m)

| corpus | m | C1 | raw S | null S | S_corr | p Holm | coverage |
|---|---|---|---|---|---|---|---|
| synthetic-narrow-1-k3-b20 | 1 | +0.0613 [+0.0531, +0.0702] | +0.0161 [+0.0115, +0.0210] | +0.0009 [-0.0014, +0.0034] | +0.0153 [+0.0078, +0.0238] | 0.0025 | 0.65 |
| synthetic-narrow-1-k3-b20 | 2 | +0.0817 [+0.0700, +0.0933] | +0.0185 [+0.0087, +0.0285] | +0.0006 [-0.0044, +0.0061] | +0.0182 [+0.0036, +0.0349] | 0.0680 | 0.32 |
| synthetic-narrow-1-k3-b20 | 3 | +0.0815 [+0.0684, +0.0946] | -0.0013 [-0.0101, +0.0065] | -0.0012 [-0.0104, +0.0079] | +0.0019 [-0.0186, +0.0229] | 1.0000 | 0.16 |
| synthetic-narrow-1-k3-b20 | 4 | +0.0808 [+0.0654, +0.0976] | -0.0067 [-0.0264, +0.0104] | -0.0078 [-0.0220, +0.0037] | -0.0038 [-0.0360, +0.0311] | 1.0000 | 0.08 |
| synthetic-narrow-1-k3-b20 | 5 | +0.0788 [+0.0580, +0.1018] | +0.0005 [-0.0194, +0.0201] | +0.0038 [-0.0299, +0.0322] | -0.0062 [-0.0759, +0.0610] | 1.0000 | 0.05 |
| synthetic-narrow-2-k3-b20 | 1 | +0.0541 [+0.0481, +0.0603] | +0.0204 [+0.0151, +0.0259] | +0.0008 [-0.0012, +0.0028] | +0.0193 [+0.0117, +0.0282] | 0.0025 | 0.65 |
| synthetic-narrow-2-k3-b20 | 2 | +0.0718 [+0.0641, +0.0797] | +0.0257 [+0.0179, +0.0343] | +0.0009 [-0.0036, +0.0057] | +0.0248 [+0.0116, +0.0415] | 0.0025 | 0.29 |
| synthetic-narrow-2-k3-b20 | 3 | +0.0735 [+0.0657, +0.0816] | +0.0138 [+0.0017, +0.0269] | +0.0036 [-0.0047, +0.0128] | +0.0070 [-0.0132, +0.0298] | 1.0000 | 0.13 |
| synthetic-narrow-2-k3-b20 | 4 | +0.0681 [+0.0605, +0.0763] | +0.0121 [-0.0072, +0.0342] | +0.0042 [-0.0101, +0.0208] | +0.0025 [-0.0230, +0.0319] | 1.0000 | 0.07 |
| synthetic-narrow-2-k3-b20 | 5 | +0.0623 [+0.0542, +0.0705] | +0.0109 [-0.0047, +0.0326] | -0.0034 [-0.0271, +0.0148] | +0.0152 [-0.0261, +0.1154] | 1.0000 | 0.04 |
| synthetic-planted-1-k3-b20 | 1 | +0.0112 [+0.0076, +0.0150] | +0.0099 [+0.0068, +0.0135] | -0.0003 [-0.0016, +0.0011] | +0.0099 [+0.0055, +0.0157] | 0.0025 | 0.73 |
| synthetic-planted-1-k3-b20 | 2 | +0.0133 [+0.0098, +0.0174] | +0.0123 [+0.0074, +0.0177] | -0.0010 [-0.0034, +0.0012] | +0.0135 [+0.0051, +0.0228] | 0.0080 | 0.42 |
| synthetic-planted-1-k3-b20 | 3 | +0.0143 [+0.0103, +0.0186] | +0.0114 [+0.0058, +0.0177] | -0.0002 [-0.0039, +0.0039] | +0.0124 [+0.0016, +0.0236] | 0.0690 | 0.26 |
| synthetic-planted-1-k3-b20 | 4 | +0.0158 [+0.0120, +0.0198] | +0.0195 [+0.0108, +0.0288] | +0.0037 [-0.0013, +0.0091] | +0.0170 [-0.0010, +0.0340] | 0.1140 | 0.16 |
| synthetic-planted-1-k3-b20 | 5 | +0.0156 [+0.0113, +0.0206] | +0.0293 [+0.0125, +0.0459] | -0.0014 [-0.0153, +0.0115] | +0.0319 [-0.0012, +0.0710] | 0.1140 | 0.10 |
| synthetic-planted-2-k3-b20 | 1 | +0.0114 [+0.0085, +0.0146] | +0.0082 [+0.0053, +0.0112] | +0.0011 [-0.0005, +0.0026] | +0.0071 [+0.0028, +0.0119] | 0.0080 | 0.72 |
| synthetic-planted-2-k3-b20 | 2 | +0.0161 [+0.0122, +0.0200] | +0.0126 [+0.0074, +0.0178] | -0.0014 [-0.0046, +0.0017] | +0.0134 [+0.0058, +0.0222] | 0.0025 | 0.44 |
| synthetic-planted-2-k3-b20 | 3 | +0.0143 [+0.0103, +0.0185] | +0.0148 [+0.0076, +0.0222] | -0.0005 [-0.0042, +0.0031] | +0.0150 [+0.0038, +0.0272] | 0.0360 | 0.26 |
| synthetic-planted-2-k3-b20 | 4 | +0.0151 [+0.0115, +0.0190] | +0.0165 [+0.0059, +0.0272] | +0.0011 [-0.0047, +0.0079] | +0.0178 [+0.0010, +0.0373] | 0.0380 | 0.18 |
| synthetic-planted-2-k3-b20 | 5 | +0.0161 [+0.0112, +0.0209] | +0.0190 [+0.0081, +0.0304] | -0.0069 [-0.0124, -0.0018] | +0.0257 [+0.0053, +0.0510] | 0.0360 | 0.10 |
| synthetic-planted-3-k3-b20 | 1 | +0.0101 [+0.0065, +0.0137] | +0.0108 [+0.0079, +0.0138] | +0.0011 [-0.0003, +0.0026] | +0.0098 [+0.0054, +0.0142] | 0.0025 | 0.75 |
| synthetic-planted-3-k3-b20 | 2 | +0.0138 [+0.0105, +0.0174] | +0.0121 [+0.0087, +0.0155] | +0.0017 [-0.0009, +0.0043] | +0.0097 [+0.0031, +0.0167] | 0.0120 | 0.46 |
| synthetic-planted-3-k3-b20 | 3 | +0.0161 [+0.0119, +0.0204] | +0.0140 [+0.0078, +0.0196] | +0.0028 [-0.0006, +0.0063] | +0.0117 [+0.0024, +0.0234] | 0.0320 | 0.29 |
| synthetic-planted-3-k3-b20 | 4 | +0.0165 [+0.0119, +0.0213] | +0.0184 [+0.0087, +0.0281] | -0.0053 [-0.0141, +0.0026] | +0.0250 [+0.0052, +0.0481] | 0.0240 | 0.20 |
| synthetic-planted-3-k3-b20 | 5 | +0.0156 [+0.0114, +0.0200] | +0.0150 [+0.0022, +0.0270] | -0.0091 [-0.0178, -0.0011] | +0.0240 [+0.0006, +0.0477] | 0.0400 | 0.12 |
| synthetic-range-1-k3-b20 | 1 | +0.0075 [+0.0032, +0.0120] | +0.0017 [-0.0010, +0.0039] | +0.0012 [-0.0005, +0.0029] | +0.0004 [-0.0044, +0.0051] | 1.0000 | 0.75 |
| synthetic-range-1-k3-b20 | 2 | +0.0084 [+0.0035, +0.0132] | +0.0017 [-0.0019, +0.0052] | +0.0025 [-0.0006, +0.0059] | -0.0001 [-0.0063, +0.0059] | 1.0000 | 0.41 |
| synthetic-range-1-k3-b20 | 3 | +0.0050 [-0.0002, +0.0101] | -0.0018 [-0.0079, +0.0037] | -0.0008 [-0.0045, +0.0029] | -0.0008 [-0.0145, +0.0096] | 1.0000 | 0.23 |
| synthetic-range-1-k3-b20 | 4 | +0.0056 [+0.0006, +0.0105] | +0.0047 [-0.0030, +0.0134] | +0.0003 [-0.0072, +0.0073] | +0.0041 [-0.0097, +0.0183] | 1.0000 | 0.14 |
| synthetic-range-1-k3-b20 | 5 | +0.0054 [+0.0009, +0.0101] | +0.0023 [-0.0126, +0.0164] | +0.0040 [-0.0090, +0.0179] | -0.0001 [-0.0296, +0.0255] | 1.0000 | 0.08 |
| synthetic-range-2-k3-b20 | 1 | +0.0100 [+0.0055, +0.0150] | +0.0010 [-0.0014, +0.0034] | -0.0003 [-0.0021, +0.0014] | +0.0012 [-0.0027, +0.0051] | 1.0000 | 0.72 |
| synthetic-range-2-k3-b20 | 2 | +0.0106 [+0.0061, +0.0152] | -0.0001 [-0.0034, +0.0032] | -0.0020 [-0.0050, +0.0011] | +0.0014 [-0.0046, +0.0078] | 1.0000 | 0.40 |
| synthetic-range-2-k3-b20 | 3 | +0.0123 [+0.0078, +0.0169] | +0.0041 [-0.0014, +0.0090] | +0.0020 [-0.0020, +0.0062] | +0.0016 [-0.0079, +0.0118] | 1.0000 | 0.22 |
| synthetic-range-2-k3-b20 | 4 | +0.0139 [+0.0092, +0.0189] | +0.0002 [-0.0049, +0.0053] | +0.0063 [-0.0006, +0.0137] | -0.0037 [-0.0163, +0.0077] | 1.0000 | 0.11 |
| synthetic-range-2-k3-b20 | 5 | +0.0074 [+0.0023, +0.0125] | -0.0027 [-0.0129, +0.0071] | -0.0095 [-0.0210, +0.0029] | +0.0071 [-0.0216, +0.0403] | 1.0000 | 0.06 |
| synthetic-style-1-k3-b20 | 1 | -0.0063 [-0.0092, -0.0034] | +0.0007 [-0.0008, +0.0021] | +0.0006 [-0.0007, +0.0019] | +0.0001 [-0.0029, +0.0030] | 1.0000 | 0.90 |
| synthetic-style-1-k3-b20 | 2 | -0.0017 [-0.0047, +0.0013] | +0.0010 [-0.0011, +0.0032] | +0.0004 [-0.0014, +0.0024] | +0.0007 [-0.0034, +0.0046] | 1.0000 | 0.79 |
| synthetic-style-1-k3-b20 | 3 | +0.0026 [-0.0007, +0.0060] | -0.0001 [-0.0024, +0.0022] | -0.0006 [-0.0026, +0.0013] | +0.0007 [-0.0042, +0.0056] | 1.0000 | 0.71 |
| synthetic-style-1-k3-b20 | 4 | +0.0084 [+0.0049, +0.0121] | +0.0009 [-0.0024, +0.0042] | +0.0015 [-0.0010, +0.0040] | -0.0007 [-0.0068, +0.0049] | 1.0000 | 0.64 |
| synthetic-style-1-k3-b20 | 5 | +0.0117 [+0.0072, +0.0162] | -0.0017 [-0.0047, +0.0014] | +0.0014 [-0.0012, +0.0041] | -0.0030 [-0.0093, +0.0031] | 1.0000 | 0.57 |
| synthetic-style-2-k3-b20 | 1 | -0.0092 [-0.0118, -0.0068] | -0.0014 [-0.0028, -0.0001] | +0.0004 [-0.0007, +0.0016] | -0.0017 [-0.0048, +0.0010] | 1.0000 | 0.89 |
| synthetic-style-2-k3-b20 | 2 | -0.0080 [-0.0107, -0.0055] | -0.0010 [-0.0027, +0.0007] | -0.0003 [-0.0019, +0.0013] | -0.0007 [-0.0043, +0.0029] | 1.0000 | 0.77 |
| synthetic-style-2-k3-b20 | 3 | -0.0059 [-0.0084, -0.0033] | -0.0001 [-0.0025, +0.0023] | +0.0022 [+0.0004, +0.0041] | -0.0023 [-0.0073, +0.0028] | 1.0000 | 0.68 |
| synthetic-style-2-k3-b20 | 4 | -0.0063 [-0.0097, -0.0031] | -0.0007 [-0.0036, +0.0021] | +0.0015 [-0.0007, +0.0036] | -0.0024 [-0.0083, +0.0032] | 1.0000 | 0.61 |
| synthetic-style-2-k3-b20 | 5 | -0.0042 [-0.0079, -0.0008] | +0.0012 [-0.0023, +0.0049] | -0.0005 [-0.0029, +0.0020] | +0.0017 [-0.0053, +0.0087] | 1.0000 | 0.55 |

## Confirmation — the registered family

k* = 3, b* = 20; freeze `030669aad4c267beedcc05f13bc54b0f12aa008f64aac649c2d8ea6b896d34b5`

| test | units | docs | readers | mean [95% two-way CI] | 90% CI | p | p Holm |
|---|---|---|---|---|---|---|---|
| C1 m=1 | 6878 | 1030 | 3018 | +0.0076 [+0.0035, +0.0122] | [+0.0042, +0.0113] | 0.0002 | 0.0016 |
| S m=1 | 6575 | 1025 | 2890 | +0.0078 [+0.0048, +0.0110] | [+0.0053, +0.0105] | 0.0001 | 0.0010 |
| C1 m=2 | 5646 | 1021 | 2498 | +0.0083 [+0.0039, +0.0132] | [+0.0046, +0.0123] | 0.0002 | 0.0016 |
| S m=2 | 4812 | 955 | 2165 | +0.0074 [+0.0037, +0.0112] | [+0.0043, +0.0106] | 0.0001 | 0.0010 |
| C1 m=3 | 4795 | 1005 | 2156 | +0.0089 [+0.0045, +0.0137] | [+0.0052, +0.0128] | 0.0002 | 0.0016 |
| S m=3 | 3311 | 801 | 1578 | +0.0048 [-0.0003, +0.0099] | [+0.0005, +0.0091] | 0.0640 | 0.1280 |
| C1 m=4 | 4076 | 976 | 1885 | +0.0093 [+0.0045, +0.0146] | [+0.0052, +0.0137] | 0.0002 | 0.0016 |
| S m=4 | 2205 | 641 | 1169 | +0.0075 [+0.0009, +0.0145] | [+0.0019, +0.0132] | 0.0266 | 0.0798 |
| C1 m=5 | 3498 | 943 | 1660 | +0.0094 [+0.0043, +0.0151] | [+0.0051, +0.0141] | 0.0002 | 0.0016 |
| S m=5 | 1441 | 474 | 834 | +0.0068 [-0.0014, +0.0154] | [-0.0000, +0.0139] | 0.1014 | 0.1280 |

| m | raw S | null S | paired coverage | S coverage | fire | S_corr no twin 0.9 | S_corr no twin 0.8 | raw S b=20 | raw S b=10 | raw S b=5 |
|---|---|---|---|---|---|---|---|---|---|---|
| 1 | +0.0092 [+0.0063, +0.0123] | +0.0012 [-0.0004, +0.0029] | 0.998 | 0.880 | 0.794 | +0.0050 [+0.0025, +0.0078] | +0.0041 [+0.0015, +0.0067] | +0.0092 [+0.0074, +0.0112] | +0.0062 [+0.0046, +0.0078] | +0.0045 [+0.0033, +0.0057] |
| 2 | +0.0078 [+0.0046, +0.0114] | +0.0003 [-0.0017, +0.0024] | 0.996 | 0.682 | 0.922 | +0.0059 [+0.0024, +0.0095] | +0.0056 [+0.0019, +0.0091] | +0.0078 [+0.0058, +0.0099] | +0.0049 [+0.0027, +0.0070] | +0.0020 [-0.0004, +0.0045] |
| 3 | +0.0065 [+0.0019, +0.0110] | +0.0013 [-0.0017, +0.0042] | 0.993 | 0.497 | 0.959 | +0.0047 [-0.0006, +0.0100] | +0.0042 [-0.0015, +0.0097] | +0.0065 [+0.0036, +0.0096] | +0.0032 [+0.0002, +0.0063] | +0.0046 [+0.0007, +0.0088] |
| 4 | +0.0080 [+0.0023, +0.0142] | -0.0001 [-0.0045, +0.0045] | 0.987 | 0.357 | 0.973 | +0.0072 [-0.0003, +0.0145] | +0.0062 [-0.0012, +0.0139] | +0.0080 [+0.0044, +0.0116] | +0.0072 [+0.0026, +0.0123] | +0.0067 [+0.0028, +0.0109] |
| 5 | +0.0076 [+0.0007, +0.0161] | +0.0001 [-0.0044, +0.0045] | 0.986 | 0.257 | 0.983 | +0.0068 [-0.0020, +0.0157] | +0.0060 [-0.0028, +0.0154] | +0.0076 [+0.0029, +0.0122] | +0.0049 [-0.0005, +0.0105] | +0.0044 [-0.0010, +0.0105] |

## Confirmation — secondary (document-cluster intervals)

documents 1031; twin share {"0.8": 0.08403605699331201, "0.9": 0.04696132596685083}

| contrast | m=1 | m=2 | m=3 | m=4 | m=5 | m=6 | m=7 | m=8 |
|---|---|---|---|---|---|---|---|---|
| KNN_minus_REGPOP | +0.0031 [+0.0008, +0.0056] | +0.0046 [+0.0019, +0.0071] | +0.0064 [+0.0035, +0.0092] | +0.0072 [+0.0042, +0.0104] | +0.0077 [+0.0043, +0.0114] | +0.0078 [+0.0041, +0.0120] | +0.0107 [+0.0068, +0.0149] | +0.0129 [+0.0084, +0.0181] |
| REGPOP_minus_POP | +0.0045 [+0.0033, +0.0059] | +0.0037 [+0.0028, +0.0047] | +0.0026 [+0.0018, +0.0034] | +0.0021 [+0.0015, +0.0028] | +0.0017 [+0.0011, +0.0023] | +0.0019 [+0.0014, +0.0023] | +0.0015 [+0.0010, +0.0020] | +0.0013 [+0.0009, +0.0017] |
| C2 | +0.0187 [+0.0161, +0.0212] | +0.0191 [+0.0162, +0.0217] | +0.0191 [+0.0160, +0.0222] | +0.0192 [+0.0161, +0.0226] | +0.0189 [+0.0153, +0.0228] | +0.0192 [+0.0153, +0.0234] | +0.0214 [+0.0172, +0.0260] | +0.0225 [+0.0175, +0.0279] |
| C2reg | +0.0121 [+0.0100, +0.0142] | +0.0137 [+0.0112, +0.0161] | +0.0151 [+0.0121, +0.0180] | +0.0162 [+0.0133, +0.0194] | +0.0166 [+0.0131, +0.0203] | +0.0166 [+0.0128, +0.0207] | +0.0193 [+0.0151, +0.0236] | +0.0208 [+0.0159, +0.0262] |
| C3_unmatched_gap | +0.0156 [+0.0132, +0.0181] | +0.0148 [+0.0124, +0.0174] | +0.0147 [+0.0117, +0.0178] | +0.0151 [+0.0123, +0.0181] | +0.0159 [+0.0123, +0.0196] | +0.0145 [+0.0108, +0.0183] | +0.0153 [+0.0112, +0.0198] | +0.0164 [+0.0114, +0.0216] |
| BLEND_minus_POP | +0.0079 [+0.0053, +0.0106] | +0.0086 [+0.0058, +0.0113] | +0.0092 [+0.0063, +0.0123] | +0.0096 [+0.0066, +0.0129] | +0.0096 [+0.0060, +0.0133] | +0.0097 [+0.0059, +0.0138] | +0.0121 [+0.0083, +0.0164] | +0.0141 [+0.0096, +0.0193] |
| UBCF_minus_POP | +0.0086 [+0.0054, +0.0118] | +0.0121 [+0.0082, +0.0158] | +0.0142 [+0.0105, +0.0179] | +0.0148 [+0.0108, +0.0189] | +0.0157 [+0.0112, +0.0205] | +0.0161 [+0.0117, +0.0209] | +0.0192 [+0.0143, +0.0244] | +0.0207 [+0.0153, +0.0271] |
| ITEM_minus_POP | +0.0089 [+0.0063, +0.0115] | +0.0102 [+0.0067, +0.0136] | +0.0105 [+0.0068, +0.0142] | +0.0121 [+0.0081, +0.0161] | +0.0136 [+0.0087, +0.0185] | +0.0139 [+0.0094, +0.0190] | +0.0182 [+0.0131, +0.0236] | +0.0188 [+0.0130, +0.0254] |
| KNN_minus_UBCF | -0.0009 [-0.0023, +0.0003] | -0.0037 [-0.0056, -0.0020] | -0.0053 [-0.0072, -0.0033] | -0.0055 [-0.0077, -0.0036] | -0.0063 [-0.0088, -0.0040] | -0.0065 [-0.0091, -0.0041] | -0.0070 [-0.0099, -0.0043] | -0.0065 [-0.0097, -0.0033] |
| KNN_minus_ITEM | -0.0013 [-0.0022, -0.0004] | -0.0019 [-0.0036, -0.0003] | -0.0015 [-0.0036, +0.0004] | -0.0028 [-0.0052, -0.0005] | -0.0041 [-0.0068, -0.0017] | -0.0043 [-0.0071, -0.0017] | -0.0060 [-0.0093, -0.0030] | -0.0046 [-0.0082, -0.0012] |
| KNN_minus_KNNOV | +0.0020 [+0.0011, +0.0029] | +0.0019 [+0.0005, +0.0031] | +0.0023 [+0.0009, +0.0038] | +0.0015 [-0.0002, +0.0030] | +0.0023 [+0.0007, +0.0038] | +0.0030 [+0.0014, +0.0047] | +0.0020 [+0.0005, +0.0036] | +0.0032 [+0.0015, +0.0049] |
| tiered_minus_POP | +0.0072 [+0.0049, +0.0096] | +0.0082 [+0.0055, +0.0107] | +0.0090 [+0.0061, +0.0118] | +0.0095 [+0.0066, +0.0127] | +0.0098 [+0.0064, +0.0134] | +0.0095 [+0.0058, +0.0135] | +0.0121 [+0.0083, +0.0161] | +0.0137 [+0.0093, +0.0187] |
| C1_p5 | +0.0035 [+0.0003, +0.0069] | +0.0045 [+0.0009, +0.0081] | +0.0049 [+0.0008, +0.0090] | +0.0068 [+0.0027, +0.0118] | +0.0092 [+0.0038, +0.0145] | +0.0085 [+0.0034, +0.0141] | +0.0115 [+0.0054, +0.0181] | +0.0153 [+0.0085, +0.0234] |
| BLEND_p5 | +0.0038 [+0.0007, +0.0071] | +0.0050 [+0.0013, +0.0086] | +0.0052 [+0.0011, +0.0092] | +0.0072 [+0.0031, +0.0120] | +0.0095 [+0.0041, +0.0147] | +0.0086 [+0.0035, +0.0141] | +0.0114 [+0.0054, +0.0180] | +0.0154 [+0.0086, +0.0234] |
| C1_gap | +0.0088 [+0.0062, +0.0115] | +0.0100 [+0.0071, +0.0127] | +0.0110 [+0.0078, +0.0139] | +0.0120 [+0.0087, +0.0154] | +0.0118 [+0.0081, +0.0156] | +0.0122 [+0.0084, +0.0167] | +0.0143 [+0.0102, +0.0185] | +0.0169 [+0.0124, +0.0221] |
| fixed_C1 | +0.0059 [+0.0030, +0.0089] | +0.0067 [+0.0038, +0.0097] | +0.0088 [+0.0057, +0.0122] | +0.0095 [+0.0063, +0.0129] | +0.0094 [+0.0058, +0.0133] | +0.0096 [+0.0059, +0.0138] | +0.0122 [+0.0082, +0.0165] | +0.0142 [+0.0096, +0.0195] |
| noTwin0.9_C1 | +0.0030 [+0.0008, +0.0054] | +0.0041 [+0.0016, +0.0065] | +0.0062 [+0.0034, +0.0088] | +0.0064 [+0.0035, +0.0094] | +0.0063 [+0.0033, +0.0094] | +0.0062 [+0.0029, +0.0095] | +0.0089 [+0.0053, +0.0125] | +0.0105 [+0.0066, +0.0145] |
| noTwin0.8_C1 | +0.0018 [-0.0003, +0.0039] | +0.0025 [+0.0002, +0.0047] | +0.0037 [+0.0011, +0.0061] | +0.0043 [+0.0016, +0.0070] | +0.0047 [+0.0019, +0.0077] | +0.0045 [+0.0015, +0.0077] | +0.0070 [+0.0038, +0.0103] | +0.0088 [+0.0054, +0.0125] |
| oracleDiag | +0.0837 [+0.0790, +0.0888] | +0.0711 [+0.0667, +0.0757] | +0.0648 [+0.0603, +0.0693] | +0.0588 [+0.0543, +0.0633] | +0.0545 [+0.0502, +0.0591] | +0.0504 [+0.0456, +0.0556] | +0.0483 [+0.0433, +0.0536] | +0.0454 [+0.0402, +0.0515] |
| neighbourRecovery | +0.2902 [+0.2822, +0.2982] | +0.3130 [+0.3057, +0.3209] | +0.3307 [+0.3231, +0.3381] | +0.3442 [+0.3367, +0.3518] | +0.3651 [+0.3560, +0.3737] | +0.3823 [+0.3734, +0.3910] | +0.3965 [+0.3867, +0.4058] | +0.4111 [+0.4001, +0.4222] |
| front_KNN_minus_POP | +0.0068 [+0.0039, +0.0096] | +0.0073 [+0.0043, +0.0102] | +0.0081 [+0.0052, +0.0108] | +0.0082 [+0.0051, +0.0113] | +0.0076 [+0.0042, +0.0112] | — | — | — |
| front_KNN_minus_REGPOP | +0.0026 [-0.0002, +0.0055] | +0.0044 [+0.0014, +0.0073] | +0.0050 [+0.0022, +0.0077] | +0.0050 [+0.0020, +0.0081] | +0.0040 [+0.0007, +0.0074] | — | — | — |
| front_BLEND_minus_POP | +0.0070 [+0.0041, +0.0098] | +0.0075 [+0.0045, +0.0104] | +0.0080 [+0.0052, +0.0108] | +0.0084 [+0.0054, +0.0114] | +0.0077 [+0.0043, +0.0111] | — | — | — |
| front_UBCF_minus_POP | +0.0078 [+0.0045, +0.0111] | +0.0102 [+0.0066, +0.0135] | +0.0125 [+0.0088, +0.0161] | +0.0140 [+0.0102, +0.0178] | +0.0145 [+0.0101, +0.0189] | — | — | — |

| m | AP POP | AP REGPOP | AP KNN | AP UBCF | random floor | unique by m | fewer than 5 share | singleton top-5 KNN | singleton top-5 tiered | C1 where S defined | C1 where S undefined |
|---|---|---|---|---|---|---|---|---|---|---|---|
| 1 | 0.3399 | 0.3445 | 0.3475 | 0.3485 | 0.1635 | 0.327 | 0.839 | 0.070 | 0.049 | +0.0074 [+0.0047, +0.0102] | +0.0116 [-0.0002, +0.0235] |
| 2 | 0.3405 | 0.3442 | 0.3488 | 0.3526 | 0.1672 | 0.623 | 0.956 | 0.076 | 0.051 | +0.0097 [+0.0067, +0.0128] | +0.0002 [-0.0034, +0.0039] |
| 3 | 0.3408 | 0.3434 | 0.3497 | 0.3550 | 0.1678 | 0.766 | 0.976 | 0.075 | 0.052 | +0.0123 [+0.0085, +0.0160] | +0.0014 [-0.0022, +0.0051] |
| 4 | 0.3379 | 0.3400 | 0.3472 | 0.3527 | 0.1679 | 0.838 | 0.984 | 0.076 | 0.054 | +0.0163 [+0.0112, +0.0214] | +0.0008 [-0.0022, +0.0037] |
| 5 | 0.3309 | 0.3326 | 0.3403 | 0.3466 | 0.1647 | 0.876 | 0.987 | 0.077 | 0.056 | +0.0213 [+0.0149, +0.0283] | +0.0009 [-0.0020, +0.0038] |
| 6 | 0.3254 | 0.3272 | 0.3350 | 0.3415 | 0.1600 | 0.900 | 0.989 | 0.077 | 0.056 | +0.0228 [+0.0142, +0.0321] | +0.0037 [+0.0007, +0.0068] |
| 7 | 0.3230 | 0.3245 | 0.3352 | 0.3422 | 0.1581 | 0.910 | 0.989 | 0.077 | 0.056 | +0.0310 [+0.0201, +0.0441] | +0.0063 [+0.0030, +0.0096] |
| 8 | 0.3155 | 0.3168 | 0.3297 | 0.3362 | 0.1534 | 0.920 | 0.990 | 0.076 | 0.058 | +0.0422 [+0.0252, +0.0633] | +0.0083 [+0.0052, +0.0115] |

## Moderation (document level)

| null | gain | documents | slope per SD [95% CI] | excess variance beyond covariates |
|---|---|---|---|---|
| curveball | C1 | 727 | +0.0214 [+0.0165, +0.0261] | 0.968 |
| curveball | S | 727 | +0.0094 [+0.0064, +0.0123] | 0.968 |
| span | C1 | 727 | +0.0220 [+0.0177, +0.0258] | 0.950 |
| span | S | 727 | +0.0101 [+0.0073, +0.0126] | 0.950 |
| blockspan | C1 | 727 | +0.0193 [+0.0151, +0.0236] | 0.950 |
| blockspan | S | 727 | +0.0115 [+0.0089, +0.0140] | 0.950 |

## Verdict (mechanical, `verdict.py`)

m* product = None; m* structure = None

| m | product | structure |
|---|---|---|
| 1 | [positive<SESOI] KNN beats popularity, below the 0.01 product threshold (estimate +0.0076, interval [+0.0035, +0.0122]); against region-aware popularity (non-personal) +0.0031 [+0.0008, +0.0056] | [not adjudicated] not adjudicated: a world without reader groups produced S_corr outside ±0.005 or resolved positive (narrow-1, narrow-2) [raw S +0.0092, null S +0.0012] |
| 2 | [positive<SESOI] KNN beats popularity, below the 0.01 product threshold (estimate +0.0083, interval [+0.0039, +0.0132]); against region-aware popularity (non-personal) +0.0046 [+0.0019, +0.0071] | [not adjudicated] not adjudicated: a world without reader groups produced S_corr outside ±0.005 or resolved positive (narrow-1, narrow-2) [raw S +0.0078, null S +0.0003] |
| 3 | [positive<SESOI] KNN beats popularity, below the 0.01 product threshold (estimate +0.0089, interval [+0.0045, +0.0137]); against region-aware popularity (non-personal) +0.0064 [+0.0035, +0.0092] | [not adjudicated] not adjudicated: matched donors were available in fewer than half the reveal draws [raw S +0.0065, null S +0.0013] |
| 4 | [positive<SESOI] KNN beats popularity, below the 0.01 product threshold (estimate +0.0093, interval [+0.0045, +0.0146]); against region-aware popularity (non-personal) +0.0072 [+0.0042, +0.0104] | [not adjudicated] not adjudicated: matched donors were available in fewer than half the reveal draws [raw S +0.0080, null S -0.0001] |
| 5 | [positive<SESOI] KNN beats popularity, below the 0.01 product threshold (estimate +0.0094, interval [+0.0043, +0.0151]); against region-aware popularity (non-personal) +0.0077 [+0.0043, +0.0114] | [not adjudicated] not adjudicated: matched donors were available in fewer than half the reveal draws [raw S +0.0076, null S +0.0001] |

Gates:

```
{
 "1": {
  "fire": 0.7936900261703984,
  "Scoverage": 0.8803915867015606,
  "pairedCoverage": 0.9981782298466677,
  "G3failures": [
   "narrow-1",
   "narrow-2"
  ],
  "G4power": 1.0
 },
 "2": {
  "fire": 0.9224819931514936,
  "Scoverage": 0.6823710001180777,
  "pairedCoverage": 0.9958609271523179,
  "G3failures": [
   "narrow-1",
   "narrow-2"
  ],
  "G4power": 1.0
 },
 "3": {
  "fire": 0.9587069864442127,
  "Scoverage": 0.497462634688912,
  "pairedCoverage": 0.9933993399339934,
  "G3failures": [
   "narrow-2"
  ],
  "G4power": 0.6666666666666666
 },
 "4": {
  "fire": 0.9732580961727183,
  "Scoverage": 0.3570493948315342,
  "pairedCoverage": 0.987460815047022,
  "G3failures": [],
  "G4power": 0.6666666666666666
 },
 "5": {
  "fire": 0.9832285115303983,
  "Scoverage": 0.2573851724795121,
  "pairedCoverage": 0.9863107460643394,
  "G3failures": [
   "range-2",
   "narrow-1",
   "narrow-2"
  ],
  "G4power": 0.6666666666666666
 }
}
```



==> anc/A-RESULTS.md <==
# Results — `21_first-m-marks`

**From a few of a reader's highlights, can a document's other readers predict the rest of what the
reader marks better than popularity does, and on which documents?**

Confirmation split scored 2026-10-04 UTC (2026-10-03 PDT) under the committed freeze
(`030669aad4c267beedcc05f13bc54b0f12aa008f64aac649c2d8ea6b896d34b5`; PREREG Amendment 1). Every
decimal below is copied from `results/REPORT.md` (frozen `report.py`) or
`results/REPORT-exploratory.md` (`report_exploratory.py`); `python3 report_exploratory.py --check`
verifies, read-only, that each appears in one of them as the same signed token. Four kinds of result
are kept apart: **registered** (the ten-test family, PREREG §7, read by `verdict.py`, and the §8–§9
secondaries), **pre-specified exploratory** (Amendments 1–2, written before any confirmation outcome),
**post hoc** (written after the outcomes were seen: two sensitivities, §6.3 and the two-way intervals),
and one **supplement** (a registered comparison the frozen code omitted, computed afterwards, §3.2).
"*m* runs" below always means *m* of the reader's highlight runs revealed **at random, order-free**;
it is not a newcomer's first highlights in time (that test is deferred, §9).

<!-- unchecked: 6.3 3.3 -->

## 1. In one paragraph

> 🚨 **Correction, 2026-10-04 (study 22).** The document-level association in §6 (and in this
> paragraph) was computed with a structure statistic that included the reader being predicted.
> `research/22_structure-gate` recomputed it **without** that reader, as a product gate would have
> to: the registered top-minus-bottom tercile contrast is then not resolved (the association is not
> shown to survive), and the bottom tercile of that statistic — a different, target-level stratum —
> is not estimated below popularity. A post hoc decomposition there, holding the inclusion rule
> fixed, attributes most of the contrast reported here to the target's own marks being in the
> statistic (together with the change to a per-target value), not to the rule. The direction of the
> leave-target-out test's own bias is not known, so this does not show that documents do not differ.
> Statements below that rest on §6 are withdrawn as statements about documents and marked; nothing
> in this study or in study 22 licenses a page-level gate.

Ranking the rest of a document by the marks of up to three nearest co-readers, found from *m*
revealed runs, beats ranking it by popularity: +0.0076 AP at *m* = 1 and +0.0094 at *m* = 5,
resolved at every *m*. Every point estimate is below the +0.01 the study set as product-relevant,
but every interval reaches above it, so the registered equivalence test shows neither a gain of
+0.01 nor one below it. At *m* = 1 most of the gain comes from the 0.084 of targets who have a
near-duplicate co-reader; without them it is +0.0018 [−0.0003, +0.0039]. The average conceals a
strong association with the document (withdrawn as a statement about documents: in-sample, see the
correction above). Split by Paper III's own per-document statistic — computed
from the same readers, including each target, so the split is in-sample (pre-specified
exploratory) — the third of documents with the highest score gains +0.0260 at *m* = 1
(two-way interval [+0.0156, +0.0371]), and the lowest third is *below* popularity at *m* = 1 and 2,
with negative but unresolved estimates at *m* = 3–5. With near-duplicate targets excluded (post
hoc), the top third still gains +0.0106 at *m* = 1 and +0.0159 at *m* = 5, and the same readers'
gain grows between those *m*; whether it grows more than in the bottom third is not resolved.
Whether such documents can be recognised before a new reader arrives is untested. Readers become
distinguishable fast: in 0.623 of reader–document units with at least three runs, no co-reader on
the page marked everything in two revealed runs. Whether the agreement that remains is groups of
readers or readers who each read one part of a document cannot be decided at the position resolutions
these data support (registered 20-sentence blocks; exploratory 5-sentence blocks), as Amendment 1
predicted for 20 from the controls alone.

## 2. What was run

1,031 confirmation documents (median 8.0 readers, 96.0 sentences, 4.0 highlight runs per reader).
For each reader with at least *m* + 1 runs, *m* runs are revealed (three random draws); the reader's
other marks are the positives; every other reader of the document is the pool. Scorers: popularity
(POP); region-aware popularity, i.e. popularity among the co-readers who marked the 20-sentence blocks
the revealed runs fall in (REGPOP: it uses where the revealed runs are, not which sentences);
**KNN**, the marks of up to three co-readers with positive binary cosine to the revealed runs (at
*m* = 1 such a co-reader existed in 0.794 of draws; otherwise the ranking is POP's); similarity-weighted
co-occurrence over all co-readers (UBCF) and item co-occurrence (ITEM); diagnostics. Metric:
tie-aware average precision. Means are over **eligible reader–document units**, so the population
changes with *m*: 6878 units from 3018 readers at *m* = 1 (median 6.0 runs) against 3498 from 1660
at *m* = 5 (median 10.0 runs). The registered family is C1(*m*) = AP(KNN) − AP(POP) and S_corr(*m*),
the identity advantage net of a run-preserving block null, for *m* = 1–5, two-way (document × reader)
bootstrap, Holm over ten. Registered secondaries use document-cluster intervals. Selected contrasts
also have post hoc two-way intervals, labelled "two-way" below; the other secondaries keep
document-cluster intervals. Design and gates: `PREREG.md`.

## 3. Product (RQ-A)

### 3.1 Registered: C1(*m*)

| *m* | C1 = KNN − POP [95% two-way CI] | 90% two-way CI | Holm p | KNN fire (G5) | verdict |
|---|---|---|---|---|---|
| 1 | +0.0076 [+0.0035, +0.0122] | [+0.0042, +0.0113] | 0.0016 | 0.794 | positive; estimate below 0.01, not shown below |
| 2 | +0.0083 [+0.0039, +0.0132] | [+0.0046, +0.0123] | 0.0016 | 0.922 | positive; estimate below 0.01, not shown below |
| 3 | +0.0089 [+0.0045, +0.0137] | [+0.0052, +0.0128] | 0.0016 | 0.959 | positive; estimate below 0.01, not shown below |
| 4 | +0.0093 [+0.0045, +0.0146] | [+0.0052, +0.0137] | 0.0016 | 0.973 | positive; estimate below 0.01, not shown below |
| 5 | +0.0094 [+0.0043, +0.0151] | [+0.0051, +0.0141] | 0.0016 | 0.983 | positive; estimate below 0.01, not shown below |

*m*\*product = none (no estimate reaches +0.01). The secondary TOST at ±0.01 shows equivalence at no
*m*: every 90% interval reaches above +0.01. For scale, at *m* = 1 popularity's AP is 0.3399 and the
random floor 0.1635, so the gain is about 2% of what popularity already achieves.

### 3.2 What the gain is made of (registered secondaries, document-cluster; two-way where stated)

- **Region-aware popularity already matches much of the one-run gain.** REGPOP − POP is +0.0045
  [+0.0033, +0.0059] at *m* = 1 and falls to +0.0017 [+0.0011, +0.0023] at *m* = 5; KNN − REGPOP is
  +0.0031 at *m* = 1 (two-way [−0.0009, +0.0071], unresolved) and +0.0077 at *m* = 5 (two-way
  [+0.0027, +0.0133]). PREREG §12 attaches no mechanism to KNN − REGPOP: REGPOP holds position only at
  20-sentence blocks, and the no-group control worlds also produce KNN − REGPOP values that rise with
  *m*, so this contrast does not separate reader identity from finer position or highlighting style.
- **From *m* = 2 on, weighting every co-reader beats picking three.** KNN − UBCF is −0.0009 at *m* = 1
  (two-way [−0.0031, +0.0010]) and −0.0063 at *m* = 5 (two-way [−0.0113, −0.0025]). UBCF − POP is
  +0.0086 at *m* = 1 and +0.0157 at *m* = 5; its estimate is at or above +0.01 from *m* = 2, but no
  two-way interval clears +0.01 (at *m* = 5, [+0.0088, +0.0238]). Item co-occurrence also beats KNN
  (KNN − ITEM −0.0013 [−0.0022, −0.0004] at *m* = 1, −0.0041 [−0.0068, −0.0017] at *m* = 5).
- **Within the same readers, the gain rises with *m* only weakly.** On the fixed cohort (at least six
  runs, the same people at every *m*), C1 is +0.0059 [+0.0030, +0.0089] at *m* = 1 and +0.0094
  [+0.0058, +0.0133] at *m* = 5; the within-reader difference is +0.0035 (two-way [−0.0001, +0.0074]),
  not resolved.
- **Document order.** Revealing the first *m* runs in document order and scoring only what lies after
  them gives a similar KNN − POP (+0.0068 [+0.0039, +0.0096] at *m* = 1, +0.0076 [+0.0042, +0.0112] at
  *m* = 5), but there KNN − REGPOP is unresolved at *m* = 1 (+0.0026 [−0.0002, +0.0055]), and
  UBCF − POP rises to +0.0145 [+0.0101, +0.0189] at *m* = 5. Supplement (registered, omitted by the
  frozen code, computed after the outcomes): UBCF − REGPOP +0.0036 [+0.0004, +0.0070] at *m* = 1 and
  +0.0109 [+0.0068, +0.0151] at *m* = 5; BLEND − REGPOP +0.0029 [+0.0001, +0.0057] and +0.0041
  [+0.0008, +0.0074]. Document order is position, not reading time.
- **Selection where S is defined** (the matched-donor population is selected, PREREG §13): C1 is
  +0.0074 [+0.0047, +0.0102] where S is defined against +0.0116 [−0.0002, +0.0235] where it is not at
  *m* = 1; +0.0097 [+0.0067, +0.0128] against +0.0002 [−0.0034, +0.0039] at *m* = 2; +0.0213
  [+0.0149, +0.0283] against +0.0009 [−0.0020, +0.0038] at *m* = 5. From *m* = 2 on, the gain sits
  almost entirely in units where a position- and length-matched donor could be scored. (S can be
  undefined even when such a donor exists, if masking its query leaves nothing to score.)

### 3.3 Near-duplicate readers (registered sensitivity)

Of the *m* = 1 targets, 0.084 have a co-reader whose whole mark set has cosine ≥ 0.8 with theirs
(0.047 at ≥ 0.9). Excluding them as targets cuts C1 at *m* = 1 to +0.0018 [−0.0003, +0.0039] (≥ 0.8;
+0.0030 [+0.0008, +0.0054] at ≥ 0.9). At *m* = 5 the exclusion still halves it (+0.0047
[+0.0019, +0.0077] at ≥ 0.8). Without near-duplicate targets, no C1 interval reaches +0.01 at any
*m* from 1 to 5. A near-duplicate is not evidence of copying: two readers who marked the same two salient
sentences have cosine 1, and accepted in-product suggestions (not filtered in this artifact) would
produce such pairs too. Paper III reported that none of its 75 documents was driven by near-identical
readers (best-partner cosine above 0.9), a different criterion on denser documents; on this artifact's
sparser documents, near-duplicates matter at small *m*.

### 3.4 Registered secondaries not discussed above (document-cluster)

| contrast | *m* = 1 | *m* = 5 | note |
|---|---|---|---|
| C2 = KNN − RAND | +0.0187 [+0.0161, +0.0212] | +0.0189 [+0.0153, +0.0228] | larger than C1, so three random co-readers rank below popularity |
| C2reg = KNN − RANDREG | +0.0121 [+0.0100, +0.0142] | +0.0166 [+0.0131, +0.0203] | descriptive only: range-biased (exploration block null) |
| unmatched identity (gap) | +0.0156 [+0.0132, +0.0181] | +0.0159 [+0.0123, +0.0196] | confounded by reading range (why S is position-matched) |
| BLEND − POP | +0.0079 [+0.0053, +0.0106] | +0.0096 [+0.0060, +0.0133] | |
| ITEM − POP | +0.0089 [+0.0063, +0.0115] | +0.0136 [+0.0087, +0.0185] | |
| KNN − KNNOV | +0.0020 [+0.0011, +0.0029] | +0.0023 [+0.0007, +0.0038] | cosine beats raw overlap for choosing neighbours |
| tiered − POP | +0.0072 [+0.0049, +0.0096] | +0.0098 [+0.0064, +0.0134] | |
| C1 on P@5 | +0.0035 [+0.0003, +0.0069] | +0.0092 [+0.0038, +0.0145] | |
| C1 away from ±2 sentences of the reveal | +0.0088 [+0.0062, +0.0115] | +0.0118 [+0.0081, +0.0156] | larger point estimate than C1 once ±2 sentences around the reveal are excluded; other contiguity effects remain possible |
| ORACLE − POP (neighbours chosen from all marks) | +0.0837 [+0.0790, +0.0888] | +0.0545 [+0.0502, +0.0591] | leaky diagnostic: sees the held-out marks |

All *m* = 1–8 are in `REPORT.md`.

## 4. Mechanism (RQ-B): reader structure or section-focused reading?

### 4.1 Registered S_corr — not adjudicated at any *m*

| *m* | S_corr [95% two-way CI] | Holm p | raw S | null S | matched-donor coverage | paired coverage | G3 failures | G4 power | verdict |
|---|---|---|---|---|---|---|---|---|---|
| 1 | +0.0078 [+0.0048, +0.0110] | 0.0010 | +0.0092 | +0.0012 | 0.880 | 0.998 | narrow-1, narrow-2 | 1.000 | not adjudicated (G3) |
| 2 | +0.0074 [+0.0037, +0.0112] | 0.0010 | +0.0078 | +0.0003 | 0.682 | 0.996 | narrow-1, narrow-2 | 1.000 | not adjudicated (G3) |
| 3 | +0.0048 [−0.0003, +0.0099] | 0.1280 | +0.0065 | +0.0013 | 0.497 | 0.993 | narrow-2 | 0.667 | not adjudicated (G5, G3) |
| 4 | +0.0075 [+0.0009, +0.0145] | 0.0798 | +0.0080 | −0.0001 | 0.357 | 0.987 | none | 0.667 | not adjudicated (G5) |
| 5 | +0.0068 [−0.0014, +0.0154] | 0.1280 | +0.0076 | +0.0001 | 0.257 | 0.986 | range-2, narrow-1, narrow-2 | 0.667 | not adjudicated (G5, G3) |

*m*\*structure = none. Planted-group power does not rescue a failed validity gate. The numbers are
the registered curve, not a licence: a synthetic world with **no reader groups**, in which each
reader reads one contiguous window of 8–20% of a document, gives S_corr of +0.0153 [+0.0078, +0.0238]
and +0.0193 [+0.0117, +0.0282] at *m* = 1 (control intervals use 2,000 two-way resamples and Holm
over five *m*; the confirmation uses 10,000 and Holm over ten) — more than the real data's +0.0078.
At 20-sentence blocks the study cannot tell reader structure from readers who each read one part of a
document. Amendment 1 recorded this, from the controls alone, before the confirmation was scored.
Excluding near-duplicate targets leaves S_corr at *m* = 1 at +0.0050 [+0.0025, +0.0078] (≥ 0.9) and
+0.0041 [+0.0015, +0.0067] (≥ 0.8). The block null moved 0.249 and 0.25 of runs in its two
realisations (`REPORT.md` labels these by split, but they are pooled over all 1,555 documents), and
the matched queries are alike in size and popularity (*m* = 1: 1.670 against 1.672 sentences, 1.978
against 1.976 co-readers per sentence; mean neighbourhoods of 1.515 and 1.520 co-readers, 2.715 and
2.700 at *m* = 5), while the donor's query masks a growing share of the target's positives (0.041 at
*m* = 1, 0.130 at *m* = 5).

### 4.2 The resolution profile

At *m* = 1 the raw identity advantage shrinks as reading position is held at a finer grain: +0.0092
[+0.0074, +0.0112] with 20-sentence blocks, +0.0062 [+0.0046, +0.0078] with 10, +0.0045
[+0.0033, +0.0057] with 5; at *m* = 2, +0.0078, +0.0049, +0.0020. That is the shrinkage a signal that
is partly reading position at those scales would show, though the matched population also changes
with the block size. From *m* = 3 the profile is not monotone (*m* = 3: +0.0065, +0.0032, +0.0046),
because matched donors at fine blocks become rare and selected.

### 4.3 Exploratory (Amendment 1): S_corr at 5-sentence blocks, *m* = 1

Finer position control, chosen after the 20-sentence controls were seen, and run at *m* = 1 only
(on the exploration split, the only *m* whose matched-donor coverage at this resolution was above
one half, 0.70; it is 0.705 on the confirmation split), with its own block null (two realisations)
and the same nine control corpora rescored at 5-sentence blocks. Its gates are for *m* = 1 alone and
unadjusted. On the confirmation split, S_corr is +0.0036 [+0.0016, +0.0057] (p 0.0002; on the same
units, raw S +0.0045 [+0.0026, +0.0064] against null S +0.0009 [-0.0005, +0.0024]). Every planted
world is resolved (G4 power 1.000: +0.0050, +0.0040, +0.0061), and one narrow-window world now passes
(+0.0004 [-0.0041, +0.0050]), but the other still produces +0.0060 [+0.0018, +0.0109] with no reader
groups at all, more than the real data, so G3 fails again. Finer blocks shrink the narrow-window
artifact without removing it, and the real signal shrinks with them. At the finest resolution these
data can carry, reader structure and section-focused reading are still not separated. The re-run
after the pre-outcome code audit reproduced the first run's S_corr, gates and all nine controls
exactly (`REPORT-exploratory.md`).

### 4.4 What Paper III's statistic is made of, on these documents

Recomputed on the 727 of 1,031 confirmation documents with at least six readers who marked at least
two sentences (726 for the block-span null), the **median raw excess** of nearest-neighbour
agreement is +0.0481 over Paper III's curveball null (median z 2.08; 0.579 of documents above
z = 1.645), +0.0196 over a null that keeps every highlight run intact (z 0.80; 0.290), and +0.0069
over one that also keeps each run in its 20-sentence block (z 0.58; 0.198). As a rough,
order-dependent decomposition of medians of the raw excess (not of z), about three-fifths is that
highlights come in runs, about a quarter is where readers read at 20-sentence scale, and about a
seventh remains; the exploration split gives the same shares (+0.0453, +0.0185, +0.0054). These are
sparse documents (median 8 readers). Paper III's own documents were denser, and its z is
density-dependent (mean z 3.3 at a median of 11 readers to 6.3 at 25); only 2 of them are in this
artifact (PREREG Amendment 2), so they could not be re-scored here.

## 5. Identification (RQ-C): how fast do readers become distinguishable?

| *m* | unique by reveal | fewer than 5 share it | neighbour recovery |
|---|---|---|---|
| 1 | 0.327 | 0.839 | +0.2902 [+0.2822, +0.2982] |
| 2 | 0.623 | 0.956 | +0.3130 [+0.3057, +0.3209] |
| 3 | 0.766 | 0.976 | +0.3307 [+0.3231, +0.3381] |
| 4 | 0.838 | 0.984 | +0.3442 [+0.3367, +0.3518] |
| 5 | 0.876 | 0.987 | +0.3651 [+0.3560, +0.3737] |

"Unique by reveal" is the share of eligible reader–document units (averaged over three random
reveals) in which no co-reader marked every sentence the reader revealed; "fewer than 5" counts the
reader. These are within one page's co-readers (a median of eight people), not across the platform,
and small pools make uniqueness easy, so they overstate how distinctive choices are. Still, two
revealed runs leave most readers unmatched on the page. Neighbour recovery is the Jaccard overlap of
the neighbours found from *m* runs with those chosen from all of the reader's marks (an oracle that
also sees the held-out marks), minus the same for random neighbours, over draws in which KNN found
anyone; it rises from +0.2902 at *m* = 1 to +0.4111 at *m* = 8. In KNN's top five, a sentence only one
co-reader marked appears at a rate of 0.070 at *m* = 1 (0.049 when sentences two or more co-readers
marked are ranked first).

## 6. Does the number of runs needed depend on the document? (§9 registered exploratory moderation; Amendment 2; post hoc)

### 6.1 Registered exploratory moderation (PREREG §9; no per-document policy is claimed)

Document-mean C1 (*m* = 1–3) rises with the document's structure statistic, adjusted for log
readers, runs per reader, run length and log sentences: +0.0214 [+0.0165, +0.0261] AP per standard
deviation of the raw excess over the curveball null, +0.0220 [+0.0177, +0.0258] over the span null,
+0.0193 [+0.0151, +0.0236] over the block-span null (727 documents; 0.968 / 0.950 / 0.950 of the
excess varies beyond the covariates). The document-mean S_corr rises too: +0.0094 [+0.0064, +0.0123],
+0.0101 [+0.0073, +0.0126], +0.0115 [+0.0089, +0.0140] per SD; this does not adjudicate reader
structure. The statistic is computed from all of a document's readers, including the targets whose
gains it is related to, so these are in-sample associations; shared sampling of the same marks could
contribute to them.

### 6.2 Pre-specified exploratory (Amendment 2): the curves by tercile of Paper III's z

Terciles of the curveball z: bottom −1.619 to +1.171 (median +0.318), middle +1.176 to +3.134, top
+3.139 to +27.920 (median +4.869). They cover the 727 documents with the statistic, holding 5702 of
the 6878 *m* = 1 units (0.829). The top tercile's documents are substantially larger (median 10.0
readers against 8.0; 111.5 sentences against 93.0; 6.68 runs per reader against 5.50), and z grows
with readers per document, which is why §6.1's covariate-adjusted slope is the reading to lean on.
Per-tercile popularity AP and random floors were not computed, so the AP gains are not on a common
scale across terciles.

| tercile | C1 at *m* = 1 [two-way] | C1 at *m* = 5 [two-way] | within-reader C1 growth *m* = 1 → 5 [two-way] | neighbour recovery at *m* = 1 | unique by reveal at *m* = 1 |
|---|---|---|---|---|---|
| bottom | −0.0053 [−0.0103, −0.0004] | −0.0036 [−0.0095, +0.0024] | +0.0009 [−0.0045, +0.0058] | +0.2892 | 0.343 |
| middle | +0.0004 [−0.0057, +0.0065] | +0.0008 [−0.0068, +0.0096] | +0.0029 [−0.0035, +0.0101] | +0.2731 | 0.287 |
| top | +0.0260 [+0.0156, +0.0371] | +0.0274 [+0.0160, +0.0408] | +0.0079 [−0.0010, +0.0160] | +0.2845 | 0.254 |

The bottom tercile is below popularity at *m* = 1 and 2 (two-way, *m* = 2: −0.0063
[−0.0111, −0.0014]); at *m* = 3–5 its estimates stay negative (−0.0041, −0.0039, −0.0036) but the
two-way intervals include zero. The top tercile is above popularity at every *m*, with KNN − REGPOP of
+0.0178 [+0.0083, +0.0292] at *m* = 1 (two-way). Top minus bottom, C1 at *m* = 1: +0.0313
[+0.0197, +0.0441] (two-way, both terciles resampled together). Top minus bottom, within-reader
growth: +0.0070, two-way [−0.0032, +0.0166], not resolved (document-cluster [+0.0008, +0.0127]).
Neighbour recovery did not differ detectably between terciles (top − bottom at *m* = 1 −0.0047, two-way
[−0.0359, +0.0280]; growth difference +0.0024 [−0.0214, +0.0263], document-cluster); no equivalence
margin was set, so this does not show equal rates. Readers in the top tercile are less often unique by
their reveal (top − bottom −0.090, two-way [−0.134, −0.043]). In the top tercile, *m* runs capture
+0.220 [+0.167, +0.277] of the leaky oracle's gain at *m* = 1 and +0.334 [+0.259, +0.404] at *m* = 5.
Stratifying by the excess over the block-span null — the structure left once contiguity and
20-sentence position are held — gives the same pattern (top − bottom C1 +0.0295 [+0.0216, +0.0374] at
*m* = 1, document-cluster).

By Amendment 2's reading rule this is not "structured documents need fewer marks": it is a level
difference present from *m* = 1, with no resolved difference in growth, under an in-sample
stratifier.

### 6.3 Post hoc: near-duplicate targets excluded

Written after the outcomes above were seen, because §3.3's registered sensitivity showed the small-*m*
gain leaning on near-duplicate pairs, and such pairs raise a document's structure statistic too.
Near-duplicate targets are 0.141 of the top tercile's *m* = 1 units against 0.058 of the bottom's
(cosine ≥ 0.8). They are excluded as targets only: they stay in every pool and in the statistic.

| tercile, cosine ≥ 0.8 excluded | C1 at *m* = 1 [two-way] | C1 at *m* = 5 [two-way] | KNN − REGPOP at *m* = 1 [two-way] | within-reader C1 growth [two-way] |
|---|---|---|---|---|
| bottom | −0.0060 [−0.0109, −0.0009] | −0.0040 [−0.0108, +0.0020] | −0.0082 [−0.0132, −0.0036] | +0.0010 [−0.0045, +0.0061] |
| top | +0.0106 [+0.0027, +0.0187] | +0.0159 [+0.0059, +0.0266] | +0.0044 [−0.0026, +0.0116] | +0.0090 [+0.0019, +0.0162] |

At cosine ≥ 0.8 the exclusion lowers the top tercile's *m* = 1 gain from +0.0260 to +0.0106 and its
lead over the bottom tercile from +0.0313 to +0.0166 (two-way [+0.0077, +0.0268]); at ≥ 0.9, to
+0.0137 and +0.0197. The §6.1 slope over the curveball null falls to +0.0104 [+0.0068, +0.0140] per
SD at ≥ 0.8 and +0.0130 [+0.0087, +0.0171] at ≥ 0.9; over the block-span null to +0.0103
[+0.0067, +0.0140] and +0.0122 [+0.0082, +0.0162]. Without near-duplicate targets, the top tercile's
within-reader growth from *m* = 1 to 5 is resolved, while its difference from the bottom tercile's is
not (+0.0080, two-way [−0.0006, +0.0170]).

### 6.4 The answer to "does the *m* change with the z?"

_Superseded by study 22 (see the correction at the top): without the predicted reader in the statistic, the tercile difference is not resolved._

On these documents the score is associated with the level of the gain from *m* = 1 — with *whether*
nearest co-readers help — while a tercile difference in how the gain grows with *m* was not resolved:
in the lowest-scoring third they are below popularity at one and two runs and never above it up to five; in the highest-scoring third
they are above it from the first run (+0.0106 with near-duplicates set aside), and, with
near-duplicates set aside, the same readers gain more by five runs. Because the score was computed from the same readers, this is an
association on these documents; whether a score computed from earlier readers picks such documents
for a newcomer is the next test.

## 7. What this means

**For the product.**
1. Averaged over eligible reader–document units (eligibility changes with *m*), nearest-co-reader
   suggestions from *m* revealed runs beat popularity by an estimated +0.0076 to +0.0094 AP: resolved,
   neither shown to reach nor shown to fall short of the +0.01 threshold, and at one run carried mostly
   by near-duplicate targets. That gives no basis for shipping them across the board; their deployed
   value was not measured. The in-sample terciles suggested they can be worse than popularity
   on some documents (withdrawn: the leave-target-out statistic of study 22 does not show this).
2. If in-page personalisation is tried, prefer similarity-weighted co-occurrence over all co-readers
   (UBCF) to picking a few neighbours, and test a gate by reader-agreement computed from **earlier**
   readers only, offline first (the tercile evidence here is for KNN; UBCF was not stratified).
3. Two revealed runs leave most readers unmatched among a page's co-readers. Any "readers like you"
   surface must show aggregates, not individuals, and avoid ranking sentences only one other reader
   marked.

_The association below is the in-sample one. Study 22 found that it is not shown to survive leaving the target out, and its post hoc decomposition attributes most of it to the target's own marks in the statistic._

**For the research line (Paper III).** On these sparse documents, Paper III's per-document statistic
is mostly contiguity and position (a rough decomposition of medians, §4.4). Its residual is
associated with where nearest-reader prediction works (registered exploratory moderation,
size-adjusted); it falls by about half at most when near-duplicate targets are excluded post hoc, and
those readers stay in the pools and in the statistic. Because the statistic is computed from the
predicted readers' own marks, shared sampling could produce part of this association; a split-half or
time-ordered stratifier must show it before it is called predictive. Whether the residual is groups
of readers or section-focused reading is not separable at the position resolutions 1,031 documents
support.

## 8. Deviations and disclosures

- The three confirmation jobs were stopped once when the session's process exited, before writing
  any output, and restarted unchanged (PREREG Amendment 2).
- `exploratory_b5.py` first ran concurrently with the confirmation instead of after it. A
  pre-outcome code audit (Codex `gpt-6.1-sol`, effort max: 0 critical, 3 high, 8 medium, 2 low)
  revised both exploratory scripts and the number checker; the first b = 5 output was set aside
  unviewed (sha256 in Amendment 2) and the script re-run, reproducing it exactly. Every revision was
  committed and pushed before any confirmation output was opened.
- PREREG §14's statement that none of Paper III's RQ1 documents is in this artifact was wrong: 2 are,
  both in the exploration split (Amendment 2).
- **After the outcomes were seen:** `posthoc_twins.py` and `posthoc_twoway.py` (sensitivities,
  labelled post hoc); `supplement_front.py`, because the frozen `mode_confirm` omitted two registered
  document-order comparisons (BLEND − REGPOP, UBCF − REGPOP) — computed by the registered rule,
  inputs authenticated; `check_b5_rerun.py`; and `report_exploratory.py` gained renderers for all of
  these and for registered aggregates the frozen `report.py` leaves unformatted (support by *m*,
  gates, S diagnostics, twin shares, TOST), its check became read-only, and it stopped treating
  section numbers and numbered headings as numbers.
- Two results audits (Codex `gpt-6.1-sol`, effort max; Claude `claude-opus-5-5`, effort max), reading code,
  documents and aggregates only, found no wrongly copied number in this file and 36 wording, omission and
  inference problems between them, some overlapping (1 critical, 7 high); this version answers them.
  A single verification pass (Codex) then found 20 of the 24 merged problems resolved and three new
  wording errors; those seven were fixed, and the audits stopped there by plan. Wording now follows
  two-way intervals where they exist; several earlier claims did not survive them.
- The synthetic controls use 2,000 two-way resamples and Holm over five *m*; the confirmation uses
  10,000 and Holm over ten (PREREG §10 says "the real rule").
- The frozen `report.py --check` checks RESULTS.md against REPORT.md alone, so it fails on numbers
  that live in REPORT-exploratory.md; `report_exploratory.py --check` is the check for this file.
- Inherited and disclosed rather than changed: "blocks of b sentences" are ⌈n/b⌉ equal
  relative-position bins of at most b sentences; a block-null unit averages the realisations that
  define it (one or two; 0.997 of paired units at b = 5 have both).

## 9. Limits

- **In-sample stratifier.** Each document's structure statistic is computed from all of its readers,
  including every target, so §6 describes an in-sample association on these documents (withdrawn as
  a statement about documents; see the correction at the top); it is not a predictor for a newcomer. A split-half or time-ordered version (statistic from earlier readers,
  evaluation on later ones) is the next test.
- **Order-free reveal** is not first-*m*-in-time; the document-order variant approximates reading
  order by position. The time-ordered test needs a new extraction under an honest broker
  (`followup-temporal/`).
- **The null.** S_corr intervals condition on the realised null averages (two realisations) and do
  not propagate null-sampling uncertainty; the run-preserving samplers keep their invariants exactly,
  but their connectivity and mixing are not established (movement is a diagnostic, not proof).
- Runs stand in for highlights; accepted suggestions were not filtered (unmeasured); the private
  filter is the 2026-08-03 snapshot.
- The documents are one platform's training corpus (≥ 6 readers), not a uniform draw; the same people
  appear in both splits and across terciles. Two-way intervals exist only for the family and the
  quantities named "two-way"; the other secondaries use document-cluster intervals and their two-way
  widths were not computed (for C1, two-way intervals are 1.45 to 1.67 times as wide).
- Uniqueness is within small pools and overstates how distinctive choices are.
- The tercile, post hoc and supplementary intervals carry no multiplicity correction.

## 10. Governance and release

The analysis used one existing, checksum-pinned, private-filtered artifact. A document-level linkage
check for Amendment 2 also read the Paper VIII corpus file and Paper III's RQ1 document list
(`STUDY-NOTE.md` §4). No production system was read beyond the one disclosed `userCount` read
(`STUDY-NOTE.md` §0). Governance deviations recorded in `STUDY-NOTE.md`: the IRB study-note
obligation is unmet; AI agents are processors on routes not listed in DMP §3 (a fired amendment
trigger); in the first design audit, both auditors loaded a non-private-filtered file of per-reader mark
sets (no identifiers), and one of them also loaded article text; the pinned artifact also exists as a copy on a
compute vendor's volume, placed there by the project that built it (`STUDY-NOTE.md` §3).
Per-unit records stay in the gitignored `data/`; only aggregates are committed. This is pseudonymised
behavioural data, not anonymous data (`STUDY-NOTE.md` §3). An arXiv note is not automatic: the programme's rule is that no new
submission goes out without the external IRB determination (`STUDY-NOTE.md` §5). On 2026-10-04 the PI
decided that no IRB determination is sought for this line (studies 21–23); that decision does not by
itself set the submission rule aside, so posting needs the PI to do so explicitly, and any paper must
say that no IRB review took place.


==> anc/B-PREREG.md <==
# Pre-registration — `22_structure-gate`

**Can a page's reader agreement, computed without the reader being predicted, tell whether that
reader's nearest co-readers will predict the rest of what they mark?**

Written 2026-10-04 UTC **before any statistic of this study was computed**: no leave-target-out
statistic exists yet on any document, and none of the joins below has been run. What is already
known, and from which data, is stated in §1. Governance: `STUDY-NOTE.md`. Every later change is a
numbered amendment.

## 1. What is already known (and seen)

Study 21 (`research/21_first-m-marks/`, RESULTS §6) scored, on its 1,031 confirmation documents,
C1 = AP(KNN) − AP(POP) by tercile of Paper III's per-document z computed from **all** readers,
including each target: bottom tercile −0.0053, top tercile +0.0260 at *m* = 1 (top − bottom
+0.0313, two-way [+0.0197, +0.0441]). That association is in-sample: the target's own marks are in
the statistic. Nothing about a statistic that excludes the target has been computed, on either
split. Study 21's exploration split (524 documents) was used to choose k and the block size; no
structure–gain association was ever computed on it.

## 2. Question

**RQ.** For a target reader *t* on a document, let G(*t*) be Paper III's agreement statistic
computed on the document's **other** readers (leave-target-out, LOO). Is the KNN gain for *t*
larger when G(*t*) is higher?

This is the order-free analogue of a product gate: the gate is computed from the readers already on
a page, the newcomer is not among them. (A time-ordered version, where G uses only *earlier*
readers, needs timestamps and is a separate study.)

## 3. Data

- Units: study 21's per-unit records for **both** of its splits (`units-exploration.json`,
  `units-confirmation.json`; *k* = 3, three random order-free reveals per unit, pool = all other
  readers, C1 at *m* = 1–5). They were produced by study 21's frozen code; this study reads them and
  verifies the source artifact's sha256.
- **Redundant copies dropped** (asked by the PI, 2026-10-04): documents that are URL variants of one
  page (`11_url-identity/data/variants-min3.json`: a normalised page key with two or more members in
  the artifact) or members of one content-duplicate group (`11_url-identity/data/content-dupes.json`);
  groups that share a document are merged (union-find) and in each merged group the lowest `docId`
  is kept. Counted before freezing (a count of documents, not an outcome): 29 documents in 27 groups
  (10 exploration, 19 confirmation). The two linkage files live in the main checkout's gitignored
  `research/11_url-identity/data/`; their sha256 are frozen in `MANIFEST.json`. Readers
  who sit on a page's other URL variants are absent from the artifact and cannot be added (a known
  limit, §9).
- Joined by (document id, reader hash) — not by index: study 21's units index readers after
  dropping readers with no runs, the statistic indexes them before.

## 4. Exposure

For every target with at least five co-readers who marked something, G(*t*) is computed by study
21's frozen `struct_z.mjs --targets` (unchanged code, hash-checked): mean nearest-neighbour binary
cosine among the co-readers (readers with ≥ 1 marked sentence), against Paper III's curveball null
(100 permutations), plus the raw excess over the span and 20-sentence block-span nulls.

- **Primary exposure:** the LOO **z against the curveball null** (Paper III's statistic, as study 21's
  Amendment 2 used it, now without the target).
- Secondary exposures: LOO raw excess over the curveball null and over the block-span null.

## 5. Primary analysis (one test)

**P1 = mean C1 at *m* = 1 in the top tercile of G minus mean C1 at *m* = 1 in the bottom tercile.**

- Terciles of the LOO z over all eligible targets of both splits (one value per target), assigned by
  mid-ranks so tied values share a tercile.
- Eligible unit: *m* = 1, C1 defined, G defined, document not a dropped redundant copy.
- Interval: two-way (document × reader) pigeonhole bootstrap with documents and readers of **both**
  terciles resampled jointly (readers recur across documents and terciles), **10,000 resamples, seed
  20261004**, percentile 95%.
- **Resolved positive** if the interval's lower bound is above 0; resolved negative if its upper bound
  is below 0; otherwise unresolved. No other test carries a claim.

## 6. Secondary analyses (intervals; no multiplicity claim)

- S1. Per-tercile C1 at *m* = 1–5, two-way intervals; the top tercile read against the +0.01 product
  threshold (estimate ≥ 0.01: "reaches"; lower bound ≥ 0.01: "established").
- S2. P1 by split: exploration (no association ever computed there) and confirmation (the in-sample
  association was seen there).
- S3. Unit-level regression of C1 (*m* = 1) on the standardised LOO raw excess over the curveball null,
  adjusted for log(number of co-readers), log(sentences), log(target's runs) and the co-readers' mean
  run length; two-way bootstrap of the slope (2,000).
- S4. S3 with the excess over the block-span null.
- S5. P1 with near-duplicate targets excluded (cosine of full mark sets ≥ 0.8 with some co-reader).
- S6. **How much of study 21's association was circular**: on the confirmation split, on the same
  eligible units, top − bottom C1 at *m* = 1 by terciles of the in-sample z (study 21) and by terciles
  of the LOO z, side by side; and the rank correlation of the two statistics over targets.
- S7. UBCF − POP by LOO tercile at *m* = 1 and *m* = 5 (the scorer study 21 recommends).
- S8. P1 at *m* = 3 and *m* = 5.

Secondary bootstraps use 2,000 two-way resamples with fixed seeds.

## 7. Interpretation (fixed now)

- **P1 resolved positive** → a statistic computable without the target (in this order-free sense)
  separates targets whom nearest co-readers help from those they do not. Whether that is product-
  relevant is read from S1 (the top tercile against +0.01), not from P1.
- **P1 unresolved** → study 21's association is not shown to survive the removal of the target; S6
  reports how much of it disappears. This is a statement about a gate, not about reader structure.
- **P1 resolved negative** → the gate would point the wrong way.
- Known direction of bias: removing *t* lowers a co-reader's nearest-neighbour agreement exactly when
  *t* was that co-reader's nearest neighbour, so targets with close co-readers get lower G(*t*). This
  pulls P1 toward zero (conservative for a positive finding). It is also the deployment situation:
  the newcomer is absent when a gate is computed.

## 8. Freeze

Before the exposure is computed, this file, `STUDY-NOTE.md`, the scripts and a manifest of the
sha256 of every script of this study and of the study-21 code it calls are committed and pushed.
The analysis refuses to run if any hash differs.

## 9. Known limits

Order-free: G uses all other readers, earlier and later. The artifact is Paper VIII's training corpus
(≥ 6 readers, 30–400 sentences, fetchable), which **excludes the platform's most-read documents**
(Paper VIII's evaluation sets: the 284-document replication set has a median of 27 readers) and lacks
the readers who sit on a page's other URL variants (study 21 RESULTS §9). Pools are small (a median
of eight readers), so G is noisy. The same people appear across documents and terciles (hence the
two-way intervals).

## Amendments

### Amendment 1 — URL-variant grouping re-keyed with the corrected normaliser (2026-10-04, before any outcome)

While porting `11_url-identity`'s page normaliser for study 23, a parity check against that study's
stored data found that `variants-min3.json` was keyed with the **pre-correction** tracking list, which
also stripped `s` and `t` (thread ids, citation styles, searches; its FINDINGS §4). 82 of its about 2 × 10^4 (order of magnitude in the public copy)
member URLs re-key differently under the corrected list. Of the four URL-variant groups with two or
more documents in this study's artifact, one was such a spurious merge. `common.py` now re-keys every
member with the corrected normaliser (a verbatim Python port; it agrees with the JavaScript port on
all about 2 × 10^4 (order of magnitude in the public copy) stored member URLs) before grouping. **The dropped set is unchanged — the same 29
documents in 27 groups** — because the spurious pair is also linked as a content-duplicate group.
That content rule (Jaccard ≥ 0.5 over sentences of at least 40 characters) is kept as registered,
although `11_url-identity` notes that matches between 0.5 and 0.8 can be shared boilerplate rather
than one page. The leave-target-out computation (`run_loo.py`, running at the time) does not depend
on this rule. `MANIFEST.json` is re-written with the new `common.py`; no outcome has been computed.

## Interpretive corrections (added 2026-10-04 after the results; the registration above is unchanged)

Two results audits (Codex `gpt-6.1-sol` and a Claude auditor) found three statements in this file
that are wrong or incomplete. They change how the results are read, not what was computed.

1. **§7, "Known direction of bias", is wrong.** Removing *t* lowers a co-reader's nearest-neighbour
   agreement only when *t* was its *only* nearest neighbour, but it also removes *t*'s own term from
   the mean and rebuilds every null without *t*'s marks, which can raise the observed statistic or
   lower the null mean. The direction of the change in G(*t*), and hence of any bias in P1, is not
   known. An unresolved P1 is therefore not evidence that no association exists, and it was never
   conservative for a negative reading.
2. **§4 does not say that the exposure changes the inclusion rule as well as removing the target.**
   `struct_z.mjs --targets` uses the ranking pool's inclusion (every co-reader with ≥ 1 marked
   sentence, ≥ 5 co-readers, 100 permutations), while study 21's in-sample statistic used Paper III's
   (readers with ≥ 2 marked sentences, ≥ 6 readers, 200 permutations). S6 therefore compares two
   statistics that differ in the target's presence, the rule, the permutation budget, and level
   (one value per document against one per target); it cannot by itself say how much of the
   in-sample association was circular. A post hoc decomposition is reported in RESULTS §4a.
3. **§1**: study 21's terciles covered the 727 of its 1,031 confirmation documents that its rule
   scored, not all 1,031; S6 re-cuts terciles over targets rather than over documents.


==> anc/B-REPORT.md <==
# Generated report — 22_structure-gate

_Generated by `report.py` from `results/*.json`; do not edit by hand._

## Leave-target-out statistic

documents 1555; targets 13843; with a LOO z 13744; median LOO z +1.237; 100 permutations per target; block size 20 sentences

## Registered analysis

redundant copies dropped: 29 documents in 27 groups; eligible targets 10176

| LOO tercile | targets | LOO z range | LOO z median | co-readers (median) | sentences (median) | share from the exploration split |
|---|---|---|---|---|---|---|
| 1 | 3392 | -3.309 .. +0.500 | -0.238 | 7.0 | 97.0 | 0.356 |
| 2 | 3392 | +0.500 .. +2.137 | +1.252 | 8.0 | 101.0 | 0.330 |
| 3 | 3392 | +2.137 .. +31.308 | +3.606 | 10.0 | 109.0 | 0.339 |

**P1** (top − bottom C1 at m = 1, two-way, both terciles resampled jointly, 10000 resamples): **+0.0060 [-0.0029, +0.0153]** → **unresolved** (units: top 3392, bottom 3392)

| S1 per-tercile C1 | estimate [95% two-way CI] | units |
|---|---|---|
| tercile 1 m=1 | +0.0052 [+0.0004, +0.0111] | 3392 |
| tercile 1 m=2 | +0.0043 [-0.0003, +0.0091] | 2765 |
| tercile 1 m=3 | +0.0047 [+0.0005, +0.0092] | 2323 |
| tercile 1 m=4 | +0.0053 [+0.0001, +0.0110] | 1951 |
| tercile 1 m=5 | +0.0074 [+0.0024, +0.0130] | 1652 |
| tercile 2 m=1 | +0.0045 [-0.0010, +0.0099] | 3392 |
| tercile 2 m=2 | +0.0052 [-0.0001, +0.0110] | 2775 |
| tercile 2 m=3 | +0.0050 [-0.0009, +0.0112] | 2353 |
| tercile 2 m=4 | +0.0059 [+0.0002, +0.0116] | 2010 |
| tercile 2 m=5 | +0.0037 [-0.0022, +0.0097] | 1738 |
| tercile 3 m=1 | +0.0113 [+0.0039, +0.0197] | 3392 |
| tercile 3 m=2 | +0.0133 [+0.0056, +0.0217] | 2804 |
| tercile 3 m=3 | +0.0123 [+0.0049, +0.0204] | 2401 |
| tercile 3 m=4 | +0.0145 [+0.0061, +0.0239] | 2087 |
| tercile 3 m=5 | +0.0132 [+0.0046, +0.0217] | 1823 |

| S2 P1 by split | estimate [95% two-way CI] | status |
|---|---|---|
| exploration | +0.0028 [-0.0152, +0.0197] | unresolved |
| confirmation | +0.0077 [-0.0026, +0.0179] | unresolved |

| regression (S3 curveball excess, S4 block-span excess) | slope per SD [95% two-way CI] | units |
|---|---|---|
| S3 | +0.0019 [-0.0024, +0.0064] | 10176 |
| S4 | +0.0019 [-0.0022, +0.0062] | 10176 |

S5 (near-duplicate targets excluded): +0.0017 [-0.0052, +0.0082] → unresolved

S6 (confirmation split, the same 5596 targets): in-sample z terciles +0.0313 [+0.0185, +0.0448]; leave-target-out terciles +0.0090 [-0.0028, +0.0207]; Spearman correlation of the two statistics +0.738

| S7 UBCF − POP by LOO tercile | estimate [95% two-way CI] |
|---|---|
| tercile 1 m=1 | +0.0067 [+0.0003, +0.0141] |
| tercile 2 m=1 | +0.0054 [-0.0010, +0.0126] |
| tercile 3 m=1 | +0.0121 [+0.0035, +0.0215] |
| top - bottom m=1 | +0.0054 [-0.0050, +0.0160] |
| tercile 1 m=5 | +0.0111 [+0.0043, +0.0187] |
| tercile 2 m=5 | +0.0097 [+0.0022, +0.0191] |
| tercile 3 m=5 | +0.0200 [+0.0091, +0.0311] |
| top - bottom m=5 | +0.0089 [-0.0040, +0.0217] |

| S8 P1 at other m | estimate [95% two-way CI] | status |
|---|---|---|
| m=3 | +0.0076 [-0.0009, +0.0169] | unresolved |
| m=5 | +0.0057 [-0.0041, +0.0164] | unresolved |

## Post hoc: target presence vs inclusion rule (written after the results)

the same 5596 confirmation targets (714 documents), one joint two-way bootstrap (2000 resamples); Spearman of all-readers rule-1 vs leave-target-out +0.892, of study-21 rule vs all-readers rule-1 +0.833

| stratifier (top − bottom tercile, C1 at m = 1) | estimate [95% two-way CI] |
|---|---|
| inSampleStudy21Rule | +0.0313 [+0.0191, +0.0441] |
| allReadersLooRule | +0.0274 [+0.0156, +0.0410] |
| leaveTargetOut | +0.0090 [-0.0021, +0.0207] |

| difference | estimate [95% two-way CI] |
|---|---|
| rule and permutations (study 21 rule minus rule 1, all readers) | +0.0039 [-0.0032, +0.0116] |
| target presence and per-target level (all readers minus leave-target-out, rule 1) | +0.0183 [+0.0094, +0.0298] |
| total (study 21 rule minus leave-target-out) | +0.0223 [+0.0114, +0.0350] |

share of the total drop attributable to target presence and per-target level (point estimate only): 0.82



==> anc/B-RESULTS.md <==
# Results — `22_structure-gate`

**Does reader agreement computed without the reader being predicted still tell where that reader's
nearest co-readers will help?**

Scored 2026-10-04 UTC under the frozen `MANIFEST.json` (PREREG §8, Amendment 1). Every decimal
below is copied from `results/REPORT.md`; `python3 report.py --check` verifies, read-only, that each
appears there as the same signed token. One registered test (P1); everything else is secondary, and
§4a is post hoc (written after the results). Revised the same day after two results audits (Codex
and a Claude auditor); the interpretive corrections they required are listed at the end of
`PREREG.md`.

<!-- unchecked: 0.01 0.5 0.8 -->

## 1. In one paragraph

Study 21 found nearest-co-reader gains concentrated in documents whose readers agree most by Paper
III's statistic, but that statistic was computed from all of a document's readers, including the one
being predicted. Computed **without** that reader (leave-target-out), the registered test — C1 at
*m* = 1 in the top minus the bottom tercile of the leave-target-out z — is +0.0060 [-0.0029, +0.0153]
(two-way): unresolved, so study 21's association is not shown to survive leaving the target out. The
leave-target-out run also used a looser inclusion rule than study 21 (every co-reader with ≥ 1 marked
sentence, ≥ 5 co-readers, 100 permutations, against ≥ 2, ≥ 6 and 200), so a post hoc decomposition
(§4a) holds the rule fixed. On the same 5596 confirmation targets the contrast is +0.0313 with study
21's statistic, +0.0274 with all readers under the leave-target-out rule, and +0.0090 [-0.0021, +0.0207]
without the target. Most of the drop, +0.0183 [+0.0094, +0.0298] of +0.0223, goes with removing the
target together with the change from one value per document to one per target (the two cannot be
separated); the rule accounts for +0.0039 [-0.0032, +0.0116], unresolved. Computed from all other
readers, earlier and later, the statistic does not detectably separate the targets whom nearest
co-readers help. The direction of any bias in this test is not known (§3), so this is not evidence
that no such separation exists. The top tercile gains +0.0113 [+0.0039, +0.0197] at *m* = 1 and the
bottom tercile +0.0052 [+0.0004, +0.0111], whose *m* = 2 interval includes zero.

## 2. What was run

- **Data**: study 21's per-unit records for both of its splits (KNN with *k* = 3, three random
  order-free reveals, pool = every other reader), on the same pinned artifact. Redundant copies of a
  page were dropped first — 29 documents in 27 groups of URL variants or near-duplicate text (sentence
  Jaccard ≥ 0.5, which can also be shared boilerplate; PREREG §3, Amendment 1). 10176 targets were
  eligible at *m* = 1.
- **Exposure**: for every target, Paper III's statistic (mean nearest-neighbour binary cosine against
  the curveball null) computed on the **other** readers only, by study 21's frozen
  `struct_z.mjs --targets`, for 13843 targets on all 1,555 documents; 13744 had a defined z (median
  +1.237). That path uses the ranking pool's inclusion — every co-reader with ≥ 1 marked sentence,
  ≥ 5 co-readers, 100 permutations — **not** study 21's document rule (readers with ≥ 2 marked
  sentences, ≥ 6 readers, 200 permutations).
- **P1**: top minus bottom tercile of that z in mean C1 at *m* = 1; two-way (document × reader)
  bootstrap with both terciles resampled jointly, 10000 resamples.

## 3. The registered result

| LOO tercile | targets | LOO z range | co-readers (median) | sentences (median) | C1 at *m* = 1 [two-way] |
|---|---|---|---|---|---|
| bottom | 3392 | -3.309 .. +0.500 | 7.0 | 97.0 | +0.0052 [+0.0004, +0.0111] |
| middle | 3392 | +0.500 .. +2.137 | 8.0 | 101.0 | +0.0045 [-0.0010, +0.0099] |
| top | 3392 | +2.137 .. +31.308 | 10.0 | 109.0 | +0.0113 [+0.0039, +0.0197] |

**P1 = +0.0060 [-0.0029, +0.0153] — unresolved.** By the reading fixed in PREREG §7, study 21's
association is not shown to survive the removal of the target. **The direction of this test's bias is
not known** (the registration's claim that it is conservative was wrong; PREREG, interpretive
correction 1): removing a target lowers a co-reader's nearest-neighbour agreement when the target was
its only nearest neighbour, but it also drops the target's own term from the mean and rebuilds every
null without the target's marks, which can raise the statistic. The leave-target-out value is also
not neutral: it varies with the target within a document. It is, however, the deployment situation —
the newcomer is absent when a gate is computed.

## 4. Secondary analyses (no multiplicity claim)

- **S6** (on the same 5596 confirmation targets): terciles of study 21's in-sample statistic
  +0.0313 [+0.0185, +0.0448]; leave-target-out terciles +0.0090 [-0.0028, +0.0207]; Spearman
  correlation of the two statistics +0.738. S6 re-cuts terciles over targets, not over study 21's
  727 scored documents, so it is not study 21's contrast; that its point estimate equals the one
  study 21 reported is a coincidence. S6 changes the rule as well as the target's presence; §4a
  separates the two.
- **By split (S2)**: exploration +0.0028 [-0.0152, +0.0197]; confirmation +0.0077 [-0.0026, +0.0179].
  Neither is resolved; the exploration split had never been used for this question.
- **Adjusted regression (S3, S4)** of C1 (*m* = 1) on the leave-target-out **raw excess** (not the z),
  with log co-readers, log sentences, log target runs and the co-readers' mean run length:
  +0.0019 [-0.0024, +0.0064] per SD over the curveball null, +0.0019 [-0.0022, +0.0062] over the
  block-span null.
- **Near-duplicate targets excluded (S5)**: P1 = +0.0017 [-0.0052, +0.0082] (terciles as cut before the
  exclusion).
- **Other *m* (S8)**: +0.0076 [-0.0009, +0.0169] at *m* = 3, +0.0057 [-0.0041, +0.0164] at *m* = 5.
- **Per-tercile curves (S1)**: every tercile's point estimate is positive at every *m* = 1–5; the top
  tercile's runs from +0.0113 to +0.0145 (lower bounds +0.0039 to +0.0061), the bottom tercile's from
  +0.0043 to +0.0074. The middle tercile's intervals include zero at *m* = 1, 2, 3 and 5, the bottom
  tercile's at *m* = 2. Every top-tercile estimate is at or above +0.01; no lower bound is.
- **UBCF − POP (S7)**: top tercile +0.0121 [+0.0035, +0.0215] at *m* = 1 and +0.0200 [+0.0091, +0.0311]
  at *m* = 5; top − bottom +0.0054 [-0.0050, +0.0160] and +0.0089 [-0.0040, +0.0217].

## 4a. Post hoc: the target's presence or the inclusion rule?

Written after the results, because both audits pointed out that S6 changes the rule and the target's
presence at once. `posthoc_inclusion.mjs` computes Paper III's statistic on **all** readers of each
document with the leave-target-out rule (study 21's frozen `struct_z.mjs` functions, hash-checked and
evaluated unchanged), and `posthoc_inclusion.py` estimates three contrasts on the same 5596
confirmation targets (714 documents) with **one joint** two-way bootstrap, so their differences have
intervals:

| stratifier (top − bottom tercile, C1 at *m* = 1) | estimate [95% two-way CI] |
|---|---|
| study 21's rule, all readers | +0.0313 [+0.0191, +0.0441] |
| leave-target-out rule, all readers | +0.0274 [+0.0156, +0.0410] |
| leave-target-out | +0.0090 [-0.0021, +0.0207] |

The rule and permutation budget account for +0.0039 [-0.0032, +0.0116] (unresolved); the target's
presence together with the change from a per-document to a per-target value for +0.0183
[+0.0094, +0.0298]; the total is +0.0223 [+0.0114, +0.0350], so 0.82 of the drop (point estimate) goes
with the second. The statistics are strongly rank-correlated (+0.833 between the two all-reader
versions, +0.892 between the rule-1 all-reader version and the leave-target-out one), yet the
contrast survives the first change and not the second.

## 5. What this means

- **Study 21's statements about documents are withdrawn as stated.** Study 21 wrote that in the
  lowest-scoring third of documents nearest co-readers are "*below* popularity at *m* = 1 and 2", and
  that the score is associated "with *whether* nearest co-readers help". Those rested on a stratifier
  that contained the predicted reader. Without it, every tercile's point estimate is positive, the top
  tercile's somewhat more, and the difference is not resolved. The post hoc decomposition says most of
  study 21's contrast goes with the target's own marks being in the statistic (with the per-target
  level), not with the inclusion rule. Study 21's RESULTS and `docs/research.md` are corrected
  accordingly.
- **For the product**: there is no evidence here for a page-level structure gate built on Paper III's
  statistic. The averages of study 21 stand (a small, resolved gain below +0.01 per estimate), and so
  does the recommendation to prefer similarity-weighted co-occurrence over picking a few neighbours.
- **What remains open** is the time-ordered version — a gate computed from the readers who came
  *before*, tested on what a reader marks *next* — which `research/23_first-m-temporal` is designed to
  run on the whole platform with URL variants merged (pre-registered; not yet extracted when this was
  written).

## 6. Deviations and limits

- `run_loo.py` started before Amendment 1 and finished after it. Amendment 1 changed only the grouping
  of redundant copies, which `run_loo.py` does not use. It ran under the freeze-time `common.py`
  (`MANIFEST.json` at commit `f2a5c41bc`); `results/loo-summary.json` records the Amendment-1 hash
  because `write_json` hashes the file on disk at write time. The sha256 of `data/loo.json`, which
  `gate.py` reads, was not recorded in any results file until `results/provenance-addendum.json`.
- `report.py` was extended after the results to render §4a (it renders; it computes nothing), so its
  hash no longer matches `MANIFEST.json`; `gate.py` was not changed.
- The leave-target-out statistic uses a different inclusion rule from study 21's (§2); §4a is the post
  hoc check of what that changes.
- Order-free: the leave-target-out statistic uses every other reader, earlier and later.
- The artifact is Paper VIII's training corpus: the platform's most-read pages are not in it, and the
  readers who sit on a page's other URL variants are missing (study 21 RESULTS §9).
- Pools are small (a median of eight readers), so the statistic is noisy; a smaller true effect than
  study 21's apparent one cannot be excluded.


==> anc/C-ABLATION-RESULTS.md <==
# Protocol ablation — results (`23_first-m-temporal`, post-results, exploratory)

Specified in `ABLATION.md`, which was committed and pushed before anything was computed:
- the main ablation in `9e16fca74`;
- Addendum A1 in `7a04f1b21`, written after the main ablation's results and before A1 was computed;
- Addendum A2 in `097833ec4`, written after A1 and a post hoc split of it, before A2 was computed.

The split of A1's non-late targets by arrival, and their composition, are post hoc and descriptive. Everything
runs on study 23's frozen data. The main ablation's cell TL reproduces the frozen study-23 units exactly, and
A1's cell RA\* equals RA on every late target exactly. After two audits, the neighbour tie-break seed of the
random-run cells was corrected to study 21's construction and everything affected was recomputed
(Deviations, below); no conclusion changed.

Every decimal is copied from `results/REPORT-ablation.md` and `python3 ablation23.py check` verifies them
read-only. This includes the reference figures from studies 21 and 23, which the report copies from those
studies' own artifacts. Study 21's figures were estimated on its confirmation split with a two-way document ×
reader bootstrap of 10,000 resamples. Study 23's registered figures use a two-way page × reader bootstrap of
10,000 resamples. Every interval computed here is two-way (page × reader), 2,000 resamples, **unadjusted**.

<!-- unchecked: 0.01 +0.01 0.0012 -->

## Summary

- **The protocol does not explain the gap, by the reading fixed in `ABLATION.md`, at *m* = 1, 3 or 5.**
  Study 21's protocol was applied to study 23's own targets: *m* random runs revealed, every other reader
  in the pool. KNN − POP is then -0.0028 [-0.0079, +0.0027] at *m* = 1, +0.0007 [-0.0061, +0.0089] at
  *m* = 3 and -0.0023 [-0.0101, +0.0059] at *m* = 5. No interval lies above zero. Study 21's own C1 was
  +0.0076 [+0.0035, +0.0122], +0.0089 [+0.0045, +0.0137] and +0.0094 [+0.0043, +0.0151].
- **The target population accounts for the *m* = 1 gap, by the reading fixed in Addendum A1.** Study 21's
  protocol on study 21's target set gives KNN − POP of +0.0057 [+0.0009, +0.0111] on the pages of studies
  21/22, and +0.0046 [+0.0001, +0.0095] on all pages. The target set is every reader with at least five
  other anchored readers on the page, whenever they arrived. The gain is in the targets study 23 does not score ("early or other"):
  +0.0110 [+0.0055, +0.0182] there, against -0.0028 [-0.0077, +0.0030] on study 23's own targets.
- **The reveal moves KNN − POP at *m* = 3 and 5 without resolving it above zero.** On the same targets and pools,
  revealing *m* random runs instead of the first *m* highlights gives a higher KNN − POP:
  - within the live pool, +0.0068 [+0.0013, +0.0126] at *m* = 3 and +0.0120 [+0.0056, +0.0191] at *m* = 5;
  - within the all-reader pool, +0.0095 [+0.0029, +0.0159] and +0.0140 [+0.0065, +0.0219].

  The rule, as read below, does not name this a driver of the gap, because the resulting KNN − POP is not
  resolved above zero.
- **UBCF, descriptively.** UBCF − POP has no reading rule and no paired interval here (the paired
  differences were computed later: `REVIEW-RESULTS.md`, R1). Under study 21's protocol
  it is +0.0091 [+0.0021, +0.0179] at *m* = 3 and +0.0107 [+0.0033, +0.0189] at *m* = 5. In time order on
  the same targets it is -0.0074 [-0.0136, -0.0015] and -0.0096 [-0.0162, -0.0036]. So for UBCF, unlike KNN,
  the order-free protocol does give a resolved gain on study 23's own targets, where time order gives a
  resolved loss.
- **No total pool effect is resolved at any *m*.** Its two parts within the time reveal are resolved in
  opposite directions at *m* = 3 (below).
- **The registered unit rule does not change study 23's conclusion (A2).** With the reveal taken from the
  first *m* anchored highlights, no interval for the readers this adds lies above zero at any *m* = 1–5.

## Reference figures

From `results/REPORT-ablation.md`, which copies them from `research/21_first-m-marks/results/family.json` and
`results/family23.json`.

| quantity | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| study 21, C1 (KNN − POP), confirmation split | +0.0076 [+0.0035, +0.0122] | +0.0089 [+0.0045, +0.0137] | +0.0094 [+0.0043, +0.0151] |
| study 23, registered T1 (KNN − POP) | -0.0031 [-0.0079, +0.0019] | -0.0049 [-0.0114, +0.0013] | -0.0080 [-0.0154, -0.0009] |
| study 23, registered T2 (UBCF − POP) | -0.0018 [-0.0072, +0.0037] | -0.0039 [-0.0103, +0.0025] | -0.0060 [-0.0126, +0.0006] |

These are not like-for-like with the estimates below. Study 21's units are its confirmation split, scored on
its own artifact: older text, older readers, and an element rule that kept imports and accepted suggestions.
Its bootstrap differs too.

## Main ablation (late targets: study 23's units with *m* + 1 runs)

The targets are:
- 7123 of the 7343 time-ordered units at *m* = 1;
- 3884 of 4240 at *m* = 3;
- 2350 of 2743 at *m* = 5.

Dropping the 220 units at *m* = 1 whose marks form a single run lowers time-ordered KNN − POP from the
registered -0.0031 to -0.0057 [-0.0106, -0.0012], so those 220 units average well above zero. The
targets differ across *m*: a target at *m* = 5 needs six highlights. So a difference between *m* is
not a trend on fixed readers.

KNN − POP by cell, all late targets:

| cell | reveal | pool | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|---|---|
| TL (study 23) | first *m* | live | -0.0057 [-0.0106, -0.0012] | -0.0074 [-0.0141, -0.0012] | -0.0125 [-0.0200, -0.0060] |
| TE | first *m* | earlier readers, full marks | -0.0050 [-0.0099, -0.0006] | -0.0038 [-0.0110, +0.0043] | -0.0106 [-0.0185, -0.0030] |
| TA | first *m* | all readers, full marks | -0.0045 [-0.0099, +0.0013] | -0.0088 [-0.0176, +0.0006] | -0.0163 [-0.0256, -0.0071] |
| RL | *m* random runs | live | -0.0043 [-0.0081, -0.0003] | -0.0006 [-0.0054, +0.0042] | -0.0005 [-0.0067, +0.0054] |
| RA (study 21's protocol) | *m* random runs | all readers, full marks | -0.0028 [-0.0079, +0.0027] | +0.0007 [-0.0061, +0.0089] | -0.0023 [-0.0101, +0.0059] |

Paired differences of KNN − POP:

| difference | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| reveal, within live pool (RL − TL) | +0.0014 [-0.0023, +0.0054] | +0.0068 [+0.0013, +0.0126] | +0.0120 [+0.0056, +0.0191] |
| reveal, within all-reader pool (RA − TA) | +0.0018 [-0.0029, +0.0063] | +0.0095 [+0.0029, +0.0159] | +0.0140 [+0.0065, +0.0219] |
| pool, within time reveal (TA − TL) | +0.0012 [-0.0037, +0.0072] | -0.0014 [-0.0079, +0.0064] | -0.0039 [-0.0094, +0.0021] |
| pool, within random reveal (RA − RL) | +0.0015 [-0.0028, +0.0064] | +0.0013 [-0.0039, +0.0079] | -0.0018 [-0.0070, +0.0038] |
| earlier readers' later marks (TE − TL) | +0.0007 [-0.0003, +0.0019] | +0.0037 [+0.0001, +0.0087] | +0.0018 [-0.0004, +0.0049] |
| later readers (TA − TE) | +0.0005 [-0.0044, +0.0061] | -0.0050 [-0.0097, -0.00003] | -0.0057 [-0.0109, -0.0003] |
| total (RA − TL) | +0.0030 [-0.0027, +0.0095] | +0.0081 [+0.0006, +0.0161] | +0.0102 [+0.0018, +0.0198] |
| interaction | +0.0003 [-0.0032, +0.0041] | +0.0027 [-0.0025, +0.0076] | +0.0021 [-0.0037, +0.0077] |

**Reading fixed in `ABLATION.md`.**
- **The rule.** "Protocol explains the gap" needs both RA − TL with a lower bound above zero and RA's D
  positive. The rule does not say whether "positive" means a point estimate or a lower bound. We read it as
  a lower bound above zero, the standard it applies to RA − TL. That reading was chosen when the results were
  written up, after the numbers were computed.
- ***m* = 1.** RA − TL is not resolved and RA's D is not resolved above zero, so the protocol does not explain the
  *m* = 1 gap. The rule then reads subset (b), the pages of studies 21/22. There RA's D is +0.0016
  [-0.0041, +0.0077] and RA − TL is +0.0019 [-0.0040, +0.0080]: those pages are not shown to behave
  differently.
- ***m* = 3 and 5.** RA − TL has a lower bound above zero, but RA's D is not resolved above zero. So the protocol
  does not explain the gap there either, and no factor is named a driver.
- **Under the point-estimate reading,** *m* = 3 would fall in the first branch (RA's D +0.0007). The reveal
  would then be named a driver there, since both of its within-cell effects have lower bounds above zero.
  *m* = 5 would not change (RA's D -0.0023).
- **What the reveal effects mean.** They are reported as the sensitivity of KNN − POP to the reveal on
  fixed targets and pools, not as an explanation of the gap.

**The pool.**
- No total pool effect is resolved at any *m*: TA − TL and RA − RL both include zero. The intervals are
  wide, though; TA − TL at *m* = 1 reaches +0.0072.
- At *m* = 3, its two parts within the time reveal are resolved in opposite directions: TE − TL +0.0037
  [+0.0001, +0.0087] and TA − TE -0.0050 [-0.0097, -0.00003].
- At *m* = 5, TA − TE is -0.0057 [-0.0109, -0.0003]. Adding the readers who arrived after the cut lowers
  KNN − POP under the time reveal at *m* = 3 and 5.

**Subsets** (`REPORT-ablation.md`):
- **(a) No near-duplicate target** (6484, 3679 and 2254 targets).
  - RA's D is resolved negative at *m* = 1, -0.0077 [-0.0119, -0.0033], and at *m* = 3, -0.0060
    [-0.0114, -0.0006].
  - RA − TL is not resolved at any *m*.
  - The reveal effect within the all-reader pool is resolved at *m* = 3 and 5: +0.0077 [+0.0020, +0.0133]
    and +0.0118 [+0.0045, +0.0191].
  - Within the live pool it is resolved at *m* = 5, +0.0100 [+0.0038, +0.0167], but not at *m* = 3, +0.0050
    [-0.0004, +0.0100].
  - TA − TL is resolved negative at *m* = 3 and 5: -0.0054 [-0.0098, -0.0011] and -0.0060 [-0.0110, -0.0010].
- **(b) Pages of studies 21/22** (3512, 1948 and 1180 targets).
  - RA's D and RA − TL are not resolved at any *m*; RA − TL is +0.0061 [-0.0005, +0.0136] at *m* = 3 and
    +0.0080 [-0.0004, +0.0171] at *m* = 5.
  - The reveal effect within the all-reader pool is resolved at *m* = 3 and 5: +0.0077 [+0.0012, +0.0146]
    and +0.0100 [+0.0021, +0.0175].
  - Within the live pool it is resolved at *m* = 5, +0.0067 [+0.0005, +0.0133], but not at *m* = 3, +0.0045
    [-0.0011, +0.0101].

## Addendum A1 — study 21's target set

RA\* applies reveal R and pool A to every reader with at least five other anchored readers and at least
*m* + 1 runs (study 21's unit definition). That is 15270 targets at *m* = 1, of which 7123 are late. "Early or
other" is every RA\* target that is not a late target.

| *m* | pages | all targets | late | early or other | late − early or other |
|---|---|---|---|---|---|
| 1 | all | +0.0046 [+0.0001, +0.0095] | -0.0028 [-0.0077, +0.0030] | +0.0110 [+0.0055, +0.0182] | -0.0138 [-0.0211, -0.0069] |
| 1 | studies 21/22 | +0.0057 [+0.0009, +0.0111] | +0.0016 [-0.0044, +0.0074] | +0.0083 [+0.0027, +0.0156] | -0.0068 [-0.0147, +0.0005] |
| 3 | all | +0.0049 [+0.0002, +0.0102] | +0.0007 [-0.0066, +0.0087] | +0.0073 [+0.0027, +0.0128] | -0.0066 [-0.0141, +0.0013] |
| 5 | all | +0.0030 [-0.0013, +0.0074] | -0.0023 [-0.0103, +0.0062] | +0.0052 [+0.0012, +0.0096] | -0.0075 [-0.0161, +0.0011] |

(KNN − POP throughout.) UBCF − POP on all RA\* targets is +0.0070 [+0.0013, +0.0134] at *m* = 1, +0.0129
[+0.0073, +0.0194] at *m* = 3 and +0.0120 [+0.0071, +0.0176] at *m* = 5.

**Reading fixed in A1.** RA\* on the pages of studies 21/22 at *m* = 1 has a lower bound above zero (+0.0057
[+0.0009, +0.0111]). So the target population accounts for the *m* = 1 gap.

**What this does not show.**
- **No match in size with study 21's figure.** That figure comes from different units, an older artifact
  and a different bootstrap.
- **No difference between target groups on the rule's own pages.** On the pages of studies 21/22, late
  minus early-or-other is -0.0068 [-0.0147, +0.0005]: not resolved. It is resolved on all pages at *m* = 1.
- **No difference between target groups at larger *m*.** It is not resolved at *m* = 3 or 5 on all pages.

**Who the "early or other" targets are (post hoc).**
- By the first study-23 rule they fail, the 8147 non-late targets at *m* = 1 are:
  - arrival before five earlier readers: 5549 (a share of 0.681);
  - a first highlight that did not anchor: 2100;
  - only one highlight: 432;
  - nothing new marked later: 66.

  At *m* = 3 and 5 the early-arrival share is 0.472 and 0.357.
- **Split by arrival alone** (fewer than five earlier anchored readers at the *m*-th highlight, or not). At
  *m* = 1:
  - 6752 early arrivals: +0.0055 [+0.0001, +0.0121];
  - 1395 later arrivals who are not study-23 units: +0.0380 [+0.0197, +0.0581].

  This split was made after the results and has no reading rule.

## Addendum A2 — time order with the first *m* anchored highlights

21152 registered units whose inputs are identical under A2 are reproduced exactly.

| *m* | units | newly included | KNN − POP, all | KNN − POP, newly included | UBCF − POP, newly included |
|---|---|---|---|---|---|
| 1 | 8449 | 1106 | -0.0030 [-0.0075, +0.0017] | -0.0020 [-0.0120, +0.0087] | -0.0046 [-0.0165, +0.0078] |
| 3 | 5959 | 1719 | -0.0055 [-0.0116, +0.0002] | -0.0070 [-0.0161, +0.0018] | -0.0069 [-0.0161, +0.0030] |
| 5 | 4575 | 1832 | -0.0066 [-0.0127, -0.0005] | -0.0044 [-0.0125, +0.0040] | -0.0011 [-0.0083, +0.0061] |

**Reading fixed in A2.** No lower bound for the newly included units is above zero, at *m* = 1 or at any other
*m* up to 5. So the registered unit rule does not change study 23's conclusion.

The newly included units are not the same set as the 1395 "later arrivals who are not study-23 units" of the
post hoc split. The split cuts at the *m*-th highlight, A2 at the *m*-th anchored one, and the split also
holds readers who fail other unit rules.

## What this means

- **On study 23's own targets, study 21's order-free gain in KNN − POP is not detected,** under either reveal
  or either pool: KNN − POP is not resolved above zero in any of the five cells at *m* = 1, 3 or 5. UBCF − POP,
  which no rule reads, is resolved above zero in the order-free cell RA at *m* = 3 and 5 (Summary).
- **It reappears when every reader is scored.** It is concentrated in targets study 23 does not score. Post
  hoc, most of those targets arrived before five other readers had marked the page. But most of the summed
  gain at *m* = 1 sits in a smaller group of later arrivals who are not study-23 units. At least 897 of
  those 1395 fail the unit rules because their first highlight did not anchor (by subtraction from the
  counts above).
- **Scored in time order, the units A2 adds show no gain.** Why the post hoc group shows a large order-free
  gain (+0.0380 [+0.0197, +0.0581]) is not explained here. The two groups are defined differently.
- **For evaluation practice,** two choices changed the answer here:
  - the reveal, at *m* = 3 and 5, on fixed targets;
  - who is scored, at *m* = 1.

  So an offline test of newcomer personalisation should reveal the first marks in time order. It should
  also report its estimate separately for readers who arrive before and after a crowd exists.
- **Not tested here.**
  - **Influence.** Whether later readers resemble particular earlier readers because the platform showed
    them those readers' highlights. No experiment here varies exposure.
  - **Interpolation.** Whether a random-run reveal helps neighbour methods because the revealed runs can
    sit on both sides of hidden marks. No positional estimate was made.
  - **Pool content for early arrivals.** Which part of an early arrival's order-free gain comes from
    co-readers who arrived after them. No cell varies the pool for those targets.

## Deviations and limits

- **The KNN tie-break seed in cells RL and RA, and in A1's RA\*, was corrected after the audits of
  `f465cbf6f`.**
  - It was (page, reader, *m*, draw, "knn", cell). It is now study 21's construction, (page, reader, *m*,
    draw, *k*, "knn").
  - On a synthetic corpus, RA\* now reproduces study 21's own implementation on all 944 units exactly. That
    covers POP, UBCF and KNN; before the correction, KNN differed through tie-breaking alone.
  - Only the random-run cells changed. Every estimate moved by at most 0.0012, and no interval moved to the
    other side of zero. The values before the correction are in `097833ec4`.
  - Cells TE and TA keep their own seed tags as first run. A seed tag changes only which tied neighbour
    is drawn, so it adds noise, not bias.
- **A1 and A2 were added after the main ablation's results** and are labelled as such. Each reading was
  fixed before it was computed. The split and the composition were not pre-specified.
- **RA and RA\* run on study 23's data:** fresh text, study 23's element rules, and the readers present
  now. They approximate study 21's protocol, not its artifact.
- **Populations differ across *m*.**
  - The main ablation's late targets need *m* + 1 runs, so they are not the registered family's
    population.
  - The targets also change with *m*, so no estimate here is a trend across *m* on fixed readers.
  - Near-duplicates are defined against all other readers' full marks.
- **No interval is adjusted for multiplicity.** The count:
  - the main ablation, 162;
  - A1, 42;
  - the post hoc split, 8;
  - A2, 30.


==> anc/C-ABLATION.md <==
# Protocol ablation — `23_first-m-temporal` (post-results, exploratory)

Written 2026-10-05 UTC, after `RESULTS.md` and `FOLLOWUP-RESULTS.md`, and **committed and pushed
before any number below was computed**. It answers the question both results audits left open: why
study 21's order-free gain of nearest co-readers over popularity is not seen in time order. The
candidate differences are listed in `RESULTS.md` §6. This experiment changes the **evaluation protocol
only**, on study 23's frozen data (`MANIFEST.json`, verified), so that the data, pages, text, element
rules, anchoring and targets are held fixed. No new production read.

## Design

**Targets.** Every (page, reader, *m*) that has a time-ordered unit in study 23 (`units23.json`) **and**
at least *m* + 1 highlight runs in the reader's full anchored mark set; the second condition is needed by
the random-run reveal. The same targets enter every cell, so every difference between cells is paired.
*m* = 1 is primary; *m* = 3 and *m* = 5 are secondary.

**Marks.** A reader's *full mark set* is the union of the sentences of all their anchored highlights.
Their *runs* are the maximal runs of consecutive sentences in it (study 21's `runs_of`).

**Two factors, crossed (2 × 2), plus one intermediate cell.**

- **Reveal.**
  - **T (time):** the target's first *m* highlights, as in study 23. Positives are the sentences of the
    target's later highlights, minus the revealed ones.
  - **R (random runs):** *m* runs drawn at random from the target's full mark set, as in study 21. Three
    draws per unit (seeded as in study 21, with this study's page and pseudonym), with AP averaged over
    draws. Positives are the rest of the target's full mark set.
- **Pool.**
  - **L (live):** study 23's pool — the other readers with an anchored highlight made before the
    target's *m*-th highlight, with only those marks, and with study 23's exclusions (no reader whose
    pre-cut marks cover the page; at least five).
  - **A (all):** every other reader on the page with an anchored mark, with their full mark sets,
    including readers who arrived later.
- **Intermediate cell TE:** reveal T; pool = the readers of the live pool, but with their **full** mark
  sets, including marks they made after the target's cut.

Cells: **TL** (= study 23), **TE**, **TA**, **RL**, **RA** (≈ study 21's protocol on study 23's
targets).

**Scorers and metric** (as studies 21/23). POP is pool popularity in the cell's pool. KNN is *k* = 3
nearest co-readers by binary cosine to the reveal, ties in the neighbour choice broken by a seeded RNG.
UBCF is the similarity-weighted co-occurrence. The metric is tie-aware AP over the candidates (every
sentence not revealed). Primary quantity: D = AP(KNN) − AP(POP) per unit. Secondary: UBCF − POP.

**Check before anything is reported.** Cell TL recomputed by the ablation code must reproduce the
frozen `units23.json` AP of KNN, POP and UBCF for every target, exactly. Otherwise the script refuses.

## Estimates

Two-way (page × reader) percentile bootstrap, 2,000 resamples, seeds fixed in the script; every
listed estimate is reported. At each *m*:

1. D in each of the five cells.
2. Paired differences of D between cells:
   - pool effect within T (TA − TL) and within R (RA − RL);
   - reveal effect within L (RL − TL) and within A (RA − TA);
   - interaction ((RA − RL) − (TA − TL));
   - the split of the T pool effect into earlier readers' later marks (TE − TL) and later readers
     (TA − TE);
   - total (RA − TL).
3. Items 1 and 2 again on two subsets:
   - **(a)** targets with no near-duplicate: cosine of full mark sets below 0.8 with every other reader
     on the page;
   - **(b)** pages that were also in studies 21/22.

## Reading (fixed now)

- **Protocol explains the gap.** RA − TL has a lower bound above 0, and RA's D is positive. The
  factor whose two within-cell effects both have lower bounds above 0 is named as a driver. If both
  factors qualify, both are named. If neither does but the total does, the gap is attributed to the
  interaction, i.e. to the combination.
- **Protocol does not explain the gap.** RA − TL is not resolved, or RA's D is not positive. The gap
  between studies 21 and 23 then lies outside the protocol (data, element rules, page population or
  text); subset (b) is read for whether study 21's pages behave differently.
- The bootstrap intervals here carry no multiplicity adjustment; "lower bound above 0" means the
  unadjusted 95% interval.

## Limits

RA approximates study 21's protocol, but it runs on study 23's data:
- marks from fetched text and study 23's element rules (imports and accepted suggestions dropped);
- targets restricted to study 23's late arrivals;
- readers added since 2026-08-03.

So RA isolates the protocol, not every difference between the studies. All cells inherit study 23's
limits (`RESULTS.md` §7).

## Addendum A1 — study 21's target set (written after the main ablation was computed, before A1 was computed)

The main ablation keeps study 23's targets: readers with at least five earlier anchored readers. Study 21
also scored readers who arrived early. A1 adds one cell, computed and reported exactly as above:

- **RA\*:** reveal R and pool A (as RA), for **every** reader on a page with at least one anchored mark,
  at least five other such readers and at least *m* + 1 runs. This is study 21's unit definition on
  study 23's data.
- Reported at *m* = 1, 3, 5:
  - D (KNN − POP) and UBCF − POP for all RA\* targets;
  - for the targets that are also ablation targets ("late") and for the rest ("early or other");
  - the contrast of late minus early, with both groups resampled jointly by page and reader;
  - each of these also on the pages of studies 21/22.

**Reading (fixed now).** If RA\* on the pages of studies 21/22 at *m* = 1 has a lower bound above 0,
the target population accounts for the *m* = 1 gap. Otherwise the remaining gap lies in what A1 cannot
change: element rules (study 21's artifact kept imports and accepted suggestions), text, and the
readers added since the pull. That part stays untested.

## Addendum A2 — skipping unanchored highlights in time order (written after A1 and its post hoc split, before A2 was computed)

The post hoc split of A1 (`results/ablation23-a1-split.json`) found most of A1's non-late gain at
*m* = 1 in readers who arrived after a crowd existed but are not study 23 units, mainly because one of
their first highlights did not anchor to today's text. That exclusion is a rule of this evaluation,
not of a product: a product would still see such a reader's highlights. A2 is a sensitivity analysis of
study 23's registered unit rule.

- **Unit (time order, "anchored reveal").** The reveal is the reader's first *m* **anchored**
  highlights, skipping highlights that did not anchor. Positives are the sentences of later anchored
  highlights, minus the revealed ones. The cut is the time of the *m*-th anchored highlight, and units
  whose *m*-th and (*m* + 1)-th anchored highlights share a time are dropped. Everything else is as in
  study 23: the live pool before the cut (at least five readers, none whose pre-cut marks cover the
  page), the scorers, the KNN seed tag, and AP.
- **Check.** Every registered study-23 unit whose first *m* highlights all anchored and whose next
  event is anchored is also an A2 unit with identical inputs. A2 must reproduce its frozen AP exactly,
  or the script refuses.
- **Reported at *m* = 1–5:** KNN − POP and UBCF − POP (two-way, 2,000 resamples, unadjusted) for all
  A2 units, for the A2 units that are **not** registered units ("newly included"), and for the
  newly included units of pages in studies 21/22.
- **Reading (fixed now).** If KNN − POP or UBCF − POP for the newly included units at *m* = 1 has a
  lower bound above 0, study 23's registered conclusion does not extend to readers whose early
  highlights did not anchor, and the paper must say so. Otherwise the unit rule does not change the
  conclusion.


==> anc/C-CONFIRM-TIMESTAMP.digicert.tsr.b64 <==
MIIXcjADAgEAMIIXaQYJKoZIhvcNAQcCoIIXWjCCF1YCAQMxDzANBglghkgBZQME
AgEFADCBgQYLKoZIhvcNAQkQAQSgcgRwMG4CAQEGCWCGSAGG/WwHATAxMA0GCWCG
SAFlAwQCAQUABCB3W+5Wh9t8VCWlaxQsaQzqzwNw5mwjiv5vqJUgCGNCrQIQStkU
/Vl7hdvi48mbKpapRhgPMjAyNjEwMDYwODE3NDdaAghksOwBZkC86KCCEzowggbt
MIIE1aADAgECAhAIT9wzT35FTtvDD4/5khg1MA0GCSqGSIb3DQEBCwUAMGkxCzAJ
BgNVBAYTAlVTMRcwFQYDVQQKEw5EaWdpQ2VydCwgSW5jLjFBMD8GA1UEAxM4RGln
aUNlcnQgVHJ1c3RlZCBHNCBUaW1lU3RhbXBpbmcgUlNBNDA5NiBTSEEyNTYgMjAy
NSBDQTEwHhcNMjYwODA1MDAwMDAwWhcNMzcxMTA0MjM1OTU5WjBjMQswCQYDVQQG
EwJVUzEXMBUGA1UEChMORGlnaUNlcnQsIEluYy4xOzA5BgNVBAMTMkRpZ2lDZXJ0
IFNIQTI1NiBSU0E0MDk2IFRpbWVzdGFtcCBSZXNwb25kZXIgMjAyNiAxMIICIjAN
BgkqhkiG9w0BAQEFAAOCAg8AMIICCgKCAgEAtnum8sn+zUr41JtMZbP9OMYw+HwJ
DpG5xkIu/lqcfNYmMX81YmsUiHLbh9ykpeWBGKTLhYBrAN9Tdg/QEzG32XcObmgI
blnr0CoQ3WSAeDZ6nH6X6VkFyYkJw3QBJREwvm4UhLzSxmwPA7cFKRTEOMsmEEj6
qJk/dqLEAL+oQYuOwE2UuiX1Vnul8YReIyWd4kgLn9gq6LNXM0UplkR6jL/QHxmb
6fMoGBJYbnaUI7XD6cKDpekK2SVMld4iDbzeHDtOaaxldH5IxuNusQ69nd8/ZXEi
B5Hbxj3RlK13cX1W4DlFXKdv/CEhM8Cj1vvlmvhNroyPdRGbbpBlgyf8Wdu5N6By
hFwURn0U6ozlPoxN22v+fviUhP+6DR547OZnpBMWDfei1f5sVGwiiW/KQTWOK97g
+4RJpPzPNV4VYMAwO2jM2Aty2QYPVmOQTJm0msuXnJrSbl2gf9JylpkJlWXqk1Q4
LJsxz+TELoQCZIljbgvTJgoPU2R12ydv8i1UqL/adelA0y7U9Pmmtbze9Xx3rtaj
C5SzQd1jgfwAwsa90v9YcSPdmeoyoBBA/27cCL237l5DTYYPDLQ4ON3OLTGWnvRb
6jDrf/T75gMRfUzSLCBQfBusm9+mSWRlC/Df6S/e9Q8i13CuhzOT2Jx+V/nlbXM4
QoBwlUAhelwwJT0CAwEAAaOCAZUwggGRMAwGA1UdEwEB/wQCMAAwHQYDVR0OBBYE
FBTJY4owLtRK+26U8+bjQH717M3iMB8GA1UdIwQYMBaAFO9vU0rp5AZ8esrikFb2
L9RJ7MtOMA4GA1UdDwEB/wQEAwIHgDAWBgNVHSUBAf8EDDAKBggrBgEFBQcDCDCB
lQYIKwYBBQUHAQEEgYgwgYUwJAYIKwYBBQUHMAGGGGh0dHA6Ly9vY3NwLmRpZ2lj
ZXJ0LmNvbTBdBggrBgEFBQcwAoZRaHR0cDovL2NhY2VydHMuZGlnaWNlcnQuY29t
L0RpZ2lDZXJ0VHJ1c3RlZEc0VGltZVN0YW1waW5nUlNBNDA5NlNIQTI1NjIwMjVD
QTEuY3J0MF8GA1UdHwRYMFYwVKBSoFCGTmh0dHA6Ly9jcmwzLmRpZ2ljZXJ0LmNv
bS9EaWdpQ2VydFRydXN0ZWRHNFRpbWVTdGFtcGluZ1JTQTQwOTZTSEEyNTYyMDI1
Q0ExLmNybDAgBgNVHSAEGTAXMAgGBmeBDAEEAjALBglghkgBhv1sBwEwDQYJKoZI
hvcNAQELBQADggIBAI3FOmEenVIK35msCYB+fShAsWvSYvLBItoNdAgQ2jIqrGsV
sluXMJU/+mRebBc52s6lbKAvOVPXaizmKkMLLflEEKDZQx4CkS2t8aHPjkXha3hY
Z010htFa3dhNgmalH5vuWvh3tTCf4frTS7gPtGc4Z/xaPhQ2AB1mR8eEe/WbH0RW
HvVIl6VwQ3+g5FKNfN2N/DWJkf13w2H+2GfqEfbd35Ww8CvoYBjLNIDTadcPWdgs
jsiOaK/7EsKJgLjUNIVgvcaFOLLQ/GlrA+0ZHJoFUbOr5SJN8zykPspXIXlpDJY/
gqFUZRROeab9GVgmhbdOJcD/63RhxPahFUGbckRONqMe6DYAv6/mOG0pWd3cPSts
dcS7buj5DyniwRY8yooMH6ptx5vpP/pZzBPBeZD2U4IsthyxB5Jaa8qrOkB5z160
TXiM5ADMspZ0TfD9MJoq0tFpFPssKRFhWeEDYPvcUuN7U7lvcdHl4ezQ3NT/7Ffs
1sR1yh/LRbdZ3B3Vc6q2WmD8mDC0p9kzl2o73iVtS946IkEj7FkRsZGww1teYxER
ROC745xrtjvcw9ZyyUjHZWGRIpJeMNsPquCDf0fkyHtB+J4AiNZqCQk23rxh+Kbp
yMTNVKItJ5l92Svl20U9NbqMBOVYl1h54NEYLJq1/xHWFKPNK903zJZA9P2DMIIG
tDCCBJygAwIBAgIQDcesVwX/IZkuQEMiDDpJhjANBgkqhkiG9w0BAQsFADBiMQsw
CQYDVQQGEwJVUzEVMBMGA1UEChMMRGlnaUNlcnQgSW5jMRkwFwYDVQQLExB3d3cu
ZGlnaWNlcnQuY29tMSEwHwYDVQQDExhEaWdpQ2VydCBUcnVzdGVkIFJvb3QgRzQw
HhcNMjUwNTA3MDAwMDAwWhcNMzgwMTE0MjM1OTU5WjBpMQswCQYDVQQGEwJVUzEX
MBUGA1UEChMORGlnaUNlcnQsIEluYy4xQTA/BgNVBAMTOERpZ2lDZXJ0IFRydXN0
ZWQgRzQgVGltZVN0YW1waW5nIFJTQTQwOTYgU0hBMjU2IDIwMjUgQ0ExMIICIjAN
BgkqhkiG9w0BAQEFAAOCAg8AMIICCgKCAgEAtHgx0wqYQXK+PEbAHKx126NGaHS0
URedTa2NDZS1mZaDLFTtQ2oRjzUXMmxCqvkbsDpz4aH+qbxeLho8I6jY3xL1IusL
opuW2qftJYJaDNs1+JH7Z+QdSKWM06qchUP+AbdJgMQB3h2DZ0Mal5kYp77jYMVQ
XSZH++0trj6Ao+xh/AS7sQRuQL37QXbDhAktVJMQbzIBHYJBYgzWIjk8eDrYhXDE
pKk7RdoX0M980EpLtlrNyHw0Xm+nt5pnYJU3Gmq6bNMI1I7Gb5IBZK4ivbVCiZv7
PNBYqHEpNVWC2ZQ8BbfnFRQVESYOszFI2Wv82wnJRfN20VRS3hpLgIR4hjzL0hpo
YGk81coWJ+KdPvMvaB0WkE/2qHxJ0ucS638ZxqU14lDnki7CcoKCz6eum5A19WZQ
HkqUJfdkDjHkccpL6uoG8pbF0LJAQQZxst7VvwDDjAmSFTUms+wV/FbWBqi7fTJn
jq3hj0XbQcd8hjj/q8d6ylgxCZSKi17yVp2NL+cnT6Toy+rN+nM8M7LnLqCrO2JP
3oW//1sfuZDKiDEb1AQ8es9Xr/u6bDTnYCTKIsDq1BtmXUqEG1NqzJKS4kOmxkYp
2WyODi7vQTCBZtVFJfVZ3j7OgWmnhFr4yUozZtqgPrHRVHhGNKlYzyjlroPxul+b
gIspzOwbtmsgY1MCAwEAAaOCAV0wggFZMBIGA1UdEwEB/wQIMAYBAf8CAQAwHQYD
VR0OBBYEFO9vU0rp5AZ8esrikFb2L9RJ7MtOMB8GA1UdIwQYMBaAFOzX44LScV1k
TN8uZz/nupiuHA9PMA4GA1UdDwEB/wQEAwIBhjATBgNVHSUEDDAKBggrBgEFBQcD
CDB3BggrBgEFBQcBAQRrMGkwJAYIKwYBBQUHMAGGGGh0dHA6Ly9vY3NwLmRpZ2lj
ZXJ0LmNvbTBBBggrBgEFBQcwAoY1aHR0cDovL2NhY2VydHMuZGlnaWNlcnQuY29t
L0RpZ2lDZXJ0VHJ1c3RlZFJvb3RHNC5jcnQwQwYDVR0fBDwwOjA4oDagNIYyaHR0
cDovL2NybDMuZGlnaWNlcnQuY29tL0RpZ2lDZXJ0VHJ1c3RlZFJvb3RHNC5jcmww
IAYDVR0gBBkwFzAIBgZngQwBBAIwCwYJYIZIAYb9bAcBMA0GCSqGSIb3DQEBCwUA
A4ICAQAXzvsWgBz+Bz0RdnEwvb4LyLU0pn/N0IfFiBowf0/Dm1wGc/Do7oVMY2mh
XZXjDNJQa8j00DNqhCT3t+s8G0iP5kvN2n7Jd2E4/iEIUBO41P5F448rSYJ59Ib6
1eoalhnd6ywFLerycvZTAz40y8S4F3/a+Z1jEMK/DMm/axFSgoR8n6c3nuZB9BfB
wAQYK9FHaoq2e26MHvVY9gCDA/JYsq7pGdogP8HRtrYfctSLANEBfHU16r3J05qX
3kId+ZOczgj5kjatVB+NdADVZKON/gnZruMvNYY2o1f4MXRJDMdTSlOLh0HCn2cQ
LwQCqjFbqrXuvTPSegOOzr4EWj7PtspIHBldNE2K9i697cvaiIo2p61Ed2p8xMJb
82Yosn0z4y25xUbI7GIN/TpVfHIqQ6Ku/qjTY6hc3hsXMrS+U0yy+GWqAXam4ToW
d2UQ1KYT70kZjE4YtL8Pbzg0c1ugMZyZZd/BdHLiRu7hAWE6bTEm4XYRkA6Tl4KS
FLFk43esaUeqGkH/wyW4N7OigizwJWeukcyIPbAvjSabnf7+Pu0VrFgoiovRDiyx
3zEdmcif/sYQsfch28bZeUz2rtY/9TCA6TD8dC3JE3rYkrhLULy7Dc90G6e8Blqm
yIjlgp2+VqsS9/wQD7yFylIz0scmbKvFoW2jNrbM1pD2T7m3XDCCBY0wggR1oAMC
AQICEA6bGI750C3n79tQ4ghAGFowDQYJKoZIhvcNAQEMBQAwZTELMAkGA1UEBhMC
VVMxFTATBgNVBAoTDERpZ2lDZXJ0IEluYzEZMBcGA1UECxMQd3d3LmRpZ2ljZXJ0
LmNvbTEkMCIGA1UEAxMbRGlnaUNlcnQgQXNzdXJlZCBJRCBSb290IENBMB4XDTIy
MDgwMTAwMDAwMFoXDTMxMTEwOTIzNTk1OVowYjELMAkGA1UEBhMCVVMxFTATBgNV
BAoTDERpZ2lDZXJ0IEluYzEZMBcGA1UECxMQd3d3LmRpZ2ljZXJ0LmNvbTEhMB8G
A1UEAxMYRGlnaUNlcnQgVHJ1c3RlZCBSb290IEc0MIICIjANBgkqhkiG9w0BAQEF
AAOCAg8AMIICCgKCAgEAv+aQc2jeu+RdSjwwIjBpM+zCpyUuySE98orYWcLhKac9
WKt2ms2uexuEDcQwH/MbpDgW61bGl20dq7J58soR0uRf1gU8Ug9SH8aeFaV+vp+p
VxZZVXKvaJNwwrK6dZlqczKU0RBEEC7fgvMHhOZ0O21x4i0MG+4g1ckgHWMpLc7s
Xk7Ik/ghYZs06wXGXuxbGrzryc/NrDRAX7F6Zu53yEioZldXn1RYjgwrt0+nMNlW
7sp7XeOtyU9e5TXnMcvak17cjo+A2raRmECQecN4x7axxLVqGDgDEI3Y1DekLgV9
iPWCPhCRcKtVgkEy19sEcypukQF8IUzUvK4bA3VdeGbZOjFEmjNAvwjXWkmkwuap
oGfdpCe8oU85tRFYF/ckXEaPZPfBaYh2mHY9WV1CdoeJl2l6SPDgohIbZpp0yt5L
HucOY67m1O+SkjqePdwA5EUlibaaRBkrfsCUtNJhbesz2cXfSwQAzH0clcOP9yGy
shG3u3/y1YxwLEFgqrFjGESVGnZifvaAsPvoZKYz0YkH4b235kOkGLimdwHhD5QM
IR2yVCkliWzlDlJRR3S+Jqy2QXXeeqxfjT/JvNNBERJb5RBQ6zHFynIWIgnffEx1
P2PsIV/EIFFrb7GrhotPwtZFX50g/KEexcCPorF+CiaZ9eRpL5gdLfXZqbId5RsC
AwEAAaOCATowggE2MA8GA1UdEwEB/wQFMAMBAf8wHQYDVR0OBBYEFOzX44LScV1k
TN8uZz/nupiuHA9PMB8GA1UdIwQYMBaAFEXroq/0ksuCMS1Ri6enIZ3zbcgPMA4G
A1UdDwEB/wQEAwIBhjB5BggrBgEFBQcBAQRtMGswJAYIKwYBBQUHMAGGGGh0dHA6
Ly9vY3NwLmRpZ2ljZXJ0LmNvbTBDBggrBgEFBQcwAoY3aHR0cDovL2NhY2VydHMu
ZGlnaWNlcnQuY29tL0RpZ2lDZXJ0QXNzdXJlZElEUm9vdENBLmNydDBFBgNVHR8E
PjA8MDqgOKA2hjRodHRwOi8vY3JsMy5kaWdpY2VydC5jb20vRGlnaUNlcnRBc3N1
cmVkSURSb290Q0EuY3JsMBEGA1UdIAQKMAgwBgYEVR0gADANBgkqhkiG9w0BAQwF
AAOCAQEAcKC/Q1xV5zhfoKN0Gz22Ftf3v1cHvZqsoYcs7IVeqRq7IviHGmlUIu2k
iHdtvRoU9BNKei8ttzjv9P+Aufih9/Jy3iS8UgPITtAq3votVs/59PesMHqai7Je
1M/RQ0SbQyHrlnKhSLSZy51PpwYDE3cnRNTnf+hZqPC/Lwum6fI0POz3A8eHqNJM
QBk1RmppVLC4oVaO7KTVPeix3P0c2PR3WlxUjG/voVA9/HYJaISfb8rbII01YBwC
A8sgsKxYoA5AY8WYIsGyWfVVa88nq2x2zm8jLfR+cWojayL/ErhULSd+2DrZ8LaH
lv1b0VysGMNNn3O3AamfV6peKOK5lDGCA3wwggN4AgEBMH0waTELMAkGA1UEBhMC
VVMxFzAVBgNVBAoTDkRpZ2lDZXJ0LCBJbmMuMUEwPwYDVQQDEzhEaWdpQ2VydCBU
cnVzdGVkIEc0IFRpbWVTdGFtcGluZyBSU0E0MDk2IFNIQTI1NiAyMDI1IENBMQIQ
CE/cM09+RU7bww+P+ZIYNTANBglghkgBZQMEAgEFAKCB0TAaBgkqhkiG9w0BCQMx
DQYLKoZIhvcNAQkQAQQwHAYJKoZIhvcNAQkFMQ8XDTI2MTAwNjA4MTc0N1owKwYL
KoZIhvcNAQkQAgwxHDAaMBgwFgQUUdmr2gNJc9hPQmaspIJI5rNpxDkwLwYJKoZI
hvcNAQkEMSIEIL6g+hagCVRMj3Y5mVArAlXcRxKVvgsh+hkbDW9yi66/MDcGCyqG
SIb3DQEJEAIvMSgwJjAkMCIEIC2gnaf0Ex+f5y22xebpyWVnVa8EPx6nQswNISDh
Qev8MA0GCSqGSIb3DQEBAQUABIICAIuAvRuLaEmPbx1dsx15FG15cm0pS0WcoS7E
10h7C+jUvx8x4uNHOpNhGdIdXieE9U3ayJO7wpaxE9MYfTUZiXIR4dQIyqyTGHF2
pVZFI2oDywvKrKStbOKRrRw3kQbiE19dOD4Axv3lmU6uuyux6Wf1TwDxO2X8veD9
piBDcEq1BjGCMFBqBF5LZ1EOFgfxGt+650fTTL++Jufo8s8j5WL7pM5btsR+dlO1
7TYeL/BT0Ha+4uwPLGES5tHzPaj+jj5XjP6Bq9LOiYQq46JHfy9wO45+ackgzJcn
oQyd2ebMZhK6Ydx8c9qeJf7RpbSKEq0EVtgTa4gghkmKadAj4Wedc/2LeCTLENHn
bFPzxPai6eo6RLdpoQFp/gKgBNfR9+96dvV3WhIMJTgUUxuAxii9lVz2C0n9yao6
0cjde1BkMSSe+Vb9zQ5JjHr9ckO2/PXfl2EmvycJKNCC3WMNewDMELCIkCyh/XaB
tCYkokqPPu7FuNgVgEjqVQCICStVOeOVapL2aCHUgczpZqFBnVF+riKel/VkfXEs
rAkSIOc37WgFX7mcnyaVrOpH/CnPvrKaYw+Ig5xo7o2hOHI5SxCdp39XT1TPMyJq
gt6DUpqzLiunync6mGqwOhNnxRdOuLlGnN7O4zCZqqtxKxuq3vkrgM0f7y2iUO7c
IwGc0Sna


==> anc/C-CONFIRM-TIMESTAMP.freetsa.tsr.b64 <==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==> anc/C-CONFIRM-TIMESTAMP.txt <==
Timestamp manifest for the confirmation (C1) and the record inspection (H) specified in CONFIRM.md
Study: 23_first-m-temporal ("Reading Position Is the Baseline to Beat")

This file lists the SHA-256 of the specification and of the code it names, as they are at the git
commit below. A timestamp token (RFC 3161) issued over the bytes of this file by an independent
timestamping authority shows that these files existed in this form when the token was issued.
The confirmation's cohort is the highlights with a recorded time at or after 2026-10-07 00:00 UTC.
Nothing in CONFIRM.md had been run when this file was written.

git commit: 11df782c968cc9619602da5d73ff23e939e60033

SHA-256 (hex)                                                     file
247b9100dd09626c50487add321007d2624e419279ccb2efee11fb5bae7840ec  CONFIRM.md          (shipped with the paper as anc/C-CONFIRM.md)
665fd08a0f5776cd7b8de6691e7b18c7ec6865e24a352b10bfd2f5f060acb015  review3_23.py       (shipped as anc/review3_23.py)
f90d89d6c904d6db243047a1a00ffb995ade0bab4e809a0a4c5cb06773e3da97  review2_23.py       (shipped as anc/review2_23.py)
3c03304f51a9b4d3e73bfb7263829582e701efe426dcaa9e58366d1ee6ffd705  review23.py         (shipped as anc/review23.py)
f18813c16611b20a7728733c66c4a6293b153e3a03fc120a2a5d1618cea78aee  analyze23.py        (shipped as anc/analyze23.py)
20ae2593605e01fded25b18267c375c3a5a1a9aacd18265576a2f6721a1eb9ac  lib_fm.py           (shipped as anc/lib_fm.py)
063df58016ff51eac298eed71ae7ba549b87127fc75e286d37a7296be6edbd88  extract_marks.mjs   (not shipped: code that reads production records)
5917865599f5746818a116f0d554adace3da7030f676ff73f7a6d4e23ad6e008  scan_pages.mjs      (not shipped: code that reads production records)
184a39a4f383da798878090df9fc75479f2783a01fd6fac7a656aea5891f68fe  fetch_pages.mjs     (not shipped: code that fetches page text)


==> anc/C-CONFIRM.md <==
# A confirmation and a record inspection, specified before they can be run — `23_first-m-temporal`

First written 2026-10-06 UTC (commit `ae65a8537`); amended twice the same day, after an audit and after
its verification, before anything in it was run (Amendments 1 and 2, at the end). **Nothing in this
file has been run.** It fixes how the paper's exploratory position result will be confirmed on records
with a recorded time after a cutoff fixed here, and how a sample of records will be inspected by a
person. Both need a new read-only read of production records. This
study's note (`STUDY-NOTE.md`) records the decisions under which the one extraction of 2026-10-04 was
made. It does not cover a second extraction, and it says that no highlight text is written, which the
inspection needs. Each of the two therefore needs a new decision of the operator, recorded in that
note, before it runs. (The note and the extraction code are not among the paper's ancillary files.)

Why now: the position results were found in exploratory analyses of data that every analysis has since
used. Two external reviews asked for a confirmation on unused data and for a human check of the
pipeline. Neither is possible today. Writing the rules down today is.

## C — confirmation on records with a recorded time after a cutoff fixed here

**Cohort.** The **confirmation units** are the registered-rule units at *m* = 1 whose newcomer's first
organic highlight on the page has a recorded time at or after **2026-10-07 00:00 UTC**. That moment is
later than the commit that first carried this cutoff (`628727480`, 2026-10-06 06:17 UTC). The cutoff
bounds a recorded time, which a client or a server sets; it is not proof of when a highlight was made.
What can be said is that no analysis has read these records: the extraction every result of this study
rests on was made on 2026-10-04. The pool of a unit is, as always, every other reader's highlights made before the cut,
whenever those readers arrived.

**The extraction.** A new extraction, made for the confirmation, with study 23's code and rules
(`scan_pages.mjs`, `fetch_pages.mjs`, `extract_marks.mjs`) and **one change, fixed here**. `extract_marks.mjs` writes each
highlight as `[rank, sentences, flag, flag]`, where the two flags say whether its recorded time is at or
after two earlier dates, and then drops the time. For the confirmation a third flag is appended,
computed at the same place and in the same way: `e.t >= Date.UTC(2026, 9, 7)`. Nothing else in the
extraction changes. The change, with a unit test, is committed and pushed before the extraction runs.

**When.** The extraction is made on 2027-01-15 (UTC) and reads every record that exists when it runs.
If it cannot be run that day, it is run on the next day it can be, the reason is recorded, and no
record is looked at in between. The number of confirmation units is counted first, by a pass
that applies the unit rules and scores nothing: over every page and every reader who has not marked
the whole page, the unit exists when `review2_23._unit_frame(page, reader, 1)` returns a frame, and it
is a confirmation unit when the third flag of that reader's first highlight is true. If the count is
below 300, nothing else is computed, and the extraction is repeated on the 15th of each following
month until the count reaches 300. The outcomes are computed once, on the first extraction that
reaches 300. (The later slice of study 23 holds 365 units at *m* = 1 for about two
months of highlighting, so about 300 are expected within three months.)

**The computation.** `confirm23.py`, committed and pushed before the extraction runs, imports
`review3_23.py` and `review2_23.py` unchanged, as they are at the commit that carries this file.
- Units and scores, only after the count has reached 300: `review3_23.units_of(page, (1,))` on every
  page of the new extraction, kept when the third flag of the newcomer's first organic highlight is
  true. They are the units counted above.
- Scorers, candidates, positives and the metric (the exact expectation of next-highlight Hit@5 over
  ties) are those of `review2_23.py`.
- Intervals: the per-unit differences of the two scorers' metric, as `review3_23.contrast` forms them,
  passed to `analyze23.summ(values, pages, readers, 10000, seed)`: the two-way (page × reader)
  percentile bootstrap of every analysis of this study, here with **10,000 resamples** (the review
  rounds used 2,000). Seeds are the successive values of `review23.Seeds(20275004)` (study 23's seed
  plus 14000), one per contrast in the order of the list at the end of this section, C1 first. A
  contrast takes its seed whether or not it is reported.

**The confirmatory test (one).**
- **C1.** AHEAD − UBCF on next-highlight Hit@5 at *m* = 1 on the confirmation units. The exploratory
  result is +0.1850 on 7,343 units. **Confirmed** if the 95% interval lies above zero. **Not confirmed**
  if the interval includes zero; **reversed** if it lies below zero. In either of those cases the paper
  is revised to say so. An interval that includes zero is not read as evidence that the advantage is
  absent. For scale: the later slice of study 23, 365 units, gave UBCF − AHEAD
  -0.1771 [-0.2941, -0.0584]; a cohort of 300 should give an interval of about that width.

**Reported with it, in this order, as estimates and not as tests.**
1. AHEAD − POP and UBCF − POP on next-highlight Hit@5 at *m* = 1.
2. PROXPOP(40) − POP on AP over all later highlights at *m* = 1, with τ = 40 fixed here. The exploratory
   estimate is +0.0126 with an interval half-width of about 0.006 on 7,343 units. On a few hundred
   units the half-width will be about four times that, so this contrast cannot confirm or refute the
   exploratory value, and an interval that includes zero is not read as a failure. Confirming it needs
   several thousand new units.
3. UBCF − PROXPOP(40) and KNN − PROXPOP(40) on AP and on next-highlight Hit@5 at *m* = 1.
4. PROXBLEND 40 − PROXPOP(40) on AP and on next-highlight Hit@5 at *m* = 1.
5. The contrasts of items 1 and C1 at *m* = 3 and 5, on the units whose *m*-th highlight carries the
   third flag, if at least 100 such units exist at that *m*.

**Order of the contrasts** (*m*, metric, scorer minus scorer), which fixes the seeds:
(1, Hit@5 next, AHEAD, UBCF), which is C1; (1, Hit@5 next, AHEAD, POP); (1, Hit@5 next, UBCF, POP);
(1, AP, PROXPOP 40, POP); (1, AP, UBCF, PROXPOP 40); (1, Hit@5 next, UBCF, PROXPOP 40);
(1, AP, KNN, PROXPOP 40); (1, Hit@5 next, KNN, PROXPOP 40); (1, AP, PROXBLEND 40, PROXPOP 40);
(1, Hit@5 next, PROXBLEND 40, PROXPOP 40); then (Hit@5 next, AHEAD, UBCF), (Hit@5 next, AHEAD, POP)
and (Hit@5 next, UBCF, POP) at *m* = 3, and the same three at *m* = 5. A contrast at *m* = 3 or 5 with
fewer than 100 units is not reported and still takes its seed.

**Not allowed.** No other scorer, scale, metric, subset or cut is added to the confirmation. Anything
else computed on the new records is reported as exploratory, separately.

## H — a person inspects a sample of records

The position results rest on three things no automated check has tested: that a highlight is anchored
to the sentence the reader marked, that a reader's highlights are ordered as their recorded times
order them, and that pages merged under one key are the same text.

**Why it cannot be done on the frozen units.** Study 23 kept no highlight text and no record of how
each highlight anchored, its pseudonyms cannot be joined to records (the key was never written), and
its note forbids re-identifying readers by matching public marks. So the inspection runs on the units
of a new, authorised extraction. They are new units built by the same rules, not the frozen ones.

**Its own extraction, and what that extraction adds.** The inspection needs things the confirmation's
extraction does not write, so it has an extraction of its own, used for nothing else. It is study 23's
extraction with four additions, fixed here; they are written with unit tests and committed before it
runs.
1. For each highlight, the rule by which each of its sentences was anchored is kept (`anchorSpan` in
   `extract_marks.mjs` has two: containment, and token Jaccard of at least 0.6).
2. The third date flag of C is written, so that the confirmation cohort can be left out.
3. After the page records are built, the unit rule at *m* = 1 is applied inside the same process, by a
   port of `review2_23._unit_frame` that is tested to agree with it on the unit tests' pages: the
   reader has not marked the whole page and has at least two organic highlights; the first is
   anchored and is not tied with the second in recorded time; a later highlight adds a sentence; and
   at least five other readers have, before the first highlight's recorded time, marked some of the
   page and not all of it.
4. For the sampled units only, the local file described below is written.

**Units.** The units at *m* = 1 of that extraction whose first highlight does **not** carry the third
flag. Units of the confirmation cohort are never sampled, shown or recomputed here, so the inspection
cannot touch C1's records, whenever it runs.

**Strata.** Every such unit falls into exactly one stratum, by how the newcomer's first highlight
anchored:
- **A**: one sentence, by containment;
- **B**: two or more sentences, at least one of them by containment;
- **C**: by token Jaccard only, whatever the number of sentences.

**Sample.** Inside the extraction process, the units of each stratum are ordered by the hexadecimal
value of an HMAC-SHA256, under the run's secret key (the key that makes the pseudonyms), of the UTF-8
bytes of the page record's `page` field, one zero byte, and the reader's pseudonym, and the first 50
are taken. A stratum with fewer than 50 units is taken whole, and the shortfall is reported; it is not
refilled from another stratum. The order depends on nothing a person or an outcome can influence. The
sample is drawn by the run that writes the file. If that run fails before the file is complete it is
repeated from the start; once the file is written the sample is not drawn again.

**What the person sees**, for each sampled unit, in a local file that the extraction process writes,
that is not committed and that is deleted when the inspection is recorded: every sentence of the page
as the extraction used it, numbered, with the anchored sentences of each of the two highlights marked;
the text of the newcomer's first highlight and of their next highlight; their two recorded times; the
stratum; and the page URLs merged under the key. Study 23 wrote neither highlight text nor recorded
times; here they exist in that file only. The outcomes below are judged against that list of
sentences, not against the live page. No account identifier. An AI agent writes the code and never
reads the file.

**What the person records**, per unit and for each of the two highlights:
- *correct*: its text is at the anchored sentence or sentences and nowhere else on the page;
- *ambiguous*: its text is at the anchored place and also at another place on the page, so the text
  alone cannot say which the reader marked;
- *wrong*: its text is not at the anchored sentence or sentences (it is elsewhere on the page, or not
  in the page's text at all).

And once per unit:
- whether the next highlight lies below, above or overlapping the first one in the list of sentences,
  and whether that agrees with the anchors;
- whether the extraction ordered the two highlights as their recorded times do;
- whether the merged URLs show the same article.

A unit **fails** if either highlight is wrong, or the person's reading of below and above disagrees
with the anchors, or the extraction did not order the two highlights as their recorded times do, or
the merged URLs do not show the same article. It is *ambiguous* if it does not fail and at least one
highlight is ambiguous, and *correct* otherwise.

**What the inspection cannot establish.** The order in which a reader actually made two highlights. The
recorded times are the only evidence of it, and the person can check only that the extraction followed
them.

**Reported.** For each stratum: the counts of correct, ambiguous and failing units with Wilson 95%
intervals for the share that fails, and the four reasons for failing separately.

**What follows from it (fixed now).** A stratum **passes** if at most 5 of its 50 sampled units fail
(for a smaller sample, at most one in ten). If every stratum passes, the paper reports the
inspection beside the pipeline checks and makes no other change. If a stratum fails, three contrasts
at *m* = 1 are recomputed on that extraction's units of the strata that pass (the confirmation cohort
left out, as above), and the paper reports them beside the results on all units: AHEAD − POP and
UBCF − AHEAD on next-highlight Hit@5 and PROXPOP(40) − POP on AP, in that order, with 2,000 resamples
and the successive seeds of `review23.Seeds(20276004)`. Ambiguous units are reported and do not count
against a stratum.

**What it needs.** A new read-only extraction that keeps, for the sampled units only and only in the
local file, the text of two highlights and their recorded times; a person; and the operator's recorded
decision.

## Amendment 1 (2026-10-06 UTC, after an audit of the first version; nothing had been run)

- The cohort opens at 2026-10-07 00:00 UTC, not 2026-10-06 00:00 UTC. The first version was committed at
  04:19 UTC on 2026-10-06, four hours after its own cohort opened, so "before the records exist" was
  not true of it. No record of either cohort has been read.
- The first version said the extraction would run with the code "unchanged". The extraction drops
  recorded times and could not have marked the cohort. The one change it needs is now fixed.
- The run date was "on or after 2027-01-15". The trigger is now fixed and does not depend on any
  outcome.
- The bootstrap seed, the functions that compute the units and the intervals, and the order of the
  contrasts are fixed.
- C1's "not confirmed" no longer says that the advantage "did not hold"; an interval that includes zero
  does not show that.
- The estimates reported with C1 now include the two similarity scorers against PROXPOP(40).
- H was specified on study 23's frozen units, which cannot be joined to records. It now runs on the
  units of a new extraction. Its strata are disjoint, its sample is fixed by a keyed hash, the three
  outcomes per highlight and the pass rule per stratum are defined, and what it cannot establish (the
  true order of creation) is stated.

## Amendment 2 (2026-10-06 UTC, after the verification of Amendment 1; nothing had been run)

- "No record of the cohort existed when the rules were fixed" is withdrawn. The cohort is selected by
  recorded time, which does not prove when a highlight was made. The cutoff is unchanged.
- The count that decides whether the outcomes are computed is made by a pass that scores nothing. As
  first amended, the function named for the units computed every scorer's metric before the count.
- The order of the contrasts, and therefore of the seeds, is written out, with the rule for contrasts
  that are not reported.
- The day of C's extraction is fixed.
- H has an extraction of its own, with its four additions listed. As first amended it was said to be
  able to use C's extraction, which was said to change in one place only, and that extraction has
  neither units, nor anchoring rules, nor text.
- H leaves the confirmation cohort out, so that a recomputation after a failed stratum cannot look at
  C1's records before C1 is run.
- H: the person is shown every sentence of the page as the extraction used it, so that "nowhere else
  on the page" can be judged; the hash that orders the sample has its input fixed and the sample is
  drawn once; a unit also fails when the reading of below and above disagrees with the anchors, when
  the extraction's order contradicts the recorded times, or when the merged URLs are not one article,
  so a stratum can no longer pass with those faults; the recomputation has its order and its seeds.

<!-- DUE: 2027-01-15 | research | Paper XI confirmation C1 and record inspection H (research/23_first-m-temporal/CONFIRM.md): each needs the PI's recorded decision for a new read-only production read; before the extraction, commit the third-flag change to extract_marks.mjs and confirm23.py; run C once when at least 300 units exist whose first highlight is at or after 2026-10-07 00:00 UTC -->


==> anc/C-FOLLOWUP-RESULTS.md <==
# Follow-up results — `23_first-m-temporal` (post-results, exploratory)

Specified in `FOLLOWUP.md`, committed and pushed (`01bea88bc`) before any number below was computed,
and run on the frozen inputs (MANIFEST verified). The rebuilt units with *m* ≤ 8 are identical to the
frozen ones. Every decimal is copied from `results/REPORT-followup.md`; `python3 report_followup23.py
--check` verifies them read-only. Revised the same day after two audits (Codex and a Claude auditor).

<!-- unchecked: 0.01 +0.01 -->

How to read it:
- 156 intervals are reported, 19 of which exclude zero. They carry no multiplicity adjustment, so
  "excludes zero" below always means *unadjusted*, never "resolved" in the sense of PREREG §5.
- Curves across *m* use different units at each *m*, so they are descriptions only (`FOLLOWUP.md`).
- Nothing here changes the registered result.

## In one paragraph

No follow-up shows a personalised scorer beating popularity: no interval for KNN or UBCF lies above
zero anywhere — on dense pools, in any pool-size bin, at *m* up to 20, or for the same readers followed
over *m*. But these subsets are thinner than the registered test, and mostly cannot establish absence
either.

- **Dense pools.** On pools of at least 20 earlier readers (130 pages at *m* = 1), KNN − POP is -0.0139
  [-0.0282, +0.0015] and UBCF − POP -0.0031 [-0.0193, +0.0141]. Neither a gain nor equivalence is
  shown.
- **Pool size.** At *m* = 1, KNN − POP is lower where pools are larger: an adjusted slope of -0.0063
  [-0.0117, -0.0006] per SD of log pool size. This sits mostly in the 28 pages with 40 or more earlier
  readers, and pool size goes with page and arrival order, so it is an association, not a mechanism.
- **Position.** Over all *m* = 1 units, REGPOP − POP is +0.0038 [+0.0006, +0.0070], well below +0.01.
  For the readers followed to *m* = 5 it is about zero at *m* = 1 (-0.0007 [-0.0045, +0.0027]).
- **Long *m*.** At *m* = 9–20, no KNN or UBCF interval lies above zero, and every KNN point estimate is
  negative. UBCF's upper bounds reach +0.0156 (at *m* = 17, on 444 units; +0.0116 on the 304 units at
  *m* = 20), so a product-size gain for UBCF at large *m* is not excluded.
- **The same readers followed.** Neither scorer's change from *m* = 1 to *M* is resolved for any *M*.
  Whether more marks close the gap to popularity is not determined by these data.

## F1 — dense pools

Units whose pool at the cut has at least 20 earlier readers (130 pages at *m* = 1, 33 at *m* = 16;
*m* = 17–20 have fewer than 100 units and are not estimated):

- **KNN − POP**: every point estimate is negative, from -0.0139 [-0.0282, +0.0015] at *m* = 1 to -0.0290
  [-0.0857, +0.0047] at *m* = 16. Three intervals exclude zero, at *m* = 6, 8 and 10; for example, -0.0260
  [-0.0533, -0.0005] at *m* = 8. At every *m*, the dense interval contains the all-units estimate for the
  same *m*, and no dense-versus-rest contrast was computed. Upper bounds reach +0.0133 (*m* = 4) and
  +0.0139 (*m* = 12).
- **UBCF − POP**: point estimates from -0.0031 to -0.0183, negative at every *m*. Intervals exclude zero
  at *m* = 8 and 10, and upper bounds reach +0.0184 (*m* = 4) and +0.0190 (*m* = 14).
- **REGPOP − POP**: +0.0054 [-0.0060, +0.0182] at *m* = 1, then within ±0.0055 of zero.

By pool size at *m* = 1:

| earlier readers | units (pages) | KNN − POP | UBCF − POP | REGPOP − POP |
|---|---|---|---|---|
| 5–7 | 2637 (1462) | +0.0033 [-0.0012, +0.0083] | +0.0021 [-0.0034, +0.0083] | +0.0049 [+0.0014, +0.0087] |
| 8–11 | 1708 (737) | -0.0041 [-0.0114, +0.0036] | -0.0048 [-0.0129, +0.0040] | +0.0023 [-0.0023, +0.0074] |
| 12–19 | 1424 (388) | -0.0020 [-0.0128, +0.0098] | -0.0041 [-0.0162, +0.0093] | +0.0021 [-0.0034, +0.0072] |
| 20–39 | 741 (130) | -0.0050 [-0.0246, +0.0164] | -0.0002 [-0.0205, +0.0229] | +0.0104 [+0.0005, +0.0213] |
| 40+ | 833 (28) | -0.0219 [-0.0407, -0.0016] | -0.0057 [-0.0292, +0.0205] | +0.0009 [-0.0164, +0.0238] |

The bins are not monotone, and the three bins under 20 are within ±0.0041 of zero for KNN. The adjusted
slope of KNN − POP on log(pool), holding log(sentences) fixed, is -0.0063 [-0.0117, -0.0006] per SD
(7343 units); most of its weight comes from the 40+ bin's 28 pages. The reading fixed in `FOLLOWUP.md`
asked for a lower bound above zero for KNN or UBCF on dense pools. There is none, so dense pools do not
change the main result; equally, they cannot rule out a product-size gain, given upper bounds up to
+0.0229 for UBCF.

## F2 — position-aware popularity

REGPOP − POP on all units:
- at *m* = 1, +0.0038 [+0.0006, +0.0070] (unadjusted);
- at *m* = 2, +0.0012 [-0.0013, +0.0038];
- from *m* = 3 to 20, between -0.0019 and +0.0011, every interval including zero.

These are different units at each *m*, so this is not "a gain that disappears". For the same readers
followed to *M* (F4), REGPOP − POP at *m* = 1 is about zero: -0.0007 [-0.0045, +0.0027] for the
*M* = 5 cohort. The all-units gain at *m* = 1 therefore sits in targets not followed that far. It is
well below +0.01, the line `FOLLOWUP.md` set for building it. The 20–39 bin's +0.0104 [+0.0005,
+0.0213] is one interval among many, and the next bin up shows +0.0009.

## F3 — beyond *m* = 8

On all units, *m* = 9–20 (1356 units at *m* = 9, 304 at *m* = 20):

| scorer − POP | *m* = 9 | *m* = 20 | over *m* = 9–20 |
|---|---|---|---|
| KNN | -0.0055 [-0.0123, +0.0014] | -0.0061 [-0.0196, +0.0071] | every point estimate negative; only *m* = 14 excludes zero (-0.0113 [-0.0230, -0.0006]) |
| UBCF | -0.0020 [-0.0092, +0.0052] | -0.0005 [-0.0117, +0.0116] | point estimates from -0.0057 to +0.0023 (the latter at *m* = 17, [-0.0096, +0.0156]); no interval excludes zero |

No KNN − RAND interval excludes zero over *m* = 9–20.

Mean AP falls at large *m* for every scorer (popularity 0.3129 at *m* = 1, 0.2860 at *m* = 20). KNN is
below UBCF at every *m*. REGPOP is above popularity at *m* = 1–5 and at or below it from *m* = 6. UBCF's
mean is above popularity's only at *m* = 17 (0.2984 against 0.2961).

## F4 — the same readers, followed

Targets are page–reader pairs with a unit at **every** *m* = 1…M. That requires each of their first
*M* highlights to anchor to today's text, no time tie at any cut, a new mark after each cut, and enough
earlier readers, so the cohorts are strongly selected.

| cohort | targets (readers, pages) | KNN − POP, *m* = 1 → M (change) | UBCF − POP, *m* = 1 → M (change) |
|---|---|---|---|
| M = 5 | 2718 (1390, 957) | -0.0064 → -0.0082 (-0.0018 [-0.0082, +0.0041]) | -0.0092 → -0.0062 (+0.0030 [-0.0030, +0.0092]) |
| M = 10 | 1136 (692, 515) | -0.0073 → -0.0071 (+0.0001 [-0.0072, +0.0079]) | -0.0098 → -0.0059 (+0.0039 [-0.0039, +0.0111]) |
| M = 15 | 556 (381, 289) | -0.0066 → -0.0084 (-0.0018 [-0.0128, +0.0087]) | -0.0089 → -0.0035 (+0.0055 [-0.0052, +0.0155]) |
| M = 20 | 300 (212, 172) | -0.0055 → -0.0060 (-0.0005 [-0.0131, +0.0129]) | -0.0081 → -0.0003 (+0.0078 [-0.0062, +0.0219]) |

- **No change is resolved**, for either scorer at any *M*. KNN's point estimates are near zero, but
  for *M* ≥ 10 its intervals also admit full closure of the gap.
- UBCF's point estimates are positive. Read across *M* they compare four different, nested cohorts,
  not one trend.
- No D(*M*) has a lower bound above zero. By the reading fixed in `FOLLOWUP.md`, neither "more marks
  close the gap" nor "they eventually beat popularity" is shown, up to 20 highlights, and neither is
  ruled out.
- REGPOP − POP stays within ±0.0015 of zero at *m* = 1 and at *m* = *M* in every cohort.

## What this adds

- **Denser pools, closer to Paper III's documents.** No sign that density rescues personalisation:
  no KNN or UBCF interval lies above zero. KNN's deficit is larger where pools are largest, an
  association concentrated in a few pages. Dense pools are few (130 pages), so their intervals are wide.
- **Where people read.** A small, unadjusted gain over all *m* = 1 units (+0.0038). It is absent for
  readers who are followed further, and far below the size worth building.
- ***m* beyond 8.** Up to 20 highlights, no interval puts KNN or UBCF above popularity. KNN stays below
  it by point estimate. For UBCF a gain is not ruled out at large *m*. Whether more highlights close
  the gap for the same readers is not determined by these data.
- **The closest published result goes the other way** (corrected 2026-10-05: this bullet read
  "consistent with", on a wrong summary of that paper). In Tavernor & Mower Provost (2025), a new
  annotator's few labels pick a most-similar earlier annotator whose model beats a randomly chosen
  annotator's and, in most comparisons, models trained on the aggregate label. Only an oracle aggregate
  that includes the new annotator's own labels does better in all but one comparison. Here, KNN beats
  random earlier readers at small *m* (`RESULTS.md` §5), but no interval puts it above their popularity.

## Deviations and limits

- **After the audits.**
  - `followup23.py` now applies the 100-unit minimum to the slope as well. The committed slope rests
    on 7343 units, and re-running gave a byte-identical `followup23.json`.
  - `report_followup23.py` now lists *m* that were not estimated and the page counts.
  - The analysis itself ran as specified, and its numbers did not change.
- **As `RESULTS.md` §7.** Large-*m* targets are readers who make many highlights on a page, and pools
  grow with *m* because later highlights come later. F4 holds the targets fixed, but not their pools.


==> anc/C-FOLLOWUP.md <==
# Follow-up analyses — `23_first-m-temporal` (post-results, exploratory)

Written 2026-10-05 UTC, after `RESULTS.md`, at the PI's request (dense pages, position-aware
popularity, and *m* beyond 8). **Committed and pushed before any number below was computed.** These
analyses use only the frozen inputs (`MANIFEST.json`, verified by the script) and the frozen
statistics (`analyze23.py` and study 21's `lib_fm.py`, imported unchanged; *m* is extended in the
follow-up process only). They are exploratory: every listed estimate is reported, intervals carry no
multiplicity claim, and they do not change the registered result. A change after computing is allowed
only to fix a bug and is recorded as a deviation in `FOLLOWUP-RESULTS.md`.

## Questions

- **Q1. Dense pools.** Where many readers came before — closer to Paper III's denser documents — do
  nearest co-readers (KNN) or similarity-weighted co-occurrence (UBCF) beat popularity?
- **Q2. Position.** Does popularity among the earlier readers who marked the 20-sentence blocks the
  reveal touches (REGPOP) beat plain popularity?
- **Q3. Long *m*.** What happens beyond *m* = 8?
- **Q4. Within reader.** For the same readers, does the gap to popularity close as *m* grows?

## Units

`followup23.py units` rebuilds the time-ordered units with *m* = 1–20 using `analyze23.page_units`
on the frozen `temporal-marks.jsonl`. It refuses unless every unit with *m* ≤ 8 is identical (same
keys, same AP values) to the frozen `units23.json`. An estimate is reported only when it rests on at
least 100 units (or, in F4, 100 targets); otherwise it is listed as not estimated.

## Analyses

All intervals are two-way (page × reader) percentile bootstraps, 2,000 resamples, with fixed seeds
in the script. D(*m*, X) = AP(X) − AP(POP) per unit.

- **F1 — dense pools.**
  - D for X ∈ {KNN, UBCF, REGPOP} on units whose pool at the cut has at least 20 readers, at every
    *m* = 1–20 with at least 100 such units.
  - D at *m* = 1 for X ∈ {KNN, UBCF, REGPOP}, by pool size at the cut: 5–7, 8–11, 12–19, 20–39, 40 or
    more.
  - The slope of D(1, KNN) on standardised log(pool), adjusted for standardised log(sentences).
- **F2 — position.** D(*m*, REGPOP) on all units, *m* = 1–20.
- **F3 — long *m*.** D(*m*, KNN), D(*m*, UBCF) and KNN − RAND on all units for *m* = 9–20, and the mean
  AP of every scorer (and the random floor) at every *m* = 1–20.
- **F4 — within reader.** For M ∈ {5, 10, 15, 20}, the cohort of targets with a unit at **every**
  *m* = 1…M. For each target, Δ = D(M, X) − D(1, X), for X ∈ {KNN, UBCF, REGPOP}. Reported: the mean
  Δ, and the cohort's D(1, X) and D(M, X).

## Reading (fixed now)

- **F1.** A lower bound above 0 for KNN or UBCF on pools of at least 20 would mean personalising helps
  where many readers came before; it is then read against +0.01. Otherwise, dense pools do not change
  the main result.
- **F2.** A lower bound above 0 means position-aware popularity improves on plain popularity; whether
  it reaches +0.01 decides whether it is worth building.
- **F3.** Curves across *m* change the units at each *m*, so they are read as descriptions only.
- **F4.** Δ with a lower bound above 0 means that, for the same readers, more marks close the gap to
  popularity. D(M) with a lower bound above 0 means they eventually beat it.

## Limits

As in `RESULTS.md` §7. At large *m* the targets are readers who make many highlights on a page, and
pools are larger because later highlights come later; F4 holds the readers fixed but not their pools.


==> anc/C-INSPECT-RESULTS.md <==
# The record inspection — results (`23_first-m-temporal`)

Specified in `CONFIRM.md` (H); carried out as `INSPECT.md` records. On 2026-10-06 one of the authors
compared, for each of 150 sampled units (50 per stratum), the text of the reader's first highlight and
of their next highlight with the sentences the extraction had anchored them to. Numbers are those of
`results/REPORT-inspect.md` (`python3 inspect_tally.py --check`). No highlight text is in any committed
file.

## What was found

- **No highlight is anchored at another place than its text.** None of the 300 highlights was judged
  to have its text elsewhere on the page or missing from it, none to have an anchored sentence that
  holds none of it, and none to be ambiguous (its text also at another place). In units: 0 of 150,
  Wilson 95% interval [0.000, 0.025]. The 70 highlights anchored with token overlap are among them.
- **The order and the merged pages are right.** The extraction ordered the two highlights as their
  recorded times do in all 150 units, and the merged URLs showed one article in all 68 units that have
  several.
- **About one anchor in five is narrower than its highlight.** In 58 of the 300 highlights (29 first
  highlights, 29 next highlights) the text is at the anchored sentences and runs on into a
  neighbouring sentence that is not anchored. The anchoring rule takes a sentence only when the
  sentence holds the highlight, the highlight holds the sentence, or their tokens overlap enough, so a
  sentence that a highlight covers in part is left out. Weighted by the size of each stratum, the first
  highlight's anchor stops short in 0.178 of units and the next highlight's in 0.203.
- **Three units differ on below and above.** In two, both highlights are at their anchors and share a
  sentence (overlapping by the rule) where the person read the next one as below. In one, both
  anchors stop short and the person read the highlights as overlapping.

## Against the pass rule

| stratum (how the first highlight anchored) | units | sampled | failing by the specification's definition | passes (at most 5 of 50) | failing when a short anchor also counts |
|---|---|---|---|---|---|
| A: one sentence, by containment | 4592 | 50 | 0 | yes | 9 |
| B: two or more sentences, at least one by containment | 2249 | 50 | 2 | yes | 27 |
| C: by token overlap only | 514 | 50 | 1 | yes | 11 |

`CONFIRM.md` calls a highlight wrong when its text "is not at the anchored sentence or sentences (it is
elsewhere on the page, or not in the page's text at all)". By that definition no highlight is wrong,
the three failing units are those that differ on below and above, and every stratum passes.
`INSPECT.md` (choice 4), written before the run, went further than the specification: it also counted
as wrong a highlight whose anchor stops short. The person noted those, so both counts exist. With them
no stratum passes. The paper reports the specification's count.

## Limits

One person, an author who knows the paper's claim; no second coder. Judged against the page text as
fetched on 2026-10-04, not the page as each reader saw it. The units are of a fresh read of the same
pages' highlights (7355 at *m* = 1; the frozen data have 7343). The order shown put most of stratum A
first and most of stratum C last. The note on a short anchor does not say at which end, or by how many
sentences.


==> anc/C-INSPECT.md <==
# The record inspection: how it is carried out — `23_first-m-temporal`

Written 2026-10-06 UTC, **before the extraction for the inspection was run**, and revised the same day
after an audit of the code, still before the run (the last section says what changed). `CONFIRM.md`
(section H) specifies the inspection and is not edited: it carries a timestamp
(`CONFIRM-TIMESTAMP.txt`). This file records how H is carried out wherever `CONFIRM.md` leaves the
implementer a choice, so that the choices are fixed before any record is read. The operator's decision
is recorded in `STUDY-NOTE.md` §7.

## What runs

- `inspect_marks.mjs`: the extraction. The marks phase of `extract_marks.mjs` run again, with the four
  additions `CONFIRM.md` fixes (the rule by which each sentence of a highlight was anchored; the third
  date flag; the unit rule at *m* = 1 inside the process; the local file for the sampled units).
- `inspect_view.mjs`: builds that local file, one self-contained page that loads nothing and links to
  nothing.
- `inspect_tally.py`: reads the answers the person exports and writes counts.
- Tests, none of which reads data: `inspect_marks.mjs --unittest`, `test_inspect_units.py` (the unit
  rule against `review2_23._unit_frame` on 601 made-up pages), `test_inspect_view.mjs` (the page driven
  in a headless browser on made-up units), `inspect_tally.py --selftest`.

`extract_marks.mjs` is not edited (the timestamp of `CONFIRM.md` lists its hash, and the confirmation
is specified as that code with one change). For every page the record built for the inspection, with
the additions taken away, must equal the record `buildPageRecord` builds from the same input, and the
number of token-overlap rules must equal its `fuzzyMatches`; otherwise the run stops. The read path
(`publicDocsOf`) is a copy, and a unit test compares the two texts.

## Choices that `CONFIRM.md` does not fix

1. **The page inventory, the eligibility list and the page text of 2026-10-04 are used as they are;
   only the readers' highlight documents are read again.** `CONFIRM.md` calls H's extraction "study
   23's extraction with four additions". The step of that extraction that reads readers' records is
   the marks phase, and that is what runs again. The scan, the eligibility pass and the page fetch
   are not repeated: their outputs are the frozen inputs of every result (running the scripts again
   would overwrite them), and the inspection asks whether highlights are anchored correctly to the
   text the results used. The script refuses to run unless the inventory, the eligibility list, the
   fetched text and the cached copies of page text carry the hashes in the manifest of 2026-10-04,
   unless `extract_marks.mjs`, `policy.mjs` and `ro_firestore.mjs` are the files of that run and
   `src/` and `packages/` (the product's URL and title rules) are unchanged since its commit and
   carry no uncommitted or untracked file, and unless the page groups come out the same in number. What this does **not** do: it does not check
   the enumeration of pages, the eligibility pass or the page fetch again, and it does not recover
   the frozen units. The units are built anew on 2026-10-06, so they differ from the frozen ones by
   highlights recorded, edited, removed or made private since 2026-10-04, and pages that became
   eligible since are not in the inspection.
2. **The next highlight** is the paper's: the reader's first later highlight that adds a sentence the
   first one did not have (`review2_23._unit_frame`'s `Z`). It need not be the second highlight.
3. **Order of presentation.** The sampled units are shown in the order of their sample keys, so the
   strata are interleaved. The stratum is shown, as `CONFIRM.md` lists it among what the person sees.
   Units with equal keys, which an HMAC is not expected to produce, are ordered by page field and
   pseudonym.
4. **The three outcomes per highlight, in cases `CONFIRM.md` does not spell out.** Both are decided
   against the pipeline.
   - A marked sentence that holds none of the highlight's text makes the highlight *wrong*, even when
     other marked sentences hold it.
   - The marked sentences must cover the whole of the highlight's text. A highlight part of whose
     text lies in a sentence that is not marked is *wrong*, including one whose anchor stops one
     sentence short at an end. When that is the highlight's only fault (every marked sentence holds
     part of the text, and the text is nowhere else on the page), the person also ticks "the only
     fault is a short anchor", so that the tally can say how many failing units have no other fault.
     With any other fault the note is not ticked.
5. **Below, above, overlapping.** The person says where the next highlight's text lies relative to the
   first one's in the list of sentences: *below* if all of it comes after the last sentence of the
   first, *above* if all of it comes before the first sentence of the first, *overlapping* otherwise
   (it shares a sentence with the first, lies on both sides of it, or lies between its parts). The
   anchors are classified by the same rule (`relationOf`), and the tally compares the two. *Cannot
   tell* is an answer only when a highlight was judged wrong: the page does not count a unit as
   answered, and the tally refuses the export, when it is given with two highlights that are not
   wrong. Such a unit fails on the wrong highlight; the answer is reported and is not counted as a
   disagreement.
6. **Order.** The person is shown the two recorded times, as the values the order was built from at
   their full precision, their difference (rounded for display, never to zero), and the two positions
   in the extraction's order, and answers whether the first has the earlier time. An equal time counts as "no".
7. **Merged URLs.** The URLs shown are the stored URLs of the member documents of the page group.
   They are shown as text, not as links: they are strings that users of the service stored. With one
   URL the question is not asked. The person may answer *could not be checked* when a URL cannot be
   opened and the strings do not settle it. That is reported and is not a failure, and such a unit is
   not verified in that respect; the paper gives the count.
8. **The pass rule for a stratum with fewer than 50 sampled units** is "at most one in ten":
   failing × 10 ≤ sampled. A stratum with no sampled unit is not assessed, and an inspection with no
   unit is not a passed one.
9. **One run, complete or not at all.** One run at a time: the lock is a folder made in one step, and
   a lock left by a run that died is removed by hand, never by a run. The marks file, the file for
   the person and the manifest are written to a staging folder and appear together, by one rename,
   as `data/inspect/run/`. A run that could not read every page group, or found no unit, writes
   nothing and is run again from the start. A completed run is never repeated: the script refuses
   when `data/inspect/run/` exists, also after the file for the person was deleted.
10. **Aids.** The page has a literal search over the sentences of the unit shown (case and spacing
    aside). It does not suggest where else a text might be. Nothing is preselected.
11. **The person** is the first author, who is the operator and knows the paper's claim. This is an
    internal inspection, not an independent one, and the paper says so.

## What is written, and who sees it

- `data/inspect/run/inspection.html` (gitignored): for the sampled units only, every sentence of the
  page, the text and recorded time of two highlights, the stratum and the merged URLs. No account
  identifier. It is opened by the person only. No AI agent opens it; the scripts print counts and
  hashes. It is deleted when the inspection is recorded, and the deletion is noted in `STUDY-NOTE.md`.
- `data/inspect/run/inspect-marks.jsonl` (gitignored): pseudonymised page records as in
  `temporal-marks.jsonl`, under a new key that is never written, with the two additions per highlight.
  Kept under the retention rule of `STUDY-NOTE.md` §6; it is what a recomputation would use if a
  stratum failed.
- The answers file the person exports: per sampled unit a sequence number, the stratum, how the
  anchors lie, counts, and the answers. No text, time or URL. The page keeps answers in the browser's
  storage and says so when the browser refuses; an earlier export can be loaded back, but only one of
  the same run and the same list of units, only known answer values, and never over an answer with a
  blank.
- Committed after the inspection: `results/inspect23.json` and `results/REPORT-inspect.md` (counts).

## After the inspection

`inspect_tally.py` refuses an export that is incomplete, inconsistent or of another run. If every
assessed stratum passes, the paper reports the inspection beside the pipeline checks and changes
nothing else. If a stratum fails, the three contrasts `CONFIRM.md` names are recomputed on the units of
the strata that pass, with its seeds, and reported beside the results on all units. Either way the
paper reports the counts of every outcome, including the failing units whose only fault is an anchor
that stops short.

## What an audit changed before the run (2026-10-06 UTC)

A Codex audit of the code at `4480c709e` returned "not ready" with nine findings inside the stop rule
set for it (fix what could write, leak, read outside the population, corrupt or bias the sample or the
answers, contradict `CONFIRM.md`, or make the run fail). All nine were fixed before anything was read:
the cached page text and the code are now bound to the run of 2026-10-04 (choice 1); the lock, the
staging folder and the single rename (choice 9); the stricter reading of an anchor that stops short,
which had been counted as correct (choice 4); "cannot tell" only with a wrong highlight (choice 5); the
recorded times at full precision (choice 6); an import of answers that checks the whole unit list and
takes only known values; a visible warning when the browser cannot store answers; the wording of
"overlapping"; and a run that reads nothing or samples nothing no longer counts as an inspection
(choices 8 and 9). Merged URLs became text instead of links after an automated review of the commit
(choice 7).

The one narrow verification that followed, on `db85ea745`, found five of the nine fixed and four not
fully: the product's rules were bound by commit and not in the working tree; an import of answers
mishandled the "short anchor" note; a run could remove a lock it took for stale while another run
held it; and the help text asked for the note whenever an anchor was short, also when the highlight
had another fault. As the stop rule set, these four were fixed without a further audit: the working
tree of `src/` and `packages/` must be clean; the note travels with its highlight's answer in an
import and a difference asks first; no run removes a lock; the note means "short and nothing else"
in the label, the help and choice 4. Two smaller points were fixed with them (a gap is never shown
as zero when the two values differ; answers restored from the browser's storage count as not yet
exported). What the verification could not check stands as a limit: it ran no browser, read no
data and exercised the lock only in memory.

## Notes made during the inspection (nothing above is edited)

- **Choice 3 says the strata are interleaved. They are not evenly.** The units are shown in the order
  of their sample keys, and the 50 smallest keys of a larger stratum are smaller than those of a
  smaller one, so the larger strata come earlier: of the first 50 units shown, 29 are of stratum A, 18
  of B and 3 of C. The person therefore judges most of stratum C last. Any effect of practice or
  fatigue is confounded with the stratum, and the paper says so. (Found on 2026-10-06 from the counts
  of a partial export; the order was not changed.)
- **A check of a partial export, at the person's request (2026-10-06, after 50 units).** The person
  asked whether the answers were being recorded properly and whether the strata looked like passing.
  The agent checked the partial export for what the tally would refuse (none: 50 units fully answered,
  none partly, no inconsistent combination, the file bound to the run) and for one coarse sign that
  the page was broken on real records (whether half or more of the answered units fail: no). It did
  not compute or report outcomes by stratum, and told the person why: a running tally can colour the
  judgments still to be made.
- **What the paper reports (2026-10-06, after the inspection).** The plan above was that the paper
  would report the counts of every outcome and would say that the order of presentation confounds
  practice with the stratum. The PI decided otherwise once the results were in: the paper states
  what was found by the specification's definition (no highlight anchored at another place than its
  text, the order right in every unit, one article per merged page, below and above in agreement in
  147 of 150) and nothing else about the check. Every count, including the stricter one of choice 4,
  is in `INSPECT-RESULTS.md`, which ships with the paper.


==> anc/C-PREREG.md <==
# Pre-registration — `23_first-m-temporal` (v1)

**When a reader has made their first *m* highlights on a page, do the readers who highlighted before
them predict what they will highlight next — better than popularity, by how much, from which *m* —
and does a gate computed from those earlier readers tell in advance where they will?**

v0 (a draft) was written 2026-10-04 UTC before anything was read from production. This v1 was
written after two pre-data audits of the design and code (Codex and a Claude auditor) and **before
the extraction of any reader data**; it is committed and pushed, with the analysis code
(`analyze23.py`), before `extract_marks.mjs --phase marks` runs. Population, extraction and safeguards:
`DESIGN.md`; governance: `STUDY-NOTE.md`. Every later change is a numbered amendment.

## 1. What is known

Studies 21 and 22 (order-free, Paper VIII's training-corpus artifact): nearest co-readers beat
popularity by +0.0076 to +0.0094 AP, resolved, with no estimate reaching the +0.01 product threshold.
Study 21's concentration of the gain in high-agreement documents did not survive computing the
statistic without the predicted reader (study 22's registered test was unresolved). Neither study
used time, the most-read pages, or the readers on a page's other URL variants.

## 2. Population (DESIGN.md §2)

Pages are groups of `urls` documents with the same product `canonicalUrlKey` (seeds: `userCount >= 3`;
siblings found by paginated prefix probes), further merged when their fetched pages land on the same
canonical key. A page enters if it passes the product's own rules (`classifyUrl` in keep / reference /
competitor, no app path for reference, not a private surface, not URL- or title-blacklisted, not a
capability URL), has **at least 6 readers with a public highlight document whose own URL is the
page**, and its text has **at least 30 sentences** (fetched now; a cached copy only if the fetch fails,
flagged by source).

## 3. Units (time-ordered)

For a page and a target reader *t* (not one whose anchored marks cover the whole page):
- *t*'s organic highlights are ordered by recorded time. The **reveal** is *t*'s first *m* highlights;
  the unit is dropped if any of them failed to anchor to a sentence, or if the *m*-th and (*m* + 1)-th
  share a time. The **positives** are the sentences of *t*'s later anchored highlights, minus the
  revealed ones; a unit with none is dropped.
- The **pool** is the *live pool at the reveal*: every other reader's anchored highlights made before
  *t*'s *m*-th highlight. A pool reader needs at least one such highlight and is dropped if those
  highlights already cover the whole page. **At least 5 pool readers.**
- Candidates: every sentence not revealed. *m* = 1–5 registered, curves to *m* = 8.
- Counts of every dropped unit, by reason, are reported.

## 4. Scorers and metric

As study 21: POP (pool popularity), REGPOP (popularity among pool readers who marked the 20-sentence
blocks the reveal touches), KNN (*k* = 3, binary cosine of the reveal to each pool reader's marks, up to
three co-readers with positive cosine, popularity otherwise), UBCF (similarity-weighted co-occurrence
over the whole pool), RAND (as many random pool readers as KNN used, 20 draws). Tie-aware AP, with the
exact random floor reported.

## 5. Registered family (eleven tests)

- **T1(*m*) = AP(KNN) − AP(POP)** and **T2(*m*) = AP(UBCF) − AP(POP)**, *m* = 1–5.
- **P1 (gate)**: G = Paper III's agreement statistic (nearest-neighbour binary cosine against the
  curveball null; study 21's frozen `nn_cos`/`curveball`, its swap rule, 100 permutations) computed
  on the *m* = 1 pool. A degenerate null (zero spread) leaves G undefined and the target out of P1
  (counted). Terciles of G are formed **within pool-size bins** (5–7, 8–11, 12–19, 20+ pool readers;
  mid-ranks, ties kept together) to remove the mechanical dependence of z on pool size; P1 = mean T1 at
  *m* = 1 in the top minus the bottom tercile, pooled over bins.
- Two-way (page × reader) bootstrap, **10,000 resamples, seed 20261004**; Holm over the eleven.
  Resolved positive = Holm p < 0.05 and the 95% interval above zero.

**Reading.** T1/T2 against the +0.01 product threshold: "established" if the lower bound is at least
+0.01, "reaches" if the estimate is, "below" otherwise; equivalence by TOST at ±0.01 on the 90%
interval. A resolved P1 means the gate separates targets the earlier readers help from those they do
not; it does not by itself mean the top tercile is worth serving (read the per-tercile curves against
+0.01). An unresolved P1 means no usable gate in time order either.

## 6. Pipeline check before any outcome (G1)

On pages that were also in studies 21/22, the same readers' highlights made before that artifact's
pull (2026-08-03) are anchored on that artifact's text and compared with its mark sets one-to-one,
stratified by set size. **Pass: at least 0.8 of the old reader sets are found exactly.** A failure is
reported and investigated before the family is interpreted.

## 7. Secondary (intervals; no multiplicity claim)

P1 without pool-size stratification; an adjusted regression of T1 (*m* = 1) on G with log pool, log
arrival position, reveal after 2026-07-03 and log sentences; KNN − REGPOP, UBCF − REGPOP and
KNN − RAND to *m* = 8; near-duplicate targets excluded (cosine ≥ 0.8 with some pool reader's full
marks); pages in studies 21/22 against the rest (the rest includes the most-read pages and merged
variants); fetched against cached text; reveals made before 2026-07-03 only (Suggested Highlights
shipped then and early accepts may lack an `origin` tag); a fixed cohort (targets defined at *m* = 5,
followed over *m* = 1–5); per-tercile T1 and T2 at *m* = 1, 3, 5.

## 8. Known limits (fixed now)

- **Recorded-time ordering.** Times are what the client or server recorded; client clocks can be
  wrong. Absolute times are not kept (minimisation), so no clock-skew sensitivity is possible.
- Pools are currently surviving records with their original times, not a historical snapshot
  (deleted highlights, deleted accounts and later visibility changes are invisible).
- Highlights are anchored to page text fetched now; pages edited since anchor fewer old highlights.
  The sentence splitter is the corpus builder's, written for Latin-script prose.
- Anchoring is by distinct normalised span text (repeated identical spans collapse to the earliest;
  spans are truncated at 2,000 characters), as in every artifact of this programme.
- Seeds below 3 nominal readers are not scanned (`11_url-identity` measured about eight pages lost at
  the six-reader line). The product normaliser can still merge pages that differ only in a stripped
  parameter.
- Only readers arriving after at least five others with anchored highlights are ever targets.

## Amendments

### Amendment 1 — after the final pre-data audit (2026-10-04 UTC, before any reader data was read)

A verification audit of v1's code (Codex `gpt-6.1-sol` and a Claude auditor) found gaps between this
file and the code, and defects that would have changed what is extracted. Nothing has been read from
production for this study (not even the page inventory) when this is written.

1. **Text (§2).** The cached copy is used where the fetch failed **or returned fewer than 30
   sentences**; every eligible page must have a fetch row before extraction. A fetched text with a
   stretch of more than 20,000 characters without `.`, `!` or `?` is refused. Redirect targets and the
   landed URL must pass the same page rules as the list.
2. **Page groups (§2).** Eligible pages are merged only when their fetches landed on the same
   canonical key **and** returned the same text (two stored URLs that redirect to one article); a
   landing alone is not enough, because a removed article can redirect to a section page. Every page
   and highlight document belongs to exactly one group; the largest group size is reported. Groups
   whose text is identical to another group's (the same text reached from different landing keys —
   a wall or consent page) are all dropped (counted). Eligibility (six public readers) is judged per
   inventory page **before** merging, and an ineligible page that eligible pages redirect to is not
   fetched, so its readers are not added (limits).
3. **Page and document rules (§2).** The rules apply to the stored URL, its canonical key and a
   `fullUrl` of the same page (a `fullUrl` that canonicalises to another page is not used); capability
   parameters are recognised by name after URL decoding, in the query and the fragment, and user info
   in a URL is refused; app-surface paths exclude reference and competitor pages. A highlight document
   whose title the product's `isTitleBlacklisted` matches is dropped, as the product drops it from the
   crowd.
4. **G1 (§6)** is an **anonymous** one-to-one multiset comparison of mark sets per document: old and
   new reader identities cannot be paired (the studies-21/22 pseudonyms were salted and the salt
   discarded), so it checks that the same sets of marks are reproduced, not that each reader's are.
   It reproduces the **old pull's own rules** (`17-human-model-fusion/pull_marks.ts`: documents unless
   "private", every element whatever its origin or `_via`, untruncated spans, the old anchoring) on the
   documents that the old member's userlist points to, using their elements recorded before the pull
   or without a time; it thus tests the reading, joining and anchoring code against the artifact, not
   study 23's element filters. It runs only on documents study 23 may read (public by the product's
   rule, own URL on the page, title not blacklisted): the payload of any other document is never
   requested, so old readers whose documents are now excluded cannot be reproduced, their number is
   reported (`oldMemberDocsNotRead`), and G1 is a lower bound on the pipeline's fidelity. The same documents under study 23's rules are reported as a diagnostic. G1 is
   computed on page groups with exactly one member in the old artifact; groups with several are
   excluded from G1 and counted. **If G1 fails or is missing, no T or P1 result is interpreted** (the
   product labels are withheld) until the failure is investigated.
5. **Degenerate gates (§5).** G is undefined when its null's standard deviation is below 10⁻⁹ or its
   range below 10⁻¹² (a null that cannot move).
6. **P1 resampling (§5).** A bootstrap draw that leaves a tercile empty is redrawn, so P1 always uses
   10,000 valid resamples; redraws are reported.
7. **Fixed cohort (§7)**: targets with a unit at **every** *m* = 1–5 (the same sample at each *m*).
8. **Freeze.** After the extraction and before any unit is formed, `analyze23.py freeze` writes
   `MANIFEST.json` (the sha256 of `analyze23.py`, `report23.py`, `lib_fm.py`, `temporal-marks.jsonl`,
   `g1-marks.jsonl` and `train-marks.json`), which is committed and pushed; every analysis mode refuses
   to run on a mismatch, including a `--marks` file that is not the frozen one. The freeze itself is
   refused unless exactly one full marks manifest exists, it reports no extraction error, every group
   was written and its output hashes are the files frozen.
9. **Wording.** §1: study 21's association "was not shown to survive" leaving the target out (not "did
   not survive"). §8: spans are truncated at 2,000 characters in this study's anchoring; the old pull
   did not truncate (G1 reproduces that). §8's last line: a target needs at least five other readers with anchored highlights
   recorded **before its *m*-th highlight**, so a reader can qualify at *m* = 3 without qualifying at
   *m* = 1.
10. **Limits added (§8).** The product normaliser sorts query parameters, so URLs that differ only in
    the order of a repeated key merge, and it treats `m.`/`amp.`/`mobile.` hosts as the page's host.
    For a page whose identity carries a query string, sibling probes use each seed's stored path and
    query and the canonical path and query (with its `/?` twin) under every host spelling (a
    path-only prefix would read every document under `/watch`), so a variant whose stored query starts
    differently from all of these (e.g. a reordered query that keeps a tracking parameter) is not
    found; a prefix that would return more than 6,000 documents marks the
    page `capped` and it is left out (counted). Pool-size bins with fewer than three targets cannot be
    cut into terciles; their targets are counted and left out of P1. Anchoring is the programme's (substring either way, or token
    Jaccard ≥ 0.6): a near-identical neighbouring sentence can be marked too, and repeated text
    anchors to every occurrence; both are counted (`fuzzyMatches`, `multiSentenceAnchors`) and kept
    unchanged so that G1 compares like with like. The read-only guards are in-process (STUDY-NOTE §3).

## Interpretive correction (added 2026-10-05 after the results audits; the registration above is unchanged)

Amendment 1 item 4 calls the G1 share "a lower bound on the pipeline's fidelity". It is not one-sided:
the match is anonymous, so it can credit a set to the wrong reader (raising the share), while the
documents study 23 may not read lower it. The net direction is not known (RESULTS §3).


==> anc/C-REPORT-ablation.md <==
# Generated report — 23_first-m-temporal protocol ablation (post-results, exploratory)

_Generated by `ablation23.py render` from `results/ablation23.json`; do not edit by hand. Two-way intervals, 2000 resamples, unadjusted. Cell TL reproduces the frozen study-23 units exactly: True._

## Reference figures (copied from the studies' own artifacts, not computed here)

| quantity | m = 1 | m = 3 | m = 5 | units at m = 1 | bootstrap | source |
|---|---|---|---|---|---|---|
| study 21, C1 (KNN − POP), confirmation split | +0.0076 [+0.0035, +0.0122] | +0.0089 [+0.0045, +0.0137] | +0.0094 [+0.0043, +0.0151] | 6878 (1030 documents) | two-way document × reader, 10,000 | research/21_first-m-marks/results/family.json |
| study 23, registered T1 (KNN − POP) | -0.0031 [-0.0079, +0.0019] | -0.0049 [-0.0114, +0.0013] | -0.0080 [-0.0154, -0.0009] | 7343 (1511 pages) | two-way page × reader, 10,000 | results/family23.json |
| study 23, registered T2 (UBCF − POP) | -0.0018 [-0.0072, +0.0037] | -0.0039 [-0.0103, +0.0025] | -0.0060 [-0.0126, +0.0006] | 7343 (1511 pages) | two-way page × reader, 10,000 | results/family23.json |

## m=1: 7123 targets (of 7343 time-ordered units)

### all (7123 targets)

| cell | reveal | pool | KNN − POP | UBCF − POP |
|---|---|---|---|---|
| TL | first m in time | live (earlier, before the cut) | -0.0057 [-0.0106, -0.0012] | -0.0051 [-0.0104, +0.0002] |
| TE | first m in time | earlier readers, full marks | -0.0050 [-0.0099, -0.0006] | -0.0047 [-0.0099, +0.0004] |
| TA | first m in time | all other readers, full marks | -0.0045 [-0.0099, +0.0013] | -0.0030 [-0.0106, +0.0048] |
| RL | m random runs (3 draws) | live (earlier, before the cut) | -0.0043 [-0.0081, -0.0003] | -0.0042 [-0.0086, +0.0004] |
| RA | m random runs (3 draws) | all other readers, full marks | -0.0028 [-0.0079, +0.0027] | -0.0011 [-0.0073, +0.0057] |

| paired difference of KNN − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | +0.0012 [-0.0037, +0.0072] |
| pool effect within R (RA-RL) | +0.0015 [-0.0028, +0.0064] |
| reveal effect within L (RL-TL) | +0.0014 [-0.0023, +0.0054] |
| reveal effect within A (RA-TA) | +0.0018 [-0.0029, +0.0063] |
| earlier readers' later marks (TE-TL) | +0.0007 [-0.0003, +0.0019] |
| later readers (TA-TE) | +0.0005 [-0.0044, +0.0061] |
| total (RA-TL) | +0.0030 [-0.0027, +0.0095] |
| interaction ((RA-RL)-(TA-TL)) | +0.0003 [-0.0032, +0.0041] |

### no near-duplicate (6484 targets)

| cell | reveal | pool | KNN − POP | UBCF − POP |
|---|---|---|---|---|
| TL | first m in time | live (earlier, before the cut) | -0.0056 [-0.0096, -0.0017] | -0.0077 [-0.0120, -0.0033] |
| TE | first m in time | earlier readers, full marks | -0.0053 [-0.0092, -0.0013] | -0.0073 [-0.0116, -0.0027] |
| TA | first m in time | all other readers, full marks | -0.0081 [-0.0130, -0.0032] | -0.0100 [-0.0155, -0.0042] |
| RL | m random runs (3 draws) | live (earlier, before the cut) | -0.0059 [-0.0094, -0.0023] | -0.0074 [-0.0114, -0.0034] |
| RA | m random runs (3 draws) | all other readers, full marks | -0.0077 [-0.0119, -0.0033] | -0.0084 [-0.0134, -0.0037] |

| paired difference of KNN − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | -0.0024 [-0.0059, +0.0011] |
| pool effect within R (RA-RL) | -0.0018 [-0.0045, +0.0010] |
| reveal effect within L (RL-TL) | -0.0002 [-0.0037, +0.0030] |
| reveal effect within A (RA-TA) | +0.0004 [-0.0038, +0.0044] |
| earlier readers' later marks (TE-TL) | +0.0004 [-0.0005, +0.0012] |
| later readers (TA-TE) | -0.0028 [-0.0062, +0.0006] |
| total (RA-TL) | -0.0021 [-0.0062, +0.0021] |
| interaction ((RA-RL)-(TA-TL)) | +0.0006 [-0.0027, +0.0040] |

### pages in studies 21/22 (3512 targets)

| cell | reveal | pool | KNN − POP | UBCF − POP |
|---|---|---|---|---|
| TL | first m in time | live (earlier, before the cut) | -0.0003 [-0.0052, +0.0042] | -0.0014 [-0.0071, +0.0048] |
| TE | first m in time | earlier readers, full marks | -0.0001 [-0.0047, +0.0044] | -0.0014 [-0.0071, +0.0045] |
| TA | first m in time | all other readers, full marks | +0.0017 [-0.0046, +0.0087] | +0.0017 [-0.0059, +0.0100] |
| RL | m random runs (3 draws) | live (earlier, before the cut) | -0.0006 [-0.0049, +0.0035] | -0.0017 [-0.0065, +0.0032] |
| RA | m random runs (3 draws) | all other readers, full marks | +0.0016 [-0.0041, +0.0077] | +0.0018 [-0.0050, +0.0096] |

| paired difference of KNN − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | +0.0020 [-0.0027, +0.0076] |
| pool effect within R (RA-RL) | +0.0022 [-0.0017, +0.0069] |
| reveal effect within L (RL-TL) | -0.0003 [-0.0048, +0.0041] |
| reveal effect within A (RA-TA) | -0.0002 [-0.0054, +0.0054] |
| earlier readers' later marks (TE-TL) | +0.0002 [-0.0009, +0.0014] |
| later readers (TA-TE) | +0.0019 [-0.0030, +0.0078] |
| total (RA-TL) | +0.0019 [-0.0040, +0.0080] |
| interaction ((RA-RL)-(TA-TL)) | +0.0001 [-0.0041, +0.0042] |

## m=3: 3884 targets (of 4240 time-ordered units)

### all (3884 targets)

| cell | reveal | pool | KNN − POP | UBCF − POP |
|---|---|---|---|---|
| TL | first m in time | live (earlier, before the cut) | -0.0074 [-0.0141, -0.0012] | -0.0074 [-0.0136, -0.0015] |
| TE | first m in time | earlier readers, full marks | -0.0038 [-0.0110, +0.0043] | -0.0014 [-0.0095, +0.0078] |
| TA | first m in time | all other readers, full marks | -0.0088 [-0.0176, +0.0006] | -0.0033 [-0.0123, +0.0062] |
| RL | m random runs (3 draws) | live (earlier, before the cut) | -0.0006 [-0.0054, +0.0042] | +0.0029 [-0.0022, +0.0078] |
| RA | m random runs (3 draws) | all other readers, full marks | +0.0007 [-0.0061, +0.0089] | +0.0091 [+0.0021, +0.0179] |

| paired difference of KNN − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | -0.0014 [-0.0079, +0.0064] |
| pool effect within R (RA-RL) | +0.0013 [-0.0039, +0.0079] |
| reveal effect within L (RL-TL) | +0.0068 [+0.0013, +0.0126] |
| reveal effect within A (RA-TA) | +0.0095 [+0.0029, +0.0159] |
| earlier readers' later marks (TE-TL) | +0.0037 [+0.0001, +0.0087] |
| later readers (TA-TE) | -0.0050 [-0.0097, -0.00003] |
| total (RA-TL) | +0.0081 [+0.0006, +0.0161] |
| interaction ((RA-RL)-(TA-TL)) | +0.0027 [-0.0025, +0.0076] |

### no near-duplicate (3679 targets)

| cell | reveal | pool | KNN − POP | UBCF − POP |
|---|---|---|---|---|
| TL | first m in time | live (earlier, before the cut) | -0.0083 [-0.0133, -0.0030] | -0.0087 [-0.0141, -0.0034] |
| TE | first m in time | earlier readers, full marks | -0.0080 [-0.0138, -0.0027] | -0.0081 [-0.0135, -0.0030] |
| TA | first m in time | all other readers, full marks | -0.0137 [-0.0195, -0.0080] | -0.0093 [-0.0152, -0.0030] |
| RL | m random runs (3 draws) | live (earlier, before the cut) | -0.0033 [-0.0079, +0.0009] | +0.00002 [-0.0045, +0.0049] |
| RA | m random runs (3 draws) | all other readers, full marks | -0.0060 [-0.0114, -0.0006] | +0.0022 [-0.0035, +0.0079] |

| paired difference of KNN − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | -0.0054 [-0.0098, -0.0011] |
| pool effect within R (RA-RL) | -0.0027 [-0.0066, +0.0010] |
| reveal effect within L (RL-TL) | +0.0050 [-0.0004, +0.0100] |
| reveal effect within A (RA-TA) | +0.0077 [+0.0020, +0.0133] |
| earlier readers' later marks (TE-TL) | +0.0003 [-0.0008, +0.0014] |
| later readers (TA-TE) | -0.0057 [-0.0102, -0.0015] |
| total (RA-TL) | +0.0023 [-0.0036, +0.0084] |
| interaction ((RA-RL)-(TA-TL)) | +0.0027 [-0.0016, +0.0074] |

### pages in studies 21/22 (1948 targets)

| cell | reveal | pool | KNN − POP | UBCF − POP |
|---|---|---|---|---|
| TL | first m in time | live (earlier, before the cut) | -0.0020 [-0.0076, +0.0034] | -0.0040 [-0.0104, +0.0024] |
| TE | first m in time | earlier readers, full marks | -0.0006 [-0.0071, +0.0061] | +0.0017 [-0.0070, +0.0118] |
| TA | first m in time | all other readers, full marks | -0.0036 [-0.0109, +0.0032] | +0.0015 [-0.0074, +0.0124] |
| RL | m random runs (3 draws) | live (earlier, before the cut) | +0.0025 [-0.0026, +0.0075] | +0.0048 [-0.0016, +0.0116] |
| RA | m random runs (3 draws) | all other readers, full marks | +0.0041 [-0.0026, +0.0109] | +0.0108 [+0.0018, +0.0217] |

| paired difference of KNN − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | -0.0016 [-0.0069, +0.0044] |
| pool effect within R (RA-RL) | +0.0017 [-0.0029, +0.0064] |
| reveal effect within L (RL-TL) | +0.0045 [-0.0011, +0.0101] |
| reveal effect within A (RA-TA) | +0.0077 [+0.0012, +0.0146] |
| earlier readers' later marks (TE-TL) | +0.0014 [-0.0011, +0.0054] |
| later readers (TA-TE) | -0.0030 [-0.0083, +0.0019] |
| total (RA-TL) | +0.0061 [-0.0005, +0.0136] |
| interaction ((RA-RL)-(TA-TL)) | +0.0033 [-0.0021, +0.0085] |

## m=5: 2350 targets (of 2743 time-ordered units)

### all (2350 targets)

| cell | reveal | pool | KNN − POP | UBCF − POP |
|---|---|---|---|---|
| TL | first m in time | live (earlier, before the cut) | -0.0125 [-0.0200, -0.0060] | -0.0096 [-0.0162, -0.0036] |
| TE | first m in time | earlier readers, full marks | -0.0106 [-0.0185, -0.0030] | -0.0052 [-0.0132, +0.0040] |
| TA | first m in time | all other readers, full marks | -0.0163 [-0.0256, -0.0071] | -0.0068 [-0.0153, +0.0020] |
| RL | m random runs (3 draws) | live (earlier, before the cut) | -0.0005 [-0.0067, +0.0054] | +0.0062 [+0.0001, +0.0129] |
| RA | m random runs (3 draws) | all other readers, full marks | -0.0023 [-0.0101, +0.0059] | +0.0107 [+0.0033, +0.0189] |

| paired difference of KNN − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | -0.0039 [-0.0094, +0.0021] |
| pool effect within R (RA-RL) | -0.0018 [-0.0070, +0.0038] |
| reveal effect within L (RL-TL) | +0.0120 [+0.0056, +0.0191] |
| reveal effect within A (RA-TA) | +0.0140 [+0.0065, +0.0219] |
| earlier readers' later marks (TE-TL) | +0.0018 [-0.0004, +0.0049] |
| later readers (TA-TE) | -0.0057 [-0.0109, -0.0003] |
| total (RA-TL) | +0.0102 [+0.0018, +0.0198] |
| interaction ((RA-RL)-(TA-TL)) | +0.0021 [-0.0037, +0.0077] |

### no near-duplicate (2254 targets)

| cell | reveal | pool | KNN − POP | UBCF − POP |
|---|---|---|---|---|
| TL | first m in time | live (earlier, before the cut) | -0.0121 [-0.0183, -0.0061] | -0.0101 [-0.0166, -0.0039] |
| TE | first m in time | earlier readers, full marks | -0.0120 [-0.0187, -0.0057] | -0.0097 [-0.0166, -0.0032] |
| TA | first m in time | all other readers, full marks | -0.0181 [-0.0260, -0.0106] | -0.0104 [-0.0167, -0.0040] |
| RL | m random runs (3 draws) | live (earlier, before the cut) | -0.0021 [-0.0073, +0.0034] | +0.0033 [-0.0018, +0.0086] |
| RA | m random runs (3 draws) | all other readers, full marks | -0.0063 [-0.0134, +0.0009] | +0.0062 [+0.0003, +0.0123] |

| paired difference of KNN − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | -0.0060 [-0.0110, -0.0010] |
| pool effect within R (RA-RL) | -0.0042 [-0.0088, +0.0002] |
| reveal effect within L (RL-TL) | +0.0100 [+0.0038, +0.0167] |
| reveal effect within A (RA-TA) | +0.0118 [+0.0045, +0.0191] |
| earlier readers' later marks (TE-TL) | +0.0001 [-0.0014, +0.0015] |
| later readers (TA-TE) | -0.0061 [-0.0112, -0.0011] |
| total (RA-TL) | +0.0059 [-0.0014, +0.0132] |
| interaction ((RA-RL)-(TA-TL)) | +0.0018 [-0.0037, +0.0073] |

### pages in studies 21/22 (1180 targets)

| cell | reveal | pool | KNN − POP | UBCF − POP |
|---|---|---|---|---|
| TL | first m in time | live (earlier, before the cut) | -0.0037 [-0.0113, +0.0033] | -0.0053 [-0.0136, +0.0028] |
| TE | first m in time | earlier readers, full marks | -0.0010 [-0.0091, +0.0076] | +0.0013 [-0.0095, +0.0138] |
| TA | first m in time | all other readers, full marks | -0.0056 [-0.0142, +0.0040] | +0.0005 [-0.0105, +0.0141] |
| RL | m random runs (3 draws) | live (earlier, before the cut) | +0.0030 [-0.0033, +0.0092] | +0.0078 [-0.0002, +0.0169] |
| RA | m random runs (3 draws) | all other readers, full marks | +0.0043 [-0.0039, +0.0130] | +0.0140 [+0.0043, +0.0267] |

| paired difference of KNN − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | -0.0019 [-0.0081, +0.0048] |
| pool effect within R (RA-RL) | +0.0013 [-0.0040, +0.0068] |
| reveal effect within L (RL-TL) | +0.0067 [+0.0005, +0.0133] |
| reveal effect within A (RA-TA) | +0.0100 [+0.0021, +0.0175] |
| earlier readers' later marks (TE-TL) | +0.0027 [-0.0002, +0.0076] |
| later readers (TA-TE) | -0.0046 [-0.0100, +0.0010] |
| total (RA-TL) | +0.0080 [-0.0004, +0.0171] |
| interaction ((RA-RL)-(TA-TL)) | +0.0032 [-0.0026, +0.0092] |

## Addendum A1 — study 21's target set (reveal R, pool A, every reader)

_RA* equals RA on the late targets exactly: True._

### m=1, all pages: 15270 targets (7123 late)

| targets | KNN − POP | UBCF − POP |
|---|---|---|
| all | +0.0046 [+0.0001, +0.0095] | +0.0070 [+0.0013, +0.0134] |
| late | -0.0028 [-0.0077, +0.0030] | -0.0011 [-0.0077, +0.0062] |
| early or other | +0.0110 [+0.0055, +0.0182] | +0.0141 [+0.0066, +0.0229] |

KNN − POP, late minus early (joint two-way): -0.0138 [-0.0211, -0.0069]

### m=1, pages in studies 21/22: 8960 targets (3512 late)

| targets | KNN − POP | UBCF − POP |
|---|---|---|
| all | +0.0057 [+0.0009, +0.0111] | +0.0071 [+0.0013, +0.0141] |
| late | +0.0016 [-0.0044, +0.0074] | +0.0018 [-0.0054, +0.0094] |
| early or other | +0.0083 [+0.0027, +0.0156] | +0.0105 [+0.0035, +0.0194] |

KNN − POP, late minus early (joint two-way): -0.0068 [-0.0147, +0.0005]

### m=3, all pages: 10523 targets (3884 late)

| targets | KNN − POP | UBCF − POP |
|---|---|---|
| all | +0.0049 [+0.0002, +0.0102] | +0.0129 [+0.0073, +0.0194] |
| late | +0.0007 [-0.0066, +0.0087] | +0.0091 [+0.0019, +0.0181] |
| early or other | +0.0073 [+0.0027, +0.0128] | +0.0151 [+0.0089, +0.0226] |

KNN − POP, late minus early (joint two-way): -0.0066 [-0.0141, +0.0013]

### m=3, pages in studies 21/22: 6293 targets (1948 late)

| targets | KNN − POP | UBCF − POP |
|---|---|---|
| all | +0.0062 [+0.0020, +0.0110] | +0.0124 [+0.0061, +0.0199] |
| late | +0.0041 [-0.0023, +0.0108] | +0.0108 [+0.0016, +0.0206] |
| early or other | +0.0071 [+0.0022, +0.0127] | +0.0131 [+0.0063, +0.0211] |

KNN − POP, late minus early (joint two-way): -0.0030 [-0.0103, +0.0049]

### m=5, all pages: 7754 targets (2350 late)

| targets | KNN − POP | UBCF − POP |
|---|---|---|
| all | +0.0030 [-0.0013, +0.0074] | +0.0120 [+0.0071, +0.0176] |
| late | -0.0023 [-0.0103, +0.0062] | +0.0107 [+0.0033, +0.0197] |
| early or other | +0.0052 [+0.0012, +0.0096] | +0.0126 [+0.0075, +0.0186] |

KNN − POP, late minus early (joint two-way): -0.0075 [-0.0161, +0.0011]

### m=5, pages in studies 21/22: 4665 targets (1180 late)

| targets | KNN − POP | UBCF − POP |
|---|---|---|
| all | +0.0058 [+0.0019, +0.0101] | +0.0118 [+0.0066, +0.0185] |
| late | +0.0043 [-0.0033, +0.0124] | +0.0140 [+0.0037, +0.0261] |
| early or other | +0.0063 [+0.0022, +0.0113] | +0.0110 [+0.0054, +0.0182] |

KNN − POP, late minus early (joint two-way): -0.0020 [-0.0108, +0.0069]

## Addendum A2 — time order, first m anchored highlights

_Registered units with identical inputs reproduced exactly: 21152._

| m | units | newly included | KNN − POP, all | UBCF − POP, all | KNN − POP, newly included | UBCF − POP, newly included | KNN − POP, newly included on studies-21/22 pages |
|---|---|---|---|---|---|---|---|
| m=1 | 8449 | 1106 | -0.0030 [-0.0075, +0.0017] | -0.0022 [-0.0072, +0.0029] | -0.0020 [-0.0120, +0.0087] | -0.0046 [-0.0165, +0.0078] | +0.0034 [-0.0066, +0.0162] |
| m=2 | 6945 | 1502 | -0.0051 [-0.0101, -0.0004] | -0.0052 [-0.0103, -0.0001] | -0.0065 [-0.0142, +0.0021] | -0.0089 [-0.0183, +0.0024] | +0.0019 [-0.0069, +0.0129] |
| m=3 | 5959 | 1719 | -0.0055 [-0.0116, +0.0002] | -0.0048 [-0.0105, +0.0007] | -0.0070 [-0.0161, +0.0018] | -0.0069 [-0.0161, +0.0030] | -0.0019 [-0.0115, +0.0069] |
| m=4 | 5218 | 1812 | -0.0058 [-0.0119, -0.0002] | -0.0039 [-0.0094, +0.0016] | -0.0053 [-0.0148, +0.0033] | -0.0037 [-0.0125, +0.0050] | +0.0009 [-0.0074, +0.0099] |
| m=5 | 4575 | 1832 | -0.0066 [-0.0127, -0.0005] | -0.0040 [-0.0092, +0.0011] | -0.0044 [-0.0125, +0.0040] | -0.0011 [-0.0083, +0.0061] | +0.0010 [-0.0065, +0.0088] |

## A1 split by arrival (post hoc, descriptive): RA* KNN − POP for the non-late targets

- m=1: early (6752) +0.0055 [+0.0001, +0.0121]; late but not scoreable (1395) +0.0380 [+0.0197, +0.0581]; no m-th highlight (0) n 0 (not estimated)
- m=3: early (4714) +0.0037 [-0.0005, +0.0084]; late but not scoreable (1764) +0.0086 [-0.0019, +0.0195]; no m-th highlight (161) +0.0988 [+0.0463, +0.1701]
- m=5: early (3508) +0.0034 [-0.0007, +0.0079]; late but not scoreable (1755) +0.0048 [-0.0029, +0.0124]; no m-th highlight (141) +0.0578 [+0.0166, +0.1112]

## A1 composition (post hoc, counts only): why the non-late targets are not time-ordered units

- m=1: 8147 non-late targets; early-arrival share 0.681; fewer than five earlier readers (early arrival) 5549; a revealed highlight did not anchor 2100; fewer than m + 1 highlights 432; nothing new marked later 66
- m=3: 6639 non-late targets; early-arrival share 0.472; fewer than five earlier readers (early arrival) 3136; a revealed highlight did not anchor 3135; fewer than m + 1 highlights 331; nothing new marked later 37
- m=5: 5404 non-late targets; early-arrival share 0.357; a revealed highlight did not anchor 3186; fewer than five earlier readers (early arrival) 1930; fewer than m + 1 highlights 257; nothing new marked later 31



==> anc/C-REPORT-followup.md <==
# Generated report — 23_first-m-temporal follow-ups (post-results, exploratory)

_Generated by `report_followup23.py` from `results/followup23.json`; do not edit by hand. Two-way intervals, 2000 resamples; estimates on fewer than 100 units are not computed._

## F1 — pools of at least 20 earlier readers

| m | units | pages | KNN − POP | UBCF − POP | REGPOP − POP |
|---|---|---|---|---|---|
| 1 | 1574 | 130 | -0.0139 [-0.0282, +0.0015] | -0.0031 [-0.0193, +0.0141] | +0.0054 [-0.0060, +0.0182] |
| 2 | 1092 | 124 | -0.0142 [-0.0309, +0.0047] | -0.0096 [-0.0253, +0.0079] | +0.0023 [-0.0057, +0.0119] |
| 3 | 795 | 114 | -0.0148 [-0.0383, +0.0076] | -0.0084 [-0.0283, +0.0151] | +0.0005 [-0.0083, +0.0096] |
| 4 | 635 | 104 | -0.0151 [-0.0407, +0.0133] | -0.0065 [-0.0280, +0.0184] | -0.0028 [-0.0117, +0.0036] |
| 5 | 512 | 93 | -0.0225 [-0.0495, +0.0070] | -0.0098 [-0.0282, +0.0105] | -0.0020 [-0.0101, +0.0072] |
| 6 | 415 | 83 | -0.0349 [-0.0666, -0.0088] | -0.0151 [-0.0319, +0.0013] | -0.0052 [-0.0140, -0.0000] |
| 7 | 330 | 74 | -0.0193 [-0.0397, +0.0012] | -0.0172 [-0.0348, +0.0012] | -0.0035 [-0.0112, +0.0013] |
| 8 | 289 | 68 | -0.0260 [-0.0533, -0.0005] | -0.0183 [-0.0394, -0.0007] | -0.0034 [-0.0130, +0.0029] |
| 9 | 243 | 62 | -0.0219 [-0.0447, +0.0007] | -0.0133 [-0.0304, +0.0027] | -0.0055 [-0.0174, +0.0006] |
| 10 | 213 | 54 | -0.0237 [-0.0475, -0.0018] | -0.0179 [-0.0376, -0.0027] | -0.0042 [-0.0136, +0.0006] |
| 11 | 185 | 49 | -0.0250 [-0.0522, +0.0016] | -0.0133 [-0.0290, +0.0028] | -0.0010 [-0.0047, +0.0036] |
| 12 | 171 | 48 | -0.0221 [-0.0524, +0.0139] | -0.0145 [-0.0334, +0.0025] | -0.0023 [-0.0063, +0.0020] |
| 13 | 152 | 45 | -0.0216 [-0.0464, +0.0005] | -0.0110 [-0.0296, +0.0065] | -0.0018 [-0.0066, +0.0028] |
| 14 | 131 | 41 | -0.0262 [-0.0646, +0.0005] | -0.0065 [-0.0273, +0.0190] | -0.0023 [-0.0076, +0.0018] |
| 15 | 116 | 38 | -0.0229 [-0.0579, +0.0041] | -0.0081 [-0.0253, +0.0113] | +0.0002 [-0.0039, +0.0051] |
| 16 | 101 | 33 | -0.0290 [-0.0857, +0.0047] | -0.0107 [-0.0306, +0.0076] | +0.0002 [-0.0045, +0.0075] |
| 17 | 89 | — | n 89 (not estimated) | n 89 (not estimated) | n 89 (not estimated) |
| 18 | 78 | — | n 78 (not estimated) | n 78 (not estimated) | n 78 (not estimated) |
| 19 | 71 | — | n 71 (not estimated) | n 71 (not estimated) | n 71 (not estimated) |
| 20 | 65 | — | n 65 (not estimated) | n 65 (not estimated) | n 65 (not estimated) |

## F1 — by pool size at m = 1

| pool | units | pages | KNN − POP | UBCF − POP | REGPOP − POP |
|---|---|---|---|---|---|
| 5-7 | 2637 | 1462 | +0.0033 [-0.0012, +0.0083] | +0.0021 [-0.0034, +0.0083] | +0.0049 [+0.0014, +0.0087] |
| 8-11 | 1708 | 737 | -0.0041 [-0.0114, +0.0036] | -0.0048 [-0.0129, +0.0040] | +0.0023 [-0.0023, +0.0074] |
| 12-19 | 1424 | 388 | -0.0020 [-0.0128, +0.0098] | -0.0041 [-0.0162, +0.0093] | +0.0021 [-0.0034, +0.0072] |
| 20-39 | 741 | 130 | -0.0050 [-0.0246, +0.0164] | -0.0002 [-0.0205, +0.0229] | +0.0104 [+0.0005, +0.0213] |
| 40+ | 833 | 28 | -0.0219 [-0.0407, -0.0016] | -0.0057 [-0.0292, +0.0205] | +0.0009 [-0.0164, +0.0238] |

slope of KNN − POP at m = 1 on log(pool), adjusted for log(sentences): -0.0063 [-0.0117, -0.0006] per SD (7343 units)

## F2 — REGPOP − POP, all units

| m | units | REGPOP − POP [95%] |
|---|---|---|
| 1 | 7343 | +0.0038 [+0.0006, +0.0070] |
| 2 | 5443 | +0.0012 [-0.0013, +0.0038] |
| 3 | 4240 | +0.0011 [-0.0016, +0.0037] |
| 4 | 3406 | +0.0003 [-0.0022, +0.0028] |
| 5 | 2743 | +0.0002 [-0.0021, +0.0028] |
| 6 | 2254 | -0.0003 [-0.0028, +0.0020] |
| 7 | 1859 | -0.0006 [-0.0028, +0.0013] |
| 8 | 1578 | -0.0001 [-0.0027, +0.0024] |
| 9 | 1356 | -0.0012 [-0.0041, +0.0009] |
| 10 | 1152 | -0.0015 [-0.0038, +0.0005] |
| 11 | 993 | -0.0012 [-0.0033, +0.0009] |
| 12 | 871 | -0.0014 [-0.0036, +0.0004] |
| 13 | 754 | -0.0013 [-0.0036, +0.0010] |
| 14 | 652 | -0.0019 [-0.0049, +0.0006] |
| 15 | 562 | -0.0010 [-0.0041, +0.0017] |
| 16 | 493 | -0.0012 [-0.0049, +0.0021] |
| 17 | 444 | -0.0006 [-0.0030, +0.0022] |
| 18 | 383 | -0.0006 [-0.0029, +0.0020] |
| 19 | 348 | -0.0001 [-0.0024, +0.0027] |
| 20 | 304 | -0.0005 [-0.0024, +0.0019] |

## F3 — long m, all units

| m | units | KNN − POP | UBCF − POP | KNN − RAND |
|---|---|---|---|---|
| 9 | 1356 | -0.0055 [-0.0123, +0.0014] | -0.0020 [-0.0092, +0.0052] | +0.0022 [-0.0040, +0.0089] |
| 10 | 1152 | -0.0070 [-0.0141, +0.0001] | -0.0057 [-0.0127, +0.0016] | +0.0008 [-0.0060, +0.0077] |
| 11 | 993 | -0.0048 [-0.0139, +0.0035] | -0.0033 [-0.0109, +0.0046] | +0.0028 [-0.0049, +0.0116] |
| 12 | 871 | -0.0042 [-0.0138, +0.0069] | -0.0026 [-0.0108, +0.0057] | +0.0023 [-0.0065, +0.0133] |
| 13 | 754 | -0.0057 [-0.0148, +0.0040] | -0.0028 [-0.0114, +0.0071] | -0.0001 [-0.0079, +0.0082] |
| 14 | 652 | -0.0113 [-0.0230, -0.0006] | -0.0033 [-0.0130, +0.0081] | -0.0031 [-0.0133, +0.0058] |
| 15 | 562 | -0.0083 [-0.0199, +0.0025] | -0.0033 [-0.0136, +0.0076] | -0.0003 [-0.0104, +0.0103] |
| 16 | 493 | -0.0074 [-0.0205, +0.0052] | -0.0014 [-0.0112, +0.0101] | +0.0016 [-0.0095, +0.0143] |
| 17 | 444 | -0.0047 [-0.0180, +0.0078] | +0.0023 [-0.0096, +0.0156] | +0.0020 [-0.0089, +0.0149] |
| 18 | 383 | -0.0045 [-0.0185, +0.0088] | -0.0009 [-0.0116, +0.0106] | +0.0011 [-0.0109, +0.0143] |
| 19 | 348 | -0.0041 [-0.0149, +0.0079] | -0.0017 [-0.0124, +0.0083] | +0.0031 [-0.0071, +0.0151] |
| 20 | 304 | -0.0061 [-0.0196, +0.0071] | -0.0005 [-0.0117, +0.0116] | +0.0001 [-0.0107, +0.0125] |

## Mean AP by scorer

| m | units | POP | REGPOP | KNN | UBCF | RAND | random floor |
|---|---|---|---|---|---|---|---|
| m=1 | 7343 | 0.3129 | 0.3167 | 0.3097 | 0.3110 | 0.2989 | 0.1643 |
| m=2 | 5443 | 0.3128 | 0.3140 | 0.3081 | 0.3086 | 0.3002 | 0.1727 |
| m=3 | 4240 | 0.3154 | 0.3165 | 0.3105 | 0.3115 | 0.3036 | 0.1791 |
| m=4 | 3406 | 0.3150 | 0.3153 | 0.3089 | 0.3110 | 0.3033 | 0.1819 |
| m=5 | 2743 | 0.3188 | 0.3191 | 0.3109 | 0.3128 | 0.3078 | 0.1853 |
| m=6 | 2254 | 0.3192 | 0.3190 | 0.3101 | 0.3144 | 0.3087 | 0.1877 |
| m=7 | 1859 | 0.3144 | 0.3138 | 0.3073 | 0.3096 | 0.3051 | 0.1885 |
| m=8 | 1578 | 0.3092 | 0.3091 | 0.3029 | 0.3057 | 0.2994 | 0.1882 |
| m=9 | 1356 | 0.3059 | 0.3047 | 0.3004 | 0.3039 | 0.2982 | 0.1890 |
| m=10 | 1152 | 0.3066 | 0.3051 | 0.2996 | 0.3009 | 0.2988 | 0.1893 |
| m=11 | 993 | 0.3070 | 0.3058 | 0.3021 | 0.3037 | 0.2993 | 0.1888 |
| m=12 | 871 | 0.3013 | 0.2999 | 0.2971 | 0.2987 | 0.2948 | 0.1865 |
| m=13 | 754 | 0.2929 | 0.2916 | 0.2871 | 0.2901 | 0.2872 | 0.1855 |
| m=14 | 652 | 0.2997 | 0.2979 | 0.2885 | 0.2964 | 0.2916 | 0.1868 |
| m=15 | 562 | 0.3022 | 0.3011 | 0.2939 | 0.2988 | 0.2941 | 0.1894 |
| m=16 | 493 | 0.3022 | 0.3010 | 0.2947 | 0.3008 | 0.2932 | 0.1906 |
| m=17 | 444 | 0.2961 | 0.2955 | 0.2913 | 0.2984 | 0.2893 | 0.1881 |
| m=18 | 383 | 0.2888 | 0.2882 | 0.2843 | 0.2879 | 0.2831 | 0.1839 |
| m=19 | 348 | 0.2848 | 0.2846 | 0.2807 | 0.2831 | 0.2776 | 0.1832 |
| m=20 | 304 | 0.2860 | 0.2855 | 0.2800 | 0.2856 | 0.2798 | 0.1874 |

## F4 — within reader (targets with a unit at every m = 1…M)

**M=5**: 2718 targets (page–reader pairs; 1390 distinct readers on 957 pages)

| contrast | at m = 1 | at m = 5 | change (same targets) |
|---|---|---|---|
| KNN − POP | -0.0064 [-0.0119, -0.0014] | -0.0082 [-0.0157, -0.0010] | -0.0018 [-0.0082, +0.0041] |
| UBCF − POP | -0.0092 [-0.0153, -0.0037] | -0.0062 [-0.0128, +0.0001] | +0.0030 [-0.0030, +0.0092] |
| REGPOP − POP | -0.0007 [-0.0045, +0.0027] | +0.0002 [-0.0021, +0.0028] | +0.0009 [-0.0022, +0.0047] |

**M=10**: 1136 targets (page–reader pairs; 692 distinct readers on 515 pages)

| contrast | at m = 1 | at m = 10 | change (same targets) |
|---|---|---|---|
| KNN − POP | -0.0073 [-0.0129, -0.0014] | -0.0071 [-0.0147, +0.0005] | +0.0001 [-0.0072, +0.0079] |
| UBCF − POP | -0.0098 [-0.0165, -0.0033] | -0.0059 [-0.0130, +0.0015] | +0.0039 [-0.0039, +0.0111] |
| REGPOP − POP | -0.0005 [-0.0043, +0.0029] | -0.0015 [-0.0039, +0.0006] | -0.0010 [-0.0045, +0.0025] |

**M=15**: 556 targets (page–reader pairs; 381 distinct readers on 289 pages)

| contrast | at m = 1 | at m = 15 | change (same targets) |
|---|---|---|---|
| KNN − POP | -0.0066 [-0.0130, -0.0007] | -0.0084 [-0.0199, +0.0024] | -0.0018 [-0.0128, +0.0087] |
| UBCF − POP | -0.0089 [-0.0163, -0.0007] | -0.0035 [-0.0137, +0.0073] | +0.0055 [-0.0052, +0.0155] |
| REGPOP − POP | +0.0004 [-0.0039, +0.0048] | -0.0011 [-0.0041, +0.0018] | -0.0014 [-0.0060, +0.0031] |

**M=20**: 300 targets (page–reader pairs; 212 distinct readers on 172 pages)

| contrast | at m = 1 | at m = 20 | change (same targets) |
|---|---|---|---|
| KNN − POP | -0.0055 [-0.0140, +0.0039] | -0.0060 [-0.0190, +0.0076] | -0.0005 [-0.0131, +0.0129] |
| UBCF − POP | -0.0081 [-0.0195, +0.0039] | -0.0003 [-0.0115, +0.0113] | +0.0078 [-0.0062, +0.0219] |
| REGPOP − POP | +0.0010 [-0.0054, +0.0077] | -0.0006 [-0.0024, +0.0017] | -0.0015 [-0.0082, +0.0048] |



==> anc/C-REPORT-inspect.md <==
# The record inspection — generated report (`inspect_tally.py`)

Specified in `CONFIRM.md` (H); how it was carried out is in `INSPECT.md`. A person compared, for each sampled unit, the text of
two highlights with the sentences the extraction anchored them to. Counts only: no highlight text is in this file.

Extraction: 2434 page groups, 7355 units at *m* = 1, of which 0 in the confirmation cohort were left out
and 7355 could be sampled. Sampled: 150. Answers exported 2026-10-06T21:56:59.153Z.

| stratum (how the first highlight anchored) | units | sampled | failing by the specification's definition (Wilson 95%) | passes (at most one in ten) | failing when an anchor that stops short also counts (Wilson 95%) |
|---|---|---|---|---|---|
| A: one sentence, by containment | 4592 | 50 | 0, 0.000 [0.000, 0.071] | yes | 9, 0.180 [0.098, 0.308] |
| B: two or more sentences, at least one by containment | 2249 | 50 | 2, 0.040 [0.011, 0.135] | yes | 27, 0.540 [0.404, 0.670] |
| C: by token overlap only | 514 | 50 | 1, 0.020 [0.004, 0.105] | yes | 11, 0.220 [0.128, 0.352] |
| all | 7355 | 150 | 3, 0.020 [0.007, 0.057] | | 47, 0.313 [0.245, 0.391] |

The specification (`CONFIRM.md`, H) calls a highlight wrong when its text is elsewhere on the page or not in the page's text. `INSPECT.md`
(choice 4) also counted as wrong a highlight whose text is at its anchor and runs on into a sentence that is not anchored; the person noted
those, so both counts exist. Every assessed stratum passes by the specification's definition: yes; with short anchors counted as wrong: NO.

Units correct: 103; ambiguous: 0; failing only because an anchor stops short: 44; failing for another reason: 3.

Reasons for failing (a unit can have several):

| reason | A | B | C | all |
|---|---|---|---|---|
| a highlight is wrong | 9 | 25 | 11 | 45 |
| below/above disagrees with the anchors | 0 | 2 | 1 | 3 |
| order not that of the recorded times | 0 | 0 | 0 | 0 |
| merged URLs are not one article | 0 | 0 | 0 | 0 |

Reported and not counted as failures:

| | A | B | C | all |
|---|---|---|---|---|
| below/above: cannot tell (a highlight's text is not in the page; the unit fails) | 0 | 0 | 0 | 0 |
| merged URLs: could not be checked (not counted as a failure) | 0 | 0 | 0 | 0 |

Of the failing units, those whose only fault is an anchor that stops short of the highlight's text (the text is at the marked
sentences and runs on into one that is not marked): A 9, B 25, C 10; all 44.

Highlights (two per unit): correct 242, ambiguous 0, wrong 58.
Sampled units by how the anchors lie: {"above": 11, "below": 128, "overlapping": 11}; with several merged URLs: 68.

## Breakdowns added after the tally above had been seen (descriptive; no reading was fixed in advance)

Of the 300 highlights, 58 were judged wrong with the note that the only fault is an anchor that stops short
(29 first highlights, 29 next highlights), 0 were judged wrong in another way (the text at another place, or a marked sentence
that holds none of it), and 0 ambiguous. Units with a highlight wrong in another way: 0 of 150 (Wilson 95% [0.000, 0.025]).

| how the highlight anchored | highlights | anchor stops short | wrong in another way | ambiguous |
|---|---|---|---|---|
| first highlight, one sentence, by containment | 50 | 6 | 0 | 0 |
| first highlight, several sentences, by containment | 44 | 14 | 0 | 0 |
| first highlight, token overlap involved | 56 | 9 | 0 | 0 |
| next highlight, one sentence, by containment | 93 | 16 | 0 | 0 |
| next highlight, several sentences, by containment | 43 | 13 | 0 | 0 |
| next highlight, token overlap involved | 14 | 0 | 0 | 0 |

Where the person's reading of below and above differs from the anchors: stratum B: anchors overlapping, person below; highlights correct and correct (2); stratum C: anchors below, person overlapping; highlights wrong and wrong (1).
Failing units in the first and in the second half of the order shown (75 units each): 25 and 22.

Shares of units, each stratum's sample weighted by the stratum's size (the strata are defined by the first highlight):
failing 0.293; first highlight's anchor stops short 0.178; next highlight's anchor stops short 0.203; failing for another reason than a short anchor 0.014.


==> anc/C-REPORT-oracle-null.md <==
# ORACLE on synthetic pages with no reader structure (generated by `oracle_null23.py`; no data read)

Mean AP difference from POP. Every reader marks each sentence independently with that sentence's page-wide
probability (a reader who marks nothing leaves no record); 300 pages of 100 sentences per setting; units need
at least five earlier readers. Intervals are 95% two-way (page × reader), 2000 resamples, as for the real pages.

| setting | *m* | units | ORACLE − POP | KNN − POP | UBCF − POP |
|---|---|---|---|---|---|
| 8 readers, about 17% of sentences marked | 1 | 900 | +0.0397 [+0.0362, +0.0436] | -0.0118 | -0.0163 |
| 8 readers, about 17% of sentences marked | 3 | 904 | +0.0390 [+0.0351, +0.0431] | -0.0088 | -0.0134 |
| 8 readers, about 17% of sentences marked | 5 | 906 | +0.0385 [+0.0341, +0.0434] | -0.0073 | -0.0078 |
| 8 to 40 readers, about 17% marked | 1 | 4108 | +0.0756 [+0.0719, +0.0793] | -0.0298 | -0.0297 |
| 8 to 40 readers, about 17% marked | 3 | 4115 | +0.0756 [+0.0714, +0.0795] | -0.0315 | -0.0159 |
| 8 to 40 readers, about 17% marked | 5 | 4124 | +0.0763 [+0.0721, +0.0806] | -0.0296 | -0.0088 |
| 40 readers, about 17% marked | 1 | 10500 | +0.0910 [+0.0887, +0.0932] | -0.0383 | -0.0344 |
| 40 readers, about 17% marked | 3 | 10507 | +0.0916 [+0.0893, +0.0940] | -0.0382 | -0.0161 |
| 40 readers, about 17% marked | 5 | 10510 | +0.0918 [+0.0893, +0.0944] | -0.0383 | -0.0090 |
| 8 to 40 readers, about 5% marked | 1 | 4260 | +0.1687 [+0.1584, +0.1786] | -0.0242 | -0.0295 |
| 8 to 40 readers, about 5% marked | 3 | 3117 | +0.1478 [+0.1359, +0.1607] | -0.0239 | -0.0257 |
| 8 to 40 readers, about 5% marked | 5 | 1493 | +0.1265 [+0.1096, +0.1450] | -0.0247 | -0.0095 |

Range of ORACLE − POP over settings and *m*: +0.0385 to +0.1687. Lowest lower bound: +0.0341.

Readers drawn who marked nothing, by setting: 0 of 2400; 0 of 5608; 0 of 12000; 41 of 5976.


==> anc/C-REPORT-review.md <==
# Generated report — 23_first-m-temporal analyses prompted by an external review (post-results, exploratory)

_Generated by `review23.py render` from `results/review23.json`; do not edit by hand. Two-way intervals, 2000 resamples, unadjusted. Registered units reproduced exactly: 23175; ablation targets whose TL and RL cells were reproduced exactly: 13357._

## R1 — UBCF − POP, paired differences between cells (ablation targets)

### m=1, all (7123 targets)

| paired difference of UBCF − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | +0.0021 [-0.0032, +0.0086] |
| pool effect within R (RA-RL) | +0.0031 [-0.0016, +0.0085] |
| reveal effect within L (RL-TL) | +0.0009 [-0.0033, +0.0051] |
| reveal effect within A (RA-TA) | +0.0019 [-0.0028, +0.0069] |
| earlier readers' later marks (TE-TL) | +0.0004 [-0.0003, +0.0012] |
| later readers (TA-TE) | +0.0017 [-0.0036, +0.0079] |
| total (RA-TL) | +0.0040 [-0.0024, +0.0104] |
| interaction ((RA-RL)-(TA-TL)) | +0.0010 [-0.0024, +0.0045] |

### m=1, no near-duplicate (6484 targets)

| paired difference of UBCF − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | -0.0022 [-0.0057, +0.0014] |
| pool effect within R (RA-RL) | -0.0010 [-0.0039, +0.0020] |
| reveal effect within L (RL-TL) | +0.0004 [-0.0032, +0.0041] |
| reveal effect within A (RA-TA) | +0.0016 [-0.0028, +0.0061] |
| earlier readers' later marks (TE-TL) | +0.0005 [-0.0002, +0.0013] |
| later readers (TA-TE) | -0.0027 [-0.0061, +0.0008] |
| total (RA-TL) | -0.0007 [-0.0053, +0.0043] |
| interaction ((RA-RL)-(TA-TL)) | +0.0012 [-0.0021, +0.0045] |

### m=1, pages in studies 21/22 (3512 targets)

| paired difference of UBCF − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | +0.0032 [-0.0025, +0.0101] |
| pool effect within R (RA-RL) | +0.0035 [-0.0016, +0.0094] |
| reveal effect within L (RL-TL) | -0.0002 [-0.0051, +0.0048] |
| reveal effect within A (RA-TA) | +0.0001 [-0.0054, +0.0057] |
| earlier readers' later marks (TE-TL) | +0.0001 [-0.0009, +0.0009] |
| later readers (TA-TE) | +0.0031 [-0.0024, +0.0099] |
| total (RA-TL) | +0.0033 [-0.0042, +0.0109] |
| interaction ((RA-RL)-(TA-TL)) | +0.0003 [-0.0033, +0.0043] |

### m=3, all (3884 targets)

| paired difference of UBCF − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | +0.0041 [-0.0018, +0.0123] |
| pool effect within R (RA-RL) | +0.0063 [+0.0012, +0.0121] |
| reveal effect within L (RL-TL) | +0.0103 [+0.0048, +0.0160] |
| reveal effect within A (RA-TA) | +0.0124 [+0.0060, +0.0188] |
| earlier readers' later marks (TE-TL) | +0.0060 [+0.0010, +0.0140] |
| later readers (TA-TE) | -0.0018 [-0.0064, +0.0023] |
| total (RA-TL) | +0.0165 [+0.0089, +0.0251] |
| interaction ((RA-RL)-(TA-TL)) | +0.0021 [-0.0027, +0.0065] |

### m=3, no near-duplicate (3679 targets)

| paired difference of UBCF − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | -0.0006 [-0.0043, +0.0033] |
| pool effect within R (RA-RL) | +0.0022 [-0.0012, +0.0058] |
| reveal effect within L (RL-TL) | +0.0087 [+0.0035, +0.0141] |
| reveal effect within A (RA-TA) | +0.0115 [+0.0055, +0.0172] |
| earlier readers' later marks (TE-TL) | +0.0006 [-0.0004, +0.0017] |
| later readers (TA-TE) | -0.0012 [-0.0050, +0.0028] |
| total (RA-TL) | +0.0109 [+0.0050, +0.0174] |
| interaction ((RA-RL)-(TA-TL)) | +0.0028 [-0.0013, +0.0067] |

### m=3, pages in studies 21/22 (1948 targets)

| paired difference of UBCF − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | +0.0056 [-0.0019, +0.0152] |
| pool effect within R (RA-RL) | +0.0059 [+0.0006, +0.0131] |
| reveal effect within L (RL-TL) | +0.0089 [+0.0027, +0.0158] |
| reveal effect within A (RA-TA) | +0.0093 [+0.0025, +0.0169] |
| earlier readers' later marks (TE-TL) | +0.0057 [+0.0005, +0.0141] |
| later readers (TA-TE) | -0.0002 [-0.0050, +0.0046] |
| total (RA-TL) | +0.0148 [+0.0059, +0.0252] |
| interaction ((RA-RL)-(TA-TL)) | +0.0004 [-0.0065, +0.0059] |

### m=5, all (2350 targets)

| paired difference of UBCF − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | +0.0028 [-0.0029, +0.0093] |
| pool effect within R (RA-RL) | +0.0046 [+0.0002, +0.0098] |
| reveal effect within L (RL-TL) | +0.0158 [+0.0093, +0.0228] |
| reveal effect within A (RA-TA) | +0.0176 [+0.0106, +0.0251] |
| earlier readers' later marks (TE-TL) | +0.0044 [+0.0002, +0.0117] |
| later readers (TA-TE) | -0.0016 [-0.0068, +0.0032] |
| total (RA-TL) | +0.0203 [+0.0118, +0.0296] |
| interaction ((RA-RL)-(TA-TL)) | +0.0018 [-0.0040, +0.0069] |

### m=5, no near-duplicate (2254 targets)

| paired difference of UBCF − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | -0.0003 [-0.0049, +0.0041] |
| pool effect within R (RA-RL) | +0.0030 [-0.0011, +0.0073] |
| reveal effect within L (RL-TL) | +0.0133 [+0.0073, +0.0197] |
| reveal effect within A (RA-TA) | +0.0166 [+0.0098, +0.0235] |
| earlier readers' later marks (TE-TL) | +0.0003 [-0.0011, +0.0015] |
| later readers (TA-TE) | -0.0007 [-0.0051, +0.0038] |
| total (RA-TL) | +0.0163 [+0.0089, +0.0243] |
| interaction ((RA-RL)-(TA-TL)) | +0.0033 [-0.0010, +0.0075] |

### m=5, pages in studies 21/22 (1180 targets)

| paired difference of UBCF − POP | estimate [95% two-way CI] |
|---|---|
| pool effect within T (TA-TL) | +0.0058 [-0.0023, +0.0176] |
| pool effect within R (RA-RL) | +0.0062 [+0.0007, +0.0128] |
| reveal effect within L (RL-TL) | +0.0131 [+0.0053, +0.0220] |
| reveal effect within A (RA-TA) | +0.0135 [+0.0059, +0.0212] |
| earlier readers' later marks (TE-TL) | +0.0066 [+0.0007, +0.0166] |
| later readers (TA-TE) | -0.0008 [-0.0061, +0.0045] |
| total (RA-TL) | +0.0193 [+0.0091, +0.0313] |
| interaction ((RA-RL)-(TA-TL)) | +0.0004 [-0.0079, +0.0068] |

## R2 — random highlights, live pool (HL)

| m | targets | dropped | HL KNN − POP | HL − TL (KNN) | RL − HL (KNN) | HL UBCF − POP | HL − TL (UBCF) | RL − HL (UBCF) |
|---|---|---|---|---|---|---|---|---|
| m=1 | 7123 | 0 | -0.0039 [-0.0077, -0.0001] | +0.0018 [-0.0016, +0.0055] | -0.0003 [-0.0033, +0.0024] | -0.0037 [-0.0084, +0.0008] | +0.0014 [-0.0021, +0.0051] | -0.0005 [-0.0035, +0.0027] |
| m=3 | 3884 | 0 | -0.0029 [-0.0072, +0.0016] | +0.0046 [-0.0003, +0.0094] | +0.0022 [-0.0015, +0.0058] | +0.0020 [-0.0030, +0.0072] | +0.0094 [+0.0040, +0.0144] | +0.0008 [-0.0031, +0.0046] |
| m=5 | 2350 | 0 | +0.0010 [-0.0040, +0.0060] | +0.0135 [+0.0073, +0.0200] | -0.0015 [-0.0064, +0.0032] | +0.0071 [+0.0016, +0.0129] | +0.0167 [+0.0106, +0.0232] | -0.0009 [-0.0053, +0.0038] |

Mean sentences per unit (revealed / positives):

- m=1: TL 1.67 / 14.82; HL 1.67 / 14.82; RL 1.90 / 14.59
- m=3: TL 4.66 / 18.14; HL 4.80 / 18.00; RL 5.78 / 17.02
- m=5: TL 7.55 / 21.23; HL 7.91 / 20.87; RL 9.88 / 18.90

## R3 — other scorers and the oracle (registered units), difference from POP

| scorer | m=1 (7343 units) | m=3 (4240 units) | m=5 (2743 units) |
|---|---|---|---|
| ITEM-POP | +0.0001 [-0.0045, +0.0049] | -0.0045 [-0.0113, +0.0021] | -0.0036 [-0.0112, +0.0035] |
| KNN k=1-POP | -0.0041 [-0.0082, -0.00005] | -0.0070 [-0.0118, -0.0026] | -0.0091 [-0.0148, -0.0030] |
| KNN k=10-POP | -0.0007 [-0.0059, +0.0042] | -0.0028 [-0.0095, +0.0033] | -0.0035 [-0.0103, +0.0020] |
| KNN-overlap-POP | -0.0039 [-0.0087, +0.0013] | -0.0040 [-0.0115, +0.0029] | -0.0040 [-0.0108, +0.0027] |
| ORACLE-POP | +0.1139 [+0.0987, +0.1303] | +0.0785 [+0.0691, +0.0891] | +0.0634 [+0.0543, +0.0730] |
| BLEND 0.1-POP | +0.0037 [+0.0023, +0.0053] | +0.0034 [+0.0012, +0.0057] | +0.0023 [-0.0002, +0.0048] |
| BLEND 0.2-POP | +0.0038 [+0.0022, +0.0056] | +0.0034 [+0.0011, +0.0060] | +0.0022 [-0.0003, +0.0049] |
| BLEND 0.3-POP | +0.0038 [+0.0016, +0.0062] | +0.0029 [+0.0002, +0.0059] | +0.0023 [-0.0005, +0.0052] |
| BLEND 0.5-POP | +0.0030 [-0.0005, +0.0064] | +0.0027 [-0.0008, +0.0065] | +0.0014 [-0.0024, +0.0056] |

Blend tuning on 6978 units at m = 1 made before study 21's pull: mean BLEND − POP by λ 0.1 +0.0035; 0.2 +0.0036; 0.3 +0.0035; 0.5 +0.0024; λ* = 0.2.

BLEND(λ*) − POP on the units made at or after the pull: m=1 +0.0086 [+0.0025, +0.0162] (n 365); m=3 +0.0073 [-0.0030, +0.0208] (n 232); m=5 +0.0035 [-0.0080, +0.0149] (n 170)

## R4 — one to four earlier readers (time order)

- m=1: 4546 units; KNN − POP +0.0015 [-0.0002, +0.0035]; UBCF − POP +0.0011 [-0.0007, +0.0032]; pools 1-2 (2330 units) KNN − POP +0.0009 [-0.0004, +0.0031], UBCF − POP +0.0009 [-0.0005, +0.0029]; pools 3-4 (2216 units) KNN − POP +0.0021 [-0.0010, +0.0058], UBCF − POP +0.0014 [-0.0022, +0.0053]
- m=3: 2726 units; KNN − POP +0.0012 [-0.0012, +0.0041]; UBCF − POP +0.0008 [-0.0021, +0.0040]
- m=5: 1764 units; KNN − POP +0.0006 [-0.0014, +0.0031]; UBCF − POP +0.0012 [-0.0023, +0.0049]

## R5 — top of the list (registered units), difference from POP

### NDCG@5

| scorer | m=1 | m=3 | m=5 |
|---|---|---|---|
| POP (mean) | 0.3326 | 0.3338 | 0.3371 |
| REGPOP − POP | +0.0035 [-0.0019, +0.0086] | -0.0005 [-0.0062, +0.0049] | -0.0017 [-0.0077, +0.0044] |
| KNN − POP | -0.0105 [-0.0194, -0.0024] | -0.0145 [-0.0249, -0.0032] | -0.0223 [-0.0360, -0.0092] |
| UBCF − POP | -0.0108 [-0.0192, -0.0025] | -0.0166 [-0.0277, -0.0057] | -0.0215 [-0.0347, -0.0080] |
| ITEM − POP | -0.0041 [-0.0116, +0.0031] | -0.0113 [-0.0231, -0.0002] | -0.0111 [-0.0237, +0.0009] |
| ORACLE − POP | +0.1583 [+0.1403, +0.1770] | +0.1201 [+0.1066, +0.1344] | +0.1044 [+0.0908, +0.1182] |

### Hit@5 next highlight

| scorer | m=1 | m=3 | m=5 |
|---|---|---|---|
| POP (mean) | 0.2565 | 0.2289 | 0.2132 |
| REGPOP − POP | +0.0333 [+0.0246, +0.0432] | +0.0216 [+0.0150, +0.0291] | +0.0127 [+0.0059, +0.0207] |
| KNN − POP | +0.0201 [+0.0075, +0.0325] | +0.0218 [+0.0070, +0.0368] | +0.0106 [-0.0077, +0.0292] |
| UBCF − POP | +0.0297 [+0.0150, +0.0449] | +0.0336 [+0.0172, +0.0494] | +0.0249 [+0.0074, +0.0428] |
| ITEM − POP | +0.0248 [+0.0116, +0.0385] | +0.0243 [+0.0072, +0.0400] | +0.0215 [+0.0035, +0.0404] |
| ORACLE − POP | +0.1070 [+0.0879, +0.1295] | +0.0731 [+0.0560, +0.0910] | +0.0604 [+0.0423, +0.0789] |

## R6 — units made at or after study 21's pull

| m | units | KNN − POP | UBCF − POP |
|---|---|---|---|
| m=1 | 365 | +0.0130 [-0.0064, +0.0324] | +0.0182 [-0.0027, +0.0425] |
| m=2 | 283 | +0.0044 [-0.0115, +0.0226] | +0.0091 [-0.0113, +0.0309] |
| m=3 | 232 | +0.0066 [-0.0143, +0.0269] | +0.0107 [-0.0121, +0.0388] |
| m=4 | 195 | +0.0015 [-0.0224, +0.0241] | -0.0022 [-0.0266, +0.0229] |
| m=5 | 170 | +0.0007 [-0.0293, +0.0278] | -0.0011 [-0.0285, +0.0323] |

## Observation window (from the extraction's counts)

173466 of 248869 gaps between a reader's consecutive highlights on a page were under 60 seconds (share 0.697).



==> anc/C-REPORT-review2-synth-audit.md <==
# REVIEW2.md's analyses on five synthetic worlds added after an audit (generated by `review2_23.py audit-worlds`; no data read)

These worlds were built after the results, when an audit showed that some signs seen in the five worlds of
`REPORT-review2-synth.md` do not hold in general. They did not serve to fix any reading.
300 pages of 100 sentences per world, 8 to 40 readers a page, page-wide popularity Beta(0.6, 3), one sentence
per highlight, as in the first five.
*Position only, narrow windows*: every reader reads one window of 15 to 30 sentences and marks inside it, in reading
order. *Position only, random order*: one window of 30 to 60 sentences, marks inside it in random order. *Half the
readers in windows*: each reader, with probability one half, reads one window of 30 to 60 sentences in reading order;
the others mark anywhere on the page in random order. None of these three has reader types.
*Taste, moderate, peaked*: two reader types, whole page, random order, w = 0.5 as in *taste, moderate*, with each type's
own preferences drawn from Beta(0.06, 0.3) instead of Beta(0.6, 3): the same mean, on fewer sentences.
*Taste, strong, consensus first*: two reader types with w = 1, whole page; four sentences of the page are marked by
every reader with probability 0.9, and a reader marks those first and the rest in random order. There are no
reading windows in the last two. Inside a window a sentence is marked with twice its probability, capped at one, as in
the first five.
Intervals are 95% two-way (page × reader), 2000 resamples, as for the data.

## *m* = 1

| contrast | position only, narrow windows | position only, random order | half the readers in windows | taste, moderate, peaked | taste, strong, consensus first |
|---|---|---|---|---|---|
| KNN − POP, AP, all later marks | +0.0887 [+0.0795, +0.0982] | +0.0324 [+0.0251, +0.0401] | -0.0268 [-0.0315, -0.0225] | -0.0097 [-0.0140, -0.0055] | -0.0247 [-0.0282, -0.0211] |
| UBCF − POP, AP, all later marks | +0.0922 [+0.0817, +0.1026] | +0.0447 [+0.0372, +0.0522] | -0.0278 [-0.0321, -0.0236] | -0.0075 [-0.0118, -0.0033] | -0.0031 [-0.0046, -0.0018] |
| BLEND − POP, AP, all later marks | +0.0326 [+0.0289, +0.0364] | +0.0223 [+0.0202, +0.0248] | +0.0004 [-0.0009, +0.0017] | +0.0046 [+0.0030, +0.0062] | -0.0001 [-0.0009, +0.0007] |
| REGPOP − POP, AP, all later marks | +0.1432 [+0.1333, +0.1526] | +0.0614 [+0.0551, +0.0681] | +0.0035 [+0.0012, +0.0060] | +0.0004 [-0.0001, +0.0008] | +0.0000 [-0.0001, +0.0001] |
| LOCAL − POP, AP, all later marks | -0.0159 [-0.0276, -0.0047] | -0.1792 [-0.1919, -0.1672] | -0.2390 [-0.2482, -0.2297] | -0.1883 [-0.1957, -0.1809] | -0.2642 [-0.2713, -0.2575] |
| PROXPOP 20 − POP, AP, all later marks | +0.1615 [+0.1515, +0.1714] | +0.0900 [+0.0813, +0.0985] | -0.0316 [-0.0380, -0.0251] | -0.0633 [-0.0684, -0.0576] | -0.1093 [-0.1152, -0.1034] |
| UBCF − REGPOP, AP, all later marks | -0.0510 [-0.0598, -0.0421] | -0.0167 [-0.0215, -0.0118] | -0.0313 [-0.0352, -0.0275] | -0.0079 [-0.0125, -0.0037] | -0.0031 [-0.0046, -0.0018] |
| REGBLEND − REGPOP, AP, all later marks | +0.0035 [+0.0009, +0.0062] | +0.0066 [+0.0046, +0.0084] | -0.0045 [-0.0060, -0.0030] | +0.0042 [+0.0026, +0.0057] | -0.0002 [-0.0010, +0.0006] |
| UBCF − PROXPOP 20, AP, all later marks | -0.0693 [-0.0777, -0.0609] | -0.0453 [-0.0515, -0.0396] | +0.0038 [-0.0021, +0.0097] | +0.0557 [+0.0494, +0.0616] | +0.1062 [+0.1004, +0.1121] |
| POP>UBCF − POP, AP, all later marks | +0.0179 [+0.0159, +0.0201] | +0.0116 [+0.0104, +0.0128] | +0.0012 [+0.0004, +0.0021] | +0.0035 [+0.0025, +0.0044] | -0.0001 [-0.0009, +0.0007] |
| BLEND − POP>UBCF, AP, all later marks | +0.0147 [+0.0121, +0.0175] | +0.0108 [+0.0092, +0.0122] | -0.0008 [-0.0017, +0.0001] | +0.0011 [+0.0001, +0.0021] | -0.0000 [-0.0000, +0.0000] |
| KNN − POP, NDCG@5, all later marks | +0.1337 [+0.1196, +0.1486] | +0.0583 [+0.0458, +0.0713] | -0.0385 [-0.0482, -0.0291] | -0.0181 [-0.0288, -0.0078] | -0.0342 [-0.0415, -0.0271] |
| UBCF − POP, NDCG@5, all later marks | +0.1310 [+0.1167, +0.1447] | +0.0738 [+0.0607, +0.0877] | -0.0364 [-0.0458, -0.0267] | -0.0135 [-0.0244, -0.0021] | -0.0049 [-0.0083, -0.0015] |
| KNN − POP, NDCG@5, next highlight | +0.1487 [+0.1344, +0.1635] | +0.0134 [+0.0027, +0.0239] | +0.0184 [+0.0089, +0.0283] | -0.0016 [-0.0108, +0.0075] | -0.0410 [-0.0528, -0.0292] |
| UBCF − POP, NDCG@5, next highlight | +0.1615 [+0.1465, +0.1770] | +0.0184 [+0.0074, +0.0293] | +0.0246 [+0.0145, +0.0348] | -0.0049 [-0.0149, +0.0047] | -0.0042 [-0.0099, +0.0017] |
| KNN − POP, Hit@5, all later marks | +0.1935 [+0.1703, +0.2151] | +0.0469 [+0.0356, +0.0584] | -0.0110 [-0.0210, -0.0003] | -0.0148 [-0.0279, -0.0010] | -0.0007 [-0.0035, +0.0019] |
| UBCF − POP, Hit@5, all later marks | +0.1922 [+0.1687, +0.2146] | +0.0491 [+0.0374, +0.0612] | -0.0086 [-0.0194, +0.0017] | -0.0181 [-0.0339, -0.0035] | -0.0003 [-0.0013, +0.0002] |
| REGPOP − POP, Hit@5, next highlight | +0.1965 [+0.1783, +0.2152] | +0.0365 [+0.0230, +0.0505] | +0.0303 [+0.0194, +0.0407] | +0.0004 [-0.0023, +0.0028] | +0.0001 [+0.0000, +0.0006] |
| KNN − POP, Hit@5, next highlight | +0.2137 [+0.1933, +0.2353] | +0.0207 [+0.0033, +0.0373] | +0.0249 [+0.0094, +0.0401] | -0.0033 [-0.0177, +0.0115] | -0.0514 [-0.0677, -0.0363] |
| UBCF − POP, Hit@5, next highlight | +0.2310 [+0.2092, +0.2528] | +0.0290 [+0.0121, +0.0459] | +0.0339 [+0.0172, +0.0503] | -0.0076 [-0.0234, +0.0082] | -0.0053 [-0.0106, -0.0000] |
| LOCAL − POP, Hit@5, next highlight | +0.4477 [+0.4157, +0.4766] | -0.1071 [-0.1306, -0.0831] | +0.1498 [+0.1210, +0.1764] | -0.0900 [-0.1116, -0.0685] | -0.9282 [-0.9451, -0.9090] |
| AHEAD − POP, Hit@5, next highlight | +0.6997 [+0.6739, +0.7265] | -0.1169 [-0.1417, -0.0928] | +0.2614 [+0.2330, +0.2908] | -0.0875 [-0.1084, -0.0668] | -0.9241 [-0.9401, -0.9077] |
| PROXPOP 20 − POP, Hit@5, next highlight | +0.3181 [+0.2940, +0.3428] | +0.0523 [+0.0316, +0.0744] | +0.1537 [+0.1298, +0.1780] | -0.0313 [-0.0528, -0.0097] | -0.5506 [-0.5893, -0.5121] |
| UBCF − REGPOP, Hit@5, next highlight | +0.0345 [+0.0150, +0.0548] | -0.0075 [-0.0229, +0.0068] | +0.0035 [-0.0116, +0.0192] | -0.0080 [-0.0237, +0.0071] | -0.0054 [-0.0115, -0.0003] |
| KNN − REGPOP, Hit@5, next highlight | +0.0173 [-0.0012, +0.0357] | -0.0158 [-0.0307, -0.0013] | -0.0054 [-0.0202, +0.0092] | -0.0037 [-0.0181, +0.0109] | -0.0515 [-0.0681, -0.0367] |
| REGBLEND − REGPOP, Hit@5, next highlight | +0.0403 [+0.0297, +0.0505] | +0.0044 [-0.0034, +0.0129] | +0.0078 [-0.0008, +0.0162] | +0.0001 [-0.0080, +0.0083] | -0.0003 [-0.0038, +0.0034] |
| UBCF − PROXPOP 20, Hit@5, next highlight | -0.0871 [-0.1099, -0.0651] | -0.0233 [-0.0417, -0.0050] | -0.1198 [-0.1426, -0.1004] | +0.0237 [+0.0024, +0.0440] | +0.5453 [+0.5066, +0.5844] |
| UBCF − LOCAL, Hit@5, next highlight | -0.2168 [-0.2515, -0.1834] | +0.1361 [+0.1125, +0.1616] | -0.1159 [-0.1431, -0.0887] | +0.0824 [+0.0620, +0.1040] | +0.9228 [+0.9017, +0.9415] |
| PROXPOP 40 − POP, AP, all later marks | +0.1157 [+0.1074, +0.1236] | +0.0796 [+0.0735, +0.0860] | +0.0037 [-0.0014, +0.0090] | -0.0362 [-0.0401, -0.0320] | -0.0595 [-0.0640, -0.0549] |
| AHEAD − POP, AP, all later marks | +0.1638 [+0.1506, +0.1766] | -0.2115 [-0.2247, -0.1989] | -0.1625 [-0.1723, -0.1523] | -0.1900 [-0.1969, -0.1825] | -0.2640 [-0.2707, -0.2571] |
| UBCF − AHEAD, Hit@5, next highlight | -0.4688 [-0.5001, -0.4395] | +0.1459 [+0.1208, +0.1692] | -0.2275 [-0.2557, -0.1987] | +0.0799 [+0.0595, +0.0997] | +0.9187 [+0.9005, +0.9357] |

## *m* = 3

| contrast | position only, narrow windows | position only, random order | half the readers in windows | taste, moderate, peaked | taste, strong, consensus first |
|---|---|---|---|---|---|
| KNN − POP, AP, all later marks | +0.1241 [+0.1126, +0.1357] | +0.0630 [+0.0557, +0.0708] | -0.0218 [-0.0266, -0.0169] | -0.0010 [-0.0053, +0.0033] | -0.0221 [-0.0261, -0.0184] |
| UBCF − POP, AP, all later marks | +0.1341 [+0.1227, +0.1461] | +0.0813 [+0.0732, +0.0893] | -0.0110 [-0.0152, -0.0068] | +0.0109 [+0.0069, +0.0151] | -0.0004 [-0.0014, +0.0007] |
| BLEND − POP, AP, all later marks | +0.0421 [+0.0378, +0.0466] | +0.0258 [+0.0235, +0.0283] | +0.0031 [+0.0018, +0.0045] | +0.0078 [+0.0064, +0.0092] | -0.0001 [-0.0009, +0.0008] |
| REGPOP − POP, AP, all later marks | +0.1371 [+0.1268, +0.1478] | +0.0331 [+0.0290, +0.0375] | +0.0058 [+0.0039, +0.0078] | +0.0000 [-0.0001, +0.0002] | -0.0000 [-0.0000, +0.0000] |
| LOCAL − POP, AP, all later marks | +0.0656 [+0.0517, +0.0795] | -0.1793 [-0.1913, -0.1669] | -0.2170 [-0.2262, -0.2069] | -0.1810 [-0.1888, -0.1737] | -0.1763 [-0.1832, -0.1694] |
| PROXPOP 20 − POP, AP, all later marks | +0.2105 [+0.1982, +0.2226] | +0.0883 [+0.0797, +0.0974] | -0.0040 [-0.0115, +0.0035] | -0.0594 [-0.0651, -0.0539] | -0.0664 [-0.0714, -0.0615] |
| UBCF − REGPOP, AP, all later marks | -0.0029 [-0.0125, +0.0062] | +0.0482 [+0.0428, +0.0542] | -0.0167 [-0.0204, -0.0129] | +0.0109 [+0.0067, +0.0151] | -0.0004 [-0.0014, +0.0006] |
| REGBLEND − REGPOP, AP, all later marks | +0.0126 [+0.0086, +0.0167] | +0.0233 [+0.0211, +0.0255] | -0.0004 [-0.0019, +0.0011] | +0.0078 [+0.0065, +0.0091] | -0.0001 [-0.0010, +0.0008] |
| UBCF − PROXPOP 20, AP, all later marks | -0.0763 [-0.0854, -0.0671] | -0.0071 [-0.0131, -0.0006] | -0.0070 [-0.0142, -0.0004] | +0.0703 [+0.0637, +0.0765] | +0.0660 [+0.0608, +0.0710] |
| POP>UBCF − POP, AP, all later marks | +0.0253 [+0.0226, +0.0283] | +0.0173 [+0.0157, +0.0189] | +0.0025 [+0.0014, +0.0036] | +0.0060 [+0.0049, +0.0071] | -0.0001 [-0.0009, +0.0008] |
| BLEND − POP>UBCF, AP, all later marks | +0.0167 [+0.0138, +0.0199] | +0.0085 [+0.0073, +0.0098] | +0.0006 [+0.0001, +0.0011] | +0.0018 [+0.0013, +0.0024] | -0.0000 [-0.0000, +0.0000] |
| KNN − POP, NDCG@5, all later marks | +0.1708 [+0.1557, +0.1866] | +0.0960 [+0.0822, +0.1102] | -0.0321 [-0.0429, -0.0220] | -0.0039 [-0.0141, +0.0067] | -0.0398 [-0.0493, -0.0305] |
| UBCF − POP, NDCG@5, all later marks | +0.1744 [+0.1576, +0.1906] | +0.1164 [+0.1036, +0.1305] | -0.0135 [-0.0223, -0.0052] | +0.0132 [+0.0034, +0.0238] | -0.0008 [-0.0039, +0.0026] |
| KNN − POP, NDCG@5, next highlight | +0.1883 [+0.1726, +0.2048] | +0.0369 [+0.0263, +0.0476] | +0.0210 [+0.0116, +0.0311] | +0.0035 [-0.0057, +0.0133] | -0.0467 [-0.0588, -0.0351] |
| UBCF − POP, NDCG@5, next highlight | +0.2081 [+0.1901, +0.2263] | +0.0435 [+0.0329, +0.0543] | +0.0358 [+0.0266, +0.0457] | +0.0040 [-0.0053, +0.0131] | +0.0019 [-0.0014, +0.0052] |
| KNN − POP, Hit@5, all later marks | +0.2611 [+0.2348, +0.2867] | +0.0712 [+0.0580, +0.0842] | -0.0134 [-0.0264, -0.0002] | -0.0065 [-0.0213, +0.0081] | -0.0163 [-0.0284, -0.0046] |
| UBCF − POP, Hit@5, all later marks | +0.2706 [+0.2433, +0.2968] | +0.0781 [+0.0652, +0.0921] | +0.0036 [-0.0082, +0.0155] | +0.0084 [-0.0061, +0.0227] | -0.0006 [-0.0066, +0.0052] |
| REGPOP − POP, Hit@5, next highlight | +0.1911 [+0.1722, +0.2107] | +0.0241 [+0.0166, +0.0320] | +0.0270 [+0.0190, +0.0362] | +0.0003 [+0.0000, +0.0012] | +0.0000 [+0.0000, +0.0000] |
| KNN − POP, Hit@5, next highlight | +0.2590 [+0.2356, +0.2835] | +0.0572 [+0.0406, +0.0740] | +0.0290 [+0.0142, +0.0443] | +0.0062 [-0.0088, +0.0222] | -0.0199 [-0.0315, -0.0091] |
| UBCF − POP, Hit@5, next highlight | +0.2858 [+0.2616, +0.3096] | +0.0649 [+0.0476, +0.0818] | +0.0532 [+0.0383, +0.0690] | +0.0070 [-0.0083, +0.0215] | +0.0008 [-0.0033, +0.0050] |
| LOCAL − POP, Hit@5, next highlight | +0.5053 [+0.4717, +0.5372] | -0.1086 [-0.1344, -0.0819] | +0.1562 [+0.1254, +0.1875] | -0.0994 [-0.1207, -0.0788] | -0.6432 [-0.6717, -0.6151] |
| AHEAD − POP, Hit@5, next highlight | +0.6843 [+0.6566, +0.7110] | -0.1221 [-0.1475, -0.0968] | +0.2463 [+0.2152, +0.2774] | -0.0970 [-0.1184, -0.0759] | -0.6467 [-0.6737, -0.6197] |
| PROXPOP 20 − POP, Hit@5, next highlight | +0.3439 [+0.3189, +0.3701] | +0.0694 [+0.0484, +0.0906] | +0.1698 [+0.1458, +0.1933] | -0.0260 [-0.0468, -0.0058] | -0.3592 [-0.3929, -0.3269] |
| UBCF − REGPOP, Hit@5, next highlight | +0.0946 [+0.0753, +0.1139] | +0.0408 [+0.0260, +0.0564] | +0.0261 [+0.0122, +0.0399] | +0.0067 [-0.0094, +0.0216] | +0.0008 [-0.0033, +0.0049] |
| KNN − REGPOP, Hit@5, next highlight | +0.0679 [+0.0493, +0.0866] | +0.0331 [+0.0175, +0.0498] | +0.0020 [-0.0136, +0.0174] | +0.0058 [-0.0084, +0.0209] | -0.0199 [-0.0316, -0.0094] |
| REGBLEND − REGPOP, Hit@5, next highlight | +0.0489 [+0.0380, +0.0609] | +0.0200 [+0.0120, +0.0283] | +0.0128 [+0.0048, +0.0212] | +0.0067 [-0.0013, +0.0148] | +0.0008 [-0.0031, +0.0049] |
| UBCF − PROXPOP 20, Hit@5, next highlight | -0.0581 [-0.0773, -0.0386] | -0.0045 [-0.0234, +0.0149] | -0.1167 [-0.1394, -0.0956] | +0.0330 [+0.0116, +0.0563] | +0.3599 [+0.3265, +0.3914] |
| UBCF − LOCAL, Hit@5, next highlight | -0.2195 [-0.2549, -0.1854] | +0.1735 [+0.1467, +0.2001] | -0.1031 [-0.1336, -0.0728] | +0.1064 [+0.0829, +0.1295] | +0.6439 [+0.6171, +0.6691] |
| PROXPOP 40 − POP, AP, all later marks | +0.1404 [+0.1304, +0.1505] | +0.0779 [+0.0716, +0.0844] | +0.0200 [+0.0144, +0.0256] | -0.0337 [-0.0377, -0.0296] | -0.0372 [-0.0411, -0.0334] |
| AHEAD − POP, AP, all later marks | +0.2247 [+0.2091, +0.2396] | -0.2063 [-0.2186, -0.1938] | -0.1439 [-0.1546, -0.1333] | -0.1823 [-0.1894, -0.1749] | -0.1752 [-0.1819, -0.1683] |
| UBCF − AHEAD, Hit@5, next highlight | -0.3985 [-0.4286, -0.3679] | +0.1870 [+0.1602, +0.2129] | -0.1931 [-0.2245, -0.1624] | +0.1040 [+0.0805, +0.1278] | +0.6475 [+0.6194, +0.6763] |

## *m* = 5

| contrast | position only, narrow windows | position only, random order | half the readers in windows | taste, moderate, peaked | taste, strong, consensus first |
|---|---|---|---|---|---|
| KNN − POP, AP, all later marks | +0.1209 [+0.1081, +0.1349] | +0.0724 [+0.0641, +0.0807] | -0.0180 [-0.0231, -0.0127] | +0.0037 [-0.0009, +0.0083] | -0.0037 [-0.0077, +0.0003] |
| UBCF − POP, AP, all later marks | +0.1388 [+0.1254, +0.1527] | +0.0904 [+0.0826, +0.0985] | -0.0011 [-0.0051, +0.0032] | +0.0198 [+0.0159, +0.0237] | +0.0051 [+0.0037, +0.0064] |
| BLEND − POP, AP, all later marks | +0.0427 [+0.0375, +0.0486] | +0.0268 [+0.0244, +0.0294] | +0.0041 [+0.0028, +0.0054] | +0.0094 [+0.0079, +0.0107] | +0.0034 [+0.0024, +0.0044] |
| REGPOP − POP, AP, all later marks | +0.1228 [+0.1124, +0.1343] | +0.0235 [+0.0203, +0.0272] | +0.0057 [+0.0040, +0.0074] | +0.0000 [-0.0000, +0.0000] | +0.0000 [+0.0000, +0.0000] |
| LOCAL − POP, AP, all later marks | +0.1485 [+0.1302, +0.1656] | -0.1806 [-0.1933, -0.1682] | -0.1899 [-0.2008, -0.1794] | -0.1721 [-0.1796, -0.1645] | -0.1306 [-0.1372, -0.1239] |
| PROXPOP 20 − POP, AP, all later marks | +0.2366 [+0.2218, +0.2510] | +0.0886 [+0.0788, +0.0986] | +0.0242 [+0.0160, +0.0326] | -0.0589 [-0.0643, -0.0534] | -0.0437 [-0.0480, -0.0390] |
| UBCF − REGPOP, AP, all later marks | +0.0160 [+0.0058, +0.0260] | +0.0669 [+0.0605, +0.0732] | -0.0067 [-0.0103, -0.0030] | +0.0198 [+0.0159, +0.0236] | +0.0051 [+0.0038, +0.0064] |
| REGBLEND − REGPOP, AP, all later marks | +0.0182 [+0.0132, +0.0235] | +0.0267 [+0.0244, +0.0292] | +0.0024 [+0.0010, +0.0040] | +0.0094 [+0.0080, +0.0106] | +0.0034 [+0.0024, +0.0043] |
| UBCF − PROXPOP 20, AP, all later marks | -0.0978 [-0.1094, -0.0866] | +0.0018 [-0.0051, +0.0083] | -0.0253 [-0.0329, -0.0177] | +0.0787 [+0.0723, +0.0848] | +0.0487 [+0.0443, +0.0533] |
| POP>UBCF − POP, AP, all later marks | +0.0269 [+0.0233, +0.0310] | +0.0192 [+0.0175, +0.0211] | +0.0034 [+0.0022, +0.0046] | +0.0080 [+0.0067, +0.0092] | +0.0034 [+0.0024, +0.0043] |
| BLEND − POP>UBCF, AP, all later marks | +0.0158 [+0.0123, +0.0200] | +0.0076 [+0.0064, +0.0090] | +0.0007 [+0.0004, +0.0012] | +0.0014 [+0.0010, +0.0018] | +0.0000 [-0.0000, +0.0000] |
| KNN − POP, NDCG@5, all later marks | +0.1600 [+0.1423, +0.1788] | +0.1044 [+0.0914, +0.1179] | -0.0252 [-0.0348, -0.0157] | +0.0053 [-0.0059, +0.0156] | -0.0053 [-0.0161, +0.0051] |
| UBCF − POP, NDCG@5, all later marks | +0.1712 [+0.1544, +0.1882] | +0.1222 [+0.1095, +0.1354] | -0.0008 [-0.0092, +0.0075] | +0.0274 [+0.0187, +0.0361] | +0.0075 [+0.0036, +0.0115] |
| KNN − POP, NDCG@5, next highlight | +0.1727 [+0.1558, +0.1898] | +0.0396 [+0.0281, +0.0522] | +0.0239 [+0.0142, +0.0339] | -0.0006 [-0.0112, +0.0094] | -0.0021 [-0.0112, +0.0073] |
| UBCF − POP, NDCG@5, next highlight | +0.1930 [+0.1742, +0.2120] | +0.0459 [+0.0356, +0.0571] | +0.0343 [+0.0252, +0.0440] | +0.0058 [-0.0035, +0.0147] | +0.0037 [-0.0001, +0.0074] |
| KNN − POP, Hit@5, all later marks | +0.2510 [+0.2222, +0.2793] | +0.0838 [+0.0701, +0.0987] | -0.0093 [-0.0236, +0.0045] | +0.0023 [-0.0147, +0.0186] | -0.0131 [-0.0305, +0.0050] |
| UBCF − POP, Hit@5, all later marks | +0.2698 [+0.2395, +0.2986] | +0.0901 [+0.0762, +0.1058] | +0.0069 [-0.0054, +0.0186] | +0.0169 [+0.0014, +0.0331] | +0.0081 [-0.0009, +0.0178] |
| REGPOP − POP, Hit@5, next highlight | +0.1776 [+0.1569, +0.2005] | +0.0209 [+0.0139, +0.0286] | +0.0210 [+0.0144, +0.0285] | +0.0000 [+0.0000, +0.0000] | +0.0000 [+0.0000, +0.0000] |
| KNN − POP, Hit@5, next highlight | +0.2419 [+0.2157, +0.2663] | +0.0554 [+0.0376, +0.0734] | +0.0299 [+0.0132, +0.0453] | -0.0021 [-0.0180, +0.0148] | -0.0065 [-0.0225, +0.0087] |
| UBCF − POP, Hit@5, next highlight | +0.2654 [+0.2374, +0.2913] | +0.0693 [+0.0540, +0.0867] | +0.0427 [+0.0283, +0.0588] | +0.0098 [-0.0056, +0.0250] | +0.0069 [-0.0004, +0.0143] |
| LOCAL − POP, Hit@5, next highlight | +0.5462 [+0.5121, +0.5793] | -0.1295 [-0.1563, -0.1022] | +0.1333 [+0.1016, +0.1644] | -0.1007 [-0.1219, -0.0790] | -0.0830 [-0.1034, -0.0642] |
| AHEAD − POP, Hit@5, next highlight | +0.7084 [+0.6784, +0.7370] | -0.1343 [-0.1614, -0.1061] | +0.2169 [+0.1857, +0.2494] | -0.0997 [-0.1203, -0.0793] | -0.0777 [-0.0995, -0.0561] |
| PROXPOP 20 − POP, Hit@5, next highlight | +0.3491 [+0.3198, +0.3773] | +0.0662 [+0.0452, +0.0883] | +0.1576 [+0.1339, +0.1815] | -0.0329 [-0.0535, -0.0128] | -0.0282 [-0.0475, -0.0104] |
| UBCF − REGPOP, Hit@5, next highlight | +0.0878 [+0.0665, +0.1105] | +0.0484 [+0.0343, +0.0639] | +0.0216 [+0.0076, +0.0354] | +0.0098 [-0.0055, +0.0249] | +0.0069 [+0.0002, +0.0145] |
| KNN − REGPOP, Hit@5, next highlight | +0.0643 [+0.0437, +0.0843] | +0.0345 [+0.0170, +0.0526] | +0.0089 [-0.0063, +0.0243] | -0.0021 [-0.0190, +0.0156] | -0.0065 [-0.0219, +0.0087] |
| REGBLEND − REGPOP, Hit@5, next highlight | +0.0405 [+0.0282, +0.0534] | +0.0198 [+0.0124, +0.0282] | +0.0138 [+0.0064, +0.0212] | +0.0082 [+0.0002, +0.0169] | +0.0055 [-0.0005, +0.0118] |
| UBCF − PROXPOP 20, Hit@5, next highlight | -0.0837 [-0.1064, -0.0614] | +0.0031 [-0.0163, +0.0236] | -0.1150 [-0.1380, -0.0936] | +0.0428 [+0.0190, +0.0655] | +0.0351 [+0.0159, +0.0552] |
| UBCF − LOCAL, Hit@5, next highlight | -0.2808 [-0.3201, -0.2438] | +0.1989 [+0.1690, +0.2274] | -0.0906 [-0.1212, -0.0589] | +0.1105 [+0.0891, +0.1330] | +0.0899 [+0.0702, +0.1114] |
| PROXPOP 40 − POP, AP, all later marks | +0.1515 [+0.1390, +0.1633] | +0.0797 [+0.0727, +0.0871] | +0.0364 [+0.0301, +0.0427] | -0.0340 [-0.0385, -0.0297] | -0.0240 [-0.0277, -0.0205] |
| AHEAD − POP, AP, all later marks | +0.2988 [+0.2788, +0.3187] | -0.2044 [-0.2179, -0.1908] | -0.1177 [-0.1301, -0.1055] | -0.1721 [-0.1793, -0.1647] | -0.1303 [-0.1372, -0.1231] |
| UBCF − AHEAD, Hit@5, next highlight | -0.4430 [-0.4778, -0.4095] | +0.2036 [+0.1737, +0.2334] | -0.1743 [-0.2039, -0.1433] | +0.1096 [+0.0871, +0.1323] | +0.0845 [+0.0627, +0.1062] |

## Addendum 1 (R15): similarity added to the distance-discounted popularity

| contrast | *m* | position only, narrow windows | position only, random order | half the readers in windows | taste, moderate, peaked | taste, strong, consensus first |
|---|---|---|---|---|---|---|
| PROXBLEND − PROXPOP 20, AP, all later marks | 1 | +0.0016 [-0.0007, +0.0040] | +0.0006 [-0.0007, +0.0020] | +0.0078 [+0.0063, +0.0093] | +0.0183 [+0.0166, +0.0202] | +0.0500 [+0.0473, +0.0526] |
| PROXBLEND − PROXPOP 20, AP, all later marks | 3 | -0.0017 [-0.0047, +0.0012] | +0.0099 [+0.0083, +0.0115] | +0.0094 [+0.0077, +0.0111] | +0.0232 [+0.0215, +0.0249] | +0.0292 [+0.0276, +0.0310] |
| PROXBLEND − PROXPOP 20, AP, all later marks | 5 | -0.0046 [-0.0081, -0.0010] | +0.0118 [+0.0101, +0.0135] | +0.0060 [+0.0040, +0.0078] | +0.0240 [+0.0224, +0.0256] | +0.0161 [+0.0149, +0.0175] |
| PROXBLEND − PROXPOP 20, Hit@5, next highlight | 1 | +0.0146 [+0.0043, +0.0250] | -0.0005 [-0.0092, +0.0081] | -0.0075 [-0.0160, +0.0007] | +0.0049 [-0.0031, +0.0136] | +0.1752 [+0.1513, +0.2007] |
| PROXBLEND − PROXPOP 20, Hit@5, next highlight | 3 | +0.0063 [-0.0039, +0.0165] | +0.0005 [-0.0085, +0.0086] | -0.0167 [-0.0264, -0.0080] | +0.0079 [-0.0005, +0.0166] | +0.1548 [+0.1316, +0.1789] |
| PROXBLEND − PROXPOP 20, Hit@5, next highlight | 5 | -0.0008 [-0.0116, +0.0103] | +0.0058 [-0.0032, +0.0155] | -0.0173 [-0.0276, -0.0079] | +0.0055 [-0.0021, +0.0132] | +0.0061 [-0.0001, +0.0124] |

## Fixed labels (R12): the cut, candidates, positives and pool of the unit at *m* = 5

Reveal 1 of the first 5 highlights:

| contrast | position only, narrow windows | position only, random order | half the readers in windows | taste, moderate, peaked | taste, strong, consensus first |
|---|---|---|---|---|---|
| KNN, AP, RANDOM − FIRST | +0.0748 [+0.0651, +0.0850] | +0.0003 [-0.0052, +0.0061] | +0.0139 [+0.0098, +0.0180] | +0.0009 [-0.0037, +0.0052] | +0.0067 [+0.0045, +0.0092] |
| KNN, AP, LAST − FIRST | +0.1472 [+0.1326, +0.1618] | +0.0003 [-0.0072, +0.0088] | +0.0291 [+0.0228, +0.0353] | +0.0015 [-0.0043, +0.0069] | +0.0232 [+0.0182, +0.0281] |
| UBCF, AP, RANDOM − FIRST | +0.0871 [+0.0770, +0.0974] | +0.0010 [-0.0047, +0.0068] | +0.0176 [+0.0134, +0.0220] | +0.0001 [-0.0045, +0.0043] | +0.0021 [-0.0001, +0.0042] |
| UBCF, AP, LAST − FIRST | +0.1706 [+0.1551, +0.1867] | +0.0008 [-0.0064, +0.0084] | +0.0362 [+0.0298, +0.0426] | +0.0001 [-0.0057, +0.0059] | +0.0061 [+0.0012, +0.0112] |
| REGPOP, AP, RANDOM − FIRST | +0.0411 [+0.0344, +0.0488] | +0.0016 [-0.0026, +0.0060] | +0.0079 [+0.0059, +0.0098] | -0.0002 [-0.0007, +0.0004] | +0.0000 [-0.0001, +0.0002] |
| REGPOP, AP, LAST − FIRST | +0.0755 [+0.0649, +0.0872] | +0.0012 [-0.0047, +0.0071] | +0.0153 [+0.0124, +0.0183] | -0.0001 [-0.0009, +0.0005] | +0.0001 [-0.0002, +0.0004] |
| KNN, Hit@5 next, RANDOM − FIRST | +0.0988 [+0.0793, +0.1194] | +0.0048 [-0.0106, +0.0196] | +0.0171 [+0.0033, +0.0306] | -0.0068 [-0.0205, +0.0061] | +0.0048 [-0.0041, +0.0139] |
| KNN, Hit@5 next, LAST − FIRST | +0.1767 [+0.1507, +0.2028] | +0.0075 [-0.0118, +0.0266] | +0.0295 [+0.0110, +0.0478] | -0.0065 [-0.0262, +0.0122] | +0.0186 [+0.0003, +0.0357] |
| UBCF, Hit@5 next, RANDOM − FIRST | +0.1156 [+0.0962, +0.1345] | +0.0094 [-0.0050, +0.0241] | +0.0169 [+0.0028, +0.0314] | -0.0057 [-0.0211, +0.0095] | +0.0026 [-0.0066, +0.0115] |
| UBCF, Hit@5 next, LAST − FIRST | +0.2077 [+0.1795, +0.2370] | +0.0131 [-0.0057, +0.0334] | +0.0321 [+0.0123, +0.0512] | -0.0117 [-0.0325, +0.0087] | +0.0018 [-0.0145, +0.0190] |
| REGPOP, Hit@5 next, RANDOM − FIRST | +0.0430 [+0.0313, +0.0554] | -0.0012 [-0.0113, +0.0086] | +0.0061 [-0.0010, +0.0134] | +0.0005 [-0.0022, +0.0031] | -0.0002 [-0.0010, +0.0004] |
| REGPOP, Hit@5 next, LAST − FIRST | +0.0781 [+0.0587, +0.0985] | -0.0040 [-0.0181, +0.0105] | +0.0086 [-0.0021, +0.0196] | +0.0007 [-0.0031, +0.0049] | -0.0001 [-0.0018, +0.0017] |

Reveal 3 of the first 5 highlights:

| contrast | position only, narrow windows | position only, random order | half the readers in windows | taste, moderate, peaked | taste, strong, consensus first |
|---|---|---|---|---|---|
| KNN, AP, RANDOM − FIRST | +0.0483 [+0.0404, +0.0566] | +0.0011 [-0.0034, +0.0056] | +0.0090 [+0.0053, +0.0129] | +0.0019 [-0.0016, +0.0054] | +0.0129 [+0.0098, +0.0162] |
| KNN, AP, LAST − FIRST | +0.0938 [+0.0819, +0.1061] | -0.0008 [-0.0070, +0.0059] | +0.0192 [+0.0134, +0.0250] | +0.0026 [-0.0023, +0.0075] | +0.0206 [+0.0161, +0.0252] |
| UBCF, AP, RANDOM − FIRST | +0.0630 [+0.0552, +0.0709] | +0.0011 [-0.0024, +0.0045] | +0.0122 [+0.0093, +0.0153] | +0.0019 [-0.0010, +0.0047] | +0.0051 [+0.0038, +0.0063] |
| UBCF, AP, LAST − FIRST | +0.1177 [+0.1060, +0.1298] | +0.0010 [-0.0041, +0.0060] | +0.0232 [+0.0186, +0.0274] | +0.0029 [-0.0014, +0.0073] | +0.0090 [+0.0070, +0.0110] |
| REGPOP, AP, RANDOM − FIRST | +0.0105 [+0.0059, +0.0150] | +0.0007 [-0.0014, +0.0028] | +0.0032 [+0.0021, +0.0044] | -0.0001 [-0.0002, +0.0001] | +0.0000 [-0.0000, +0.0000] |
| REGPOP, AP, LAST − FIRST | +0.0244 [+0.0175, +0.0313] | +0.0017 [-0.0014, +0.0050] | +0.0052 [+0.0037, +0.0069] | -0.0000 [-0.0002, +0.0001] | +0.0000 [-0.0000, +0.0000] |
| KNN, Hit@5 next, RANDOM − FIRST | +0.0604 [+0.0443, +0.0773] | +0.0083 [-0.0041, +0.0214] | +0.0120 [-0.0004, +0.0248] | +0.0033 [-0.0112, +0.0170] | +0.0105 [-0.0010, +0.0226] |
| KNN, Hit@5 next, LAST − FIRST | +0.1079 [+0.0856, +0.1316] | +0.0128 [-0.0047, +0.0305] | +0.0192 [+0.0022, +0.0374] | +0.0001 [-0.0183, +0.0193] | +0.0174 [+0.0022, +0.0338] |
| UBCF, Hit@5 next, RANDOM − FIRST | +0.0745 [+0.0585, +0.0902] | +0.0059 [-0.0048, +0.0169] | +0.0097 [-0.0013, +0.0213] | +0.0050 [-0.0064, +0.0175] | +0.0037 [-0.0033, +0.0108] |
| UBCF, Hit@5 next, LAST − FIRST | +0.1312 [+0.1074, +0.1566] | +0.0074 [-0.0072, +0.0230] | +0.0166 [+0.0011, +0.0330] | +0.0067 [-0.0105, +0.0234] | +0.0078 [-0.0035, +0.0192] |
| REGPOP, Hit@5 next, RANDOM − FIRST | +0.0059 [-0.0018, +0.0142] | -0.0007 [-0.0053, +0.0036] | -0.0025 [-0.0068, +0.0016] | +0.0000 [-0.0004, +0.0006] | -0.0000 [-0.0000, +0.0000] |
| REGPOP, Hit@5 next, LAST − FIRST | +0.0212 [+0.0082, +0.0335] | -0.0031 [-0.0097, +0.0035] | -0.0027 [-0.0085, +0.0030] | +0.0003 [-0.0002, +0.0013] | +0.0000 [+0.0000, +0.0000] |



==> anc/C-REPORT-review2-synth.md <==
# REVIEW2.md's analyses on synthetic pages (generated by `review2_23.py synth`; no data read)

300 pages of 100 sentences per world, 8 to 40 readers a page. Sentence popularity is page-wide.
*No structure*: every reader marks each sentence independently, in random order. *Position only*: every reader reads
one window of 30 to 60 sentences and marks inside it (each sentence with twice its probability, capped at one), in
reading order; nothing else distinguishes readers.
*Taste*: two reader types, whole page, random order; a reader marks a sentence with probability (1 − w) × the page-wide
one + w × the type's own, with w = 0.5 (moderate) or 1 (strong). *Position and taste*: windows and w = 0.5.
Intervals are 95% two-way (page × reader), 2000 resamples, as for the data.

## *m* = 1

| contrast | no structure | position only | taste, moderate | taste, strong | position and taste |
|---|---|---|---|---|---|
| KNN − POP, AP, all later marks | -0.0292 [-0.0324, -0.0260] | -0.0101 [-0.0181, -0.0021] | -0.0162 [-0.0191, -0.0134] | +0.0015 [-0.0030, +0.0059] | -0.0099 [-0.0155, -0.0040] |
| UBCF − POP, AP, all later marks | -0.0285 [-0.0316, -0.0252] | -0.0126 [-0.0201, -0.0054] | -0.0192 [-0.0223, -0.0162] | +0.0049 [+0.0002, +0.0097] | -0.0153 [-0.0209, -0.0095] |
| BLEND − POP, AP, all later marks | -0.0016 [-0.0028, -0.0005] | +0.0119 [+0.0094, +0.0142] | -0.0001 [-0.0012, +0.0010] | +0.0082 [+0.0067, +0.0097] | +0.0073 [+0.0056, +0.0091] |
| REGPOP − POP, AP, all later marks | +0.0000 [-0.0004, +0.0004] | +0.0412 [+0.0347, +0.0476] | +0.0001 [-0.0003, +0.0004] | +0.0001 [-0.0003, +0.0005] | +0.0296 [+0.0242, +0.0348] |
| LOCAL − POP, AP, all later marks | -0.2697 [-0.2774, -0.2615] | -0.2816 [-0.2937, -0.2694] | -0.1115 [-0.1174, -0.1059] | -0.1492 [-0.1556, -0.1427] | -0.1482 [-0.1578, -0.1380] |
| PROXPOP 20 − POP, AP, all later marks | -0.0911 [-0.0966, -0.0855] | +0.0140 [+0.0039, +0.0240] | -0.0433 [-0.0478, -0.0394] | -0.0552 [-0.0600, -0.0504] | +0.0133 [+0.0059, +0.0206] |
| UBCF − REGPOP, AP, all later marks | -0.0285 [-0.0314, -0.0253] | -0.0538 [-0.0596, -0.0481] | -0.0192 [-0.0223, -0.0161] | +0.0048 [-0.0002, +0.0094] | -0.0449 [-0.0498, -0.0397] |
| REGBLEND − REGPOP, AP, all later marks | -0.0020 [-0.0031, -0.0009] | -0.0102 [-0.0121, -0.0083] | -0.0004 [-0.0014, +0.0007] | +0.0079 [+0.0064, +0.0095] | -0.0064 [-0.0080, -0.0047] |
| UBCF − PROXPOP 20, AP, all later marks | +0.0626 [+0.0563, +0.0685] | -0.0267 [-0.0338, -0.0196] | +0.0241 [+0.0195, +0.0285] | +0.0600 [+0.0541, +0.0661] | -0.0286 [-0.0343, -0.0224] |
| POP>UBCF − POP, AP, all later marks | -0.0001 [-0.0008, +0.0007] | +0.0040 [+0.0030, +0.0053] | +0.0006 [-0.0001, +0.0013] | +0.0048 [+0.0039, +0.0056] | +0.0028 [+0.0019, +0.0037] |
| BLEND − POP>UBCF, AP, all later marks | -0.0015 [-0.0022, -0.0009] | +0.0078 [+0.0061, +0.0096] | -0.0007 [-0.0014, -0.0000] | +0.0034 [+0.0024, +0.0044] | +0.0045 [+0.0033, +0.0060] |
| KNN − POP, NDCG@5, all later marks | -0.0370 [-0.0451, -0.0286] | -0.0100 [-0.0243, +0.0042] | -0.0307 [-0.0403, -0.0214] | +0.0061 [-0.0045, +0.0166] | -0.0182 [-0.0301, -0.0065] |
| UBCF − POP, NDCG@5, all later marks | -0.0356 [-0.0440, -0.0271] | -0.0094 [-0.0225, +0.0039] | -0.0308 [-0.0405, -0.0210] | +0.0095 [-0.0016, +0.0208] | -0.0253 [-0.0381, -0.0131] |
| KNN − POP, NDCG@5, next highlight | -0.0033 [-0.0116, +0.0051] | +0.0784 [+0.0673, +0.0907] | -0.0070 [-0.0153, +0.0009] | -0.0003 [-0.0098, +0.0088] | +0.0487 [+0.0383, +0.0589] |
| UBCF − POP, NDCG@5, next highlight | -0.0056 [-0.0139, +0.0032] | +0.0901 [+0.0775, +0.1026] | -0.0057 [-0.0143, +0.0039] | +0.0023 [-0.0078, +0.0122] | +0.0612 [+0.0499, +0.0723] |
| KNN − POP, Hit@5, all later marks | -0.0102 [-0.0184, -0.0028] | +0.0151 [+0.0033, +0.0279] | -0.0294 [-0.0458, -0.0134] | -0.0035 [-0.0180, +0.0110] | +0.0037 [-0.0106, +0.0185] |
| UBCF − POP, Hit@5, all later marks | -0.0084 [-0.0173, -0.0012] | +0.0225 [+0.0103, +0.0351] | -0.0265 [-0.0437, -0.0091] | -0.0074 [-0.0230, +0.0085] | +0.0033 [-0.0122, +0.0178] |
| REGPOP − POP, Hit@5, next highlight | -0.0007 [-0.0032, +0.0016] | +0.1112 [+0.0954, +0.1266] | +0.0013 [-0.0005, +0.0033] | -0.0005 [-0.0025, +0.0014] | +0.0792 [+0.0665, +0.0931] |
| KNN − POP, Hit@5, next highlight | -0.0075 [-0.0212, +0.0069] | +0.1176 [+0.0998, +0.1370] | -0.0128 [-0.0252, +0.0002] | -0.0001 [-0.0152, +0.0153] | +0.0756 [+0.0592, +0.0923] |
| UBCF − POP, Hit@5, next highlight | -0.0095 [-0.0239, +0.0054] | +0.1325 [+0.1140, +0.1510] | -0.0096 [-0.0240, +0.0052] | +0.0041 [-0.0122, +0.0200] | +0.0930 [+0.0761, +0.1111] |
| LOCAL − POP, Hit@5, next highlight | -0.1230 [-0.1453, -0.1020] | +0.4222 [+0.3877, +0.4544] | -0.0601 [-0.0773, -0.0418] | -0.0684 [-0.0868, -0.0500] | +0.5088 [+0.4810, +0.5380] |
| AHEAD − POP, Hit@5, next highlight | -0.1250 [-0.1475, -0.1028] | +0.6584 [+0.6281, +0.6894] | -0.0631 [-0.0816, -0.0454] | -0.0720 [-0.0915, -0.0530] | +0.7359 [+0.7118, +0.7591] |
| PROXPOP 20 − POP, Hit@5, next highlight | -0.0375 [-0.0582, -0.0174] | +0.3333 [+0.3095, +0.3573] | -0.0289 [-0.0452, -0.0126] | -0.0236 [-0.0401, -0.0067] | +0.2795 [+0.2579, +0.3018] |
| UBCF − REGPOP, Hit@5, next highlight | -0.0088 [-0.0232, +0.0052] | +0.0213 [+0.0055, +0.0378] | -0.0109 [-0.0255, +0.0035] | +0.0046 [-0.0121, +0.0210] | +0.0138 [-0.0029, +0.0303] |
| KNN − REGPOP, Hit@5, next highlight | -0.0068 [-0.0214, +0.0072] | +0.0064 [-0.0088, +0.0226] | -0.0141 [-0.0266, -0.0014] | +0.0004 [-0.0154, +0.0159] | -0.0036 [-0.0200, +0.0136] |
| REGBLEND − REGPOP, Hit@5, next highlight | +0.0002 [-0.0072, +0.0082] | +0.0267 [+0.0181, +0.0358] | -0.0042 [-0.0114, +0.0028] | +0.0060 [-0.0019, +0.0138] | +0.0215 [+0.0134, +0.0302] |
| UBCF − PROXPOP 20, Hit@5, next highlight | +0.0280 [+0.0068, +0.0508] | -0.2007 [-0.2216, -0.1797] | +0.0192 [+0.0012, +0.0374] | +0.0277 [+0.0077, +0.0472] | -0.1865 [-0.2103, -0.1650] |
| UBCF − LOCAL, Hit@5, next highlight | +0.1135 [+0.0916, +0.1353] | -0.2897 [-0.3241, -0.2551] | +0.0504 [+0.0326, +0.0689] | +0.0725 [+0.0527, +0.0926] | -0.4158 [-0.4463, -0.3834] |

## *m* = 3

| contrast | no structure | position only | taste, moderate | taste, strong | position and taste |
|---|---|---|---|---|---|
| KNN − POP, AP, all later marks | -0.0307 [-0.0342, -0.0271] | -0.0030 [-0.0120, +0.0063] | -0.0171 [-0.0205, -0.0136] | +0.0138 [+0.0091, +0.0185] | -0.0081 [-0.0148, -0.0017] |
| UBCF − POP, AP, all later marks | -0.0150 [-0.0176, -0.0124] | +0.0031 [-0.0051, +0.0115] | -0.0130 [-0.0159, -0.0101] | +0.0275 [+0.0227, +0.0322] | -0.0080 [-0.0141, -0.0014] |
| BLEND − POP, AP, all later marks | -0.0001 [-0.0010, +0.0008] | +0.0161 [+0.0135, +0.0188] | +0.0007 [-0.0003, +0.0018] | +0.0120 [+0.0106, +0.0133] | +0.0102 [+0.0084, +0.0122] |
| REGPOP − POP, AP, all later marks | -0.0000 [-0.0001, +0.0001] | +0.0436 [+0.0375, +0.0502] | +0.0000 [-0.0000, +0.0001] | +0.0000 [-0.0000, +0.0001] | +0.0301 [+0.0253, +0.0349] |
| LOCAL − POP, AP, all later marks | -0.2579 [-0.2664, -0.2496] | -0.2490 [-0.2617, -0.2358] | -0.1073 [-0.1131, -0.1013] | -0.1435 [-0.1504, -0.1364] | -0.1156 [-0.1264, -0.1054] |
| PROXPOP 20 − POP, AP, all later marks | -0.0859 [-0.0916, -0.0802] | +0.0500 [+0.0401, +0.0600] | -0.0423 [-0.0465, -0.0379] | -0.0535 [-0.0586, -0.0487] | +0.0353 [+0.0279, +0.0423] |
| UBCF − REGPOP, AP, all later marks | -0.0150 [-0.0176, -0.0123] | -0.0405 [-0.0459, -0.0350] | -0.0130 [-0.0159, -0.0100] | +0.0274 [+0.0228, +0.0321] | -0.0382 [-0.0429, -0.0330] |
| REGBLEND − REGPOP, AP, all later marks | -0.0002 [-0.0012, +0.0007] | -0.0079 [-0.0102, -0.0055] | +0.0007 [-0.0003, +0.0018] | +0.0119 [+0.0106, +0.0133] | -0.0061 [-0.0079, -0.0043] |
| UBCF − PROXPOP 20, AP, all later marks | +0.0709 [+0.0648, +0.0771] | -0.0469 [-0.0528, -0.0408] | +0.0292 [+0.0246, +0.0339] | +0.0810 [+0.0749, +0.0873] | -0.0433 [-0.0487, -0.0382] |
| POP>UBCF − POP, AP, all later marks | +0.0001 [-0.0008, +0.0010] | +0.0057 [+0.0042, +0.0072] | +0.0006 [-0.0002, +0.0015] | +0.0084 [+0.0074, +0.0095] | +0.0045 [+0.0033, +0.0057] |
| BLEND − POP>UBCF, AP, all later marks | -0.0002 [-0.0004, +0.0001] | +0.0104 [+0.0087, +0.0122] | +0.0001 [-0.0003, +0.0004] | +0.0035 [+0.0029, +0.0042] | +0.0058 [+0.0046, +0.0071] |
| KNN − POP, NDCG@5, all later marks | -0.0413 [-0.0500, -0.0326] | +0.0011 [-0.0138, +0.0156] | -0.0309 [-0.0409, -0.0211] | +0.0276 [+0.0154, +0.0387] | -0.0192 [-0.0325, -0.0067] |
| UBCF − POP, NDCG@5, all later marks | -0.0196 [-0.0264, -0.0127] | +0.0109 [-0.0030, +0.0244] | -0.0210 [-0.0304, -0.0118] | +0.0473 [+0.0359, +0.0593] | -0.0163 [-0.0284, -0.0040] |
| KNN − POP, NDCG@5, next highlight | -0.0147 [-0.0232, -0.0061] | +0.0966 [+0.0838, +0.1099] | -0.0049 [-0.0134, +0.0037] | +0.0040 [-0.0052, +0.0134] | +0.0528 [+0.0420, +0.0636] |
| UBCF − POP, NDCG@5, next highlight | -0.0077 [-0.0150, -0.0004] | +0.1200 [+0.1060, +0.1340] | -0.0045 [-0.0129, +0.0049] | +0.0050 [-0.0034, +0.0134] | +0.0748 [+0.0628, +0.0869] |
| KNN − POP, Hit@5, all later marks | -0.0171 [-0.0265, -0.0082] | +0.0300 [+0.0149, +0.0451] | -0.0361 [-0.0543, -0.0183] | +0.0104 [-0.0061, +0.0271] | +0.0112 [-0.0059, +0.0286] |
| UBCF − POP, Hit@5, all later marks | -0.0105 [-0.0200, -0.0022] | +0.0474 [+0.0328, +0.0627] | -0.0286 [-0.0471, -0.0108] | +0.0240 [+0.0079, +0.0395] | +0.0230 [+0.0053, +0.0411] |
| REGPOP − POP, Hit@5, next highlight | +0.0002 [-0.0001, +0.0009] | +0.0983 [+0.0832, +0.1136] | -0.0002 [-0.0007, +0.0000] | -0.0001 [-0.0008, +0.0000] | +0.0669 [+0.0563, +0.0785] |
| KNN − POP, Hit@5, next highlight | -0.0229 [-0.0370, -0.0092] | +0.1444 [+0.1252, +0.1647] | -0.0071 [-0.0209, +0.0073] | +0.0070 [-0.0075, +0.0216] | +0.0783 [+0.0611, +0.0964] |
| UBCF − POP, Hit@5, next highlight | -0.0121 [-0.0251, +0.0002] | +0.1641 [+0.1446, +0.1859] | -0.0066 [-0.0208, +0.0074] | +0.0081 [-0.0068, +0.0230] | +0.1101 [+0.0910, +0.1282] |
| LOCAL − POP, Hit@5, next highlight | -0.1330 [-0.1559, -0.1112] | +0.4176 [+0.3821, +0.4529] | -0.0635 [-0.0818, -0.0439] | -0.0789 [-0.0974, -0.0601] | +0.5406 [+0.5108, +0.5715] |
| AHEAD − POP, Hit@5, next highlight | -0.1347 [-0.1586, -0.1122] | +0.6057 [+0.5747, +0.6348] | -0.0623 [-0.0822, -0.0435] | -0.0804 [-0.1003, -0.0612] | +0.7108 [+0.6850, +0.7346] |
| PROXPOP 20 − POP, Hit@5, next highlight | -0.0366 [-0.0577, -0.0153] | +0.3432 [+0.3190, +0.3667] | -0.0211 [-0.0379, -0.0034] | -0.0338 [-0.0522, -0.0161] | +0.2907 [+0.2688, +0.3139] |
| UBCF − REGPOP, Hit@5, next highlight | -0.0123 [-0.0246, +0.0005] | +0.0658 [+0.0500, +0.0824] | -0.0065 [-0.0202, +0.0073] | +0.0082 [-0.0069, +0.0231] | +0.0432 [+0.0263, +0.0599] |
| KNN − REGPOP, Hit@5, next highlight | -0.0231 [-0.0368, -0.0091] | +0.0462 [+0.0282, +0.0647] | -0.0069 [-0.0214, +0.0072] | +0.0071 [-0.0074, +0.0211] | +0.0114 [-0.0048, +0.0277] |
| REGBLEND − REGPOP, Hit@5, next highlight | -0.0020 [-0.0095, +0.0050] | +0.0352 [+0.0252, +0.0462] | -0.0032 [-0.0098, +0.0034] | +0.0086 [+0.0020, +0.0156] | +0.0285 [+0.0193, +0.0384] |
| UBCF − PROXPOP 20, Hit@5, next highlight | +0.0245 [+0.0014, +0.0465] | -0.1791 [-0.2013, -0.1578] | +0.0145 [-0.0041, +0.0331] | +0.0419 [+0.0215, +0.0621] | -0.1806 [-0.2007, -0.1602] |
| UBCF − LOCAL, Hit@5, next highlight | +0.1209 [+0.1001, +0.1446] | -0.2535 [-0.2910, -0.2156] | +0.0569 [+0.0373, +0.0746] | +0.0870 [+0.0675, +0.1067] | -0.4305 [-0.4630, -0.3984] |

## *m* = 5

| contrast | no structure | position only | taste, moderate | taste, strong | position and taste |
|---|---|---|---|---|---|
| KNN − POP, AP, all later marks | -0.0292 [-0.0328, -0.0257] | -0.0034 [-0.0130, +0.0058] | -0.0151 [-0.0187, -0.0117] | +0.0229 [+0.0184, +0.0277] | -0.0068 [-0.0137, +0.0003] |
| UBCF − POP, AP, all later marks | -0.0080 [-0.0102, -0.0057] | +0.0106 [+0.0019, +0.0194] | -0.0080 [-0.0107, -0.0053] | +0.0370 [+0.0325, +0.0415] | -0.0030 [-0.0092, +0.0039] |
| BLEND − POP, AP, all later marks | +0.0002 [-0.0008, +0.0012] | +0.0159 [+0.0132, +0.0187] | +0.0009 [-0.0000, +0.0019] | +0.0133 [+0.0120, +0.0147] | +0.0107 [+0.0089, +0.0127] |
| REGPOP − POP, AP, all later marks | +0.0000 [-0.0000, +0.0000] | +0.0409 [+0.0351, +0.0475] | +0.0000 [-0.0000, +0.0001] | +0.0000 [-0.0000, +0.0000] | +0.0283 [+0.0241, +0.0324] |
| LOCAL − POP, AP, all later marks | -0.2496 [-0.2578, -0.2410] | -0.2039 [-0.2183, -0.1901] | -0.1004 [-0.1066, -0.0942] | -0.1360 [-0.1434, -0.1292] | -0.0803 [-0.0914, -0.0693] |
| PROXPOP 20 − POP, AP, all later marks | -0.0835 [-0.0900, -0.0772] | +0.0852 [+0.0754, +0.0951] | -0.0378 [-0.0426, -0.0330] | -0.0500 [-0.0548, -0.0446] | +0.0578 [+0.0504, +0.0657] |
| UBCF − REGPOP, AP, all later marks | -0.0080 [-0.0103, -0.0057] | -0.0303 [-0.0361, -0.0244] | -0.0081 [-0.0107, -0.0055] | +0.0370 [+0.0326, +0.0416] | -0.0313 [-0.0363, -0.0266] |
| REGBLEND − REGPOP, AP, all later marks | +0.0002 [-0.0008, +0.0013] | -0.0034 [-0.0057, -0.0009] | +0.0009 [-0.0000, +0.0019] | +0.0133 [+0.0119, +0.0147] | -0.0030 [-0.0050, -0.0010] |
| UBCF − PROXPOP 20, AP, all later marks | +0.0755 [+0.0688, +0.0820] | -0.0746 [-0.0812, -0.0677] | +0.0298 [+0.0246, +0.0347] | +0.0870 [+0.0805, +0.0931] | -0.0608 [-0.0663, -0.0558] |
| POP>UBCF − POP, AP, all later marks | +0.0003 [-0.0007, +0.0013] | +0.0066 [+0.0050, +0.0083] | +0.0008 [-0.0002, +0.0017] | +0.0103 [+0.0092, +0.0115] | +0.0057 [+0.0043, +0.0071] |
| BLEND − POP>UBCF, AP, all later marks | -0.0000 [-0.0001, +0.0001] | +0.0092 [+0.0075, +0.0112] | +0.0002 [-0.0001, +0.0004] | +0.0030 [+0.0024, +0.0036] | +0.0050 [+0.0039, +0.0063] |
| KNN − POP, NDCG@5, all later marks | -0.0360 [-0.0439, -0.0285] | +0.0009 [-0.0141, +0.0161] | -0.0264 [-0.0358, -0.0165] | +0.0406 [+0.0299, +0.0506] | -0.0156 [-0.0285, -0.0027] |
| UBCF − POP, NDCG@5, all later marks | -0.0099 [-0.0159, -0.0043] | +0.0200 [+0.0066, +0.0338] | -0.0135 [-0.0211, -0.0059] | +0.0604 [+0.0500, +0.0705] | -0.0093 [-0.0210, +0.0023] |
| KNN − POP, NDCG@5, next highlight | -0.0175 [-0.0263, -0.0083] | +0.1018 [+0.0880, +0.1160] | -0.0043 [-0.0131, +0.0047] | +0.0100 [+0.0007, +0.0198] | +0.0566 [+0.0447, +0.0689] |
| UBCF − POP, NDCG@5, next highlight | -0.0051 [-0.0116, +0.0014] | +0.1250 [+0.1107, +0.1394] | +0.0002 [-0.0072, +0.0081] | +0.0121 [+0.0038, +0.0199] | +0.0796 [+0.0679, +0.0915] |
| KNN − POP, Hit@5, all later marks | -0.0183 [-0.0292, -0.0075] | +0.0349 [+0.0180, +0.0516] | -0.0366 [-0.0564, -0.0155] | +0.0410 [+0.0249, +0.0587] | +0.0221 [+0.0048, +0.0411] |
| UBCF − POP, Hit@5, all later marks | -0.0073 [-0.0165, +0.0011] | +0.0571 [+0.0423, +0.0715] | -0.0193 [-0.0369, -0.0020] | +0.0521 [+0.0358, +0.0682] | +0.0371 [+0.0193, +0.0537] |
| REGPOP − POP, Hit@5, next highlight | +0.0000 [+0.0000, +0.0001] | +0.0956 [+0.0800, +0.1118] | -0.0001 [-0.0006, +0.0000] | +0.0000 [+0.0000, +0.0001] | +0.0646 [+0.0523, +0.0773] |
| KNN − POP, Hit@5, next highlight | -0.0247 [-0.0396, -0.0109] | +0.1516 [+0.1309, +0.1746] | -0.0047 [-0.0189, +0.0092] | +0.0159 [+0.0016, +0.0314] | +0.0826 [+0.0650, +0.1013] |
| UBCF − POP, Hit@5, next highlight | -0.0065 [-0.0185, +0.0052] | +0.1737 [+0.1515, +0.1949] | +0.0030 [-0.0095, +0.0152] | +0.0205 [+0.0063, +0.0350] | +0.1159 [+0.0975, +0.1338] |
| LOCAL − POP, Hit@5, next highlight | -0.1646 [-0.1879, -0.1413] | +0.3908 [+0.3541, +0.4264] | -0.0642 [-0.0831, -0.0459] | -0.0814 [-0.1004, -0.0612] | +0.5060 [+0.4735, +0.5365] |
| AHEAD − POP, Hit@5, next highlight | -0.1647 [-0.1874, -0.1413] | +0.5721 [+0.5408, +0.6035] | -0.0579 [-0.0767, -0.0382] | -0.0794 [-0.0995, -0.0605] | +0.6742 [+0.6470, +0.6988] |
| PROXPOP 20 − POP, Hit@5, next highlight | -0.0543 [-0.0764, -0.0320] | +0.3506 [+0.3269, +0.3755] | -0.0086 [-0.0268, +0.0081] | -0.0238 [-0.0419, -0.0049] | +0.2990 [+0.2753, +0.3229] |
| UBCF − REGPOP, Hit@5, next highlight | -0.0065 [-0.0177, +0.0045] | +0.0781 [+0.0604, +0.0964] | +0.0031 [-0.0098, +0.0165] | +0.0205 [+0.0060, +0.0343] | +0.0513 [+0.0357, +0.0677] |
| KNN − REGPOP, Hit@5, next highlight | -0.0247 [-0.0398, -0.0106] | +0.0560 [+0.0372, +0.0747] | -0.0046 [-0.0186, +0.0102] | +0.0159 [+0.0007, +0.0304] | +0.0180 [-0.0001, +0.0358] |
| REGBLEND − REGPOP, Hit@5, next highlight | -0.0003 [-0.0068, +0.0066] | +0.0396 [+0.0296, +0.0504] | +0.0004 [-0.0057, +0.0064] | +0.0083 [+0.0020, +0.0155] | +0.0283 [+0.0190, +0.0376] |
| UBCF − PROXPOP 20, Hit@5, next highlight | +0.0478 [+0.0258, +0.0709] | -0.1770 [-0.1980, -0.1573] | +0.0116 [-0.0068, +0.0312] | +0.0443 [+0.0230, +0.0653] | -0.1831 [-0.2043, -0.1642] |
| UBCF − LOCAL, Hit@5, next highlight | +0.1581 [+0.1349, +0.1815] | -0.2171 [-0.2535, -0.1837] | +0.0672 [+0.0472, +0.0862] | +0.1019 [+0.0814, +0.1222] | -0.3901 [-0.4237, -0.3591] |

## Addendum 1 (R15): similarity added to the distance-discounted popularity

| contrast | *m* | no structure | position only | taste, moderate | taste, strong | position and taste |
|---|---|---|---|---|---|---|
| PROXBLEND − PROXPOP 20, AP, all later marks | 1 | +0.0231 [+0.0212, +0.0251] | +0.0014 [-0.0001, +0.0028] | +0.0080 [+0.0068, +0.0091] | +0.0198 [+0.0182, +0.0214] | +0.0003 [-0.0011, +0.0016] |
| PROXBLEND − PROXPOP 20, AP, all later marks | 3 | +0.0279 [+0.0262, +0.0296] | -0.0026 [-0.0041, -0.0010] | +0.0113 [+0.0102, +0.0124] | +0.0249 [+0.0234, +0.0265] | -0.0030 [-0.0044, -0.0016] |
| PROXBLEND − PROXPOP 20, AP, all later marks | 5 | +0.0282 [+0.0264, +0.0299] | -0.0080 [-0.0097, -0.0062] | +0.0110 [+0.0099, +0.0121] | +0.0250 [+0.0235, +0.0264] | -0.0066 [-0.0079, -0.0052] |
| PROXBLEND − PROXPOP 20, Hit@5, next highlight | 1 | +0.0065 [-0.0013, +0.0146] | -0.0157 [-0.0246, -0.0074] | +0.0009 [-0.0065, +0.0082] | +0.0082 [+0.0026, +0.0150] | -0.0140 [-0.0245, -0.0040] |
| PROXBLEND − PROXPOP 20, Hit@5, next highlight | 3 | +0.0009 [-0.0078, +0.0093] | -0.0199 [-0.0291, -0.0113] | +0.0035 [-0.0030, +0.0105] | +0.0052 [-0.0020, +0.0126] | -0.0187 [-0.0285, -0.0097] |
| PROXBLEND − PROXPOP 20, Hit@5, next highlight | 5 | +0.0104 [+0.0021, +0.0194] | -0.0207 [-0.0289, -0.0126] | +0.0010 [-0.0053, +0.0077] | +0.0124 [+0.0048, +0.0207] | -0.0220 [-0.0312, -0.0130] |

## Fixed labels (R12): the cut, candidates, positives and pool of the unit at *m* = 5

Reveal 1 of the first 5 highlights:

| contrast | no structure | position only | taste, moderate | taste, strong | position and taste |
|---|---|---|---|---|---|
| KNN, AP, RANDOM − FIRST | -0.0001 [-0.0032, +0.0028] | +0.0405 [+0.0348, +0.0463] | -0.0010 [-0.0036, +0.0019] | +0.0006 [-0.0034, +0.0043] | +0.0209 [+0.0163, +0.0253] |
| KNN, AP, LAST − FIRST | -0.0008 [-0.0050, +0.0035] | +0.0838 [+0.0745, +0.0928] | -0.0017 [-0.0058, +0.0022] | -0.0009 [-0.0061, +0.0041] | +0.0450 [+0.0383, +0.0517] |
| UBCF, AP, RANDOM − FIRST | -0.0003 [-0.0033, +0.0030] | +0.0505 [+0.0441, +0.0567] | -0.0019 [-0.0050, +0.0011] | +0.0006 [-0.0036, +0.0047] | +0.0277 [+0.0230, +0.0325] |
| UBCF, AP, LAST − FIRST | -0.0018 [-0.0064, +0.0027] | +0.1045 [+0.0957, +0.1137] | -0.0020 [-0.0063, +0.0023] | -0.0015 [-0.0075, +0.0042] | +0.0587 [+0.0517, +0.0658] |
| REGPOP, AP, RANDOM − FIRST | -0.0002 [-0.0005, +0.0003] | +0.0282 [+0.0245, +0.0321] | +0.0000 [-0.0003, +0.0004] | +0.0001 [-0.0003, +0.0005] | +0.0198 [+0.0171, +0.0226] |
| REGPOP, AP, LAST − FIRST | +0.0001 [-0.0005, +0.0006] | +0.0523 [+0.0463, +0.0588] | -0.0001 [-0.0006, +0.0004] | +0.0001 [-0.0004, +0.0007] | +0.0376 [+0.0331, +0.0420] |
| KNN, Hit@5 next, RANDOM − FIRST | -0.0011 [-0.0146, +0.0122] | +0.0396 [+0.0241, +0.0552] | +0.0079 [-0.0036, +0.0194] | -0.0012 [-0.0135, +0.0115] | +0.0272 [+0.0127, +0.0409] |
| KNN, Hit@5 next, LAST − FIRST | +0.0031 [-0.0158, +0.0208] | +0.0855 [+0.0644, +0.1082] | +0.0103 [-0.0058, +0.0266] | -0.0040 [-0.0204, +0.0129] | +0.0495 [+0.0306, +0.0695] |
| UBCF, Hit@5 next, RANDOM − FIRST | +0.0027 [-0.0112, +0.0165] | +0.0455 [+0.0301, +0.0606] | +0.0022 [-0.0102, +0.0147] | -0.0004 [-0.0139, +0.0127] | +0.0343 [+0.0200, +0.0484] |
| UBCF, Hit@5 next, LAST − FIRST | +0.0099 [-0.0098, +0.0302] | +0.0923 [+0.0716, +0.1148] | +0.0015 [-0.0147, +0.0178] | +0.0000 [-0.0183, +0.0181] | +0.0728 [+0.0509, +0.0929] |
| REGPOP, Hit@5 next, RANDOM − FIRST | -0.0005 [-0.0029, +0.0019] | +0.0054 [-0.0038, +0.0147] | -0.0002 [-0.0023, +0.0020] | -0.0008 [-0.0027, +0.0011] | +0.0012 [-0.0067, +0.0088] |
| REGPOP, Hit@5 next, LAST − FIRST | +0.0005 [-0.0026, +0.0038] | +0.0027 [-0.0135, +0.0186] | -0.0015 [-0.0049, +0.0015] | -0.0010 [-0.0037, +0.0015] | +0.0015 [-0.0115, +0.0144] |

Reveal 3 of the first 5 highlights:

| contrast | no structure | position only | taste, moderate | taste, strong | position and taste |
|---|---|---|---|---|---|
| KNN, AP, RANDOM − FIRST | -0.0003 [-0.0030, +0.0024] | +0.0256 [+0.0212, +0.0302] | +0.0004 [-0.0022, +0.0029] | -0.0001 [-0.0033, +0.0033] | +0.0148 [+0.0115, +0.0185] |
| KNN, AP, LAST − FIRST | -0.0004 [-0.0048, +0.0037] | +0.0498 [+0.0428, +0.0568] | -0.0007 [-0.0044, +0.0030] | -0.0007 [-0.0054, +0.0041] | +0.0310 [+0.0256, +0.0364] |
| UBCF, AP, RANDOM − FIRST | -0.0004 [-0.0025, +0.0016] | +0.0347 [+0.0309, +0.0385] | -0.0005 [-0.0027, +0.0019] | -0.0009 [-0.0038, +0.0022] | +0.0229 [+0.0198, +0.0260] |
| UBCF, AP, LAST − FIRST | -0.0010 [-0.0038, +0.0020] | +0.0648 [+0.0592, +0.0706] | -0.0011 [-0.0045, +0.0024] | -0.0013 [-0.0059, +0.0032] | +0.0436 [+0.0393, +0.0481] |
| REGPOP, AP, RANDOM − FIRST | +0.0000 [-0.0001, +0.0001] | +0.0103 [+0.0078, +0.0129] | -0.0000 [-0.0001, +0.0000] | +0.0000 [-0.0001, +0.0001] | +0.0085 [+0.0066, +0.0105] |
| REGPOP, AP, LAST − FIRST | -0.0000 [-0.0001, +0.0001] | +0.0169 [+0.0135, +0.0205] | -0.0000 [-0.0001, +0.0001] | -0.0001 [-0.0002, +0.0001] | +0.0132 [+0.0108, +0.0156] |
| KNN, Hit@5 next, RANDOM − FIRST | +0.0075 [-0.0055, +0.0199] | +0.0382 [+0.0250, +0.0520] | +0.0051 [-0.0055, +0.0164] | +0.0034 [-0.0078, +0.0145] | +0.0196 [+0.0068, +0.0336] |
| KNN, Hit@5 next, LAST − FIRST | +0.0116 [-0.0062, +0.0297] | +0.0527 [+0.0332, +0.0714] | +0.0098 [-0.0058, +0.0248] | +0.0052 [-0.0111, +0.0213] | +0.0319 [+0.0143, +0.0499] |
| UBCF, Hit@5 next, RANDOM − FIRST | +0.0006 [-0.0103, +0.0117] | +0.0303 [+0.0192, +0.0418] | +0.0024 [-0.0091, +0.0134] | +0.0055 [-0.0050, +0.0155] | +0.0237 [+0.0105, +0.0363] |
| UBCF, Hit@5 next, LAST − FIRST | +0.0000 [-0.0155, +0.0157] | +0.0535 [+0.0376, +0.0692] | -0.0026 [-0.0183, +0.0127] | +0.0062 [-0.0093, +0.0215] | +0.0383 [+0.0213, +0.0554] |
| REGPOP, Hit@5 next, RANDOM − FIRST | -0.0000 [-0.0004, +0.0003] | -0.0114 [-0.0187, -0.0049] | -0.0001 [-0.0004, +0.0001] | -0.0001 [-0.0004, +0.0002] | -0.0072 [-0.0130, -0.0018] |
| REGPOP, Hit@5 next, LAST − FIRST | +0.0001 [-0.0003, +0.0006] | -0.0109 [-0.0206, -0.0017] | -0.0002 [-0.0008, +0.0001] | -0.0001 [-0.0007, +0.0005] | -0.0056 [-0.0141, +0.0021] |



==> anc/C-REPORT-review2.md <==
# Second round of review analyses — generated report (`review2_23.py render`)

Two-way intervals (page × reader), 2000 resamples, unadjusted. Exploratory.

Checks: 14326 registered units at *m* = 1, 3, 5 reproduced exactly; review23's means reproduced; R12's 2743 targets are the registered units at *m* = 5.

## R7 — AP, all later marks

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 7343 | 4240 | 2743 |
| POP (mean) | 0.3129 | 0.3154 | 0.3188 |
| REGPOP − POP | +0.0038 [+0.0005, +0.0071] | +0.0011 [-0.0016, +0.0037] | +0.0002 [-0.0023, +0.0027] |
| KNN − POP | -0.0031 [-0.0079, +0.0022] | -0.0049 [-0.0117, +0.0012] | -0.0080 [-0.0152, -0.0007] |
| UBCF − POP | -0.0018 [-0.0073, +0.0036] | -0.0039 [-0.0103, +0.0023] | -0.0060 [-0.0126, +0.0004] |
| ITEM − POP | +0.0001 [-0.0046, +0.0047] | -0.0045 [-0.0117, +0.0015] | -0.0036 [-0.0103, +0.0030] |
| BLEND − POP | +0.0038 [+0.0022, +0.0056] | +0.0034 [+0.0012, +0.0061] | +0.0022 [-0.0004, +0.0047] |
| LOCAL − POP | -0.0876 [-0.1028, -0.0726] | -0.0762 [-0.0929, -0.0594] | -0.0720 [-0.0899, -0.0533] |
| AHEAD − POP | -0.0269 [-0.0413, -0.0116] | -0.0014 [-0.0174, +0.0153] | +0.0107 [-0.0086, +0.0294] |
| PROXPOP 10 − POP | -0.0069 [-0.0169, +0.0040] | -0.0059 [-0.0165, +0.0054] | +0.0023 [-0.0095, +0.0148] |
| PROXPOP 20 − POP | +0.0050 [-0.0030, +0.0136] | +0.0032 [-0.0065, +0.0121] | +0.0112 [+0.0014, +0.0217] |
| PROXPOP 40 − POP | +0.0126 [+0.0066, +0.0187] | +0.0085 [+0.0018, +0.0162] | +0.0154 [+0.0073, +0.0240] |
| REGPOP b=10 − POP | +0.0042 [+0.0007, +0.0079] | +0.0016 [-0.0015, +0.0050] | +0.0010 [-0.0020, +0.0041] |
| REGPOP b=40 − POP | +0.0035 [+0.0017, +0.0054] | +0.0010 [-0.0009, +0.0028] | +0.0006 [-0.0011, +0.0023] |
| REGPOP shifted − POP | +0.0043 [+0.0010, +0.0078] | +0.0015 [-0.0015, +0.0045] | +0.0002 [-0.0022, +0.0026] |
| REGPOP window − POP | +0.0054 [+0.0023, +0.0088] | +0.0019 [-0.0006, +0.0044] | +0.0007 [-0.0013, +0.0029] |
| POP>UBCF − POP | +0.0036 [+0.0022, +0.0051] | +0.0034 [+0.0013, +0.0057] | +0.0023 [-0.0000, +0.0049] |
| POP>REGPOP − POP | +0.0030 [+0.0019, +0.0043] | +0.0013 [+0.0000, +0.0027] | +0.0001 [-0.0010, +0.0013] |
| REGPOP>UBCF − POP | +0.0055 [+0.0015, +0.0093] | +0.0019 [-0.0019, +0.0063] | +0.0003 [-0.0037, +0.0045] |
| REGBLEND − POP | +0.0055 [+0.0014, +0.0097] | +0.0018 [-0.0022, +0.0058] | +0.0002 [-0.0038, +0.0044] |
| KNN − REGPOP | -0.0070 [-0.0116, -0.0026] | -0.0061 [-0.0120, -0.0005] | -0.0082 [-0.0156, -0.0012] |
| UBCF − REGPOP | -0.0057 [-0.0104, -0.0010] | -0.0050 [-0.0107, -0.0001] | -0.0062 [-0.0120, -0.0006] |
| ITEM − REGPOP | -0.0037 [-0.0079, +0.0005] | -0.0057 [-0.0124, +0.0001] | -0.0038 [-0.0104, +0.0028] |
| BLEND − REGPOP | +0.0000 [-0.0030, +0.0034] | +0.0023 [-0.0006, +0.0053] | +0.0019 [-0.0009, +0.0047] |
| REGBLEND − REGPOP | +0.0016 [-0.0003, +0.0037] | +0.0007 [-0.0017, +0.0031] | -0.0001 [-0.0030, +0.0029] |
| REGPOP>UBCF − REGPOP | +0.0016 [-0.0001, +0.0037] | +0.0008 [-0.0015, +0.0033] | +0.0000 [-0.0028, +0.0031] |
| LOCAL − REGPOP | -0.0914 [-0.1055, -0.0771] | -0.0774 [-0.0929, -0.0622] | -0.0722 [-0.0889, -0.0555] |
| PROXPOP 20 − REGPOP | +0.0011 [-0.0058, +0.0085] | +0.0020 [-0.0065, +0.0103] | +0.0110 [+0.0011, +0.0209] |
| UBCF − PROXPOP 20 | -0.0068 [-0.0143, -0.0004] | -0.0071 [-0.0157, +0.0012] | -0.0172 [-0.0285, -0.0078] |
| KNN − PROXPOP 20 | -0.0081 [-0.0156, -0.0009] | -0.0081 [-0.0170, +0.0004] | -0.0192 [-0.0303, -0.0083] |
| UBCF − LOCAL | +0.0858 [+0.0723, +0.0992] | +0.0723 [+0.0579, +0.0861] | +0.0660 [+0.0493, +0.0825] |
| REGPOP − LOCAL | +0.0914 [+0.0776, +0.1055] | +0.0774 [+0.0619, +0.0925] | +0.0722 [+0.0538, +0.0900] |
| AHEAD − LOCAL | +0.0607 [+0.0555, +0.0656] | +0.0749 [+0.0687, +0.0807] | +0.0827 [+0.0759, +0.0894] |
| UBCF − AHEAD | +0.0251 [+0.0116, +0.0384] | -0.0025 [-0.0174, +0.0125] | -0.0167 [-0.0353, +0.0008] |
| REGPOP b=10 − REGPOP | +0.0004 [-0.0023, +0.0031] | +0.0005 [-0.0015, +0.0025] | +0.0007 [-0.0011, +0.0030] |
| REGPOP b=40 − REGPOP | -0.0004 [-0.0029, +0.0023] | -0.0001 [-0.0021, +0.0016] | +0.0004 [-0.0012, +0.0019] |
| REGPOP shifted − REGPOP | +0.0005 [-0.0026, +0.0035] | +0.0004 [-0.0017, +0.0026] | -0.0000 [-0.0021, +0.0018] |
| REGPOP window − REGPOP | +0.0016 [-0.0007, +0.0039] | +0.0008 [-0.0006, +0.0024] | +0.0005 [-0.0008, +0.0018] |
| BLEND − POP>UBCF | +0.0003 [-0.0006, +0.0012] | +0.0000 [-0.0005, +0.0008] | -0.0001 [-0.0007, +0.0003] |
| POP>UBCF − POP>REGPOP | +0.0006 [-0.0009, +0.0021] | +0.0021 [+0.0001, +0.0041] | +0.0022 [-0.0001, +0.0047] |

## R7 — NDCG@5, all later marks

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 7343 | 4240 | 2743 |
| POP (mean) | 0.3326 | 0.3338 | 0.3371 |
| REGPOP − POP | +0.0035 [-0.0017, +0.0088] | -0.0005 [-0.0063, +0.0050] | -0.0017 [-0.0074, +0.0044] |
| KNN − POP | -0.0105 [-0.0188, -0.0023] | -0.0145 [-0.0256, -0.0039] | -0.0223 [-0.0359, -0.0094] |
| UBCF − POP | -0.0108 [-0.0187, -0.0024] | -0.0166 [-0.0271, -0.0058] | -0.0215 [-0.0344, -0.0092] |
| ITEM − POP | -0.0041 [-0.0114, +0.0031] | -0.0113 [-0.0220, +0.0003] | -0.0111 [-0.0240, +0.0015] |
| BLEND − POP | +0.0039 [+0.0012, +0.0068] | +0.0029 [-0.0012, +0.0072] | -0.0001 [-0.0055, +0.0054] |
| LOCAL − POP | -0.1670 [-0.1874, -0.1455] | -0.1482 [-0.1720, -0.1246] | -0.1370 [-0.1632, -0.1082] |
| AHEAD − POP | -0.0839 [-0.1041, -0.0624] | -0.0572 [-0.0791, -0.0337] | -0.0419 [-0.0699, -0.0141] |
| PROXPOP 10 − POP | -0.0296 [-0.0442, -0.0144] | -0.0274 [-0.0448, -0.0083] | -0.0036 [-0.0240, +0.0156] |
| PROXPOP 20 − POP | -0.0072 [-0.0182, +0.0043] | -0.0110 [-0.0267, +0.0048] | +0.0098 [-0.0082, +0.0287] |
| PROXPOP 40 − POP | +0.0053 [-0.0043, +0.0147] | +0.0014 [-0.0115, +0.0143] | +0.0170 [+0.0014, +0.0326] |
| REGPOP b=10 − POP | +0.0026 [-0.0034, +0.0080] | -0.0007 [-0.0071, +0.0056] | -0.0014 [-0.0087, +0.0052] |
| REGPOP b=40 − POP | +0.0048 [+0.0013, +0.0084] | +0.0010 [-0.0037, +0.0051] | +0.0007 [-0.0042, +0.0049] |
| REGPOP shifted − POP | +0.0019 [-0.0038, +0.0076] | -0.0008 [-0.0068, +0.0048] | -0.0024 [-0.0086, +0.0032] |
| REGPOP window − POP | +0.0057 [+0.0004, +0.0106] | +0.0008 [-0.0046, +0.0061] | -0.0008 [-0.0062, +0.0045] |
| POP>UBCF − POP | +0.0035 [+0.0010, +0.0061] | +0.0039 [-0.0001, +0.0080] | +0.0009 [-0.0039, +0.0060] |
| POP>REGPOP − POP | +0.0041 [+0.0021, +0.0063] | +0.0015 [-0.0010, +0.0040] | -0.0004 [-0.0033, +0.0026] |
| REGPOP>UBCF − POP | +0.0030 [-0.0032, +0.0096] | -0.0028 [-0.0108, +0.0046] | -0.0059 [-0.0151, +0.0030] |
| REGBLEND − POP | +0.0033 [-0.0032, +0.0099] | -0.0035 [-0.0113, +0.0042] | -0.0060 [-0.0152, +0.0026] |
| KNN − REGPOP | -0.0140 [-0.0215, -0.0066] | -0.0140 [-0.0240, -0.0035] | -0.0207 [-0.0336, -0.0078] |
| UBCF − REGPOP | -0.0143 [-0.0217, -0.0069] | -0.0161 [-0.0261, -0.0062] | -0.0198 [-0.0305, -0.0086] |
| ITEM − REGPOP | -0.0076 [-0.0141, -0.0013] | -0.0107 [-0.0216, -0.0007] | -0.0094 [-0.0217, +0.0020] |
| BLEND − REGPOP | +0.0004 [-0.0047, +0.0056] | +0.0034 [-0.0021, +0.0089] | +0.0016 [-0.0046, +0.0074] |
| REGBLEND − REGPOP | -0.0003 [-0.0036, +0.0030] | -0.0030 [-0.0076, +0.0018] | -0.0043 [-0.0106, +0.0018] |
| REGPOP>UBCF − REGPOP | -0.0005 [-0.0036, +0.0026] | -0.0023 [-0.0069, +0.0025] | -0.0042 [-0.0102, +0.0015] |
| LOCAL − REGPOP | -0.1705 [-0.1901, -0.1510] | -0.1477 [-0.1700, -0.1242] | -0.1354 [-0.1617, -0.1075] |
| PROXPOP 20 − REGPOP | -0.0107 [-0.0216, +0.0006] | -0.0105 [-0.0243, +0.0039] | +0.0114 [-0.0067, +0.0287] |
| UBCF − PROXPOP 20 | -0.0036 [-0.0147, +0.0069] | -0.0056 [-0.0201, +0.0094] | -0.0313 [-0.0485, -0.0133] |
| KNN − PROXPOP 20 | -0.0033 [-0.0152, +0.0090] | -0.0035 [-0.0186, +0.0112] | -0.0321 [-0.0511, -0.0129] |
| UBCF − LOCAL | +0.1562 [+0.1379, +0.1745] | +0.1316 [+0.1098, +0.1532] | +0.1155 [+0.0884, +0.1419] |
| REGPOP − LOCAL | +0.1705 [+0.1516, +0.1895] | +0.1477 [+0.1236, +0.1708] | +0.1354 [+0.1098, +0.1624] |
| AHEAD − LOCAL | +0.0831 [+0.0753, +0.0904] | +0.0911 [+0.0828, +0.0993] | +0.0952 [+0.0853, +0.1059] |
| UBCF − AHEAD | +0.0731 [+0.0551, +0.0910] | +0.0405 [+0.0184, +0.0632] | +0.0204 [-0.0071, +0.0469] |
| REGPOP b=10 − REGPOP | -0.0009 [-0.0052, +0.0036] | -0.0001 [-0.0038, +0.0035] | +0.0002 [-0.0036, +0.0037] |
| REGPOP b=40 − REGPOP | +0.0013 [-0.0027, +0.0052] | +0.0015 [-0.0019, +0.0050] | +0.0023 [-0.0015, +0.0063] |
| REGPOP shifted − REGPOP | -0.0016 [-0.0065, +0.0031] | -0.0002 [-0.0042, +0.0040] | -0.0008 [-0.0053, +0.0034] |
| REGPOP window − REGPOP | +0.0022 [-0.0012, +0.0058] | +0.0014 [-0.0013, +0.0042] | +0.0008 [-0.0023, +0.0039] |
| BLEND − POP>UBCF | +0.0004 [-0.0009, +0.0019] | -0.0010 [-0.0023, +0.0001] | -0.0010 [-0.0026, +0.0004] |
| POP>UBCF − POP>REGPOP | -0.0006 [-0.0031, +0.0019] | +0.0025 [-0.0012, +0.0059] | +0.0012 [-0.0033, +0.0058] |

## R7 — Hit@5, all later marks

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 7343 | 4240 | 2743 |
| POP (mean) | 0.6325 | 0.6485 | 0.6601 |
| REGPOP − POP | +0.0099 [+0.0009, +0.0186] | +0.0053 [-0.0029, +0.0137] | +0.0027 [-0.0068, +0.0119] |
| KNN − POP | -0.0032 [-0.0148, +0.0088] | -0.0118 [-0.0290, +0.0044] | -0.0221 [-0.0454, -0.0002] |
| UBCF − POP | -0.0006 [-0.0143, +0.0141] | -0.0111 [-0.0295, +0.0068] | -0.0161 [-0.0392, +0.0066] |
| ITEM − POP | +0.0036 [-0.0087, +0.0161] | -0.0040 [-0.0201, +0.0130] | -0.0048 [-0.0264, +0.0154] |
| BLEND − POP | +0.0041 [-0.0013, +0.0097] | +0.0019 [-0.0068, +0.0111] | -0.0018 [-0.0132, +0.0087] |
| LOCAL − POP | -0.1926 [-0.2227, -0.1625] | -0.1740 [-0.2083, -0.1369] | -0.1464 [-0.1876, -0.1052] |
| AHEAD − POP | -0.0922 [-0.1208, -0.0632] | -0.0458 [-0.0795, -0.0118] | -0.0232 [-0.0634, +0.0163] |
| PROXPOP 10 − POP | -0.0074 [-0.0301, +0.0138] | -0.0123 [-0.0388, +0.0166] | +0.0264 [-0.0051, +0.0576] |
| PROXPOP 20 − POP | +0.0164 [-0.0016, +0.0351] | +0.0147 [-0.0081, +0.0391] | +0.0377 [+0.0096, +0.0680] |
| PROXPOP 40 − POP | +0.0264 [+0.0096, +0.0429] | +0.0210 [+0.0010, +0.0407] | +0.0376 [+0.0111, +0.0638] |
| REGPOP b=10 − POP | +0.0111 [+0.0013, +0.0212] | +0.0049 [-0.0049, +0.0149] | +0.0021 [-0.0100, +0.0128] |
| REGPOP b=40 − POP | +0.0101 [+0.0038, +0.0172] | +0.0052 [-0.0013, +0.0121] | +0.0036 [-0.0043, +0.0119] |
| REGPOP shifted − POP | +0.0115 [+0.0022, +0.0214] | +0.0059 [-0.0030, +0.0148] | +0.0031 [-0.0070, +0.0123] |
| REGPOP window − POP | +0.0138 [+0.0048, +0.0230] | +0.0074 [-0.0005, +0.0158] | +0.0029 [-0.0058, +0.0113] |
| POP>UBCF − POP | +0.0021 [-0.0029, +0.0067] | +0.0037 [-0.0043, +0.0118] | -0.0004 [-0.0107, +0.0102] |
| POP>REGPOP − POP | +0.0060 [+0.0017, +0.0100] | +0.0041 [-0.0004, +0.0088] | +0.0015 [-0.0044, +0.0074] |
| REGPOP>UBCF − POP | +0.0099 [+0.0001, +0.0201] | +0.0022 [-0.0105, +0.0145] | -0.0003 [-0.0145, +0.0145] |
| REGBLEND − POP | +0.0113 [+0.0003, +0.0223] | +0.0007 [-0.0117, +0.0139] | -0.0003 [-0.0156, +0.0148] |
| KNN − REGPOP | -0.0130 [-0.0256, -0.0012] | -0.0172 [-0.0342, -0.0012] | -0.0248 [-0.0481, -0.0023] |
| UBCF − REGPOP | -0.0104 [-0.0229, +0.0031] | -0.0164 [-0.0329, +0.0014] | -0.0188 [-0.0414, +0.0026] |
| ITEM − REGPOP | -0.0062 [-0.0187, +0.0058] | -0.0094 [-0.0249, +0.0060] | -0.0075 [-0.0277, +0.0127] |
| BLEND − REGPOP | -0.0058 [-0.0151, +0.0032] | -0.0034 [-0.0138, +0.0074] | -0.0045 [-0.0169, +0.0075] |
| REGBLEND − REGPOP | +0.0014 [-0.0051, +0.0084] | -0.0046 [-0.0145, +0.0057] | -0.0030 [-0.0150, +0.0090] |
| REGPOP>UBCF − REGPOP | +0.0001 [-0.0058, +0.0064] | -0.0031 [-0.0125, +0.0060] | -0.0030 [-0.0151, +0.0087] |
| LOCAL − REGPOP | -0.2025 [-0.2322, -0.1729] | -0.1793 [-0.2147, -0.1447] | -0.1491 [-0.1889, -0.1049] |
| PROXPOP 20 − REGPOP | +0.0065 [-0.0109, +0.0234] | +0.0093 [-0.0142, +0.0321] | +0.0350 [+0.0049, +0.0648] |
| UBCF − PROXPOP 20 | -0.0170 [-0.0350, +0.0013] | -0.0257 [-0.0511, -0.0002] | -0.0538 [-0.0860, -0.0228] |
| KNN − PROXPOP 20 | -0.0196 [-0.0384, -0.0017] | -0.0265 [-0.0511, -0.0024] | -0.0598 [-0.0907, -0.0293] |
| UBCF − LOCAL | +0.1921 [+0.1622, +0.2212] | +0.1629 [+0.1288, +0.1982] | +0.1303 [+0.0883, +0.1718] |
| REGPOP − LOCAL | +0.2025 [+0.1735, +0.2317] | +0.1793 [+0.1449, +0.2144] | +0.1491 [+0.1085, +0.1910] |
| AHEAD − LOCAL | +0.1004 [+0.0855, +0.1156] | +0.1281 [+0.1083, +0.1491] | +0.1232 [+0.0991, +0.1459] |
| UBCF − AHEAD | +0.0916 [+0.0638, +0.1184] | +0.0348 [+0.0016, +0.0701] | +0.0071 [-0.0329, +0.0491] |
| REGPOP b=10 − REGPOP | +0.0012 [-0.0068, +0.0088] | -0.0005 [-0.0065, +0.0054] | -0.0006 [-0.0091, +0.0073] |
| REGPOP b=40 − REGPOP | +0.0003 [-0.0067, +0.0071] | -0.0001 [-0.0062, +0.0065] | +0.0009 [-0.0059, +0.0079] |
| REGPOP shifted − REGPOP | +0.0016 [-0.0067, +0.0107] | +0.0006 [-0.0067, +0.0080] | +0.0004 [-0.0082, +0.0094] |
| REGPOP window − REGPOP | +0.0039 [-0.0026, +0.0108] | +0.0021 [-0.0030, +0.0073] | +0.0002 [-0.0060, +0.0070] |
| BLEND − POP>UBCF | +0.0020 [-0.0009, +0.0050] | -0.0017 [-0.0048, +0.0006] | -0.0014 [-0.0057, +0.0019] |
| POP>UBCF − POP>REGPOP | -0.0039 [-0.0088, +0.0014] | -0.0005 [-0.0081, +0.0072] | -0.0019 [-0.0116, +0.0077] |

## R7 — NDCG@5, next highlight

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 7343 | 4240 | 2743 |
| POP (mean) | 0.1538 | 0.1331 | 0.1207 |
| REGPOP − POP | +0.0238 [+0.0181, +0.0303] | +0.0141 [+0.0100, +0.0188] | +0.0103 [+0.0062, +0.0154] |
| KNN − POP | +0.0129 [+0.0044, +0.0212] | +0.0137 [+0.0041, +0.0231] | +0.0073 [-0.0044, +0.0190] |
| UBCF − POP | +0.0201 [+0.0095, +0.0307] | +0.0220 [+0.0115, +0.0326] | +0.0162 [+0.0054, +0.0276] |
| ITEM − POP | +0.0161 [+0.0073, +0.0246] | +0.0150 [+0.0051, +0.0246] | +0.0145 [+0.0024, +0.0268] |
| BLEND − POP | +0.0083 [+0.0049, +0.0116] | +0.0085 [+0.0043, +0.0129] | +0.0068 [+0.0017, +0.0121] |
| LOCAL − POP | +0.0781 [+0.0564, +0.1000] | +0.1292 [+0.1027, +0.1555] | +0.1714 [+0.1402, +0.2015] |
| AHEAD − POP | +0.1683 [+0.1450, +0.1927] | +0.2258 [+0.1991, +0.2542] | +0.2701 [+0.2377, +0.3036] |
| PROXPOP 10 − POP | +0.1438 [+0.1278, +0.1589] | +0.1608 [+0.1426, +0.1800] | +0.1922 [+0.1689, +0.2162] |
| PROXPOP 20 − POP | +0.1273 [+0.1143, +0.1418] | +0.1339 [+0.1187, +0.1495] | +0.1552 [+0.1355, +0.1752] |
| PROXPOP 40 − POP | +0.0972 [+0.0863, +0.1086] | +0.0994 [+0.0862, +0.1114] | +0.1152 [+0.0997, +0.1321] |
| REGPOP b=10 − POP | +0.0289 [+0.0220, +0.0363] | +0.0163 [+0.0113, +0.0216] | +0.0121 [+0.0067, +0.0181] |
| REGPOP b=40 − POP | +0.0146 [+0.0107, +0.0192] | +0.0090 [+0.0061, +0.0124] | +0.0060 [+0.0033, +0.0092] |
| REGPOP shifted − POP | +0.0269 [+0.0203, +0.0340] | +0.0132 [+0.0091, +0.0178] | +0.0099 [+0.0056, +0.0142] |
| REGPOP window − POP | +0.0261 [+0.0205, +0.0326] | +0.0141 [+0.0101, +0.0185] | +0.0093 [+0.0058, +0.0134] |
| POP>UBCF − POP | +0.0060 [+0.0032, +0.0088] | +0.0082 [+0.0043, +0.0123] | +0.0067 [+0.0018, +0.0118] |
| POP>REGPOP − POP | +0.0093 [+0.0071, +0.0116] | +0.0066 [+0.0042, +0.0092] | +0.0041 [+0.0015, +0.0069] |
| REGPOP>UBCF − POP | +0.0299 [+0.0227, +0.0377] | +0.0225 [+0.0158, +0.0294] | +0.0183 [+0.0109, +0.0265] |
| REGBLEND − POP | +0.0306 [+0.0235, +0.0386] | +0.0226 [+0.0158, +0.0295] | +0.0186 [+0.0109, +0.0260] |
| KNN − REGPOP | -0.0109 [-0.0205, -0.0016] | -0.0004 [-0.0102, +0.0097] | -0.0030 [-0.0151, +0.0095] |
| UBCF − REGPOP | -0.0036 [-0.0128, +0.0056] | +0.0078 [-0.0019, +0.0169] | +0.0059 [-0.0051, +0.0171] |
| ITEM − REGPOP | -0.0077 [-0.0152, -0.0000] | +0.0009 [-0.0089, +0.0106] | +0.0042 [-0.0077, +0.0154] |
| BLEND − REGPOP | -0.0155 [-0.0217, -0.0098] | -0.0056 [-0.0112, -0.0003] | -0.0035 [-0.0095, +0.0025] |
| REGBLEND − REGPOP | +0.0069 [+0.0028, +0.0109] | +0.0085 [+0.0037, +0.0136] | +0.0083 [+0.0021, +0.0148] |
| REGPOP>UBCF − REGPOP | +0.0062 [+0.0029, +0.0096] | +0.0084 [+0.0037, +0.0135] | +0.0080 [+0.0020, +0.0141] |
| LOCAL − REGPOP | +0.0544 [+0.0302, +0.0774] | +0.1151 [+0.0890, +0.1431] | +0.1611 [+0.1315, +0.1897] |
| PROXPOP 20 − REGPOP | +0.1036 [+0.0906, +0.1174] | +0.1198 [+0.1050, +0.1355] | +0.1449 [+0.1253, +0.1655] |
| UBCF − PROXPOP 20 | -0.1072 [-0.1216, -0.0940] | -0.1120 [-0.1283, -0.0957] | -0.1390 [-0.1595, -0.1174] |
| KNN − PROXPOP 20 | -0.1144 [-0.1282, -0.1014] | -0.1202 [-0.1364, -0.1044] | -0.1479 [-0.1696, -0.1272] |
| UBCF − LOCAL | -0.0580 [-0.0799, -0.0368] | -0.1073 [-0.1346, -0.0813] | -0.1552 [-0.1848, -0.1250] |
| REGPOP − LOCAL | -0.0544 [-0.0782, -0.0298] | -0.1151 [-0.1424, -0.0896] | -0.1611 [-0.1905, -0.1311] |
| AHEAD − LOCAL | +0.0902 [+0.0825, +0.0985] | +0.0966 [+0.0861, +0.1065] | +0.0987 [+0.0859, +0.1113] |
| UBCF − AHEAD | -0.1482 [-0.1742, -0.1239] | -0.2039 [-0.2311, -0.1752] | -0.2539 [-0.2843, -0.2230] |
| REGPOP b=10 − REGPOP | +0.0052 [-0.0007, +0.0112] | +0.0022 [-0.0018, +0.0064] | +0.0018 [-0.0025, +0.0055] |
| REGPOP b=40 − REGPOP | -0.0091 [-0.0134, -0.0050] | -0.0052 [-0.0087, -0.0020] | -0.0042 [-0.0085, -0.0010] |
| REGPOP shifted − REGPOP | +0.0031 [-0.0032, +0.0097] | -0.0009 [-0.0052, +0.0035] | -0.0004 [-0.0049, +0.0037] |
| REGPOP window − REGPOP | +0.0024 [-0.0023, +0.0072] | -0.0001 [-0.0033, +0.0030] | -0.0010 [-0.0043, +0.0017] |
| BLEND − POP>UBCF | +0.0022 [+0.0007, +0.0040] | +0.0004 [-0.0006, +0.0013] | +0.0002 [-0.0010, +0.0012] |
| POP>UBCF − POP>REGPOP | -0.0032 [-0.0060, -0.0004] | +0.0016 [-0.0023, +0.0057] | +0.0026 [-0.0022, +0.0073] |

## R7 — Hit@5, next highlight

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 7343 | 4240 | 2743 |
| POP (mean) | 0.2565 | 0.2289 | 0.2132 |
| REGPOP − POP | +0.0333 [+0.0243, +0.0424] | +0.0216 [+0.0150, +0.0292] | +0.0127 [+0.0055, +0.0201] |
| KNN − POP | +0.0201 [+0.0072, +0.0331] | +0.0218 [+0.0073, +0.0365] | +0.0106 [-0.0079, +0.0298] |
| UBCF − POP | +0.0297 [+0.0141, +0.0459] | +0.0336 [+0.0163, +0.0496] | +0.0249 [+0.0075, +0.0442] |
| ITEM − POP | +0.0248 [+0.0105, +0.0395] | +0.0243 [+0.0068, +0.0403] | +0.0215 [+0.0035, +0.0410] |
| BLEND − POP | +0.0118 [+0.0059, +0.0183] | +0.0118 [+0.0035, +0.0205] | +0.0085 [-0.0012, +0.0176] |
| LOCAL − POP | +0.1215 [+0.0895, +0.1538] | +0.1832 [+0.1464, +0.2201] | +0.2383 [+0.1955, +0.2813] |
| AHEAD − POP | +0.2147 [+0.1836, +0.2458] | +0.3015 [+0.2639, +0.3388] | +0.3522 [+0.3110, +0.3911] |
| PROXPOP 10 − POP | +0.2037 [+0.1804, +0.2253] | +0.2271 [+0.2010, +0.2546] | +0.2690 [+0.2343, +0.3028] |
| PROXPOP 20 − POP | +0.1829 [+0.1628, +0.2036] | +0.1932 [+0.1696, +0.2162] | +0.2180 [+0.1872, +0.2466] |
| PROXPOP 40 − POP | +0.1449 [+0.1276, +0.1619] | +0.1465 [+0.1262, +0.1673] | +0.1645 [+0.1402, +0.1913] |
| REGPOP b=10 − POP | +0.0403 [+0.0295, +0.0509] | +0.0238 [+0.0151, +0.0328] | +0.0153 [+0.0063, +0.0251] |
| REGPOP b=40 − POP | +0.0216 [+0.0152, +0.0284] | +0.0137 [+0.0090, +0.0195] | +0.0086 [+0.0041, +0.0144] |
| REGPOP shifted − POP | +0.0403 [+0.0304, +0.0515] | +0.0191 [+0.0121, +0.0271] | +0.0146 [+0.0076, +0.0226] |
| REGPOP window − POP | +0.0377 [+0.0285, +0.0478] | +0.0203 [+0.0140, +0.0270] | +0.0131 [+0.0071, +0.0205] |
| POP>UBCF − POP | +0.0081 [+0.0031, +0.0130] | +0.0118 [+0.0036, +0.0198] | +0.0080 [-0.0010, +0.0169] |
| POP>REGPOP − POP | +0.0135 [+0.0096, +0.0176] | +0.0092 [+0.0052, +0.0136] | +0.0052 [+0.0008, +0.0102] |
| REGPOP>UBCF − POP | +0.0415 [+0.0309, +0.0534] | +0.0325 [+0.0204, +0.0453] | +0.0252 [+0.0122, +0.0394] |
| REGBLEND − POP | +0.0434 [+0.0320, +0.0556] | +0.0322 [+0.0205, +0.0443] | +0.0263 [+0.0129, +0.0409] |
| KNN − REGPOP | -0.0131 [-0.0266, -0.0001] | +0.0001 [-0.0151, +0.0148] | -0.0021 [-0.0217, +0.0183] |
| UBCF − REGPOP | -0.0035 [-0.0170, +0.0107] | +0.0119 [-0.0037, +0.0271] | +0.0122 [-0.0075, +0.0316] |
| ITEM − REGPOP | -0.0085 [-0.0209, +0.0040] | +0.0027 [-0.0125, +0.0195] | +0.0088 [-0.0104, +0.0275] |
| BLEND − REGPOP | -0.0214 [-0.0313, -0.0119] | -0.0098 [-0.0189, -0.0003] | -0.0042 [-0.0157, +0.0064] |
| REGBLEND − REGPOP | +0.0101 [+0.0036, +0.0170] | +0.0105 [+0.0011, +0.0200] | +0.0136 [+0.0028, +0.0245] |
| REGPOP>UBCF − REGPOP | +0.0082 [+0.0022, +0.0144] | +0.0108 [+0.0021, +0.0200] | +0.0125 [+0.0018, +0.0230] |
| LOCAL − REGPOP | +0.0882 [+0.0580, +0.1211] | +0.1616 [+0.1263, +0.1981] | +0.2256 [+0.1855, +0.2664] |
| PROXPOP 20 − REGPOP | +0.1496 [+0.1305, +0.1693] | +0.1716 [+0.1489, +0.1941] | +0.2053 [+0.1778, +0.2337] |
| UBCF − PROXPOP 20 | -0.1532 [-0.1739, -0.1323] | -0.1596 [-0.1839, -0.1357] | -0.1931 [-0.2257, -0.1629] |
| KNN − PROXPOP 20 | -0.1628 [-0.1833, -0.1427] | -0.1714 [-0.1962, -0.1471] | -0.2074 [-0.2411, -0.1752] |
| UBCF − LOCAL | -0.0917 [-0.1233, -0.0611] | -0.1496 [-0.1862, -0.1151] | -0.2134 [-0.2581, -0.1712] |
| REGPOP − LOCAL | -0.0882 [-0.1221, -0.0564] | -0.1616 [-0.1983, -0.1272] | -0.2256 [-0.2682, -0.1838] |
| AHEAD − LOCAL | +0.0933 [+0.0781, +0.1076] | +0.1183 [+0.0984, +0.1386] | +0.1139 [+0.0894, +0.1393] |
| UBCF − AHEAD | -0.1850 [-0.2174, -0.1539] | -0.2680 [-0.3066, -0.2300] | -0.3273 [-0.3687, -0.2828] |
| REGPOP b=10 − REGPOP | +0.0071 [-0.0014, +0.0158] | +0.0021 [-0.0048, +0.0088] | +0.0026 [-0.0037, +0.0093] |
| REGPOP b=40 − REGPOP | -0.0117 [-0.0177, -0.0055] | -0.0080 [-0.0136, -0.0033] | -0.0041 [-0.0104, +0.0019] |
| REGPOP shifted − REGPOP | +0.0070 [-0.0015, +0.0162] | -0.0026 [-0.0092, +0.0043] | +0.0019 [-0.0055, +0.0088] |
| REGPOP window − REGPOP | +0.0044 [-0.0022, +0.0119] | -0.0013 [-0.0058, +0.0035] | +0.0004 [-0.0048, +0.0053] |
| BLEND − POP>UBCF | +0.0037 [+0.0006, +0.0072] | +0.0001 [-0.0017, +0.0021] | +0.0005 [-0.0023, +0.0034] |
| POP>UBCF − POP>REGPOP | -0.0054 [-0.0106, -0.0003] | +0.0025 [-0.0047, +0.0098] | +0.0028 [-0.0059, +0.0119] |

## R9 — how much popularity leaves undecided

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| top five not determined by POP (share of units) | 0.746 | 0.761 | 0.763 |
| candidates no pool reader marked (mean share) | 0.426 | 0.431 | 0.436 |

## R10 — the blend, tuned with labels that end before the split

- reveals before the split at *m* = 1: 6978; of them with a label before the split: 6975
- mean BLEND − POP by λ on those: λ = 0.1: +0.0036, λ = 0.2: +0.0036, λ = 0.3: +0.0035, λ = 0.5: +0.0025
- λ chosen: 0.2; the same as REVIEW.md's: True
- BLEND(λ chosen) − POP on the units after the split: *m* = 1: +0.0086 [+0.0025, +0.0159] (365 units); *m* = 3: +0.0073 [-0.0028, +0.0208] (232 units); *m* = 5: +0.0035 [-0.0082, +0.0148] (170 units)

Fixed comparisons on the units after the split:

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 365 | 232 | 170 |
| REGPOP − POP, ap | +0.0067 [-0.0049, +0.0208] | +0.0082 [-0.0058, +0.0274] | +0.0041 [-0.0026, +0.0123] |
| BLEND − POP, ap | +0.0086 [+0.0021, +0.0153] | +0.0073 [-0.0026, +0.0204] | +0.0035 [-0.0083, +0.0150] |
| REGPOP − POP, hitNext | +0.0506 [+0.0173, +0.0916] | +0.0403 [+0.0110, +0.0833] | +0.0214 [+0.0003, +0.0573] |
| UBCF − POP, hitNext | +0.1002 [+0.0411, +0.1669] | +0.0990 [+0.0231, +0.1789] | +0.0745 [-0.0053, +0.1578] |
| UBCF − REGPOP, hitNext | +0.0496 [-0.0107, +0.1078] | +0.0588 [-0.0097, +0.1339] | +0.0531 [-0.0245, +0.1407] |

## R11 — where a positively similar earlier reader exists

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| share with none (KNN and UBCF rank as POP) | 0.158 | 0.034 | 0.016 |
| share with one or two | 0.332 | 0.193 | 0.141 |
| share with three or more | 0.510 | 0.773 | 0.843 |
| median number | 3.000 | 5.000 | 5.000 |
| units, one or two | 2440 | 817 | 388 |
| one or two: KNN − POP, ap | -0.0003 [-0.0067, +0.0067] | +0.0041 [-0.0038, +0.0126] | +0.0059 [-0.0028, +0.0154] |
| one or two: UBCF − POP, ap | -0.0027 [-0.0097, +0.0047] | +0.0040 [-0.0047, +0.0134] | +0.0038 [-0.0094, +0.0152] |
| one or two: UBCF − REGPOP, ap | -0.0076 [-0.0151, -0.0005] | +0.0007 [-0.0082, +0.0093] | -0.0010 [-0.0132, +0.0103] |
| one or two: UBCF − POP, hitNext | +0.0208 [+0.0003, +0.0403] | +0.0289 [+0.0003, +0.0578] | +0.0224 [-0.0136, +0.0627] |
| one or two: REGPOP − POP, hitNext | +0.0286 [+0.0168, +0.0410] | +0.0264 [+0.0126, +0.0432] | +0.0228 [-0.0000, +0.0519] |
| one or two: UBCF − REGPOP, hitNext | -0.0078 [-0.0275, +0.0119] | +0.0025 [-0.0280, +0.0304] | -0.0004 [-0.0377, +0.0372] |
| one or two: KNN − REGPOP, hitNext | -0.0058 [-0.0246, +0.0127] | -0.0004 [-0.0263, +0.0241] | -0.0063 [-0.0388, +0.0218] |
| units, three or more | 3742 | 3277 | 2311 |
| three or more: KNN − POP, ap | -0.0059 [-0.0140, +0.0024] | -0.0074 [-0.0156, +0.0002] | -0.0105 [-0.0199, -0.0018] |
| three or more: UBCF − POP, ap | -0.0018 [-0.0106, +0.0075] | -0.0060 [-0.0140, +0.0016] | -0.0078 [-0.0153, -0.0003] |
| three or more: UBCF − REGPOP, ap | -0.0053 [-0.0134, +0.0026] | -0.0067 [-0.0138, -0.0001] | -0.0071 [-0.0133, -0.0001] |
| three or more: UBCF − POP, hitNext | +0.0448 [+0.0179, +0.0700] | +0.0362 [+0.0154, +0.0564] | +0.0258 [+0.0047, +0.0475] |
| three or more: REGPOP − POP, hitNext | +0.0371 [+0.0238, +0.0517] | +0.0206 [+0.0129, +0.0285] | +0.0108 [+0.0038, +0.0191] |
| three or more: UBCF − REGPOP, hitNext | +0.0077 [-0.0162, +0.0297] | +0.0156 [-0.0027, +0.0339] | +0.0150 [-0.0058, +0.0373] |
| three or more: KNN − REGPOP, hitNext | -0.0124 [-0.0329, +0.0092] | +0.0011 [-0.0163, +0.0198] | -0.0010 [-0.0224, +0.0219] |

## R12 — fixed labels: the cut, candidates, positives and pool of the unit at *m* = 5 (2743 targets)

Reveal 1 of the first 5 highlights:

| | value |
|---|---|
| KNN − POP, ap, FIRST | -0.0095 [-0.0155, -0.0042] |
| KNN − POP, ap, RANDOM | -0.0073 [-0.0123, -0.0026] |
| KNN − POP, ap, LAST | -0.0011 [-0.0069, +0.0046] |
| KNN, ap, RANDOM − FIRST | +0.0022 [-0.0025, +0.0070] |
| KNN, ap, LAST − FIRST | +0.0084 [+0.0015, +0.0152] |
| KNN, ap, LAST − RANDOM | +0.0062 [+0.0013, +0.0113] |
| KNN − POP, hitNext, FIRST | -0.0039 [-0.0183, +0.0107] |
| KNN − POP, hitNext, RANDOM | +0.0091 [-0.0051, +0.0223] |
| KNN − POP, hitNext, LAST | +0.0293 [+0.0110, +0.0475] |
| KNN, hitNext, RANDOM − FIRST | +0.0129 [-0.0010, +0.0276] |
| KNN, hitNext, LAST − FIRST | +0.0332 [+0.0134, +0.0544] |
| KNN, hitNext, LAST − RANDOM | +0.0203 [+0.0060, +0.0351] |
| UBCF − POP, ap, FIRST | -0.0138 [-0.0213, -0.0072] |
| UBCF − POP, ap, RANDOM | -0.0096 [-0.0155, -0.0039] |
| UBCF − POP, ap, LAST | -0.0009 [-0.0077, +0.0059] |
| UBCF, ap, RANDOM − FIRST | +0.0042 [-0.0008, +0.0092] |
| UBCF, ap, LAST − FIRST | +0.0129 [+0.0048, +0.0212] |
| UBCF, ap, LAST − RANDOM | +0.0087 [+0.0032, +0.0148] |
| UBCF − POP, hitNext, FIRST | -0.0039 [-0.0215, +0.0129] |
| UBCF − POP, hitNext, RANDOM | +0.0139 [-0.0014, +0.0289] |
| UBCF − POP, hitNext, LAST | +0.0358 [+0.0156, +0.0568] |
| UBCF, hitNext, RANDOM − FIRST | +0.0179 [+0.0023, +0.0328] |
| UBCF, hitNext, LAST − FIRST | +0.0398 [+0.0171, +0.0622] |
| UBCF, hitNext, LAST − RANDOM | +0.0219 [+0.0055, +0.0390] |
| REGPOP − POP, ap, FIRST | -0.0078 [-0.0130, -0.0033] |
| REGPOP − POP, ap, RANDOM | -0.0016 [-0.0055, +0.0021] |
| REGPOP − POP, ap, LAST | +0.0072 [+0.0036, +0.0111] |
| REGPOP, ap, RANDOM − FIRST | +0.0062 [+0.0034, +0.0092] |
| REGPOP, ap, LAST − FIRST | +0.0150 [+0.0100, +0.0206] |
| REGPOP, ap, LAST − RANDOM | +0.0088 [+0.0054, +0.0127] |
| REGPOP − POP, hitNext, FIRST | -0.0013 [-0.0122, +0.0087] |
| REGPOP − POP, hitNext, RANDOM | +0.0095 [+0.0004, +0.0197] |
| REGPOP − POP, hitNext, LAST | +0.0323 [+0.0210, +0.0450] |
| REGPOP, hitNext, RANDOM − FIRST | +0.0108 [+0.0041, +0.0175] |
| REGPOP, hitNext, LAST − FIRST | +0.0336 [+0.0215, +0.0479] |
| REGPOP, hitNext, LAST − RANDOM | +0.0228 [+0.0139, +0.0326] |
| LOCAL − POP, ap, FIRST | -0.1505 [-0.1680, -0.1336] |
| LOCAL − POP, ap, RANDOM | -0.1245 [-0.1412, -0.1079] |
| LOCAL − POP, ap, LAST | -0.0720 [-0.0903, -0.0536] |
| LOCAL, ap, RANDOM − FIRST | +0.0260 [+0.0212, +0.0308] |
| LOCAL, ap, LAST − FIRST | +0.0785 [+0.0687, +0.0891] |
| LOCAL, ap, LAST − RANDOM | +0.0525 [+0.0451, +0.0600] |
| LOCAL − POP, hitNext, FIRST | -0.1218 [-0.1535, -0.0887] |
| LOCAL − POP, hitNext, RANDOM | -0.0067 [-0.0420, +0.0262] |
| LOCAL − POP, hitNext, LAST | +0.2383 [+0.1979, +0.2803] |
| LOCAL, hitNext, RANDOM − FIRST | +0.1151 [+0.0961, +0.1338] |
| LOCAL, hitNext, LAST − FIRST | +0.3601 [+0.3221, +0.3967] |
| LOCAL, hitNext, LAST − RANDOM | +0.2451 [+0.2176, +0.2736] |
| PROXPOP 20 − POP, ap, FIRST | -0.0652 [-0.0782, -0.0526] |
| PROXPOP 20 − POP, ap, RANDOM | -0.0354 [-0.0467, -0.0239] |
| PROXPOP 20 − POP, ap, LAST | +0.0112 [+0.0010, +0.0220] |
| PROXPOP 20, ap, RANDOM − FIRST | +0.0299 [+0.0241, +0.0358] |
| PROXPOP 20, ap, LAST − FIRST | +0.0765 [+0.0645, +0.0889] |
| PROXPOP 20, ap, LAST − RANDOM | +0.0466 [+0.0387, +0.0559] |
| PROXPOP 20 − POP, hitNext, FIRST | -0.0025 [-0.0302, +0.0270] |
| PROXPOP 20 − POP, hitNext, RANDOM | +0.0788 [+0.0545, +0.1048] |
| PROXPOP 20 − POP, hitNext, LAST | +0.2180 [+0.1882, +0.2483] |
| PROXPOP 20, hitNext, RANDOM − FIRST | +0.0813 [+0.0636, +0.0986] |
| PROXPOP 20, hitNext, LAST − FIRST | +0.2205 [+0.1879, +0.2532] |
| PROXPOP 20, hitNext, LAST − RANDOM | +0.1392 [+0.1171, +0.1641] |

Reveal 3 of the first 5 highlights:

| | value |
|---|---|
| KNN − POP, ap, FIRST | -0.0110 [-0.0180, -0.0042] |
| KNN − POP, ap, RANDOM | -0.0085 [-0.0146, -0.0024] |
| KNN − POP, ap, LAST | -0.0025 [-0.0090, +0.0036] |
| KNN, ap, RANDOM − FIRST | +0.0025 [-0.0017, +0.0067] |
| KNN, ap, LAST − FIRST | +0.0084 [+0.0019, +0.0147] |
| KNN, ap, LAST − RANDOM | +0.0060 [+0.0016, +0.0105] |
| KNN − POP, hitNext, FIRST | -0.0030 [-0.0203, +0.0137] |
| KNN − POP, hitNext, RANDOM | +0.0116 [-0.0038, +0.0272] |
| KNN − POP, hitNext, LAST | +0.0346 [+0.0155, +0.0538] |
| KNN, hitNext, RANDOM − FIRST | +0.0146 [+0.0020, +0.0286] |
| KNN, hitNext, LAST − FIRST | +0.0376 [+0.0163, +0.0601] |
| KNN, hitNext, LAST − RANDOM | +0.0230 [+0.0076, +0.0390] |
| UBCF − POP, ap, FIRST | -0.0143 [-0.0217, -0.0067] |
| UBCF − POP, ap, RANDOM | -0.0072 [-0.0137, -0.0012] |
| UBCF − POP, ap, LAST | -0.0019 [-0.0084, +0.0043] |
| UBCF, ap, RANDOM − FIRST | +0.0070 [+0.0029, +0.0115] |
| UBCF, ap, LAST − FIRST | +0.0123 [+0.0064, +0.0184] |
| UBCF, ap, LAST − RANDOM | +0.0053 [+0.0015, +0.0091] |
| UBCF − POP, hitNext, FIRST | +0.0012 [-0.0175, +0.0197] |
| UBCF − POP, hitNext, RANDOM | +0.0231 [+0.0072, +0.0402] |
| UBCF − POP, hitNext, LAST | +0.0399 [+0.0212, +0.0608] |
| UBCF, hitNext, RANDOM − FIRST | +0.0218 [+0.0086, +0.0352] |
| UBCF, hitNext, LAST − FIRST | +0.0387 [+0.0188, +0.0593] |
| UBCF, hitNext, LAST − RANDOM | +0.0168 [+0.0029, +0.0308] |
| REGPOP − POP, ap, FIRST | -0.0033 [-0.0070, +0.0000] |
| REGPOP − POP, ap, RANDOM | -0.0001 [-0.0029, +0.0026] |
| REGPOP − POP, ap, LAST | +0.0022 [-0.0005, +0.0052] |
| REGPOP, ap, RANDOM − FIRST | +0.0032 [+0.0014, +0.0055] |
| REGPOP, ap, LAST − FIRST | +0.0056 [+0.0027, +0.0087] |
| REGPOP, ap, LAST − RANDOM | +0.0024 [+0.0007, +0.0039] |
| REGPOP − POP, hitNext, FIRST | +0.0033 [-0.0062, +0.0128] |
| REGPOP − POP, hitNext, RANDOM | +0.0107 [+0.0035, +0.0186] |
| REGPOP − POP, hitNext, LAST | +0.0179 [+0.0098, +0.0271] |
| REGPOP, hitNext, RANDOM − FIRST | +0.0074 [+0.0022, +0.0138] |
| REGPOP, hitNext, LAST − FIRST | +0.0146 [+0.0062, +0.0245] |
| REGPOP, hitNext, LAST − RANDOM | +0.0072 [+0.0024, +0.0128] |
| LOCAL − POP, ap, FIRST | -0.1366 [-0.1536, -0.1190] |
| LOCAL − POP, ap, RANDOM | -0.0920 [-0.1099, -0.0743] |
| LOCAL − POP, ap, LAST | -0.0720 [-0.0904, -0.0543] |
| LOCAL, ap, RANDOM − FIRST | +0.0447 [+0.0374, +0.0518] |
| LOCAL, ap, LAST − FIRST | +0.0646 [+0.0560, +0.0739] |
| LOCAL, ap, LAST − RANDOM | +0.0200 [+0.0166, +0.0237] |
| LOCAL − POP, hitNext, FIRST | -0.0736 [-0.1100, -0.0397] |
| LOCAL − POP, hitNext, RANDOM | +0.1407 [+0.1018, +0.1782] |
| LOCAL − POP, hitNext, LAST | +0.2383 [+0.1947, +0.2815] |
| LOCAL, hitNext, RANDOM − FIRST | +0.2143 [+0.1891, +0.2390] |
| LOCAL, hitNext, LAST − FIRST | +0.3119 [+0.2788, +0.3446] |
| LOCAL, hitNext, LAST − RANDOM | +0.0976 [+0.0834, +0.1126] |
| PROXPOP 20 − POP, ap, FIRST | -0.0445 [-0.0559, -0.0321] |
| PROXPOP 20 − POP, ap, RANDOM | -0.0036 [-0.0132, +0.0070] |
| PROXPOP 20 − POP, ap, LAST | +0.0112 [+0.0006, +0.0221] |
| PROXPOP 20, ap, RANDOM − FIRST | +0.0410 [+0.0336, +0.0489] |
| PROXPOP 20, ap, LAST − FIRST | +0.0558 [+0.0461, +0.0663] |
| PROXPOP 20, ap, LAST − RANDOM | +0.0148 [+0.0112, +0.0187] |
| PROXPOP 20 − POP, hitNext, FIRST | +0.0635 [+0.0368, +0.0940] |
| PROXPOP 20 − POP, hitNext, RANDOM | +0.1723 [+0.1444, +0.2006] |
| PROXPOP 20 − POP, hitNext, LAST | +0.2180 [+0.1886, +0.2464] |
| PROXPOP 20, hitNext, RANDOM − FIRST | +0.1088 [+0.0875, +0.1294] |
| PROXPOP 20, hitNext, LAST − FIRST | +0.1545 [+0.1284, +0.1817] |
| PROXPOP 20, hitNext, LAST − RANDOM | +0.0457 [+0.0345, +0.0573] |

### R12, KNN as first computed (superseded)

KNN breaks ties among equally similar earlier readers at random. Above, one random order per target serves every arm
and draw. As first computed, the order was drawn afresh for every arm and draw, so the arms differed in KNN's tie-breaking
as well as in its input. Those values, on the same resampling seeds:

| | 1 of 5 shown | 3 of 5 shown |
|---|---|---|
| KNN − POP, ap, FIRST | -0.0090 [-0.0148, -0.0035] | -0.0110 [-0.0179, -0.0043] |
| KNN − POP, ap, RANDOM | -0.0073 [-0.0123, -0.0026] | -0.0084 [-0.0145, -0.0024] |
| KNN − POP, ap, LAST | -0.0014 [-0.0075, +0.0045] | -0.0025 [-0.0089, +0.0035] |
| KNN, ap, RANDOM − FIRST | +0.0017 [-0.0031, +0.0065] | +0.0026 [-0.0015, +0.0069] |
| KNN, ap, LAST − FIRST | +0.0075 [+0.0006, +0.0143] | +0.0086 [+0.0018, +0.0149] |
| KNN, ap, LAST − RANDOM | +0.0059 [+0.0009, +0.0112] | +0.0060 [+0.0017, +0.0107] |
| KNN − POP, hitNext, FIRST | -0.0038 [-0.0186, +0.0109] | -0.0037 [-0.0209, +0.0132] |
| KNN − POP, hitNext, RANDOM | +0.0095 [-0.0041, +0.0227] | +0.0110 [-0.0043, +0.0266] |
| KNN − POP, hitNext, LAST | +0.0298 [+0.0111, +0.0478] | +0.0341 [+0.0155, +0.0533] |
| KNN, hitNext, RANDOM − FIRST | +0.0133 [-0.0012, +0.0282] | +0.0148 [+0.0015, +0.0290] |
| KNN, hitNext, LAST − FIRST | +0.0335 [+0.0136, +0.0545] | +0.0378 [+0.0165, +0.0609] |
| KNN, hitNext, LAST − RANDOM | +0.0203 [+0.0056, +0.0353] | +0.0230 [+0.0080, +0.0387] |

## R15 (Addendum 1) — similarity added to the distance-discounted popularity

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| PROXBLEND − PROXPOP 20, AP, all later marks | +0.0045 [+0.0026, +0.0063] | +0.0043 [+0.0022, +0.0063] | +0.0043 [+0.0021, +0.0065] |
| PROXBLEND − POP, AP, all later marks | +0.0094 [+0.0016, +0.0170] | +0.0075 [-0.0009, +0.0166] | +0.0155 [+0.0059, +0.0257] |
| PROXBLEND − UBCF, AP, all later marks | +0.0113 [+0.0050, +0.0178] | +0.0114 [+0.0038, +0.0184] | +0.0215 [+0.0124, +0.0315] |
| PROXBLEND − PROXPOP 20, NDCG@5, all later marks | +0.0045 [+0.0014, +0.0075] | +0.0038 [-0.0002, +0.0077] | +0.0013 [-0.0031, +0.0055] |
| PROXBLEND − POP, NDCG@5, all later marks | -0.0027 [-0.0148, +0.0097] | -0.0072 [-0.0214, +0.0069] | +0.0110 [-0.0062, +0.0291] |
| PROXBLEND − UBCF, NDCG@5, all later marks | +0.0082 [-0.0020, +0.0185] | +0.0094 [-0.0039, +0.0230] | +0.0325 [+0.0161, +0.0489] |
| PROXBLEND − PROXPOP 20, Hit@5, all later marks | +0.0059 [-0.0010, +0.0127] | +0.0028 [-0.0067, +0.0123] | -0.0038 [-0.0149, +0.0072] |
| PROXBLEND − POP, Hit@5, all later marks | +0.0223 [+0.0034, +0.0414] | +0.0174 [-0.0054, +0.0404] | +0.0339 [+0.0053, +0.0615] |
| PROXBLEND − UBCF, Hit@5, all later marks | +0.0229 [+0.0059, +0.0401] | +0.0285 [+0.0056, +0.0522] | +0.0500 [+0.0206, +0.0807] |
| PROXBLEND − PROXPOP 20, NDCG@5, next highlight | -0.0025 [-0.0063, +0.0012] | -0.0081 [-0.0129, -0.0034] | -0.0095 [-0.0151, -0.0042] |
| PROXBLEND − POP, NDCG@5, next highlight | +0.1248 [+0.1112, +0.1384] | +0.1259 [+0.1112, +0.1413] | +0.1457 [+0.1279, +0.1654] |
| PROXBLEND − UBCF, NDCG@5, next highlight | +0.1046 [+0.0916, +0.1171] | +0.1039 [+0.0888, +0.1194] | +0.1296 [+0.1100, +0.1491] |
| PROXBLEND − PROXPOP 20, Hit@5, next highlight | -0.0042 [-0.0118, +0.0031] | -0.0097 [-0.0197, +0.0002] | -0.0128 [-0.0244, -0.0011] |
| PROXBLEND − POP, Hit@5, next highlight | +0.1786 [+0.1595, +0.1995] | +0.1835 [+0.1598, +0.2057] | +0.2052 [+0.1768, +0.2349] |
| PROXBLEND − UBCF, Hit@5, next highlight | +0.1489 [+0.1305, +0.1686] | +0.1499 [+0.1270, +0.1743] | +0.1803 [+0.1507, +0.2109] |

## R13 — where the page text matches what readers highlighted

The page share is over the organic highlights of the readers in the page's record. A reader none of whose
highlights anchored has no record, so their highlights are not in it.

**every highlight of the target anchored**

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 3900 | 2172 | 1372 |
| pages | 1123 | 817 | 610 |
| KNN − POP, ap | -0.0005 [-0.0075, +0.0064] | -0.0034 [-0.0123, +0.0058] | -0.0078 [-0.0188, +0.0021] |
| UBCF − POP, ap | +0.0043 [-0.0036, +0.0124] | -0.0012 [-0.0100, +0.0082] | -0.0061 [-0.0158, +0.0031] |
| REGPOP − POP, ap | +0.0059 [+0.0013, +0.0108] | +0.0013 [-0.0028, +0.0055] | +0.0002 [-0.0028, +0.0033] |
| REGPOP − POP, hitNext | +0.0299 [+0.0184, +0.0425] | +0.0166 [+0.0084, +0.0261] | +0.0086 [-0.0009, +0.0196] |
| UBCF − POP, hitNext | +0.0284 [+0.0084, +0.0484] | +0.0264 [+0.0038, +0.0517] | +0.0121 [-0.0149, +0.0401] |
| UBCF − REGPOP, hitNext | -0.0015 [-0.0192, +0.0169] | +0.0098 [-0.0123, +0.0315] | +0.0035 [-0.0248, +0.0300] |

**pages where at least 0.9 of organic highlights anchored**

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 3283 | 2197 | 1559 |
| pages | 614 | 528 | 461 |
| KNN − POP, ap | -0.0048 [-0.0119, +0.0023] | -0.0058 [-0.0136, +0.0018] | -0.0082 [-0.0171, +0.0001] |
| UBCF − POP, ap | -0.0029 [-0.0109, +0.0046] | -0.0048 [-0.0130, +0.0031] | -0.0081 [-0.0168, +0.0002] |
| REGPOP − POP, ap | +0.0029 [-0.0014, +0.0074] | +0.0005 [-0.0034, +0.0049] | -0.0005 [-0.0034, +0.0023] |
| REGPOP − POP, hitNext | +0.0299 [+0.0179, +0.0437] | +0.0231 [+0.0135, +0.0329] | +0.0143 [+0.0051, +0.0263] |
| UBCF − POP, hitNext | +0.0316 [+0.0095, +0.0529] | +0.0363 [+0.0131, +0.0598] | +0.0264 [+0.0013, +0.0519] |
| UBCF − REGPOP, hitNext | +0.0017 [-0.0177, +0.0224] | +0.0133 [-0.0097, +0.0362] | +0.0120 [-0.0137, +0.0383] |

## R14 — who becomes a unit (readers on pages with at least six readers)

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| marked every sentence | 0 | 0 | 0 |
| fewer than m + 1 highlights | 4122 | 8262 | 10722 |
| a revealed highlight did not anchor | 2704 | 4330 | 4631 |
| tie at the cut | 0 | 0 | 0 |
| no later highlight adds a sentence | 572 | 209 | 130 |
| fewer than five earlier readers | 5709 | 3409 | 2224 |
| unit | 7343 | 4240 | 2743 |

## R16 (added after the audit) — what the next-highlight target is; counts and means, no interval

The target is the sentences the next highlight adds: a sentence of it that was already revealed is not a candidate.
Distances are in sentences, from the nearest added sentence to the nearest sentence of the latest revealed highlight.
AHEAD's top five are the five nearest candidates below that highlight where at least five remain; otherwise it
continues with the nearest candidates above.

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| median sentences on the page | 98.0 | 99.0 | 107.0 |
| median candidates | 96.0 | 94.0 | 99.0 |
| mean sentences the next highlight adds | 1.67 | 1.61 | 1.63 |
| share of next highlights that add one sentence | 0.6945 | 0.7045 | 0.7094 |
| Hit@5 under a uniformly random order | 0.0919 | 0.0925 | 0.0899 |
| POP Hit@1 | 0.0933 | 0.0739 | 0.0653 |
| POP Hit@3 | 0.1891 | 0.1648 | 0.1480 |
| AHEAD Hit@1 | 0.1804 | 0.1940 | 0.2242 |
| AHEAD Hit@3 | 0.3623 | 0.4013 | 0.4375 |
| share whose added sentences all lie below the latest revealed highlight | 0.8510 | 0.8597 | 0.8680 |
| share whose nearest added sentence is within 1 of the latest revealed highlight | 0.2069 | 0.2097 | 0.2366 |
| share whose nearest added sentence is within 3 of the latest revealed highlight | 0.4103 | 0.4356 | 0.4645 |
| share whose nearest added sentence is within 5 of the latest revealed highlight | 0.5313 | 0.5750 | 0.6019 |
| share whose nearest added sentence is within 10 of the latest revealed highlight | 0.7005 | 0.7465 | 0.7638 |
| share with at least five candidates below the latest revealed highlight | 0.9808 | 0.9811 | 0.9774 |

## Tally (made after the results) — the data's resolved contrasts on each kind of synthetic page

The contrasts of R7 and R15 on AP and on next-highlight Hit@5 at *m* = 1, 3, 5, and R12's paired contrasts on AP, each counted
once (LOCAL − REGPOP and REGPOP − LOCAL are one contrast): 270 in all, of which 171 are resolved on the data
(unadjusted). For each world: how many of those are resolved with the same sign, resolved with the opposite sign, or not
resolved. The contrasts are not independent: they share units and scorers, and many are algebraically related.

| world | reader types | same | opposite | not resolved |
|---|---|---|---|---|
| no structure | none | 21 | 57 | 93 |
| position only | none | 164 | 3 | 4 |
| taste, moderate | w = 0.5 | 22 | 43 | 106 |
| taste, strong | w = 1 | 28 | 56 | 87 |
| position and taste | w = 0.5 | 162 | 5 | 4 |
| position only, narrow windows | none | 154 | 8 | 9 |
| position only, random order | none | 103 | 23 | 45 |
| half the readers in windows | none | 156 | 1 | 14 |
| taste, moderate, peaked | w = 0.5 | 27 | 52 | 92 |
| taste, strong, consensus first | w = 1 | 27 | 56 | 88 |

Resolved with the same sign in at least one of the 5 worlds without reader types: 170 of 171.
In at least one of the 4 worlds with reader types and no reading windows: 47 of 171.

By kind of contrast. Where highlights come in random order a fixed-label contrast has zero expectation by symmetry. The
worlds without reading windows reproduce some of the contrasts that involve a position scorer too (the last column), so
no row is one that such worlds cannot reproduce at all.

| kind of contrast | resolved on the data | position only: same | position only: opposite | the 4 worlds with types and no windows: same in at least one |
|---|---|---|---|---|
| position scorer | 74 | 71 | 2 | 14 |
| region scorer | 52 | 49 | 1 | 16 |
| popularity and similarity only | 18 | 17 | 0 | 8 |
| fixed labels | 27 | 27 | 0 | 9 |


==> anc/C-REPORT-review3-synth.md <==
# REVIEW3.md's S2 contrasts on synthetic pages (generated by `review3_23.py synth`; no data read)

The ten worlds of REVIEW2, the same pages (300 per world): the first five are those of `REPORT-review2-synth.md`,
the last five those of `REPORT-review2-synth-audit.md`. PROXBLEND 40 is 0.8 × PROXPOP(40) / max + 0.2 × UBCF / max, ties
by PROXPOP(40), then POP; PROXBLEND is REVIEW2's, built on PROXPOP(20).
Intervals are 95% two-way (page × reader), 2000 resamples, as for the data.

## AP, all later marks

| contrast | *m* | no structure | position only | taste, moderate | taste, strong | position and taste | position only, narrow windows | position only, random order | half the readers in windows | taste, moderate, peaked | taste, strong, consensus first |
|---|---|---|---|---|---|---|---|---|---|---|---|
| PROXBLEND 40 − PROXPOP 40 | 1 | +0.0111 [+0.0096, +0.0125] | -0.0027 [-0.0043, -0.0009] | +0.0041 [+0.0030, +0.0052] | +0.0143 [+0.0128, +0.0158] | -0.0025 [-0.0040, -0.0011] | +0.0136 [+0.0107, +0.0165] | +0.0026 [+0.0011, +0.0039] | -0.0007 [-0.0020, +0.0006] | +0.0115 [+0.0099, +0.0131] | +0.0267 [+0.0247, +0.0288] |
| PROXBLEND 40 − PROXPOP 40 | 3 | +0.0144 [+0.0130, +0.0157] | -0.0034 [-0.0050, -0.0020] | +0.0062 [+0.0053, +0.0072] | +0.0179 [+0.0165, +0.0193] | -0.0039 [-0.0052, -0.0026] | +0.0168 [+0.0131, +0.0206] | +0.0079 [+0.0064, +0.0095] | -0.0001 [-0.0014, +0.0013] | +0.0156 [+0.0143, +0.0170] | +0.0160 [+0.0146, +0.0174] |
| PROXBLEND 40 − PROXPOP 40 | 5 | +0.0147 [+0.0134, +0.0160] | -0.0061 [-0.0079, -0.0045] | +0.0069 [+0.0058, +0.0080] | +0.0183 [+0.0170, +0.0196] | -0.0047 [-0.0063, -0.0033] | +0.0149 [+0.0102, +0.0198] | +0.0073 [+0.0058, +0.0087] | -0.0016 [-0.0031, -0.0001] | +0.0163 [+0.0149, +0.0177] | +0.0095 [+0.0086, +0.0104] |
| PROXBLEND − PROXPOP 40 | 1 | -0.0174 [-0.0191, -0.0157] | -0.0226 [-0.0270, -0.0182] | -0.0109 [-0.0124, -0.0093] | -0.0036 [-0.0053, -0.0018] | -0.0180 [-0.0216, -0.0146] | +0.0474 [+0.0425, +0.0526] | +0.0111 [+0.0075, +0.0148] | -0.0276 [-0.0299, -0.0250] | -0.0088 [-0.0106, -0.0068] | +0.0002 [-0.0015, +0.0019] |
| PROXBLEND − PROXPOP 40 | 3 | -0.0102 [-0.0118, -0.0087] | -0.0103 [-0.0148, -0.0059] | -0.0068 [-0.0081, -0.0056] | +0.0020 [+0.0004, +0.0035] | -0.0105 [-0.0138, -0.0072] | +0.0684 [+0.0619, +0.0756] | +0.0203 [+0.0167, +0.0239] | -0.0146 [-0.0169, -0.0122] | -0.0025 [-0.0041, -0.0009] | +0.0001 [-0.0009, +0.0011] |
| PROXBLEND − PROXPOP 40 | 5 | -0.0099 [-0.0115, -0.0083] | +0.0004 [-0.0037, +0.0046] | -0.0049 [-0.0063, -0.0036] | +0.0032 [+0.0016, +0.0048] | -0.0021 [-0.0051, +0.0013] | +0.0805 [+0.0721, +0.0895] | +0.0207 [+0.0170, +0.0245] | -0.0062 [-0.0088, -0.0034] | -0.0009 [-0.0026, +0.0007] | -0.0035 [-0.0045, -0.0024] |
| PROXPOP 40 − PROXPOP 20 | 1 | +0.0405 [+0.0383, +0.0427] | +0.0240 [+0.0195, +0.0285] | +0.0188 [+0.0174, +0.0203] | +0.0234 [+0.0216, +0.0250] | +0.0183 [+0.0147, +0.0216] | -0.0458 [-0.0505, -0.0414] | -0.0105 [-0.0141, -0.0069] | +0.0353 [+0.0326, +0.0379] | +0.0271 [+0.0251, +0.0292] | +0.0498 [+0.0475, +0.0521] |
| PROXPOP 40 − PROXPOP 20 | 3 | +0.0381 [+0.0359, +0.0403] | +0.0077 [+0.0034, +0.0118] | +0.0181 [+0.0165, +0.0197] | +0.0229 [+0.0212, +0.0245] | +0.0075 [+0.0043, +0.0110] | -0.0701 [-0.0769, -0.0638] | -0.0105 [-0.0143, -0.0068] | +0.0240 [+0.0209, +0.0269] | +0.0257 [+0.0236, +0.0277] | +0.0291 [+0.0273, +0.0310] |
| PROXPOP 40 − PROXPOP 20 | 5 | +0.0381 [+0.0357, +0.0404] | -0.0084 [-0.0129, -0.0041] | +0.0160 [+0.0143, +0.0177] | +0.0218 [+0.0200, +0.0236] | -0.0045 [-0.0080, -0.0010] | -0.0851 [-0.0933, -0.0771] | -0.0089 [-0.0132, -0.0045] | +0.0122 [+0.0085, +0.0156] | +0.0249 [+0.0226, +0.0271] | +0.0196 [+0.0180, +0.0213] |
| UBCF − PROXPOP 40 | 1 | +0.0221 [+0.0173, +0.0268] | -0.0507 [-0.0565, -0.0450] | +0.0053 [+0.0014, +0.0094] | +0.0367 [+0.0312, +0.0424] | -0.0469 [-0.0518, -0.0419] | -0.0235 [-0.0319, -0.0150] | -0.0348 [-0.0398, -0.0299] | -0.0315 [-0.0369, -0.0266] | +0.0286 [+0.0233, +0.0341] | +0.0564 [+0.0514, +0.0616] |
| UBCF − PROXPOP 40 | 3 | +0.0328 [+0.0279, +0.0375] | -0.0545 [-0.0601, -0.0491] | +0.0111 [+0.0069, +0.0155] | +0.0581 [+0.0526, +0.0638] | -0.0509 [-0.0557, -0.0463] | -0.0063 [-0.0163, +0.0034] | +0.0034 [-0.0016, +0.0083] | -0.0310 [-0.0370, -0.0255] | +0.0446 [+0.0388, +0.0502] | +0.0369 [+0.0331, +0.0409] |
| UBCF − PROXPOP 40 | 5 | +0.0373 [+0.0322, +0.0424] | -0.0662 [-0.0722, -0.0604] | +0.0138 [+0.0097, +0.0183] | +0.0652 [+0.0597, +0.0709] | -0.0563 [-0.0611, -0.0515] | -0.0127 [-0.0236, -0.0011] | +0.0107 [+0.0050, +0.0163] | -0.0375 [-0.0436, -0.0317] | +0.0538 [+0.0478, +0.0595] | +0.0291 [+0.0254, +0.0328] |
| KNN − PROXPOP 40 | 1 | +0.0213 [+0.0165, +0.0263] | -0.0482 [-0.0541, -0.0416] | +0.0083 [+0.0043, +0.0121] | +0.0333 [+0.0282, +0.0382] | -0.0415 [-0.0464, -0.0364] | -0.0270 [-0.0352, -0.0187] | -0.0472 [-0.0522, -0.0422] | -0.0305 [-0.0362, -0.0251] | +0.0265 [+0.0213, +0.0318] | +0.0348 [+0.0292, +0.0405] |
| KNN − PROXPOP 40 | 3 | +0.0171 [+0.0123, +0.0221] | -0.0607 [-0.0671, -0.0539] | +0.0070 [+0.0027, +0.0114] | +0.0444 [+0.0387, +0.0498] | -0.0510 [-0.0560, -0.0458] | -0.0163 [-0.0259, -0.0060] | -0.0149 [-0.0206, -0.0091] | -0.0418 [-0.0477, -0.0362] | +0.0327 [+0.0270, +0.0387] | +0.0152 [+0.0101, +0.0202] |
| KNN − PROXPOP 40 | 5 | +0.0162 [+0.0112, +0.0214] | -0.0802 [-0.0879, -0.0727] | +0.0068 [+0.0027, +0.0108] | +0.0511 [+0.0453, +0.0569] | -0.0602 [-0.0654, -0.0547] | -0.0306 [-0.0416, -0.0191] | -0.0073 [-0.0138, -0.0007] | -0.0544 [-0.0611, -0.0479] | +0.0377 [+0.0320, +0.0436] | +0.0204 [+0.0156, +0.0251] |
| PROXPOP 40 − POP | 1 | -0.0506 [-0.0551, -0.0462] | +0.0381 [+0.0312, +0.0448] | -0.0245 [-0.0279, -0.0210] | -0.0318 [-0.0356, -0.0281] | +0.0316 [+0.0262, +0.0368] | +0.1157 [+0.1076, +0.1239] | +0.0796 [+0.0734, +0.0857] | +0.0037 [-0.0014, +0.0089] | -0.0362 [-0.0404, -0.0319] | -0.0595 [-0.0640, -0.0550] |
| PROXPOP 40 − POP | 3 | -0.0478 [-0.0523, -0.0432] | +0.0576 [+0.0509, +0.0650] | -0.0242 [-0.0278, -0.0208] | -0.0306 [-0.0346, -0.0267] | +0.0429 [+0.0376, +0.0479] | +0.1404 [+0.1305, +0.1505] | +0.0779 [+0.0714, +0.0845] | +0.0200 [+0.0142, +0.0256] | -0.0337 [-0.0379, -0.0295] | -0.0372 [-0.0411, -0.0335] |
| PROXPOP 40 − POP | 5 | -0.0454 [-0.0503, -0.0405] | +0.0768 [+0.0699, +0.0836] | -0.0219 [-0.0255, -0.0180] | -0.0282 [-0.0323, -0.0241] | +0.0533 [+0.0482, +0.0586] | +0.1515 [+0.1403, +0.1637] | +0.0797 [+0.0728, +0.0874] | +0.0364 [+0.0302, +0.0426] | -0.0340 [-0.0384, -0.0294] | -0.0240 [-0.0277, -0.0207] |

## Hit@5, next highlight

| contrast | *m* | no structure | position only | taste, moderate | taste, strong | position and taste | position only, narrow windows | position only, random order | half the readers in windows | taste, moderate, peaked | taste, strong, consensus first |
|---|---|---|---|---|---|---|---|---|---|---|---|
| PROXBLEND 40 − PROXPOP 40 | 1 | +0.0042 [-0.0040, +0.0130] | +0.0088 [-0.0008, +0.0190] | -0.0008 [-0.0079, +0.0065] | +0.0079 [+0.0006, +0.0159] | +0.0029 [-0.0059, +0.0117] | +0.0376 [+0.0258, +0.0498] | +0.0001 [-0.0079, +0.0080] | -0.0064 [-0.0144, +0.0013] | +0.0029 [-0.0060, +0.0119] | +0.1530 [+0.1294, +0.1774] |
| PROXBLEND 40 − PROXPOP 40 | 3 | +0.0065 [-0.0019, +0.0154] | +0.0043 [-0.0060, +0.0148] | +0.0018 [-0.0054, +0.0091] | +0.0035 [-0.0044, +0.0116] | -0.0019 [-0.0117, +0.0071] | +0.0432 [+0.0312, +0.0556] | +0.0033 [-0.0044, +0.0113] | -0.0055 [-0.0138, +0.0031] | +0.0034 [-0.0053, +0.0122] | +0.1290 [+0.1064, +0.1502] |
| PROXBLEND 40 − PROXPOP 40 | 5 | +0.0071 [-0.0016, +0.0159] | +0.0001 [-0.0091, +0.0088] | +0.0051 [-0.0021, +0.0123] | +0.0071 [-0.0007, +0.0155] | +0.0028 [-0.0055, +0.0115] | +0.0355 [+0.0219, +0.0492] | +0.0047 [-0.0024, +0.0125] | -0.0078 [-0.0158, +0.0000] | +0.0074 [-0.0009, +0.0154] | -0.0012 [-0.0078, +0.0056] |
| PROXBLEND − PROXPOP 40 | 1 | -0.0102 [-0.0208, +0.0008] | +0.1345 [+0.1149, +0.1543] | -0.0100 [-0.0183, -0.0011] | -0.0005 [-0.0107, +0.0088] | +0.1120 [+0.0963, +0.1288] | +0.1332 [+0.1156, +0.1523] | +0.0004 [-0.0132, +0.0152] | +0.0386 [+0.0255, +0.0527] | -0.0092 [-0.0198, +0.0011] | -0.0239 [-0.0396, -0.0088] |
| PROXBLEND − PROXPOP 40 | 3 | -0.0102 [-0.0201, -0.0008] | +0.1266 [+0.1081, +0.1458] | -0.0009 [-0.0088, +0.0072] | -0.0049 [-0.0136, +0.0038] | +0.1035 [+0.0887, +0.1200] | +0.1277 [+0.1094, +0.1473] | +0.0136 [+0.0015, +0.0254] | +0.0414 [+0.0281, +0.0544] | +0.0007 [-0.0083, +0.0096] | +0.0136 [-0.0010, +0.0292] |
| PROXBLEND − PROXPOP 40 | 5 | -0.0073 [-0.0175, +0.0029] | +0.1035 [+0.0872, +0.1202] | -0.0006 [-0.0094, +0.0079] | +0.0003 [-0.0080, +0.0085] | +0.1051 [+0.0903, +0.1209] | +0.1301 [+0.1101, +0.1516] | +0.0132 [-0.0000, +0.0262] | +0.0314 [+0.0190, +0.0439] | -0.0073 [-0.0173, +0.0023] | -0.0075 [-0.0166, +0.0011] |
| PROXPOP 40 − PROXPOP 20 | 1 | +0.0168 [+0.0053, +0.0280] | -0.1502 [-0.1699, -0.1305] | +0.0109 [+0.0018, +0.0202] | +0.0087 [-0.0008, +0.0184] | -0.1260 [-0.1429, -0.1095] | -0.1186 [-0.1363, -0.1017] | -0.0010 [-0.0156, +0.0143] | -0.0461 [-0.0620, -0.0315] | +0.0140 [+0.0029, +0.0252] | +0.1991 [+0.1711, +0.2281] |
| PROXPOP 40 − PROXPOP 20 | 3 | +0.0111 [-0.0011, +0.0235] | -0.1465 [-0.1667, -0.1272] | +0.0044 [-0.0042, +0.0133] | +0.0101 [+0.0013, +0.0192] | -0.1221 [-0.1379, -0.1055] | -0.1214 [-0.1397, -0.1035] | -0.0131 [-0.0268, +0.0002] | -0.0581 [-0.0723, -0.0441] | +0.0072 [-0.0033, +0.0188] | +0.1411 [+0.1190, +0.1635] |
| PROXPOP 40 − PROXPOP 20 | 5 | +0.0177 [+0.0064, +0.0310] | -0.1242 [-0.1416, -0.1077] | +0.0016 [-0.0082, +0.0114] | +0.0121 [+0.0016, +0.0234] | -0.1271 [-0.1451, -0.1101] | -0.1309 [-0.1515, -0.1121] | -0.0074 [-0.0221, +0.0081] | -0.0487 [-0.0643, -0.0343] | +0.0128 [+0.0012, +0.0246] | +0.0136 [+0.0031, +0.0241] |
| UBCF − PROXPOP 40 | 1 | +0.0112 [-0.0089, +0.0319] | -0.0505 [-0.0694, -0.0323] | +0.0084 [-0.0091, +0.0262] | +0.0189 [-0.0015, +0.0376] | -0.0606 [-0.0809, -0.0421] | +0.0315 [+0.0085, +0.0541] | -0.0223 [-0.0383, -0.0055] | -0.0737 [-0.0905, -0.0557] | +0.0096 [-0.0108, +0.0292] | +0.3462 [+0.3100, +0.3834] |
| UBCF − PROXPOP 40 | 3 | +0.0134 [-0.0085, +0.0359] | -0.0326 [-0.0528, -0.0124] | +0.0101 [-0.0073, +0.0285] | +0.0318 [+0.0139, +0.0510] | -0.0584 [-0.0762, -0.0396] | +0.0633 [+0.0419, +0.0853] | +0.0085 [-0.0087, +0.0246] | -0.0586 [-0.0776, -0.0398] | +0.0258 [+0.0061, +0.0454] | +0.2188 [+0.1896, +0.2467] |
| UBCF − PROXPOP 40 | 5 | +0.0301 [+0.0080, +0.0510] | -0.0528 [-0.0731, -0.0327] | +0.0100 [-0.0082, +0.0280] | +0.0323 [+0.0136, +0.0514] | -0.0560 [-0.0741, -0.0388] | +0.0471 [+0.0240, +0.0708] | +0.0105 [-0.0058, +0.0270] | -0.0662 [-0.0848, -0.0486] | +0.0300 [+0.0089, +0.0502] | +0.0215 [+0.0026, +0.0394] |
| KNN − PROXPOP 40 | 1 | +0.0133 [-0.0060, +0.0344] | -0.0654 [-0.0857, -0.0463] | +0.0052 [-0.0130, +0.0241] | +0.0148 [-0.0034, +0.0342] | -0.0780 [-0.0982, -0.0591] | +0.0142 [-0.0068, +0.0350] | -0.0306 [-0.0472, -0.0143] | -0.0827 [-0.1022, -0.0640] | +0.0139 [-0.0066, +0.0324] | +0.3001 [+0.2629, +0.3372] |
| KNN − PROXPOP 40 | 3 | +0.0026 [-0.0172, +0.0232] | -0.0523 [-0.0734, -0.0304] | +0.0096 [-0.0070, +0.0275] | +0.0307 [+0.0123, +0.0490] | -0.0903 [-0.1091, -0.0715] | +0.0366 [+0.0159, +0.0574] | +0.0008 [-0.0177, +0.0188] | -0.0827 [-0.1028, -0.0625] | +0.0250 [+0.0058, +0.0445] | +0.1982 [+0.1692, +0.2279] |
| KNN − PROXPOP 40 | 5 | +0.0119 [-0.0086, +0.0339] | -0.0748 [-0.0959, -0.0538] | +0.0023 [-0.0154, +0.0207] | +0.0277 [+0.0083, +0.0454] | -0.0893 [-0.1084, -0.0699] | +0.0237 [+0.0027, +0.0449] | -0.0034 [-0.0220, +0.0148] | -0.0790 [-0.0989, -0.0594] | +0.0180 [-0.0022, +0.0387] | +0.0081 [-0.0117, +0.0274] |
| PROXPOP 40 − POP | 1 | -0.0208 [-0.0401, -0.0022] | +0.1831 [+0.1632, +0.2028] | -0.0180 [-0.0329, -0.0033] | -0.0149 [-0.0314, +0.0008] | +0.1536 [+0.1364, +0.1717] | +0.1995 [+0.1790, +0.2210] | +0.0513 [+0.0358, +0.0684] | +0.1076 [+0.0880, +0.1267] | -0.0172 [-0.0356, +0.0014] | -0.3515 [-0.3867, -0.3141] |
| PROXPOP 40 − POP | 3 | -0.0255 [-0.0452, -0.0059] | +0.1967 [+0.1772, +0.2177] | -0.0167 [-0.0325, -0.0009] | -0.0237 [-0.0403, -0.0066] | +0.1686 [+0.1504, +0.1872] | +0.2224 [+0.2010, +0.2448] | +0.0563 [+0.0398, +0.0725] | +0.1117 [+0.0915, +0.1323] | -0.0188 [-0.0379, -0.0002] | -0.2180 [-0.2474, -0.1906] |
| PROXPOP 40 − POP | 5 | -0.0365 [-0.0566, -0.0162] | +0.2264 [+0.2054, +0.2489] | -0.0070 [-0.0221, +0.0084] | -0.0118 [-0.0281, +0.0049] | +0.1719 [+0.1530, +0.1912] | +0.2182 [+0.1924, +0.2434] | +0.0588 [+0.0418, +0.0759] | +0.1089 [+0.0890, +0.1284] | -0.0202 [-0.0388, -0.0016] | -0.0146 [-0.0321, +0.0020] |



==> anc/C-REPORT-review3.md <==
# Third round of review analyses — generated report (`review3_23.py render`)

Two-way intervals (page × reader), 2000 resamples, unadjusted. Exploratory.
Checks: the units, the scorers' means and the subsets of REVIEW2 are reproduced, or the script refuses.

## S1 — the units revealed after the split (the later period)

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 365 | 232 | 170 |
| pages | 268 | 183 | 139 |
| POP (mean), Hit@5, next highlight | 0.2297 | 0.2404 | 0.2119 |
| AHEAD (mean), Hit@5, next highlight | 0.5070 | 0.5539 | 0.6294 |
| POP (mean), AP, all later marks | 0.3412 | 0.3581 | 0.3409 |
| PROXPOP 40 − POP, AP, all later marks | +0.0128 [-0.0101, +0.0378] | +0.0086 [-0.0236, +0.0451] | +0.0384 [-0.0028, +0.0997] |
| PROXPOP 20 − POP, AP, all later marks | +0.0090 [-0.0216, +0.0423] | +0.0016 [-0.0332, +0.0462] | +0.0389 [-0.0086, +0.1133] |
| AHEAD − POP, AP, all later marks | -0.0258 [-0.0783, +0.0331] | -0.0124 [-0.0750, +0.0604] | +0.0217 [-0.0412, +0.0984] |
| LOCAL − POP, AP, all later marks | -0.0795 [-0.1270, -0.0238] | -0.0737 [-0.1355, -0.0013] | -0.0570 [-0.1199, +0.0205] |
| UBCF − POP, AP, all later marks | +0.0182 [-0.0018, +0.0417] | +0.0107 [-0.0114, +0.0380] | -0.0011 [-0.0273, +0.0288] |
| KNN − POP, AP, all later marks | +0.0130 [-0.0058, +0.0314] | +0.0066 [-0.0131, +0.0265] | +0.0007 [-0.0276, +0.0298] |
| UBCF − PROXPOP 40, AP, all later marks | +0.0054 [-0.0219, +0.0314] | +0.0021 [-0.0298, +0.0299] | -0.0395 [-0.1006, +0.0053] |
| AHEAD − POP, Hit@5, next highlight | +0.2773 [+0.1579, +0.3953] | +0.3134 [+0.1688, +0.4662] | +0.4175 [+0.2518, +0.5631] |
| LOCAL − POP, Hit@5, next highlight | +0.2364 [+0.1154, +0.3537] | +0.2462 [+0.1162, +0.3846] | +0.2815 [+0.1232, +0.4250] |
| PROXPOP 10 − POP, Hit@5, next highlight | +0.2922 [+0.1950, +0.3941] | +0.2790 [+0.1690, +0.3894] | +0.2910 [+0.1544, +0.4276] |
| UBCF − POP, Hit@5, next highlight | +0.1002 [+0.0401, +0.1617] | +0.0990 [+0.0223, +0.1785] | +0.0745 [-0.0055, +0.1604] |
| KNN − POP, Hit@5, next highlight | +0.0667 [+0.0144, +0.1263] | +0.0643 [-0.0048, +0.1330] | +0.0607 [-0.0218, +0.1488] |
| REGPOP − POP, Hit@5, next highlight | +0.0506 [+0.0174, +0.0926] | +0.0403 [+0.0112, +0.0810] | +0.0214 [-0.0005, +0.0575] |
| UBCF − AHEAD, Hit@5, next highlight | -0.1771 [-0.2941, -0.0584] | -0.2144 [-0.3683, -0.0702] | -0.3429 [-0.5148, -0.1720] |
| REGPOP − AHEAD, Hit@5, next highlight | -0.2267 [-0.3421, -0.0990] | -0.2732 [-0.4206, -0.1242] | -0.3961 [-0.5405, -0.2315] |

## S2 — similarity against, and added to, the position baseline with the best AP (all registered units)

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 7343 | 4240 | 2743 |
| PROXBLEND 40 − PROXPOP 40, AP, all later marks | +0.0024 [+0.0005, +0.0043] | +0.0024 [+0.0004, +0.0045] | +0.0008 [-0.0015, +0.0032] |
| PROXBLEND − PROXPOP 40, AP, all later marks | -0.0032 [-0.0063, +0.0001] | -0.0010 [-0.0041, +0.0022] | +0.0001 [-0.0037, +0.0039] |
| PROXPOP 40 − PROXPOP 20, AP, all later marks | +0.0076 [+0.0044, +0.0109] | +0.0053 [+0.0017, +0.0090] | +0.0042 [-0.0003, +0.0080] |
| UBCF − PROXPOP 40, AP, all later marks | -0.0144 [-0.0205, -0.0084] | -0.0124 [-0.0193, -0.0051] | -0.0214 [-0.0307, -0.0130] |
| KNN − PROXPOP 40, AP, all later marks | -0.0157 [-0.0221, -0.0097] | -0.0134 [-0.0207, -0.0064] | -0.0234 [-0.0330, -0.0144] |
| PROXPOP 40 − POP, AP, all later marks | +0.0126 [+0.0064, +0.0187] | +0.0085 [+0.0020, +0.0158] | +0.0154 [+0.0076, +0.0241] |
| PROXBLEND 40 − PROXPOP 40, Hit@5, next highlight | -0.0017 [-0.0092, +0.0057] | -0.0064 [-0.0153, +0.0022] | -0.0127 [-0.0236, -0.0026] |
| PROXBLEND − PROXPOP 40, Hit@5, next highlight | +0.0337 [+0.0224, +0.0445] | +0.0370 [+0.0234, +0.0512] | +0.0407 [+0.0247, +0.0571] |
| PROXPOP 40 − PROXPOP 20, Hit@5, next highlight | -0.0380 [-0.0492, -0.0267] | -0.0467 [-0.0614, -0.0320] | -0.0535 [-0.0715, -0.0361] |
| UBCF − PROXPOP 40, Hit@5, next highlight | -0.1152 [-0.1339, -0.0975] | -0.1129 [-0.1345, -0.0904] | -0.1396 [-0.1689, -0.1121] |
| KNN − PROXPOP 40, Hit@5, next highlight | -0.1248 [-0.1432, -0.1072] | -0.1247 [-0.1464, -0.1039] | -0.1539 [-0.1828, -0.1254] |
| PROXPOP 40 − POP, Hit@5, next highlight | +0.1449 [+0.1273, +0.1626] | +0.1465 [+0.1269, +0.1665] | +0.1645 [+0.1373, +0.1906] |

## S3 — the position results where anchoring is least ambiguous

Anchored highlights of the analysed pages (every reader): 193904. Anchored to one sentence: 148390 (0.765); a contiguous run of several sentences: 32619 (0.168); sentences that are not contiguous: 12895 (0.067).

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 7343 | 4240 | 2743 |
| share whose latest revealed highlight is one contiguous run | 0.926 | 0.930 | 0.931 |
| share whose next highlight is one contiguous run | 0.917 | 0.915 | 0.916 |

**every highlight of the target anchored**

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 3900 | 2172 | 1372 |
| pages | 1123 | 817 | 610 |
| PROXPOP 40 − POP, AP, all later marks | +0.0238 [+0.0147, +0.0333] | +0.0178 [+0.0082, +0.0280] | +0.0269 [+0.0148, +0.0399] |
| UBCF − POP, AP, all later marks | +0.0043 [-0.0038, +0.0124] | -0.0012 [-0.0097, +0.0077] | -0.0061 [-0.0157, +0.0031] |
| AHEAD − POP, Hit@5, next highlight | +0.1729 [+0.1350, +0.2109] | +0.2547 [+0.2057, +0.3036] | +0.3036 [+0.2431, +0.3611] |
| UBCF − POP, Hit@5, next highlight | +0.0284 [+0.0067, +0.0494] | +0.0264 [+0.0044, +0.0483] | +0.0121 [-0.0150, +0.0389] |
| UBCF − AHEAD, Hit@5, next highlight | -0.1445 [-0.1838, -0.1060] | -0.2283 [-0.2761, -0.1811] | -0.2915 [-0.3473, -0.2335] |

**pages where at least 0.9 of organic highlights anchored**

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 3283 | 2197 | 1559 |
| pages | 614 | 528 | 461 |
| PROXPOP 40 − POP, AP, all later marks | +0.0103 [+0.0010, +0.0193] | +0.0071 [-0.0026, +0.0172] | +0.0133 [+0.0032, +0.0250] |
| UBCF − POP, AP, all later marks | -0.0029 [-0.0107, +0.0045] | -0.0048 [-0.0127, +0.0030] | -0.0081 [-0.0170, -0.0003] |
| AHEAD − POP, Hit@5, next highlight | +0.2057 [+0.1597, +0.2534] | +0.2927 [+0.2408, +0.3403] | +0.3381 [+0.2793, +0.3930] |
| UBCF − POP, Hit@5, next highlight | +0.0316 [+0.0099, +0.0519] | +0.0363 [+0.0111, +0.0591] | +0.0264 [+0.0017, +0.0532] |
| UBCF − AHEAD, Hit@5, next highlight | -0.1742 [-0.2171, -0.1310] | -0.2564 [-0.3042, -0.2070] | -0.3118 [-0.3714, -0.2531] |

**latest revealed and next highlight each one contiguous run**

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 6316 | 3650 | 2359 |
| pages | 1425 | 1118 | 903 |
| PROXPOP 40 − POP, AP, all later marks | +0.0130 [+0.0068, +0.0195] | +0.0095 [+0.0017, +0.0173] | +0.0156 [+0.0071, +0.0251] |
| UBCF − POP, AP, all later marks | -0.0031 [-0.0087, +0.0028] | -0.0043 [-0.0105, +0.0018] | -0.0068 [-0.0133, -0.0004] |
| AHEAD − POP, Hit@5, next highlight | +0.2533 [+0.2219, +0.2862] | +0.3382 [+0.2974, +0.3777] | +0.3873 [+0.3438, +0.4333] |
| UBCF − POP, Hit@5, next highlight | +0.0310 [+0.0137, +0.0486] | +0.0332 [+0.0159, +0.0503] | +0.0275 [+0.0080, +0.0484] |
| UBCF − AHEAD, Hit@5, next highlight | -0.2223 [-0.2546, -0.1900] | -0.3050 [-0.3432, -0.2683] | -0.3598 [-0.4031, -0.3149] |


==> anc/C-REPORT-review4.md <==
# One check after a fourth round of reviews — generated report (`review4_23.py render`)

Two-way intervals (page × reader), 2000 resamples, unadjusted. Exploratory.
Checks: the units, the scorers' means and the contiguous subset of REVIEW3 are reproduced, and the per-page counts of
token-overlap matches sum to the extraction's total, or the script refuses.

## X — the position results where every anchor is an exact match

Analysed pages: 1741. Exact pages (no highlight of any reader matched by token overlap): 127 (0.073).
(Highlight, sentence) matches on the analysed pages: 290710, of which by token overlap alone: 17504 (0.060).
Anchored highlights: 7733 on exact pages, 186171 on the others.
Median readers per page: 7 on exact pages, 8 on the others. Median anchored highlights per page: 39 and 72.

Reading floors fixed in REVIEW4.md: X2 at *m* = 1 has 225 units; the next-highlight contrasts are read if that is at least 300 (NOT read), the AP contrasts if it is at least 3000 (NOT read).

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| registered units | 7343 | 4240 | 2743 |
| pages with a registered unit | 1511 | 1200 | 962 |

**X1: units on exact pages**

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 268 | 164 | 108 |
| pages | 97 | 72 | 54 |
| PROXPOP 40 − POP, AP, all later marks | +0.0073 [-0.0265, +0.0358] | +0.0098 [-0.0224, +0.0452] | +0.0306 [-0.0112, +0.0790] |
| UBCF − POP, AP, all later marks | +0.0067 [-0.0184, +0.0348] | -0.0021 [-0.0337, +0.0306] | -0.0047 [-0.0431, +0.0303] |
| AHEAD − POP, Hit@5, next highlight | +0.3376 [+0.1892, +0.4737] | +0.3316 [+0.1428, +0.5115] | +0.3681 [+0.1416, +0.5747] |
| UBCF − POP, Hit@5, next highlight | +0.0497 [-0.0129, +0.1176] | +0.0809 [-0.0113, +0.1891] | +0.0594 [-0.0527, +0.1801] |
| UBCF − AHEAD, Hit@5, next highlight | -0.2879 [-0.4259, -0.1482] | -0.2507 [-0.4276, -0.0579] | -0.3087 [-0.5175, -0.0933] |

**X2: X1, latest revealed and next highlight each one contiguous run**

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 225 | 140 | 89 |
| pages | 88 | 64 | 48 |
| PROXPOP 40 − POP, AP, all later marks | +0.0068 [-0.0317, +0.0417] | +0.0118 [-0.0251, +0.0506] | +0.0275 [-0.0237, +0.0874] |
| UBCF − POP, AP, all later marks | +0.0058 [-0.0210, +0.0386] | -0.0055 [-0.0426, +0.0281] | -0.0098 [-0.0565, +0.0309] |
| AHEAD − POP, Hit@5, next highlight | +0.3597 [+0.2024, +0.5105] | +0.3248 [+0.1262, +0.5218] | +0.3943 [+0.1526, +0.6173] |
| UBCF − POP, Hit@5, next highlight | +0.0548 [-0.0074, +0.1312] | +0.0675 [-0.0349, +0.1730] | +0.0459 [-0.0842, +0.1825] |
| UBCF − AHEAD, Hit@5, next highlight | -0.3049 [-0.4535, -0.1627] | -0.2573 [-0.4578, -0.0466] | -0.3484 [-0.5877, -0.0995] |


==> anc/C-REPORT.md <==
# Generated report — 23_first-m-temporal

_Generated by `report23.py` from `results/*.json`; do not edit by hand._

## Population and units

- **scan** (public copy: platform-level URL counts given to order of magnitude): seeds about 4 x 10^4; pages about 2 x 10^4; pagesWithSummedNominalAtLeast6 4793; failedProbes 0; incompletePages 0
- **eligibility**: candidates 4791; eligible 4714; noFetchUrl 0
  - errors: userlist 0; getAll 0; page 0
  - skip: badIds 0; urlMismatch 3; userlistIncomplete 0; titleBlacklisted 1
- **fetch**: items 4714
  - statusOfEveryItem: ok 2841; fetch-failed 934; too-few-sentences 407; no-readability 503; not-html 24; stretch-too-long 3; parse-failed 1; ssrf-blocked 1
- **marks**: groups 2434; groupsWithoutText 2181; groupsDroppedIdenticalText 46; mergedGroups 46; pagesWritten 2434; g1Groups 1299; g1GroupsWithSeveralOldMembers 8
  - errors: userlist 0; getAll 0; page 0
  - skip: badIds 0; urlMismatch 0; userlistIncomplete 0; titleBlacklisted 0
  - totals: readers 29301; highlightDocs 29486; missingDocs 0; nonPublicDocs 0; unexpectedVisibility 0; noVisibilityField 29363; badHighlightsField 45; elements 327897; originDropped 67; viaDropped 7898; imageDropped 168; shortDropped 40745; badTimestamp 0; secondsTimestamp 0; dupSpansCollapsed 3205; organicKept 275814; anchoredKept 213656; unanchoredKept 62158; shortSentencesSkipped 623; readersNoOrganic 2356; readersNoAnchor 3873; readersAllMarked 0; readersRetained 23072; readersOnTwoOrMoreVariants 173; gapsUnder1s 22; gapsUnder60s 173466; gapsTotal 248869; crossReaderTies 1057; fuzzyMatches 19742; multiSentenceAnchors 50349
- **units**: pages with at least six readers 1741; units 28866; units at m = 1 7343
  - dropped (unit-level, summed over m): targetAllMarked 0; unanchoredInReveal 33552; tieAtCut 0; noPositives 1556; poolAllMarkedAtCut 0; poolTooSmall 23083

## G1 pipeline check (PREREG §6)

documents 1299; old reader sets 11242; matched one-to-one 11224; share 0.998 against a pass line of 0.8 → **PASS**; documents of the old members that study 23 may not read (their readers' old sets cannot be reproduced): 29

| old set size | old sets | matched | share |
|---|---|---|---|
| 1 | 1814 | 1813 | 0.999 |
| 2-3 | 2062 | 2059 | 0.999 |
| 4+ | 7366 | 7352 | 0.998 |

diagnostic — the same documents under study 23's own rules: matched 10797 of 11242, share 0.960

## Gate statistic

snapshots 7343; defined 7316; degenerate null 27; errors 0; targets placed in a pool-size-stratified tercile 7316; targets in bins too small to cut 0

targets per pool-size bin: 5-7 2610; 8-11 1708; 12-19 1424; 20-max 1574

## Registered family (Holm over eleven)

| test | units | pages | readers | estimate [95% two-way CI] | 90% CI | Holm p | status | product reading (+0.01) |
|---|---|---|---|---|---|---|---|---|
| T1 m=1 | 7343 | 1511 | 3244 | -0.0031 [-0.0079, +0.0019] | [-0.0071, +0.0011] | 1.0000 | unresolved | below; TOST equivalent |
| T2 m=1 | 7343 | 1511 | 3244 | -0.0018 [-0.0072, +0.0037] | [-0.0063, +0.0027] | 1.0000 | unresolved | below; TOST equivalent |
| T1 m=2 | 5443 | 1348 | 2460 | -0.0048 [-0.0101, +0.0005] | [-0.0093, -0.0004] | 0.7120 | unresolved | below; TOST equivalent |
| T2 m=2 | 5443 | 1348 | 2460 | -0.0042 [-0.0097, +0.0013] | [-0.0088, +0.0004] | 0.8932 | unresolved | below; TOST equivalent |
| T1 m=3 | 4240 | 1200 | 1984 | -0.0049 [-0.0114, +0.0013] | [-0.0103, +0.0004] | 0.8932 | unresolved | below; not shown equivalent |
| T2 m=3 | 4240 | 1200 | 1984 | -0.0039 [-0.0103, +0.0025] | [-0.0091, +0.0014] | 1.0000 | unresolved | below; TOST equivalent |
| T1 m=4 | 3406 | 1078 | 1671 | -0.0061 [-0.0129, +0.0006] | [-0.0118, -0.0004] | 0.7120 | unresolved | below; not shown equivalent |
| T2 m=4 | 3406 | 1078 | 1671 | -0.0040 [-0.0108, +0.0028] | [-0.0097, +0.0017] | 1.0000 | unresolved | below; TOST equivalent |
| T1 m=5 | 2743 | 962 | 1400 | -0.0080 [-0.0154, -0.0009] | [-0.0142, -0.0021] | 0.2860 | unresolved | below; not shown equivalent |
| T2 m=5 | 2743 | 962 | 1400 | -0.0060 [-0.0126, +0.0006] | [-0.0115, -0.0005] | 0.7120 | unresolved | below; not shown equivalent |

**P1** (top − bottom tercile of the gate, within pool-size bins, T1 at m = 1): **-0.0024 [-0.0133, +0.0085]**, Holm p 1.0000 → **unresolved** (units: top 2437, bottom 2440; 10000 resamples, 0 redrawn)

## Mean AP by scorer

fixed cohort (a unit at every m = 1–5): 2718 targets

| m | units | POP | REGPOP | KNN | UBCF | RAND | random floor |
|---|---|---|---|---|---|---|---|
| m=1 | 7343 | 0.3129 | 0.3167 | 0.3097 | 0.3110 | 0.2989 | 0.1643 |
| m=2 | 5443 | 0.3128 | 0.3140 | 0.3081 | 0.3086 | 0.3002 | 0.1727 |
| m=3 | 4240 | 0.3154 | 0.3165 | 0.3105 | 0.3115 | 0.3036 | 0.1791 |
| m=4 | 3406 | 0.3150 | 0.3153 | 0.3089 | 0.3110 | 0.3033 | 0.1819 |
| m=5 | 2743 | 0.3188 | 0.3191 | 0.3109 | 0.3128 | 0.3078 | 0.1853 |

## Secondary (95% two-way intervals; no multiplicity claim)

| analysis | estimate [95% two-way CI] | units |
|---|---|---|
| P1 unstratified | -0.0096 [-0.0214, +0.0025] | top 2438, bottom 2439 |
| G adjusted regression | +0.0007 [-0.0074, +0.0095] per SD | 7316 |
| KNN-POP m=1 | -0.0031 [-0.0082, +0.0017] | 7343 |
| UBCF-POP m=1 | -0.0018 [-0.0069, +0.0037] | 7343 |
| KNN-REGPOP m=1 | -0.0070 [-0.0116, -0.0025] | 7343 |
| UBCF-REGPOP m=1 | -0.0057 [-0.0104, -0.0011] | 7343 |
| KNN-RAND m=1 | +0.0108 [+0.0066, +0.0150] | 7343 |
| KNN-POP nodup m=1 | -0.0053 [-0.0097, -0.0011] | 6921 |
| KNN-POP m=2 | -0.0048 [-0.0103, +0.0006] | 5443 |
| UBCF-POP m=2 | -0.0042 [-0.0099, +0.0013] | 5443 |
| KNN-REGPOP m=2 | -0.0059 [-0.0108, -0.0010] | 5443 |
| UBCF-REGPOP m=2 | -0.0054 [-0.0103, -0.0003] | 5443 |
| KNN-RAND m=2 | +0.0078 [+0.0033, +0.0122] | 5443 |
| KNN-POP nodup m=2 | -0.0061 [-0.0108, -0.0017] | 5164 |
| KNN-POP m=3 | -0.0049 [-0.0114, +0.0013] | 4240 |
| UBCF-POP m=3 | -0.0039 [-0.0103, +0.0024] | 4240 |
| KNN-REGPOP m=3 | -0.0061 [-0.0121, -0.0000] | 4240 |
| UBCF-REGPOP m=3 | -0.0050 [-0.0105, +0.0005] | 4240 |
| KNN-RAND m=3 | +0.0069 [+0.0018, +0.0121] | 4240 |
| KNN-POP nodup m=3 | -0.0063 [-0.0118, -0.0006] | 4058 |
| KNN-POP m=4 | -0.0061 [-0.0132, +0.0004] | 3406 |
| UBCF-POP m=4 | -0.0040 [-0.0104, +0.0027] | 3406 |
| KNN-REGPOP m=4 | -0.0064 [-0.0126, +0.0004] | 3406 |
| UBCF-REGPOP m=4 | -0.0043 [-0.0105, +0.0016] | 3406 |
| KNN-RAND m=4 | +0.0056 [-0.0002, +0.0114] | 3406 |
| KNN-POP nodup m=4 | -0.0078 [-0.0145, -0.0020] | 3277 |
| KNN-POP m=5 | -0.0080 [-0.0157, -0.0010] | 2743 |
| UBCF-POP m=5 | -0.0060 [-0.0124, +0.0004] | 2743 |
| KNN-REGPOP m=5 | -0.0082 [-0.0155, -0.0019] | 2743 |
| UBCF-REGPOP m=5 | -0.0062 [-0.0120, -0.0006] | 2743 |
| KNN-RAND m=5 | +0.0031 [-0.0033, +0.0093] | 2743 |
| KNN-POP nodup m=5 | -0.0084 [-0.0151, -0.0016] | 2646 |
| KNN-POP m=6 | -0.0092 [-0.0173, -0.0015] | 2254 |
| UBCF-POP m=6 | -0.0048 [-0.0116, +0.0019] | 2254 |
| KNN-REGPOP m=6 | -0.0089 [-0.0173, -0.0015] | 2254 |
| UBCF-REGPOP m=6 | -0.0045 [-0.0108, +0.0016] | 2254 |
| KNN-RAND m=6 | +0.0014 [-0.0055, +0.0079] | 2254 |
| KNN-POP nodup m=6 | -0.0092 [-0.0171, -0.0020] | 2181 |
| KNN-POP m=7 | -0.0071 [-0.0136, -0.0007] | 1859 |
| UBCF-POP m=7 | -0.0048 [-0.0115, +0.0015] | 1859 |
| KNN-REGPOP m=7 | -0.0065 [-0.0132, -0.0005] | 1859 |
| UBCF-REGPOP m=7 | -0.0042 [-0.0100, +0.0017] | 1859 |
| KNN-RAND m=7 | +0.0022 [-0.0039, +0.0079] | 1859 |
| KNN-POP nodup m=7 | -0.0075 [-0.0143, -0.0015] | 1806 |
| KNN-POP m=8 | -0.0063 [-0.0139, +0.0013] | 1578 |
| UBCF-POP m=8 | -0.0034 [-0.0108, +0.0040] | 1578 |
| KNN-REGPOP m=8 | -0.0062 [-0.0139, +0.0007] | 1578 |
| UBCF-REGPOP m=8 | -0.0033 [-0.0098, +0.0029] | 1578 |
| KNN-RAND m=8 | +0.0035 [-0.0028, +0.0102] | 1578 |
| KNN-POP nodup m=8 | -0.0067 [-0.0143, +0.0008] | 1532 |
| stratified tercile 1 KNN-POP m=1 | -0.0011 [-0.0084, +0.0063] | 2440 |
| stratified tercile 1 UBCF-POP m=1 | -0.0015 [-0.0094, +0.0068] | 2440 |
| stratified tercile 1 KNN-POP m=3 | -0.0023 [-0.0100, +0.0057] | 1406 |
| stratified tercile 1 UBCF-POP m=3 | -0.0008 [-0.0088, +0.0076] | 1406 |
| stratified tercile 1 KNN-POP m=5 | -0.0049 [-0.0162, +0.0059] | 906 |
| stratified tercile 1 UBCF-POP m=5 | -0.0053 [-0.0156, +0.0049] | 906 |
| stratified tercile 2 KNN-POP m=1 | -0.0049 [-0.0131, +0.0025] | 2439 |
| stratified tercile 2 UBCF-POP m=1 | -0.0037 [-0.0122, +0.0055] | 2439 |
| stratified tercile 2 KNN-POP m=3 | -0.0030 [-0.0125, +0.0072] | 1376 |
| stratified tercile 2 UBCF-POP m=3 | -0.0024 [-0.0129, +0.0088] | 1376 |
| stratified tercile 2 KNN-POP m=5 | -0.0070 [-0.0188, +0.0046] | 897 |
| stratified tercile 2 UBCF-POP m=5 | -0.0050 [-0.0173, +0.0066] | 897 |
| stratified tercile 3 KNN-POP m=1 | -0.0035 [-0.0122, +0.0048] | 2437 |
| stratified tercile 3 UBCF-POP m=1 | -0.0003 [-0.0101, +0.0099] | 2437 |
| stratified tercile 3 KNN-POP m=3 | -0.0093 [-0.0238, +0.0039] | 1418 |
| stratified tercile 3 UBCF-POP m=3 | -0.0084 [-0.0217, +0.0050] | 1418 |
| stratified tercile 3 KNN-POP m=5 | -0.0128 [-0.0269, -0.0001] | 908 |
| stratified tercile 3 UBCF-POP m=5 | -0.0084 [-0.0190, +0.0028] | 908 |
| pages in studies 21/22 KNN-POP m=1 | +0.0013 [-0.0039, +0.0062] | 3609 |
| pages in studies 21/22 UBCF-POP m=1 | +0.0006 [-0.0054, +0.0065] | 3609 |
| pages not in studies 21/22 KNN-POP m=1 | -0.0074 [-0.0155, +0.0008] | 3734 |
| pages not in studies 21/22 UBCF-POP m=1 | -0.0042 [-0.0127, +0.0049] | 3734 |
| text fetched KNN-POP m=1 | -0.0032 [-0.0081, +0.0015] | 7243 |
| text fetched UBCF-POP m=1 | -0.0019 [-0.0072, +0.0036] | 7243 |
| text cached KNN-POP m=1 | +0.0018 [-0.0260, +0.0387] | 100 |
| text cached UBCF-POP m=1 | +0.0018 [-0.0292, +0.0450] | 100 |
| reveal before 2026-07-03 KNN-POP m=1 | -0.0035 [-0.0087, +0.0016] | 6807 |
| reveal before 2026-07-03 UBCF-POP m=1 | -0.0025 [-0.0082, +0.0034] | 6807 |
| fixed cohort KNN-POP m=1 | -0.0064 [-0.0114, -0.0013] | 2718 |
| fixed cohort UBCF-POP m=1 | -0.0092 [-0.0154, -0.0033] | 2718 |
| fixed cohort KNN-POP m=2 | -0.0081 [-0.0138, -0.0027] | 2718 |
| fixed cohort UBCF-POP m=2 | -0.0101 [-0.0161, -0.0042] | 2718 |
| fixed cohort KNN-POP m=3 | -0.0071 [-0.0135, -0.0012] | 2718 |
| fixed cohort UBCF-POP m=3 | -0.0075 [-0.0139, -0.0013] | 2718 |
| fixed cohort KNN-POP m=4 | -0.0079 [-0.0143, -0.0017] | 2718 |
| fixed cohort UBCF-POP m=4 | -0.0073 [-0.0136, -0.0012] | 2718 |
| fixed cohort KNN-POP m=5 | -0.0082 [-0.0164, -0.0011] | 2718 |
| fixed cohort UBCF-POP m=5 | -0.0062 [-0.0127, +0.0000] | 2718 |



==> anc/C-RESULTS.md <==
# Results — `23_first-m-temporal`

**When a reader has made their first *m* highlights on a page, do the readers who highlighted before
them predict what they will highlight next — better than popularity, by how much, from which *m* —
and does a gate computed from those earlier readers tell in advance where they will?**

Scored 2026-10-05 UTC (2026-10-04 PDT) under `MANIFEST.json`, committed and pushed (`189b4d9c9`)
after the extraction and before any unit, gate value or G1 share was computed. Every decimal below is
copied from `results/REPORT.md`; `python3 report23.py --check` verifies, read-only, that each appears
there as the same signed token. Registered: eleven tests (PREREG v1 §5 with Amendment 1), Holm.
Secondary analyses carry intervals and no multiplicity claim. Revised the same day after two results
audits (Codex and a Claude auditor), which narrowed several statements.

<!-- unchecked: 0.01 -->

## 1. In one paragraph

In time order, the readers who came before a later reader gave **no detectable advantage over their own
popularity** at any *m* tested. Over 7343 units at *m* = 1 (3244 readers on 1511 pages), nearest
co-readers (KNN) minus popularity is -0.0031 [-0.0079, +0.0019]; at *m* = 5 it is -0.0080
[-0.0154, -0.0009]. Similarity-weighted co-occurrence over all earlier readers (UBCF) gives -0.0018
[-0.0072, +0.0037] and -0.0060 [-0.0126, +0.0006]. None of the ten tests is resolved after Holm and
every estimate is negative. No upper bound exceeds +0.0037, so no gain of product size (+0.01) is
compatible with the data. The gain is equivalent to zero within ±0.01 for KNN at *m* = 1–2 and for
UBCF at *m* = 1–4.

Two secondary findings qualify this:
- At *m* = 1, nearest co-readers beat as many random earlier readers by +0.0108 [+0.0066, +0.0150].
  The first highlight carries some information about which earlier readers to follow, but not enough
  to beat their popularity.
- Readers who go on to make many highlights are served worse than popularity from their first one:
  the fixed cohort below, unadjusted.

Paper III's agreement statistic, computed from the earlier readers, did not detectably separate where
nearest co-readers help: P1 = -0.0024 [-0.0133, +0.0085], unresolved. A separation of study 22's size
is not excluded. On the pages that were also in studies 21/22, the time-ordered contrast is +0.0013
[-0.0039, +0.0062]. Study 21's positive, resolved order-free gain is therefore **not shown to carry
over** to time order. The two were not compared directly, and the designs differ in several ways (§6).

## 2. What was run

- **Pages** (`scan_pages.mjs`, `urls` metadata only): about 4 × 10^4 seed documents with three or more nominal
  readers (platform-level counts in this paragraph are given to order of magnitude in the public copy). About
  2 × 10^4 passed the product's own page rules; the rest were not articles, URL- or title-blacklisted, app
  surfaces, pages with no path, or other exclusions. These formed about 2 × 10^4 pages, about 2 × 10^3 of
  them split across URL variants, with no failed probe; three pages whose probes hit the read cap were left out.
- **Public crowd** (`--phase eligibility`): 4714 of 4791 candidate pages had at least six readers with
  a public highlight document on the page; there were no read errors.
- **Text** (`fetch_pages.mjs`, no credentials): the fetch returned text for 2841 of the 4714 pages,
  2417 of them with the registered 30 sentences or more. The fetcher's own `too-few-sentences` label
  (407) means fewer than 8. A cached copy was used where a fetch failed or gave fewer than 30
  sentences (Amendment 1).
- **Page groups** (`--phase marks`): the 4714 pages formed 4661 groups. 46 groups merged two to five
  pages that landed on one key with the same text, 46 groups were dropped for identical text, and 2181
  had no usable text. That leaves 2434 groups with text: 2320 with fetched text, 114 with cached text.
  - They hold 29301 reader–page entries before filtering (23072 retained) and 275814 organic
    highlights, of which 213656 anchored to a sentence.
  - Dropped highlights: imported (7898), origin-tagged (67), image spans (168), spans under twelve
    characters (40745), and repeated spans collapsed (3205).
  - There were no read errors, and no reader's anchored marks covered a whole page.
- **Units** (PREREG §3): 1741 groups had at least six anchored readers, and 1511 of them gave a unit at
  *m* = 1. In all there are 28866 units at *m* = 1–8, 7343 of them at *m* = 1. Units dropped, summed
  over *m*:
  - 33552 because a revealed highlight did not anchor;
  - 23083 because fewer than five other readers had anchored highlights before the cut;
  - 1556 because the reader marked nothing new afterwards.
- **Gate**: Paper III's statistic on each *m* = 1 pool, 7343 snapshots; 7316 defined, 27 with a null
  that cannot move. Terciles were cut within pool-size bins (5–7: 2610 targets, 8–11: 1708,
  12–19: 1424, 20+: 1574).

## 3. Pipeline check (G1)

On the 1299 page groups with exactly one member in the studies-21/22 artifact, the production reads
and joins, run with the **old pull's** rules on the **old** text, reproduce 11224 of the artifact's
11242 reader mark sets in an anonymous one-to-one match: share 0.998 against the registered pass line
of 0.8 (0.999 for sets of one to three sentences, 0.998 for larger ones). **PASS.**

What G1 does and does not cover:
- It shows that the reading, joining and old anchoring code reproduce the artifact.
- Study 23's own filters and anchoring give 0.960 on the same documents (diagnostic).
- The new text, the variant merging and the time-ordered units are not covered by G1.
- The match is anonymous, so it can credit a set to the wrong reader. And 29 documents of those
  members can no longer be read under study 23's rules. The net direction of these two effects on the
  share is not known; Amendment 1's description of the share as "a lower bound" is withdrawn.

## 4. The registered family

| test | units | pages | readers | estimate [95% two-way CI] | Holm p | reading against ±0.01 |
|---|---|---|---|---|---|---|
| T1 (KNN − POP) *m* = 1 | 7343 | 1511 | 3244 | -0.0031 [-0.0079, +0.0019] | 1.0000 | below; equivalent |
| T2 (UBCF − POP) *m* = 1 | 7343 | 1511 | 3244 | -0.0018 [-0.0072, +0.0037] | 1.0000 | below; equivalent |
| T1 *m* = 2 | 5443 | 1348 | 2460 | -0.0048 [-0.0101, +0.0005] | 0.7120 | below; equivalent |
| T2 *m* = 2 | 5443 | 1348 | 2460 | -0.0042 [-0.0097, +0.0013] | 0.8932 | below; equivalent |
| T1 *m* = 3 | 4240 | 1200 | 1984 | -0.0049 [-0.0114, +0.0013] | 0.8932 | below; not shown equivalent |
| T2 *m* = 3 | 4240 | 1200 | 1984 | -0.0039 [-0.0103, +0.0025] | 1.0000 | below; equivalent |
| T1 *m* = 4 | 3406 | 1078 | 1671 | -0.0061 [-0.0129, +0.0006] | 0.7120 | below; not shown equivalent |
| T2 *m* = 4 | 3406 | 1078 | 1671 | -0.0040 [-0.0108, +0.0028] | 1.0000 | below; equivalent |
| T1 *m* = 5 | 2743 | 962 | 1400 | -0.0080 [-0.0154, -0.0009] | 0.2860 | below; not shown equivalent |
| T2 *m* = 5 | 2743 | 962 | 1400 | -0.0060 [-0.0126, +0.0006] | 0.7120 | below; not shown equivalent |

**P1** (top minus bottom tercile of the earlier readers' agreement, within pool-size bins; T1 at
*m* = 1) = **-0.0024 [-0.0133, +0.0085]**, Holm p 1.0000: unresolved (2437 and 2440 units; 10000
valid resamples, none redrawn).

By the reading fixed in PREREG §5, no test is resolved in either direction. Every T1 and T2 estimate
is below popularity, and no estimate or upper bound reaches the +0.01 product threshold. Where
equivalence within ±0.01 fails (KNN at *m* = 3–5, UBCF at *m* = 5), it fails on the lower side. T1 at
*m* = 5 has a 95% interval below zero but is not resolved after Holm. P1 gives no usable gate in time
order.

## 5. Secondary analyses (intervals; no multiplicity claim)

- **Mean AP** at *m* = 1: popularity 0.3129, REGPOP 0.3167, KNN 0.3097, UBCF 0.3110, random earlier
  readers 0.2989, random floor 0.1643. REGPOP ranks every sentence by its popularity among the earlier
  readers who marked something in the 20-sentence blocks the reveal touches. The point estimates
  order POP ≈ REGPOP > UBCF ≈ KNN > RAND at every *m* = 1–5 (REGPOP − POP was not given an interval).
- **Against random readers** (different units at each *m*; no trend was tested): KNN − RAND is
  +0.0108 [+0.0066, +0.0150] at *m* = 1, +0.0078 [+0.0033, +0.0122] at *m* = 2 and +0.0069
  [+0.0018, +0.0121] at *m* = 3. Its interval includes zero from *m* = 4 (+0.0056 [-0.0002, +0.0114]),
  and the estimates at *m* = 6–8 are +0.0014, +0.0022 and +0.0035. KNN − RAND does not separate
  reader similarity from reading position.
- **Against REGPOP**: KNN − REGPOP is -0.0070 [-0.0116, -0.0025] and UBCF − REGPOP -0.0057
  [-0.0104, -0.0011] at *m* = 1. Their intervals include zero at some larger *m*. As in study 21, no
  mechanism is attached: REGPOP is itself a choice of readers, made by where they read.
- **Fixed cohort** (2718 targets with a unit at every *m* = 1–5, who supply 2718 of the 2743 units at
  *m* = 5):
  - KNN − POP: -0.0064 [-0.0114, -0.0013] at *m* = 1 and -0.0082 [-0.0164, -0.0011] at *m* = 5.
  - UBCF − POP: -0.0092 [-0.0154, -0.0033] at *m* = 1 and -0.0062 [-0.0127, +0.0000] at *m* = 5.

  These readers, who go on to make six or more highlights, are served worse than popularity from
  their first highlight (unadjusted). The family's larger gaps at higher *m* therefore mainly reflect
  who is eligible at each *m*; no within-cohort change across *m* was estimated.
- **Near-duplicate targets excluded**: -0.0053 [-0.0097, -0.0011] at *m* = 1; in study 21,
  near-duplicates carried the gain.
- **Pages in studies 21/22 vs the rest** (*m* = 1): KNN − POP is +0.0013 [-0.0039, +0.0062] on the
  3609 units of the 1088 pages of the old artifact, and -0.0074 [-0.0155, +0.0008] on the 3734 units
  of the other 423 pages, which include the platform's most-read pages.
- **By gate tercile** (*m* = 1): bottom -0.0011 [-0.0084, +0.0063], middle -0.0049
  [-0.0131, +0.0025], top -0.0035 [-0.0122, +0.0048]. Of the eighteen per-tercile intervals, only one
  excludes zero: the top tercile at *m* = 5, -0.0128 [-0.0269, -0.0001], on 908 units. P1 without
  pool-size stratification is -0.0096 [-0.0214, +0.0025].
- **Robustness of the source and the date**: fetched text -0.0032 [-0.0081, +0.0015] (7243 units);
  cached text +0.0018 [-0.0260, +0.0387] (100 units); reveals made before 2026-07-03, when Suggested
  Highlights shipped, -0.0035 [-0.0087, +0.0016].

## 6. What this means

- **For the product.** In time order, personalising a page's suggestions from a later reader's first
  one to eight highlights gave no detectable advantage over showing what the earlier readers marked most.
  Popularity was not detectably worse, and it is simpler. Nothing here supports a gate built on Paper III's
  agreement statistic for deciding where to personalise.
- **For the question that started this line (BEYOND'26: "how many first marks distinguish
  readers?").** The first highlight does single out earlier readers who predict better than random
  ones. But no *m* up to 8 made them better predictors than the crowd's popularity. The level of the
  gain at *m* = 1 did not detectably depend on Paper III's statistic; how it grows with *m* by tercile
  was not tested.
- **Why study 21 looked different is not established.** The candidate differences, none of them
  tested here:
  - reveal: study 21 drew *m* random contiguous runs (three draws), here the first *m* highlights;
  - pool: study 21 used every other reader, later ones included (among them the near-duplicate
    readers that carried its gain), here only earlier readers;
  - targets: here only readers with at least five earlier anchored readers;
  - positives: here only later marks;
  - text and rules: here fetched text and study 23's filters and anchoring;
  - readers: here the readers added since the 2026-08-03 pull and those on URL variants;
  - split: study 21's estimate is its confirmation split, while this subset spans both of its splits.
- **For research.** The pipeline reproduces the old artifact under the old rules (G1). The study's
  population is mostly the old artifact's pages (1088 of the 1511 contributing pages), with 423 others
  that include the most-read pages.

## 7. Deviations and limits

- The first page inventory (commit `063eea170`) was discarded and rebuilt with the fixed guard code
  before any reader data was read (`STUDY-NOTE.md` §5).
- One retry pass of failed fetches was run (`--retry-failed`). A redirect that the SSRF or page rules
  refused is labelled `fetch-failed:ERR_FR_REDIRECTION_FAILURE`, because the HTTP library wraps the
  refusal; the refusal itself worked.
- **Population.** The analysed set is public article pages that can be fetched now (or have a cached
  copy), with at least six public readers and at least six anchored readers. Left out:
  - three capped pages;
  - the 2181 page groups without usable text;
  - the 46 dropped for identical text;
  - the 693 groups with fewer than six anchored readers;
  - the 230 groups that gave no *m* = 1 unit;
  - readers on an ineligible page that eligible pages redirect to (Amendment 1).
- **Who is a target.** A reader is a target only if at least five other readers made anchored
  highlights before the reader's *m*-th highlight (PREREG §8, Amendment 1); this dropped 23083 units,
  and the first readers of a page are never evaluated. "First *m*" means the first *m* highlights that
  survive the filters of §2 (imports, origin-tagged, short spans and repeats are skipped before
  ordering).
- **Anchoring.** A unit needs its first *m* highlights to anchor to the page as it reads today; 33552
  units (summed over *m*) were dropped for an unanchored reveal, so readers of pages edited since are
  under-represented. Anchoring counted 19742 fuzzy (Jaccard) matches and 50349 multi-sentence anchors
  (Amendment 1). The sentence splitter is written for Latin script.
- **Time.** Recorded times (client clocks on most surfaces). Pools are rebuilt from today's surviving
  records with their recorded times, not from a historical snapshot (PREREG §8). Seeds below three
  nominal readers were not scanned.
- The secondary intervals are two-way and unadjusted; the family is the only multiplicity-controlled
  claim.

## 8. Follow-ups (post-results, exploratory)

Specified in `FOLLOWUP.md` and pushed before computing, then reported in `FOLLOWUP-RESULTS.md` (numbers
there are checked against `results/REPORT-followup.md`). They looked at dense pools (at least 20
earlier readers), popularity among the readers of the same blocks, *m* up to 20, and the same readers
followed over *m*. No interval puts KNN or UBCF above popularity in any of them. The subsets are thin,
so they also cannot rule out a small gain: for UBCF on dense pools and at large *m*, the upper bounds
still reach product size. Whether more highlights close the gap for the same readers is not determined.

## 9. Protocol ablation (post-results, exploratory)

Specified in `ABLATION.md`: the main design, then Addenda A1 and A2, each pushed before its numbers were
computed. Reported in `ABLATION-RESULTS.md`, whose numbers are checked against `results/REPORT-ablation.md`.
It asks why study 21's order-free gain is not seen here, changing only the protocol on this study's frozen
data.
- **By the reading fixed in advance, the protocol does not explain the gap** at *m* = 1, 3 or 5. Study 21's
  protocol (random runs revealed, every other reader pooled) gives no KNN − POP resolved above zero on this
  study's targets. "Positive" in the rule was read as a lower bound above zero, a reading chosen after
  computing; UBCF − POP, which no rule reads, is resolved above zero under that protocol at *m* = 3 and 5.
- **By Addendum A1's reading, the target population accounts for the *m* = 1 gap.** Study 21's protocol
  applied to study 21's target set gives a resolved gain, and it lies in the readers this study does not
  score. That set is every reader with at least five other anchored readers, whenever they arrived.
- **At *m* = 3 and 5, revealing random runs instead of the first highlights raises KNN − POP** on the same
  targets, without making it resolved above zero.
- **Addendum A2.** Revealing the first *m* anchored highlights, instead of the first *m* highlights, does not
  change this study's conclusion.

## 10. Analyses prompted by an external review (post-results, exploratory)

Specified in `REVIEW.md` before computing and reported in `REVIEW-RESULTS.md`, whose numbers are checked
against `results/REPORT-review.md` and `results/REPORT-oracle-null.md`. Revised after two audits.
- **No other deployable scorer beats popularity on AP**, except a light popularity blend, by a small
  margin that is below the pre-set threshold on all units.
- **The oracle's reading is withdrawn.** Neighbours chosen with knowledge of the answer beat popularity
  by far, but they do so on synthetic pages with no reader structure too (`oracle_null23.py`). The
  result therefore does not show that readers who would predict a newcomer are in the pool.
- **For the next highlight** (Hit@5), position-aware popularity and the personal scorers beat plain
  popularity. Paired differences between them were not computed.
- **In time order, readers with one to four earlier readers show no detectable gain either.**
- **Which highlights are revealed moves the comparison.** A further effect of revealing runs instead
  of highlights is not detected.

## 11. A second round of review analyses (post-results, exploratory)

Specified in `REVIEW2.md` (with Addendum 1) before computing on the data and reported in
`REVIEW2-RESULTS.md`, whose numbers are checked against `results/REPORT-review2.md` and
`results/REPORT-review2-synth.md`. The readings of R7, R12 and R15 were tried on five synthetic worlds
before they were fixed. An audit after the results then built other worlds in which three statements
drawn from those five do not hold; five of its worlds were added (`results/REPORT-review2-synth-audit.md`),
the statements were withdrawn or narrowed, R12's KNN estimates were recomputed (no reading changed),
and counts describing the next-highlight target were added (R16). `REVIEW2-RESULTS.md` (Deviations and
limits) and `REVIEW2.md` (Corrections) list all of it.
- **Where the newcomer is reading predicts far more than which earlier readers resemble them.** For the
  next highlight, ranking the sentences below the latest highlight, with no other reader, roughly
  doubles popularity's top-five hit rate; the reader-choosing scorers gain a small fraction of that.
  A random order would hit about one time in eleven; the sentences the next highlight adds all lie
  below the latest one in about six units in seven.
- **Over all later marks, popularity discounted by distance from the latest highlight beats
  popularity** at each *m*, for the best of three distance scales tried (the widest, picked after the
  results).
- **The personal scorers do not beat the registered position-aware baseline**, and where similarity
  adds to a position baseline, synthetic pages without reader types show the same sign. No contrast
  here separates reader taste from reading position, on either metric: the sign on AP was read as a
  control for position, and worlds added after the audit show that it is not.
- **A tally of signs against the synthetic worlds (a description, not a test).** In a tally made
  after the results, the position-only world specified in advance reproduces 164 of the 171 contrasts
  resolved on the data and contradicts 3; the worlds with reader types and no reading windows
  reproduce 47 between them. More than half of those contrasts involve a position scorer or the
  fixed-label design, of which those worlds reproduce 14 of 74 and 9 of 27; on the 18 between
  popularity and similarity scorers only, the position-only world reproduces 17 and those worlds 8
  between them. Adding types of moderate weight
  to position changes the tally little, so it cannot tell whether types are also present. The
  contrasts are not independent, so the tally is a description, not a test.
- **A null does not show that readers lack distinct preferences**: with reader types of moderate
  weight the methods lose to popularity in one synthetic world and UBCF beats it in another (KNN is
  not resolved there), and without types both can beat it.
- **On AP, the light blend's gain is reproduced by ordering what popularity ties.** For the next
  highlight the blend adds a little beyond that at *m* = 1.
- **Where three or more similar readers exist, and where the page text matches the highlights best,
  no gain over popularity is detected.** A gain in a smaller group is not excluded.
- **With the labels fixed, the latest highlights are a better input than the first ones** on AP. The
  two position scorers show that position is part of that. For KNN and UBCF the contrast does not say
  how much: it is also positive in a synthetic world with reader types, no position structure and an
  informative order of marking.
- **Not possible with the data kept:** prediction horizons (no time gaps were kept) and a human
  inspection of records.

## 12. A third round of review analyses (post-results, exploratory)

Specified in `REVIEW3.md`, committed and pushed with its code and its synthetic-world results before
anything was computed on the data, and reported in `REVIEW3-RESULTS.md`, whose numbers are checked
against `results/REPORT-review3.md` and `results/REPORT-review3-synth.md`. Two more reviews asked
whether the position results hold on the later slice of the data, whether similarity adds to the
position baseline with the best AP and not only to the one named in advance, and whether the position results
depend on how highlights anchor.
- **Both similarity scorers are below popularity discounted by distance at the widest scale, on both
  targets, at each *m* computed.** That scale did best and was picked after the results. Against the
  scale named in advance they are below on the next highlight at every *m* and on AP at two of three.
- **Blended into the position baseline with the best AP, similarity gains a few thousandths of AP at the
  first and third highlight, and no gain is detected for the next highlight.** The blend on the
  narrower scale is not told apart from the wider scale alone. None of it is read as taste: on the ten synthetic worlds
  the same contrast takes each sign both with and without reader types.
- **On the later slice the position rule is ahead of similarity for the next highlight too.** The
  slice was part of every earlier analysis, so this is a consistency check, not a confirmation. Its AP
  contrasts are reported and, as fixed in advance, not read.
- **The next-highlight result holds where anchoring is least ambiguous**: on the units whose latest
  revealed highlight and next highlight each anchor to one contiguous run, and on the two subsets by
  anchoring quality.
- **Not possible now:** a confirmation on records that did not exist when the results were found, and
  an inspection of records by a person. `CONFIRM.md` specifies both, with one confirmatory test and its
  constants fixed (amended twice after audits, before anything was run: the cohort is selected by a
  recorded-time cutoff later than the specification, and the inspection runs on the units of a new
  extraction). Neither has been run; each
  needs a new read-only production read and a recorded decision.

## 13. One more check (post-results, exploratory; reported, not read)

Specified in `REVIEW4.md`, committed and pushed with its code before anything was computed, and
reported in `REVIEW4-RESULTS.md`, whose numbers are checked against `results/REPORT-review4.md`. Three
more reviews asked again whether highlights are anchored to the right sentences. The frozen data hold,
per page, how many matches between a highlight and a sentence the extraction made by token overlap
alone, so one check was possible without a new read.
- **Too small to read.** Only 127 of the 1741 analysed pages have no token-overlap match. The units of
  those pages whose latest revealed and next highlight each anchor to one run number 225 at *m* = 1,
  below the 300 fixed in advance as the least that would be read. The contrasts are reported in
  `REVIEW4-RESULTS.md` and nothing is read from them.
- **A count the write-ups did not have.** About six in a hundred of the matches between a highlight
  and a sentence on the analysed pages were made by token overlap alone.
- **Unchanged at the time:** no person had inspected records (one did on 2026-10-06, §14), and
  nothing has been confirmed on new records.

## 14. The record inspection (2026-10-06)

Specified in `CONFIRM.md` (H), carried out as `INSPECT.md` records, and reported in
`INSPECT-RESULTS.md`, whose numbers are checked against `results/REPORT-inspect.md`
(`python3 inspect_tally.py --check`). One of the authors compared, for 150 sampled units of a new read
of the same pages' highlights (50 from each of three strata, by how the first highlight anchored), the
text of the reader's first highlight and of their next highlight with the sentences the extraction
had anchored them to.
- **No highlight is anchored at another place than its text** (none of 300). The two highlights are in
  the order of their recorded times in all 150 units, and the merged URLs showed one article in all
  68 units that have several.
- **Below and above.** The person and the anchors agree in 147 of the 150 units.
- **By the specification's pass rule every stratum passes** (0, 2 and 1 failing units of 50, where at
  most 5 are allowed). `INSPECT-RESULTS.md` also gives a stricter count, which `INSPECT.md` had added
  and the paper does not use.
- **Still open:** nothing has been confirmed on new records (`CONFIRM.md`, C).


==> anc/C-REVIEW-RESULTS.md <==
# Analyses prompted by an external review — results (`23_first-m-temporal`, post-results, exploratory)

Specified in `REVIEW.md`, committed and pushed in `ab5be3e49` before anything was computed. All of it is
post hoc relative to the registered results, exploratory and unadjusted. It runs on study 23's frozen
data.

**Checks.** The script rebuilt all 23175 registered units at *m* = 1–5 and refused to continue unless
POP, KNN, UBCF and REGPOP equalled the frozen values exactly; they did. It also rebuilt the 13357
ablation targets and matched their TL and RL cells exactly.

Every decimal below is copied from `results/REPORT-review.md` or, for the synthetic check of the oracle,
from `results/REPORT-oracle-null.md`. `python3 review23.py check` verifies them read-only, as tokens and
as complete intervals. Intervals are two-way (page × reader), 2,000 resamples, **unadjusted**.

Revised the same day after two audits (Codex and a Claude auditor). One reading fixed in `REVIEW.md`, the
oracle's, is **withdrawn**, and several statements that went beyond their intervals were narrowed. Both
are listed under *Deviations and limits*. No number changed.

<!-- unchecked: 0.01 +0.01 -->

## Summary

- **Which highlights are revealed moves the comparison; a further effect of the unit is not detected
  (R2).**
  - In the new cell HL, *m* highlights drawn at random are revealed: the same unit as time order and a
    similar number of sentences (1.67, 4.80 and 7.91 against 1.67, 4.66 and 7.55).
  - Against time order, HL raises KNN − POP by +0.0135 [+0.0073, +0.0200] at *m* = 5. At *m* = 3 the
    effect is not resolved (+0.0046 [-0.0003, +0.0094]).
  - Revealing runs instead of random highlights adds nothing detectable (RL − HL: -0.0003, +0.0022,
    -0.0015, none resolved), though runs reveal more sentences. The intervals do not exclude a small
    effect of the unit.
  - For UBCF, HL − TL is +0.0094 [+0.0040, +0.0144] at *m* = 3 and +0.0167 [+0.0106, +0.0232] at *m* = 5.
  - HL and TL do not reveal exactly the same number of sentences or leave the same number of positives
    (table in R2), and that small difference is not separated from which highlights are revealed.
- **For UBCF, the whole order-free protocol is worth about twice the pre-set threshold of 0.01 on the
  same targets (R1).**
  - RA − TL is +0.0165 [+0.0089, +0.0251] at *m* = 3 and +0.0203 [+0.0118, +0.0296] at *m* = 5. It is not
    resolved at *m* = 1 (+0.0040 [-0.0024, +0.0104]).
  - Most of it is the reveal: RL − TL +0.0103 [+0.0048, +0.0160] and +0.0158 [+0.0093, +0.0228].
  - The rest is the pool (RA − RL +0.0063 [+0.0012, +0.0121] and +0.0046 [+0.0002, +0.0098]), from the
    earlier readers' later marks (TE − TL +0.0060 [+0.0010, +0.0140] and +0.0044 [+0.0002, +0.0117]).
  - Without targets that have a near-duplicate co-reader, the total and the reveal effects stay resolved
    and the pool effects do not (subset (a) in R1).
- **No other deployable scorer beats popularity on AP, except a popularity blend, by a small margin
  (R3).**
  - Item co-occurrence, nearest co-readers with k = 1 or 10, and neighbours by raw overlap all have
    intervals that include zero or lie below it at *m* = 1, 3 and 5.
  - A blend of popularity with a little similarity-weighted co-occurrence beats it on all units at
    *m* = 1 and 3. With λ = 0.2 it gains +0.0038 [+0.0022, +0.0056] and +0.0034 [+0.0011, +0.0060]; at
    *m* = 5 it gains +0.0022 [-0.0003, +0.0049].
  - The tuned blend was chosen on the 6978 units at *m* = 1 whose first highlight predates study 21's
    pull (λ\* = 0.2) and evaluated on the units whose *m*-th highlight came after it. It gains
    +0.0086 [+0.0025, +0.0162] at *m* = 1 (365 units); at *m* = 3 and 5 the gain is not resolved.
  - That split is retrospective and by the time of the reveal only. A tuning unit's later marks can
    postdate the pull, and the same pages and readers can fall on both sides. The evaluated units are
    R6's units, on which plain UBCF − POP is +0.0182 [-0.0027, +0.0425] at *m* = 1, so the held-out
    figures are not estimates for the registered population.
- **The oracle says nothing here; its reading is withdrawn (R3, Deviations).** Neighbours chosen with
  knowledge of the target's later marks beat popularity by +0.1139 [+0.0987, +0.1303] at *m* = 1,
  +0.0785 [+0.0691, +0.0891] at *m* = 3 and +0.0634 [+0.0543, +0.0730] at *m* = 5. `REVIEW.md` fixed that a
  lower bound above zero would mean that earlier readers who would predict a newcomer exist. On
  synthetic pages with no reader structure the same oracle beats popularity by +0.0385 to +0.1687, with
  every lower bound at or above +0.0341. That range contains all three values, so the reading cannot
  discriminate.
- **For the next highlight the verdict turns (R5).**
  - Hit@5 for the next highlight that adds an unrevealed sentence: POP finds it in the top five with
    probability 0.2565 at *m* = 1. REGPOP adds +0.0333 [+0.0246, +0.0432], UBCF
    +0.0297 [+0.0150, +0.0449], ITEM +0.0248 [+0.0116, +0.0385] and KNN +0.0201 [+0.0075, +0.0325]. All
    four stay resolved at *m* = 3, and all but KNN at *m* = 5.
  - NDCG@5 over all later marks: KNN and UBCF fall below POP at every *m* (KNN
    -0.0105 [-0.0194, -0.0024] at *m* = 1).
  - By the reading fixed in `REVIEW.md`, AP's verdict does not carry to the next highlight.
- **Readers with one to four earlier readers gain nothing detectable in time order either (R4).**
  KNN − POP is +0.0015 [-0.0002, +0.0035] at *m* = 1 over 4546 units.
- **Newer data are too few to say (R6).** On the 365 units at *m* = 1 made after study 21's pull, KNN −
  POP is +0.0130 [-0.0064, +0.0324] and UBCF − POP +0.0182 [-0.0027, +0.0425]: positive point estimates,
  not resolved. No contrast with the earlier units was computed.
- **Observation window.** 173466 of 248869 gaps between one reader's consecutive highlights on one page
  were under 60 seconds (a share of 0.697). The count covers every reader with organic highlights on
  the page groups with text, before the anchoring filter; it is not a statistic of the scored targets'
  positives, which are all of a target's later anchored highlights up to the extraction.

## R1 — UBCF − POP, paired differences (ablation targets)

All targets (7123, 3884 and 2350):

| difference | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| reveal, within live pool (RL − TL) | +0.0009 [-0.0033, +0.0051] | +0.0103 [+0.0048, +0.0160] | +0.0158 [+0.0093, +0.0228] |
| reveal, within all-reader pool (RA − TA) | +0.0019 [-0.0028, +0.0069] | +0.0124 [+0.0060, +0.0188] | +0.0176 [+0.0106, +0.0251] |
| pool, within time reveal (TA − TL) | +0.0021 [-0.0032, +0.0086] | +0.0041 [-0.0018, +0.0123] | +0.0028 [-0.0029, +0.0093] |
| pool, within random reveal (RA − RL) | +0.0031 [-0.0016, +0.0085] | +0.0063 [+0.0012, +0.0121] | +0.0046 [+0.0002, +0.0098] |
| earlier readers' later marks (TE − TL) | +0.0004 [-0.0003, +0.0012] | +0.0060 [+0.0010, +0.0140] | +0.0044 [+0.0002, +0.0117] |
| later readers (TA − TE) | +0.0017 [-0.0036, +0.0079] | -0.0018 [-0.0064, +0.0023] | -0.0016 [-0.0068, +0.0032] |
| total (RA − TL) | +0.0040 [-0.0024, +0.0104] | +0.0165 [+0.0089, +0.0251] | +0.0203 [+0.0118, +0.0296] |
| interaction | +0.0010 [-0.0024, +0.0045] | +0.0021 [-0.0027, +0.0065] | +0.0018 [-0.0040, +0.0069] |

**Subsets.**
- **(a) No near-duplicate target.** Both reveal effects are resolved at *m* = 3 and 5, for example RA − TA
  +0.0115 [+0.0055, +0.0172] and +0.0166 [+0.0098, +0.0235]. The total is too: +0.0109 [+0.0050, +0.0174]
  and +0.0163 [+0.0089, +0.0243]. The pool effects are not.
- **(b) Pages of studies 21/22.** Same pattern. The total is +0.0148 [+0.0059, +0.0252] and
  +0.0193 [+0.0091, +0.0313].

## R2 — random highlights, live pool (HL)

| *m* | targets | HL KNN − POP | HL − TL (KNN) | RL − HL (KNN) | HL − TL (UBCF) | RL − HL (UBCF) |
|---|---|---|---|---|---|---|
| 1 | 7123 | -0.0039 [-0.0077, -0.0001] | +0.0018 [-0.0016, +0.0055] | -0.0003 [-0.0033, +0.0024] | +0.0014 [-0.0021, +0.0051] | -0.0005 [-0.0035, +0.0027] |
| 3 | 3884 | -0.0029 [-0.0072, +0.0016] | +0.0046 [-0.0003, +0.0094] | +0.0022 [-0.0015, +0.0058] | +0.0094 [+0.0040, +0.0144] | +0.0008 [-0.0031, +0.0046] |
| 5 | 2350 | +0.0010 [-0.0040, +0.0060] | +0.0135 [+0.0073, +0.0200] | -0.0015 [-0.0064, +0.0032] | +0.0167 [+0.0106, +0.0232] | -0.0009 [-0.0053, +0.0038] |

No HL unit had to be dropped.

Mean revealed sentences / positives per unit:

| *m* | TL | HL | RL |
|---|---|---|---|
| 1 | 1.67 / 14.82 | 1.67 / 14.82 | 1.90 / 14.59 |
| 3 | 4.66 / 18.14 | 4.80 / 18.00 | 5.78 / 17.02 |
| 5 | 7.55 / 21.23 | 7.91 / 20.87 | 9.88 / 18.90 |

**Reading fixed in `REVIEW.md`.**
- At *m* = 5, HL − TL has a lower bound above zero: revealing random highlights instead of the first ones
  raises KNN − POP even with the unit and the pool fixed. At *m* = 3 that is not detected.
- RL − HL has no lower bound above zero at any *m*: revealing runs rather than highlights is not detected
  to add to it.

## R3 — other scorers and the oracle (registered units), difference from POP

The ORACLE row is kept for the record; its reading is withdrawn (Deviations).

| scorer | *m* = 1 (7343 units) | *m* = 3 (4240) | *m* = 5 (2743) |
|---|---|---|---|
| ITEM | +0.0001 [-0.0045, +0.0049] | -0.0045 [-0.0113, +0.0021] | -0.0036 [-0.0112, +0.0035] |
| KNN, k = 1 | -0.0041 [-0.0082, -0.00005] | -0.0070 [-0.0118, -0.0026] | -0.0091 [-0.0148, -0.0030] |
| KNN, k = 10 | -0.0007 [-0.0059, +0.0042] | -0.0028 [-0.0095, +0.0033] | -0.0035 [-0.0103, +0.0020] |
| KNN-overlap | -0.0039 [-0.0087, +0.0013] | -0.0040 [-0.0115, +0.0029] | -0.0040 [-0.0108, +0.0027] |
| BLEND 0.1 | +0.0037 [+0.0023, +0.0053] | +0.0034 [+0.0012, +0.0057] | +0.0023 [-0.0002, +0.0048] |
| BLEND 0.2 | +0.0038 [+0.0022, +0.0056] | +0.0034 [+0.0011, +0.0060] | +0.0022 [-0.0003, +0.0049] |
| BLEND 0.3 | +0.0038 [+0.0016, +0.0062] | +0.0029 [+0.0002, +0.0059] | +0.0023 [-0.0005, +0.0052] |
| BLEND 0.5 | +0.0030 [-0.0005, +0.0064] | +0.0027 [-0.0008, +0.0065] | +0.0014 [-0.0024, +0.0056] |
| ORACLE (diagnostic) | +0.1139 [+0.0987, +0.1303] | +0.0785 [+0.0691, +0.0891] | +0.0634 [+0.0543, +0.0730] |

**The blend, tuned on reveals before study 21's pull and evaluated on reveals after it.**
- On the 6978 units at *m* = 1 whose first highlight predates the pull, the mean BLEND − POP was +0.0035,
  +0.0036, +0.0035 and +0.0024 for λ = 0.1, 0.2, 0.3 and 0.5, so λ\* = 0.2.
- On the units whose *m*-th highlight came after the pull, BLEND(0.2) − POP is +0.0086 [+0.0025, +0.0162]
  at *m* = 1 (365 units), +0.0073 [-0.0030, +0.0208] at *m* = 3 (232) and +0.0035 [-0.0080, +0.0149] at
  *m* = 5 (170). These are R6's units.
- The split is by the time of the reveal only: a tuning unit's later marks can postdate the pull, and
  the same pages and readers can fall on both sides. How many do was not counted.

**Reading fixed in `REVIEW.md`.**
- **The blend beats popularity** at *m* = 1, on all units and on the units after the pull, and at *m* = 3
  on all units. This is one of many unadjusted comparisons. On all units every blend interval lies below
  the +0.01 threshold; on the units after the pull no interval excludes it.
- **No other deployable scorer beats popularity** at any *m*.
- **ORACLE − POP has a lower bound above zero at every *m*.** `REVIEW.md` read that as: neighbours chosen
  with knowledge of the answer would beat popularity, and the limit lies in finding them from the first
  highlights. **This reading is withdrawn** (Deviations): on synthetic pages with no reader structure
  the lower bound is above zero too, in every setting and at every *m* tried (the lowest is +0.0341).

## R4 — one to four earlier readers (time order)

| *m* | units | KNN − POP | UBCF − POP |
|---|---|---|---|
| 1 | 4546 | +0.0015 [-0.0002, +0.0035] | +0.0011 [-0.0007, +0.0032] |
| 3 | 2726 | +0.0012 [-0.0012, +0.0041] | +0.0008 [-0.0021, +0.0040] |
| 5 | 1764 | +0.0006 [-0.0014, +0.0031] | +0.0012 [-0.0023, +0.0049] |

At *m* = 1, pools of one or two readers (2330 units) give KNN − POP +0.0009 [-0.0004, +0.0031], and pools
of three or four (2216 units) give +0.0021 [-0.0010, +0.0058]. With so few earlier readers, KNN and POP
rank from nearly the same readers.

## R5 — the top of the list (registered units), difference from POP

| metric, scorer | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| NDCG@5, POP (mean) | 0.3326 | 0.3338 | 0.3371 |
| NDCG@5, REGPOP | +0.0035 [-0.0019, +0.0086] | -0.0005 [-0.0062, +0.0049] | -0.0017 [-0.0077, +0.0044] |
| NDCG@5, KNN | -0.0105 [-0.0194, -0.0024] | -0.0145 [-0.0249, -0.0032] | -0.0223 [-0.0360, -0.0092] |
| NDCG@5, UBCF | -0.0108 [-0.0192, -0.0025] | -0.0166 [-0.0277, -0.0057] | -0.0215 [-0.0347, -0.0080] |
| NDCG@5, ITEM | -0.0041 [-0.0116, +0.0031] | -0.0113 [-0.0231, -0.0002] | -0.0111 [-0.0237, +0.0009] |
| NDCG@5, ORACLE | +0.1583 [+0.1403, +0.1770] | +0.1201 [+0.1066, +0.1344] | +0.1044 [+0.0908, +0.1182] |
| Hit@5 next, POP (mean) | 0.2565 | 0.2289 | 0.2132 |
| Hit@5 next, REGPOP | +0.0333 [+0.0246, +0.0432] | +0.0216 [+0.0150, +0.0291] | +0.0127 [+0.0059, +0.0207] |
| Hit@5 next, KNN | +0.0201 [+0.0075, +0.0325] | +0.0218 [+0.0070, +0.0368] | +0.0106 [-0.0077, +0.0292] |
| Hit@5 next, UBCF | +0.0297 [+0.0150, +0.0449] | +0.0336 [+0.0172, +0.0494] | +0.0249 [+0.0074, +0.0428] |
| Hit@5 next, ITEM | +0.0248 [+0.0116, +0.0385] | +0.0243 [+0.0072, +0.0400] | +0.0215 [+0.0035, +0.0404] |
| Hit@5 next, ORACLE | +0.1070 [+0.0879, +0.1295] | +0.0731 [+0.0560, +0.0910] | +0.0604 [+0.0423, +0.0789] |

**Reading fixed in `REVIEW.md`.** Several deployable scorers beat POP on Hit@5 for the next highlight
with lower bounds above zero, so AP's verdict does not carry to the next highlight. On NDCG@5 over all
later marks, none does, and KNN and UBCF fall below POP.

The ORACLE rows are kept for the record; nothing is read from them (Deviations).

What this does not say:
- REGPOP uses the first highlights only for where they fall: it is popularity among the earlier readers
  who marked in the same 20-sentence blocks. The personal scorers' estimates on Hit@5 are of the same
  size as REGPOP's. Paired differences between them were not computed, so how much of the gain comes
  from similarity rather than position is not known.
- Hit@5 counts the next highlight found in the top five, not whether a reader would use the suggestion.

## R6 — units made at or after study 21's pull

| *m* | units | KNN − POP | UBCF − POP |
|---|---|---|---|
| 1 | 365 | +0.0130 [-0.0064, +0.0324] | +0.0182 [-0.0027, +0.0425] |
| 2 | 283 | +0.0044 [-0.0115, +0.0226] | +0.0091 [-0.0113, +0.0309] |
| 3 | 232 | +0.0066 [-0.0143, +0.0269] | +0.0107 [-0.0121, +0.0388] |
| 4 | 195 | +0.0015 [-0.0224, +0.0241] | -0.0022 [-0.0266, +0.0229] |
| 5 | 170 | +0.0007 [-0.0293, +0.0278] | -0.0011 [-0.0285, +0.0323] |

Nothing is resolved. The point estimates are positive at *m* = 1, while the registered family's are
negative. No contrast between the newer and the earlier units was computed, so nothing is claimed about
a difference between them; the newer units may also differ in other ways, such as how long their pages
had had to gather readers.

## Deviations and limits

- **Post hoc.** All of this was specified after the registered results and after an external review, and
  committed before computing.
- **Unadjusted.** 170 intervals are reported (72 in R1, 18 in R2, 30 in R3, 10 in R4, 30 in R5 and 10 in
  R6), none adjusted for multiplicity. A single resolved interval among them is weak evidence.
- **Not done.** A human check of the pipeline needs a person to inspect record-level data; it is left to
  the operator.
- **The ORACLE reading is withdrawn (after the audits).** `REVIEW.md` fixed that a lower bound of
  ORACLE − POP above zero would show that earlier readers who would predict a newcomer exist, so that
  the limit lies in finding them. A Claude auditor showed, and `oracle_null23.py` reproduces, that the
  condition holds without any reader structure. ORACLE picks its neighbours by the target's full marks,
  which include the positives, and that selection alone beats popularity. On synthetic pages where every
  reader marks each sentence independently with that sentence's page-wide probability, ORACLE − POP is
  +0.0385 to +0.1687, depending on how many readers a page has and how many sentences they mark. Its
  95% two-way intervals, computed by the same function as for the real pages, all lie above zero; the
  lowest lower bound is +0.0341 (`results/REPORT-oracle-null.md`; the script reads no data and runs
  `review23.units_with_scorers` and `review23.est` unchanged). The three values on real pages lie inside
  that range. The synthetic pages are not matched to the real ones in length, pool size or marking
  density, so the comparison does not calibrate the oracle; it shows only that the fixed reading would
  have come out the same way with no reader structure. The ORACLE numbers stay in the tables, and
  nothing is read from them. A diagnostic that could discriminate, for example neighbours chosen on one
  half of the target's later marks and scored on the other, was not run.
- **Statements narrowed after the audits.** R2's summary no longer says that the unit plays no part.
  The blend's split is described as retrospective, and its evaluated units as R6's. No paired comparison
  of the personal scorers with REGPOP on NDCG@5 or Hit@5 was computed, and none of the newer with the
  earlier units. The gap statistic is not a statement about the targets' positives.


==> anc/C-REVIEW.md <==
# Analyses prompted by an external review — `23_first-m-temporal` (post-results, exploratory)

Written 2026-10-05 after an external review of the paper draft (Paper XI), and **committed and pushed
before any number below was computed**. Every analysis here is post hoc relative to the registered
results, exploratory and unadjusted. It runs on study 23's frozen data (`MANIFEST.json`, verified) with
the frozen statistics (`analyze23`, `lib_fm`, imported unchanged). No new production read.

The review's questions, and the analysis that answers each:

| question | analysis |
| --- | --- |
| Is the UBCF move between protocols a paired difference with an interval? | R1 |
| Does "random runs versus first highlights" change more than the order (the unit, the amount revealed)? | R2 |
| Is the failure specific to two binary-cosine neighbour methods? Would better neighbours help? | R3 |
| What happens in time order for readers who had only one to four earlier readers? | R4 |
| Does AP's verdict hold at the top of the list, and for the next highlight? | R5 |
| Does the time-ordered result hold on data newer than study 21's artifact? | R6 |

## Units and checks

- **Registered units**: study 23's time-ordered units at *m* = 1, 3, 5 (first *m* anchored highlights,
  live pool of at least five earlier readers, positives = the target's later marks). The script rebuilds
  them and refuses unless its POP, KNN and UBCF AP equal the frozen `units23.json` for every unit.
- **Ablation targets**: the registered units with at least *m* + 1 highlight runs, as in `ABLATION.md`;
  the script refuses unless its TL cell equals the frozen units.
- In every cell the positives are the target's full mark set minus the revealed sentences (for the time
  reveal this equals the later marks).

## R1 — UBCF paired differences (ablation targets)

For UBCF − POP: the seven paired differences and the interaction that `ABLATION.md` lists for
KNN − POP, at *m* = 1, 3, 5, on all ablation targets and on its subsets (a) and (b). Descriptive: no
reading rule names a driver.

## R2 — the same unit, the same pool (ablation targets)

- **New cell HL.** Reveal *m* anchored highlights drawn at random from the target's anchored highlights
  (three draws, seeded with this study's page and pseudonym, AP averaged over draws); pool = TL's live
  pool; KNN tie-break seed as in the random-run cells. A draw whose revealed sentences cover all of the
  target's marks is redrawn (at most 20 times; the unit is dropped and counted if every draw does).
- **Reported at *m* = 1, 3, 5**: KNN − POP and UBCF − POP in HL; paired HL − TL (which highlights are
  revealed, at a fixed unit and pool) and RL − HL (runs versus highlights, both at random); the mean
  number of revealed sentences and of positives per unit in TL, HL and RL.
- **Reading (fixed now).**
  - If HL − TL has a lower bound above zero at *m* = 3 or 5, revealing random highlights instead of the
    first ones raises KNN − POP even when the unit and the pool are fixed.
  - If RL − HL has a lower bound above zero, revealing runs rather than highlights adds to it.
  - Otherwise the corresponding part is not detected.

## R3 — beyond two binary-cosine neighbour methods (registered units)

Scorers on the live pool, each compared with POP on the same unit:
- **ITEM**: item co-occurrence (study 21's `item_scores`: the mean over revealed sentences of the share
  of their markers who marked the candidate), ties broken by POP.
- **KNN, k = 1 and k = 10** (k = 3 is the registered one).
- **KNN-overlap**: the three pool readers with the largest raw overlap with the reveal (no length
  normalisation, so a reader is not preferred for having marked little), ties in the choice broken by a
  seeded random order, ranking as KNN.
- **BLEND(λ)**: (1 − λ) · POP / max POP + λ · UBCF / max UBCF (the UBCF term is 0 when every UBCF score
  is 0), ties broken by POP, λ ∈ {0.1, 0.2, 0.3, 0.5}. **λ\*** is the λ with the largest mean BLEND − POP
  over the units at *m* = 1 whose *m*-th highlight was made before study 21's pull (the second date flag,
  2026-08-03 19:01 UTC). BLEND(λ\*) is evaluated on the units at *m* = 1, 3, 5 whose *m*-th highlight was
  made at or after it. The whole grid is also reported on all units, descriptively.
- **ORACLE** (a diagnostic that uses the answer): KNN with k = 3 whose neighbours are the live-pool
  readers with the largest binary cosine to the target's **full** mark set, revealed and held-out marks
  together; ranking as KNN.
- **Reading (fixed now).**
  - A deployable scorer beats popularity at an *m* if its difference from POP has a lower bound above
    zero. That is one of many unadjusted comparisons, and is reported as such.
  - **ORACLE.** If ORACLE − POP has a lower bound above zero, neighbours chosen with knowledge of the
    answer would beat popularity, so the limit lies in finding them from the first highlights. If not,
    ranking by three neighbours' marks is limited on these pages whatever the neighbours.

## R4 — readers with one to four earlier readers (time order)

Units that meet every registered rule except the pool minimum: the live pool has one to four readers.
- KNN − POP and UBCF − POP at *m* = 1, 3, 5.
- At *m* = 1, also split into pools of 1–2 and 3–4.

With a pool this small KNN (k = 3) uses most of it, so KNN and POP rank from nearly the same readers.
Descriptive.

## R5 — the top of the list, and the next highlight (registered units)

At *m* = 1, 3, 5, for POP, REGPOP, KNN, UBCF, ITEM and ORACLE:
- **NDCG@5** over the positives, as an exact expectation under random order within ties;
- **Hit@5 for the next highlight**: the probability, under random order within ties, that the top five
  candidates include at least one sentence of the target's next highlight. That highlight is the first
  one after the cut that adds a sentence not revealed.

Each is reported as a difference from POP.

**Reading (fixed now).** If a deployable scorer beats POP on either metric with a lower bound above zero,
AP's verdict does not carry to the top of the list.

## R6 — data newer than study 21's artifact (registered units)

KNN − POP and UBCF − POP at *m* = 1–5 on the units whose *m*-th highlight was made at or after the pull
study 21's artifact comes from (2026-08-03 19:01 UTC, the second date flag). Their pools also hold earlier readers.
Descriptive.

## Not done, and why

- **A human check of the pipeline** (reader attribution, time order, anchoring on a stratified sample)
  needs a person to inspect record-level data. The coding agent does not read record-level data, so this
  is left to the operator and stated as a limit.
- **A new period of data** beyond R6 needs data that do not exist yet.

## Estimates

Two-way (page × reader) percentile bootstrap, 2,000 resamples, seeds fixed in the script, unadjusted.
Every interval is reported; the write-up counts them.


==> anc/C-REVIEW2-RESULTS.md <==
# Second round of review analyses — results (`23_first-m-temporal`, post-results, exploratory)

Specified in `REVIEW2.md`, committed and pushed in `6f64b95c0` with the code and the synthetic-world
results before anything was computed on the data; Addendum 1 (R15) was committed and pushed in
`b0ec0f2f3` before R15 was computed. All of it is post hoc relative to the registered results,
exploratory and unadjusted. It runs on study 23's frozen data.

**Corrected after an audit (2026-10-05).** Two AI auditors read the code, the synthetic worlds and
this write-up after the results; neither read record-level data. Three things followed, all listed
under *Deviations and limits* and in `REVIEW2.md` (Corrections):
- R12's KNN estimates were recomputed, because KNN's ties had been broken differently in each arm. No
  reading changed, and both computations are given.
- The audit built synthetic worlds of its own, in which three statements drawn from the first five
  worlds do not hold. Five of those worlds were added (`results/REPORT-review2-synth-audit.md`), and the
  statements were withdrawn or narrowed.
- Counts that describe the next-highlight target were added (R16), and several sentences that said more
  than their intervals license were reworded.

**Checks.** The script rebuilt the 14326 registered units at *m* = 1, 3 and 5 and refused to continue unless
POP, KNN, UBCF and REGPOP equalled the frozen values exactly; they did. It also reproduced `review23.json`'s
means for BLEND(0.2), ITEM, NDCG@5 and next-highlight Hit@5, and R12's 2743 targets are the registered units
at *m* = 5 with their POP.

Every decimal below is copied from `results/REPORT-review2.md`, `results/REPORT-review2-synth.md` or
`results/REPORT-review2-synth-audit.md`.
`python3 review2_23.py check` verifies them read-only, as tokens and as complete intervals. Intervals are
two-way (page × reader), 2,000 resamples, **unadjusted**. Contrasts that earlier analyses also computed
(KNN, UBCF, REGPOP, ITEM and BLEND minus POP) have the same means here and intervals that differ in the
last digits, because the resamples differ. In all, 831 intervals were computed, and R12's 24
KNN intervals a second time after the correction.

<!-- unchecked: 0.01 +0.01 0.2 0.9 -->

## Summary

- **For the next highlight, where the newcomer is reading predicts far more than which earlier readers
  resemble them (R7).**
  - POP puts the next highlight in the top five with probability 0.2565, 0.2289 and 0.2132 at *m* = 1, 3, 5.
    A uniformly random order would do so with probability 0.0919, 0.0925 and 0.0899 (R16).
  - AHEAD ranks the sentences below the newcomer's latest highlight, nearest first, and uses no other
    reader. It adds +0.2147 [+0.1836, +0.2458], +0.3015 [+0.2639, +0.3388] and
    +0.3522 [+0.3110, +0.3911].
  - PROXPOP(10), popularity discounted by distance from that highlight, adds
    +0.2037 [+0.1804, +0.2253], +0.2271 [+0.2010, +0.2546] and
    +0.2690 [+0.2343, +0.3028].
  - REGPOP adds +0.0333 [+0.0243, +0.0424] at *m* = 1 and UBCF +0.0297 [+0.0141, +0.0459]: about a
    seventh of AHEAD's gain. UBCF − AHEAD is -0.1850 [-0.2174, -0.1539], -0.2680 [-0.3066, -0.2300] and
    -0.3273 [-0.3687, -0.2828].
  - By the reading fixed in `REVIEW2.md`, the newcomer's position, with no choice of readers, predicts
    this target better than similarity-weighted co-occurrence does.
  - What a hit is (R16): AHEAD ranks the unrevealed sentences that follow the latest revealed highlight
    first, nearest first; where fewer than five remain it goes on with the nearest sentences above. At
    least five remain in 0.9808 of units at *m* = 1. The target is the sentences the next highlight adds. At
    *m* = 1 those sentences all lie below the latest revealed highlight in
    0.8510 of units, and the nearest of them is within three sentences of it in 0.4103.
- **Over all later marks, popularity discounted by distance from the latest highlight beats popularity
  (R7).**
  - PROXPOP(40) − POP on AP is +0.0126 [+0.0066, +0.0187], +0.0085 [+0.0018, +0.0162] and
    +0.0154 [+0.0073, +0.0240]: resolved at each *m*, with estimates above the pre-set +0.01 at
    *m* = 1 and 5. It is the widest of three scales tried, and the one that did best.
  - PROXPOP(20), the scale named in advance as the default, is resolved only at *m* = 5
    (+0.0112 [+0.0014, +0.0217]; +0.0050 [-0.0030, +0.0136] at *m* = 1). PROXPOP(10) is not resolved at any *m*.
  - Position without popularity does not beat popularity on this target. LOCAL − POP is
    -0.0876 [-0.1028, -0.0726], -0.0762 [-0.0929, -0.0594] and -0.0720 [-0.0899, -0.0533]. AHEAD − POP is
    -0.0269 [-0.0413, -0.0116] at *m* = 1 and not resolved at *m* = 3 and 5
    (-0.0014 [-0.0174, +0.0153] and +0.0107 [-0.0086, +0.0294]).
  - UBCF − PROXPOP(20) is -0.0068 [-0.0143, -0.0004], -0.0071 [-0.0157, +0.0012] and
    -0.0172 [-0.0285, -0.0078].
- **The personal scorers do not beat the registered position-aware baseline (R7).**
  - UBCF − REGPOP on next-highlight Hit@5 is -0.0035 [-0.0170, +0.0107], +0.0119 [-0.0037, +0.0271] and
    +0.0122 [-0.0075, +0.0316]: an addition beyond REGPOP is not established at any *m*. KNN − REGPOP is
    -0.0131 [-0.0266, -0.0001] at *m* = 1 and not resolved at *m* = 3 and 5.
  - On AP, KNN − REGPOP and UBCF − REGPOP have upper bounds below zero at all three *m*
    (-0.0057 [-0.0104, -0.0010] for UBCF at *m* = 1). The registered secondary contrasts, on other
    resamples, resolved UBCF − REGPOP at *m* = 1 and 5 and not at *m* = 3.
  - REGBLEND − REGPOP, similarity added to REGPOP, is +0.0101 [+0.0036, +0.0170],
    +0.0105 [+0.0011, +0.0200] and +0.0136 [+0.0028, +0.0245] on next-highlight Hit@5, and
    +0.0016 [-0.0003, +0.0037], +0.0007 [-0.0017, +0.0031] and -0.0001 [-0.0030, +0.0029] on AP.
  - **What this does not show.** In the synthetic world with reading position alone and no reader taste,
    REGBLEND − REGPOP on next-highlight Hit@5 is +0.0267 [+0.0181, +0.0358],
    +0.0352 [+0.0252, +0.0462] and +0.0396 [+0.0296, +0.0504]. So a gain on that metric does not by
    itself establish reader-specific preferences (the reading fixed in `REVIEW2.md` put it more
    strongly; see *Deviations and limits*). On AP nothing is resolved above
    zero.
  - **The sign on AP is not a control for position either.** `REVIEW2.md` read a positive
    UBCF − REGPOP or REGBLEND − REGPOP on AP as something position alone did not produce in the five
    synthetic worlds. In two worlds added after the audit, both without reader types, position alone
    produces it: with reading windows of 15 to 30 sentences UBCF − REGPOP on AP is
    +0.0160 [+0.0058, +0.0260] at *m* = 5, and with marks made in random order inside the
    window it is +0.0482 [+0.0428, +0.0542] at *m* = 3 and +0.0669 [+0.0605, +0.0732] at
    *m* = 5. That reading is withdrawn. It was not invoked: nothing on the data is above zero there.
- **For the next highlight REGPOP depends on the size of its blocks, not on where they fall (R7).** By
  the reading fixed in `REVIEW2.md`, a variant whose interval excludes zero means that REGPOP's result
  depends on its block definition. On next-highlight Hit@5, 40-sentence blocks are worse
  (-0.0117 [-0.0177, -0.0055] at *m* = 1, -0.0080 [-0.0136, -0.0033] at *m* = 3). 10-sentence blocks, shifted
  boundaries and a centred window are not detectably different, and no variant differs detectably
  from it on AP.
- **For KNN and UBCF the verdict changes with the label, not with the metric (R8).** For UBCF at *m* = 1: over all later
  marks, NDCG@5 is -0.0108 [-0.0187, -0.0024] and Hit@5 -0.0006 [-0.0143, +0.0141]; for the next highlight, NDCG@5 is
  +0.0201 [+0.0095, +0.0307] and Hit@5 +0.0297 [+0.0141, +0.0459]. KNN shows the same pattern at *m* = 1 and 3. By the
  reading fixed in `REVIEW2.md` the verdict changes with the label: within NDCG@5 and within Hit@5,
  the next-highlight cell lies above zero and the all-later-marks cell does not. It does not change
  with the metric: within either label, the two metrics are both above zero or both not. That holds
  for UBCF at all three *m* and for KNN at *m* = 1 and 3. For KNN at *m* = 5 neither next-highlight
  cell is above zero (+0.0073 [-0.0044, +0.0190] and +0.0106 [-0.0079, +0.0298]), so by the reading the statement that the task
  matters is withdrawn for KNN at *m* = 5. For REGPOP, which the reading also names, the verdict
  changes with the metric as well at *m* = 1: over all later marks its Hit@5 is above zero
  (+0.0099 [+0.0009, +0.0186]) and its NDCG@5 is not (+0.0035 [-0.0017, +0.0088]). For BLEND, which the reading does
  not name, the metric matters too: over all later marks at *m* = 1 its NDCG@5 is
  +0.0039 [+0.0012, +0.0068] and its Hit@5 +0.0041 [-0.0013, +0.0097].
- **On AP, the light blend's gain is reproduced by ordering what popularity ties (R9).**
  - Popularity leaves the top five undetermined in 0.746 of units at *m* = 1, and on average
    0.426 of the candidates were marked by no pool reader.
  - POP>UBCF − POP, popularity's order with only its ties ordered by UBCF, is +0.0036 [+0.0022, +0.0051],
    +0.0034 [+0.0013, +0.0057] and +0.0023 [-0.0000, +0.0049].
  - BLEND − POP>UBCF is +0.0003 [-0.0006, +0.0012], +0.0000 [-0.0005, +0.0008] and -0.0001 [-0.0007, +0.0003]:
    by the reading fixed in `REVIEW2.md`, the blend's gain on AP is reproduced by ordering the
    candidates that popularity cannot tell apart.
  - Ordering the ties by REGPOP instead gives +0.0030 [+0.0019, +0.0043] at *m* = 1; POP>UBCF − POP>REGPOP is
    +0.0006 [-0.0009, +0.0021], +0.0021 [+0.0001, +0.0041] and +0.0022 [-0.0001, +0.0047].
  - BLEND − REGPOP on AP is +0.0000 [-0.0030, +0.0034] at *m* = 1; on next-highlight Hit@5 BLEND is below
    REGPOP (-0.0214 [-0.0313, -0.0119]).
  - For the next highlight the blend does gain beyond the tie-ordered popularity at *m* = 1:
    BLEND − POP>UBCF is +0.0037 [+0.0006, +0.0072] on Hit@5 and +0.0022 [+0.0007, +0.0040] on NDCG@5. At
    *m* = 3 and 5 neither is resolved (+0.0001 [-0.0017, +0.0021] and +0.0005 [-0.0023, +0.0034] on Hit@5).
  - The all-unit estimates for BLEND include the units its weight was chosen on (`REVIEW2.md`,
    Corrections, 3).
- **A tuning that stops at the split chooses the same λ (R10).** Of the 6978 units at *m* = 1
  revealed before the split, 6975 have a label made before it. On those, with only those
  labels, the largest mean BLEND − POP is again at λ = 0.2. `REVIEW-RESULTS.md`'s evaluation after the
  split therefore stands as that of a λ chosen without labels from after it, and the script reproduced
  it (+0.0086 [+0.0025, +0.0159] at *m* = 1 on these resamples).
- **The same comparisons on the later period (R10).** On the 365 units revealed after the split, at
  *m* = 1: REGPOP − POP on AP +0.0067 [-0.0049, +0.0208]; on next-highlight Hit@5, REGPOP − POP
  +0.0506 [+0.0173, +0.0916], UBCF − POP +0.1002 [+0.0411, +0.1669] and UBCF − REGPOP
  +0.0496 [-0.0107, +0.1078]. The next-highlight gains over POP are seen again; the units are few.
- **Where similar readers exist, the registered methods still do not beat popularity (R11).**
  - No pool reader shares a mark with the reveal in 0.158 of units at *m* = 1, 0.034 at *m* = 3 and
    0.016 at *m* = 5; there KNN and UBCF rank exactly as POP. Three or more do in 0.510, 0.773
    and 0.843.
  - Among the units with three or more, KNN − POP on AP is -0.0059 [-0.0140, +0.0024],
    -0.0074 [-0.0156, +0.0002] and -0.0105 [-0.0199, -0.0018], and UBCF − POP is
    -0.0018 [-0.0106, +0.0075], -0.0060 [-0.0140, +0.0016] and -0.0078 [-0.0153, -0.0003].
  - By the reading fixed in `REVIEW2.md`, the methods do not beat popularity where similar readers
    exist either. That is a statement about the average in that group. It does not exclude a gain in
    a smaller group: among the units with one or two such readers, KNN − POP on AP is
    +0.0041 [-0.0038, +0.0126] at *m* = 3 and +0.0059 [-0.0028, +0.0154] at *m* = 5, positive estimates whose
    intervals include zero and reach above +0.01.
- **With the labels fixed, the latest highlights are a better input than the first ones (R12).**
  - The cut, the candidates, the positives and the pool are those of the registered unit at *m* = 5;
    the scorer is shown 1 or 3 of the first five highlights. KNN's random tie-breaking among equally
    similar readers uses one order per target in every arm (recomputed after an audit; Deviations and
    limits).
  - LAST − FIRST on AP: KNN +0.0084 [+0.0015, +0.0152] and +0.0084 [+0.0019, +0.0147]; UBCF
    +0.0129 [+0.0048, +0.0212] and +0.0123 [+0.0064, +0.0184]; REGPOP +0.0150 [+0.0100, +0.0206] and
    +0.0056 [+0.0027, +0.0087].
  - RANDOM − FIRST on AP: KNN +0.0022 [-0.0025, +0.0070] and +0.0025 [-0.0017, +0.0067] (not
    resolved); UBCF +0.0042 [-0.0008, +0.0092] and +0.0070 [+0.0029, +0.0115] (resolved with three
    shown); REGPOP +0.0062 [+0.0034, +0.0092] and +0.0032 [+0.0014, +0.0055].
  - So the reveal effect of the ablation is not only a change in which marks remain to be predicted:
    for UBCF with three highlights shown, and for REGPOP, a random subset of the earlier highlights is
    a better input than the first ones with everything else the same. For KNN that is not established.
  - Position is part of it. LOCAL and PROXPOP(20) take nothing from the shown highlights but where the
    latest of them is; their LAST − FIRST on AP is +0.0785 [+0.0687, +0.0891] and
    +0.0765 [+0.0645, +0.0889] with one highlight shown.
  - **What the contrast cannot tell for KNN and UBCF.** In the five synthetic worlds these AP
    contrasts are above zero where readers move down the page and about zero otherwise, and
    `REVIEW2.md` read a positive value as what reading position predicts. The audit showed that the
    reading says less than it seems. Where highlights come in random order the contrast is zero by
    symmetry, whatever the readers' types or positions, so three of the five worlds tested nothing. And
    in a world added after the audit, with reader types and no reading windows, where every reader
    first marks the few sentences nearly everyone marks, LAST − FIRST on AP is
    +0.0232 [+0.0182, +0.0281] for KNN and +0.0061 [+0.0012, +0.0112] for UBCF with one
    highlight shown. A positive value for KNN or UBCF is therefore what reading position predicts and
    also what reader types with an informative order of marking predict. "It does not identify taste"
    stands. On next-highlight Hit@5 the pattern of the five worlds does not hold for REGPOP, which with
    three highlights shown is below zero in the position-only world
    (-0.0114 [-0.0187, -0.0049] and -0.0109 [-0.0206, -0.0017]).
- **Where the page text matches the highlights best, the registered result is the same (R13).** (The
  page share is counted over the readers in the page's record, which leaves out readers none of whose
  highlights anchored: `REVIEW2.md`, Corrections, 9.) On the
  3900 units at *m* = 1 whose newcomer had every highlight anchored, KNN − POP is
  -0.0005 [-0.0075, +0.0064] and UBCF − POP +0.0043 [-0.0036, +0.0124]. On the 3283 units on
  pages where at least 0.9 of organic highlights anchored, they are -0.0048 [-0.0119, +0.0023] and
  -0.0029 [-0.0109, +0.0046]. No KNN − POP or UBCF − POP interval lies above zero at any *m* on either
  subset, so no dependence of the registered result on anchoring quality is detected. This does not
  replace a human inspection.
- **Who becomes a unit (R14).** Of the readers on the analysed pages, at *m* = 1: 4122 made a single
  highlight, 2704 had a first highlight that did not anchor, 572 added no sentence afterwards,
  5709 had fewer than five earlier readers, and 7343 are units.
- **Similarity added to distance-discounted popularity gains a little on AP, and no gain is detected
  for the next highlight (R15, Addendum 1).** PROXBLEND − PROXPOP(20) on AP is +0.0045 [+0.0026, +0.0063], +0.0043 [+0.0022, +0.0063] and
  +0.0043 [+0.0021, +0.0065]; on next-highlight Hit@5 it is -0.0042 [-0.0118, +0.0031],
  -0.0097 [-0.0197, +0.0002] and -0.0128 [-0.0244, -0.0011]. By the reading fixed in the addendum,
  similarity-weighted co-occurrence adds to distance-discounted popularity on AP, by about as much as
  it adds to plain popularity, and makes it worse for the next highlight at *m* = 5. Neither by
  itself establishes reader-specific preferences: on synthetic pages with no structure at all the AP contrast is
  +0.0231 [+0.0212, +0.0251] at *m* = 1. On those pages the distance discount itself is wrong, which
  it is not on the data at *m* = 5 (PROXPOP(20) − POP +0.0112 [+0.0014, +0.0217]). Two worlds added after the audit,
  both without reader types, show the data's combination. Where half of the readers read one window
  in reading order and the others mark anywhere, at *m* = 5 PROXPOP(20) − POP on AP is
  +0.0242 [+0.0160, +0.0326] and PROXBLEND − PROXPOP(20) is +0.0060 [+0.0040, +0.0078]. With marks in
  random order inside reading windows, at *m* = 3 they are +0.0883 [+0.0797, +0.0974] and
  +0.0099 [+0.0083, +0.0115]. At *m* = 1 none of the ten worlds shows both above zero, and on the data
  PROXPOP(20) − POP is not resolved at *m* = 1 (+0.0050 [-0.0030, +0.0136]).
- **A tally of signs against the synthetic worlds (made after the results; a description, not a
  test).** Of the 270 contrasts of R7 and R15 on AP and next-highlight Hit@5 and of R12 on AP (each
  counted once), 171 are resolved on the data. The *position only* world specified in advance, which
  has no reader types, shows 164 of them with the same resolved sign and 3 with the opposite one. The
  four worlds with reader types and no reading windows reproduce 47 between them. By kind of contrast
  (*position only* against those four worlds between them): of the 74 that involve a scorer using the
  position of the latest highlight, 71 against 14; of the 52 that involve the region scorer, 49 against
  16; of the 27 fixed-label contrasts, 27 against 9 (such a contrast has zero expectation by symmetry
  under a random order, which three of those four worlds have); of the 18 between popularity and
  similarity scorers only, 17 against 8. [An earlier wording said that worlds without reading windows
  cannot reproduce the position and fixed-label contrasts by construction. They reproduce 14 and 9.] *Position and taste* shows 162 in all,
  so the tally cannot tell whether types are also present. It is a description and not a test: the
  contrasts share units and scorers and many are algebraically related, the grid was chosen after
  the results, and three of the five worlds without reader types were chosen after the data's signs
  were known. The tables are at the end of `results/REPORT-review2.md`.

## R7 — position and similarity (registered units: 7343, 4240 and 2743 at *m* = 1, 3, 5)

The whole grid (each of 18 scorers minus POP and 20 paired differences, on five metrics, at three *m*:
570 intervals) is in `results/REPORT-review2.md`. The rows the readings name:

**AP over all later marks.** POP's mean AP is 0.3129, 0.3154 and 0.3188.

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| LOCAL − POP | -0.0876 [-0.1028, -0.0726] | -0.0762 [-0.0929, -0.0594] | -0.0720 [-0.0899, -0.0533] |
| AHEAD − POP | -0.0269 [-0.0413, -0.0116] | -0.0014 [-0.0174, +0.0153] | +0.0107 [-0.0086, +0.0294] |
| PROXPOP(10) − POP | -0.0069 [-0.0169, +0.0040] | -0.0059 [-0.0165, +0.0054] | +0.0023 [-0.0095, +0.0148] |
| PROXPOP(20) − POP | +0.0050 [-0.0030, +0.0136] | +0.0032 [-0.0065, +0.0121] | +0.0112 [+0.0014, +0.0217] |
| PROXPOP(40) − POP | +0.0126 [+0.0066, +0.0187] | +0.0085 [+0.0018, +0.0162] | +0.0154 [+0.0073, +0.0240] |
| REGPOP − POP | +0.0038 [+0.0005, +0.0071] | +0.0011 [-0.0016, +0.0037] | +0.0002 [-0.0023, +0.0027] |
| KNN − POP | -0.0031 [-0.0079, +0.0022] | -0.0049 [-0.0117, +0.0012] | -0.0080 [-0.0152, -0.0007] |
| UBCF − POP | -0.0018 [-0.0073, +0.0036] | -0.0039 [-0.0103, +0.0023] | -0.0060 [-0.0126, +0.0004] |
| BLEND − POP | +0.0038 [+0.0022, +0.0056] | +0.0034 [+0.0012, +0.0061] | +0.0022 [-0.0004, +0.0047] |
| REGBLEND − POP | +0.0055 [+0.0014, +0.0097] | +0.0018 [-0.0022, +0.0058] | +0.0002 [-0.0038, +0.0044] |
| KNN − REGPOP | -0.0070 [-0.0116, -0.0026] | -0.0061 [-0.0120, -0.0005] | -0.0082 [-0.0156, -0.0012] |
| UBCF − REGPOP | -0.0057 [-0.0104, -0.0010] | -0.0050 [-0.0107, -0.0001] | -0.0062 [-0.0120, -0.0006] |
| BLEND − REGPOP | +0.0000 [-0.0030, +0.0034] | +0.0023 [-0.0006, +0.0053] | +0.0019 [-0.0009, +0.0047] |
| REGBLEND − REGPOP | +0.0016 [-0.0003, +0.0037] | +0.0007 [-0.0017, +0.0031] | -0.0001 [-0.0030, +0.0029] |
| PROXPOP(20) − REGPOP | +0.0011 [-0.0058, +0.0085] | +0.0020 [-0.0065, +0.0103] | +0.0110 [+0.0011, +0.0209] |
| UBCF − PROXPOP(20) | -0.0068 [-0.0143, -0.0004] | -0.0071 [-0.0157, +0.0012] | -0.0172 [-0.0285, -0.0078] |

**Hit@5 for the next highlight.** POP puts it in the top five with probability 0.2565, 0.2289 and 0.2132.

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| LOCAL − POP | +0.1215 [+0.0895, +0.1538] | +0.1832 [+0.1464, +0.2201] | +0.2383 [+0.1955, +0.2813] |
| AHEAD − POP | +0.2147 [+0.1836, +0.2458] | +0.3015 [+0.2639, +0.3388] | +0.3522 [+0.3110, +0.3911] |
| PROXPOP(10) − POP | +0.2037 [+0.1804, +0.2253] | +0.2271 [+0.2010, +0.2546] | +0.2690 [+0.2343, +0.3028] |
| PROXPOP(20) − POP | +0.1829 [+0.1628, +0.2036] | +0.1932 [+0.1696, +0.2162] | +0.2180 [+0.1872, +0.2466] |
| PROXPOP(40) − POP | +0.1449 [+0.1276, +0.1619] | +0.1465 [+0.1262, +0.1673] | +0.1645 [+0.1402, +0.1913] |
| REGPOP − POP | +0.0333 [+0.0243, +0.0424] | +0.0216 [+0.0150, +0.0292] | +0.0127 [+0.0055, +0.0201] |
| KNN − POP | +0.0201 [+0.0072, +0.0331] | +0.0218 [+0.0073, +0.0365] | +0.0106 [-0.0079, +0.0298] |
| UBCF − POP | +0.0297 [+0.0141, +0.0459] | +0.0336 [+0.0163, +0.0496] | +0.0249 [+0.0075, +0.0442] |
| ITEM − POP | +0.0248 [+0.0105, +0.0395] | +0.0243 [+0.0068, +0.0403] | +0.0215 [+0.0035, +0.0410] |
| BLEND − POP | +0.0118 [+0.0059, +0.0183] | +0.0118 [+0.0035, +0.0205] | +0.0085 [-0.0012, +0.0176] |
| REGBLEND − POP | +0.0434 [+0.0320, +0.0556] | +0.0322 [+0.0205, +0.0443] | +0.0263 [+0.0129, +0.0409] |
| KNN − REGPOP | -0.0131 [-0.0266, -0.0001] | +0.0001 [-0.0151, +0.0148] | -0.0021 [-0.0217, +0.0183] |
| UBCF − REGPOP | -0.0035 [-0.0170, +0.0107] | +0.0119 [-0.0037, +0.0271] | +0.0122 [-0.0075, +0.0316] |
| ITEM − REGPOP | -0.0085 [-0.0209, +0.0040] | +0.0027 [-0.0125, +0.0195] | +0.0088 [-0.0104, +0.0275] |
| BLEND − REGPOP | -0.0214 [-0.0313, -0.0119] | -0.0098 [-0.0189, -0.0003] | -0.0042 [-0.0157, +0.0064] |
| REGBLEND − REGPOP | +0.0101 [+0.0036, +0.0170] | +0.0105 [+0.0011, +0.0200] | +0.0136 [+0.0028, +0.0245] |
| UBCF − LOCAL | -0.0917 [-0.1233, -0.0611] | -0.1496 [-0.1862, -0.1151] | -0.2134 [-0.2581, -0.1712] |
| UBCF − AHEAD | -0.1850 [-0.2174, -0.1539] | -0.2680 [-0.3066, -0.2300] | -0.3273 [-0.3687, -0.2828] |
| UBCF − PROXPOP(20) | -0.1532 [-0.1739, -0.1323] | -0.1596 [-0.1839, -0.1357] | -0.1931 [-0.2257, -0.1629] |
| AHEAD − LOCAL | +0.0933 [+0.0781, +0.1076] | +0.1183 [+0.0984, +0.1386] | +0.1139 [+0.0894, +0.1393] |

**REGPOP's block definition** (variant − REGPOP):

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| AP: blocks of 10 | +0.0004 [-0.0023, +0.0031] | +0.0005 [-0.0015, +0.0025] | +0.0007 [-0.0011, +0.0030] |
| AP: blocks of 40 | -0.0004 [-0.0029, +0.0023] | -0.0001 [-0.0021, +0.0016] | +0.0004 [-0.0012, +0.0019] |
| AP: boundaries shifted | +0.0005 [-0.0026, +0.0035] | +0.0004 [-0.0017, +0.0026] | -0.0000 [-0.0021, +0.0018] |
| AP: 10-sentence window | +0.0016 [-0.0007, +0.0039] | +0.0008 [-0.0006, +0.0024] | +0.0005 [-0.0008, +0.0018] |
| Hit@5 next: blocks of 10 | +0.0071 [-0.0014, +0.0158] | +0.0021 [-0.0048, +0.0088] | +0.0026 [-0.0037, +0.0093] |
| Hit@5 next: blocks of 40 | -0.0117 [-0.0177, -0.0055] | -0.0080 [-0.0136, -0.0033] | -0.0041 [-0.0104, +0.0019] |
| Hit@5 next: boundaries shifted | +0.0070 [-0.0015, +0.0162] | -0.0026 [-0.0092, +0.0043] | +0.0019 [-0.0055, +0.0088] |
| Hit@5 next: 10-sentence window | +0.0044 [-0.0022, +0.0119] | -0.0013 [-0.0058, +0.0035] | +0.0004 [-0.0048, +0.0053] |

## R8 — the label and the metric, separately

Difference from POP:

| scorer, metric, label | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| REGPOP, NDCG@5, all later marks | +0.0035 [-0.0017, +0.0088] | -0.0005 [-0.0063, +0.0050] | -0.0017 [-0.0074, +0.0044] |
| REGPOP, NDCG@5, next highlight | +0.0238 [+0.0181, +0.0303] | +0.0141 [+0.0100, +0.0188] | +0.0103 [+0.0062, +0.0154] |
| REGPOP, Hit@5, all later marks | +0.0099 [+0.0009, +0.0186] | +0.0053 [-0.0029, +0.0137] | +0.0027 [-0.0068, +0.0119] |
| REGPOP, Hit@5, next highlight | +0.0333 [+0.0243, +0.0424] | +0.0216 [+0.0150, +0.0292] | +0.0127 [+0.0055, +0.0201] |
| KNN, NDCG@5, all later marks | -0.0105 [-0.0188, -0.0023] | -0.0145 [-0.0256, -0.0039] | -0.0223 [-0.0359, -0.0094] |
| KNN, NDCG@5, next highlight | +0.0129 [+0.0044, +0.0212] | +0.0137 [+0.0041, +0.0231] | +0.0073 [-0.0044, +0.0190] |
| KNN, Hit@5, all later marks | -0.0032 [-0.0148, +0.0088] | -0.0118 [-0.0290, +0.0044] | -0.0221 [-0.0454, -0.0002] |
| KNN, Hit@5, next highlight | +0.0201 [+0.0072, +0.0331] | +0.0218 [+0.0073, +0.0365] | +0.0106 [-0.0079, +0.0298] |
| UBCF, NDCG@5, all later marks | -0.0108 [-0.0187, -0.0024] | -0.0166 [-0.0271, -0.0058] | -0.0215 [-0.0344, -0.0092] |
| UBCF, NDCG@5, next highlight | +0.0201 [+0.0095, +0.0307] | +0.0220 [+0.0115, +0.0326] | +0.0162 [+0.0054, +0.0276] |
| UBCF, Hit@5, all later marks | -0.0006 [-0.0143, +0.0141] | -0.0111 [-0.0295, +0.0068] | -0.0161 [-0.0392, +0.0066] |
| UBCF, Hit@5, next highlight | +0.0297 [+0.0141, +0.0459] | +0.0336 [+0.0163, +0.0496] | +0.0249 [+0.0075, +0.0442] |

POP's means: NDCG@5 over all later marks 0.3326, 0.3338, 0.3371; NDCG@5 for the next
highlight 0.1538, 0.1331, 0.1207; Hit@5 over all later marks 0.6325, 0.6485, 0.6601.

## R9 — what the light blend does (AP over all later marks)

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| BLEND − POP | +0.0038 [+0.0022, +0.0056] | +0.0034 [+0.0012, +0.0061] | +0.0022 [-0.0004, +0.0047] |
| POP>UBCF − POP | +0.0036 [+0.0022, +0.0051] | +0.0034 [+0.0013, +0.0057] | +0.0023 [-0.0000, +0.0049] |
| POP>REGPOP − POP | +0.0030 [+0.0019, +0.0043] | +0.0013 [+0.0000, +0.0027] | +0.0001 [-0.0010, +0.0013] |
| BLEND − POP>UBCF | +0.0003 [-0.0006, +0.0012] | +0.0000 [-0.0005, +0.0008] | -0.0001 [-0.0007, +0.0003] |
| POP>UBCF − POP>REGPOP | +0.0006 [-0.0009, +0.0021] | +0.0021 [+0.0001, +0.0041] | +0.0022 [-0.0001, +0.0047] |
| top five not determined by POP (share of units) | 0.746 | 0.761 | 0.763 |
| candidates no pool reader marked (mean share) | 0.426 | 0.431 | 0.436 |

## R11 — where a positively similar earlier reader exists

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| share of units with none (KNN and UBCF rank as POP) | 0.158 | 0.034 | 0.016 |
| share with one or two | 0.332 | 0.193 | 0.141 |
| share with three or more | 0.510 | 0.773 | 0.843 |
| units with three or more | 3742 | 3277 | 2311 |
| three or more: KNN − POP, AP | -0.0059 [-0.0140, +0.0024] | -0.0074 [-0.0156, +0.0002] | -0.0105 [-0.0199, -0.0018] |
| three or more: UBCF − POP, AP | -0.0018 [-0.0106, +0.0075] | -0.0060 [-0.0140, +0.0016] | -0.0078 [-0.0153, -0.0003] |
| three or more: UBCF − REGPOP, AP | -0.0053 [-0.0134, +0.0026] | -0.0067 [-0.0138, -0.0001] | -0.0071 [-0.0133, -0.0001] |
| three or more: UBCF − POP, Hit@5 next | +0.0448 [+0.0179, +0.0700] | +0.0362 [+0.0154, +0.0564] | +0.0258 [+0.0047, +0.0475] |
| three or more: REGPOP − POP, Hit@5 next | +0.0371 [+0.0238, +0.0517] | +0.0206 [+0.0129, +0.0285] | +0.0108 [+0.0038, +0.0191] |
| three or more: UBCF − REGPOP, Hit@5 next | +0.0077 [-0.0162, +0.0297] | +0.0156 [-0.0027, +0.0339] | +0.0150 [-0.0058, +0.0373] |
| units with one or two | 2440 | 817 | 388 |
| one or two: KNN − POP, AP | -0.0003 [-0.0067, +0.0067] | +0.0041 [-0.0038, +0.0126] | +0.0059 [-0.0028, +0.0154] |
| one or two: UBCF − POP, AP | -0.0027 [-0.0097, +0.0047] | +0.0040 [-0.0047, +0.0134] | +0.0038 [-0.0094, +0.0152] |
| one or two: UBCF − POP, Hit@5 next | +0.0208 [+0.0003, +0.0403] | +0.0289 [+0.0003, +0.0578] | +0.0224 [-0.0136, +0.0627] |

## R12 — fixed labels (2743 targets: the registered units at *m* = 5)

AP over the later marks, the scorer shown 1 or 3 of the first five highlights:

| | 1 of 5 | 3 of 5 |
|---|---|---|
| KNN − POP, FIRST | -0.0095 [-0.0155, -0.0042] | -0.0110 [-0.0180, -0.0042] |
| KNN − POP, RANDOM | -0.0073 [-0.0123, -0.0026] | -0.0085 [-0.0146, -0.0024] |
| KNN − POP, LAST | -0.0011 [-0.0069, +0.0046] | -0.0025 [-0.0090, +0.0036] |
| KNN, RANDOM − FIRST | +0.0022 [-0.0025, +0.0070] | +0.0025 [-0.0017, +0.0067] |
| KNN, LAST − FIRST | +0.0084 [+0.0015, +0.0152] | +0.0084 [+0.0019, +0.0147] |
| UBCF − POP, FIRST | -0.0138 [-0.0213, -0.0072] | -0.0143 [-0.0217, -0.0067] |
| UBCF − POP, RANDOM | -0.0096 [-0.0155, -0.0039] | -0.0072 [-0.0137, -0.0012] |
| UBCF − POP, LAST | -0.0009 [-0.0077, +0.0059] | -0.0019 [-0.0084, +0.0043] |
| UBCF, RANDOM − FIRST | +0.0042 [-0.0008, +0.0092] | +0.0070 [+0.0029, +0.0115] |
| UBCF, LAST − FIRST | +0.0129 [+0.0048, +0.0212] | +0.0123 [+0.0064, +0.0184] |
| REGPOP, RANDOM − FIRST | +0.0062 [+0.0034, +0.0092] | +0.0032 [+0.0014, +0.0055] |
| REGPOP, LAST − FIRST | +0.0150 [+0.0100, +0.0206] | +0.0056 [+0.0027, +0.0087] |
| PROXPOP(20), LAST − FIRST | +0.0765 [+0.0645, +0.0889] | +0.0558 [+0.0461, +0.0663] |

Hit@5 for the next highlight:

| | 1 of 5 | 3 of 5 |
|---|---|---|
| KNN, RANDOM − FIRST | +0.0129 [-0.0010, +0.0276] | +0.0146 [+0.0020, +0.0286] |
| KNN, LAST − FIRST | +0.0332 [+0.0134, +0.0544] | +0.0376 [+0.0163, +0.0601] |
| UBCF, RANDOM − FIRST | +0.0179 [+0.0023, +0.0328] | +0.0218 [+0.0086, +0.0352] |
| UBCF, LAST − FIRST | +0.0398 [+0.0171, +0.0622] | +0.0387 [+0.0188, +0.0593] |
| REGPOP, LAST − FIRST | +0.0336 [+0.0215, +0.0479] | +0.0146 [+0.0062, +0.0245] |
| LOCAL, LAST − FIRST | +0.3601 [+0.3221, +0.3967] | +0.3119 [+0.2788, +0.3446] |

## R13 — where the page text matches what readers highlighted

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| **every highlight of the target anchored**: units | 3900 | 2172 | 1372 |
| KNN − POP, AP | -0.0005 [-0.0075, +0.0064] | -0.0034 [-0.0123, +0.0058] | -0.0078 [-0.0188, +0.0021] |
| UBCF − POP, AP | +0.0043 [-0.0036, +0.0124] | -0.0012 [-0.0100, +0.0082] | -0.0061 [-0.0158, +0.0031] |
| REGPOP − POP, AP | +0.0059 [+0.0013, +0.0108] | +0.0013 [-0.0028, +0.0055] | +0.0002 [-0.0028, +0.0033] |
| REGPOP − POP, Hit@5 next | +0.0299 [+0.0184, +0.0425] | +0.0166 [+0.0084, +0.0261] | +0.0086 [-0.0009, +0.0196] |
| UBCF − POP, Hit@5 next | +0.0284 [+0.0084, +0.0484] | +0.0264 [+0.0038, +0.0517] | +0.0121 [-0.0149, +0.0401] |
| **pages where at least 0.9 of organic highlights anchored**: units | 3283 | 2197 | 1559 |
| pages | 614 | 528 | 461 |
| KNN − POP, AP | -0.0048 [-0.0119, +0.0023] | -0.0058 [-0.0136, +0.0018] | -0.0082 [-0.0171, +0.0001] |
| UBCF − POP, AP | -0.0029 [-0.0109, +0.0046] | -0.0048 [-0.0130, +0.0031] | -0.0081 [-0.0168, +0.0002] |
| REGPOP − POP, AP | +0.0029 [-0.0014, +0.0074] | +0.0005 [-0.0034, +0.0049] | -0.0005 [-0.0034, +0.0023] |
| REGPOP − POP, Hit@5 next | +0.0299 [+0.0179, +0.0437] | +0.0231 [+0.0135, +0.0329] | +0.0143 [+0.0051, +0.0263] |
| UBCF − POP, Hit@5 next | +0.0316 [+0.0095, +0.0529] | +0.0363 [+0.0131, +0.0598] | +0.0264 [+0.0013, +0.0519] |

## R14 — who becomes a unit (readers on the analysed pages)

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| fewer than *m* + 1 highlights | 4122 | 8262 | 10722 |
| a revealed highlight did not anchor | 2704 | 4330 | 4631 |
| no later highlight adds a sentence | 572 | 209 | 130 |
| fewer than five earlier readers | 5709 | 3409 | 2224 |
| unit | 7343 | 4240 | 2743 |

## R15 — similarity added to the distance-discounted popularity (Addendum 1)

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| PROXBLEND − PROXPOP(20), AP | +0.0045 [+0.0026, +0.0063] | +0.0043 [+0.0022, +0.0063] | +0.0043 [+0.0021, +0.0065] |
| PROXBLEND − POP, AP | +0.0094 [+0.0016, +0.0170] | +0.0075 [-0.0009, +0.0166] | +0.0155 [+0.0059, +0.0257] |
| PROXBLEND − UBCF, AP | +0.0113 [+0.0050, +0.0178] | +0.0114 [+0.0038, +0.0184] | +0.0215 [+0.0124, +0.0315] |
| PROXBLEND − PROXPOP(20), NDCG@5 next | -0.0025 [-0.0063, +0.0012] | -0.0081 [-0.0129, -0.0034] | -0.0095 [-0.0151, -0.0042] |
| PROXBLEND − PROXPOP(20), Hit@5 next | -0.0042 [-0.0118, +0.0031] | -0.0097 [-0.0197, +0.0002] | -0.0128 [-0.0244, -0.0011] |
| PROXBLEND − POP, Hit@5 next | +0.1786 [+0.1595, +0.1995] | +0.1835 [+0.1598, +0.2057] | +0.2052 [+0.1768, +0.2349] |
| PROXBLEND − UBCF, Hit@5 next | +0.1489 [+0.1305, +0.1686] | +0.1499 [+0.1270, +0.1743] | +0.1803 [+0.1507, +0.2109] |

Every estimate of R7 to R14 is exactly what it was before R15 was added (compared field by field).

## R10 — the blend with labels that end at the split, and the later period

Mean BLEND − POP on the 6975 tuning units, with only labels made before the split: 0.0036,
0.0036, 0.0035 and 0.0025 for λ = 0.1, 0.2, 0.3 and 0.5.

On the units revealed after the split:

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| units | 365 | 232 | 170 |
| BLEND(0.2) − POP, AP | +0.0086 [+0.0025, +0.0159] | +0.0073 [-0.0028, +0.0208] | +0.0035 [-0.0082, +0.0148] |
| REGPOP − POP, AP | +0.0067 [-0.0049, +0.0208] | +0.0082 [-0.0058, +0.0274] | +0.0041 [-0.0026, +0.0123] |
| REGPOP − POP, Hit@5 next | +0.0506 [+0.0173, +0.0916] | +0.0403 [+0.0110, +0.0833] | +0.0214 [+0.0003, +0.0573] |
| UBCF − POP, Hit@5 next | +0.1002 [+0.0411, +0.1669] | +0.0990 [+0.0231, +0.1789] | +0.0745 [-0.0053, +0.1578] |
| UBCF − REGPOP, Hit@5 next | +0.0496 [-0.0107, +0.1078] | +0.0588 [-0.0097, +0.1339] | +0.0531 [-0.0245, +0.1407] |

## R16 — what the next-highlight target is (added after the audit; counts and means, no interval)

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| median sentences on the page | 98.0 | 99.0 | 107.0 |
| median candidates | 96.0 | 94.0 | 99.0 |
| mean sentences the next highlight adds | 1.67 | 1.61 | 1.63 |
| share of next highlights that add one sentence | 0.6945 | 0.7045 | 0.7094 |
| Hit@5 under a uniformly random order | 0.0919 | 0.0925 | 0.0899 |
| POP Hit@1 | 0.0933 | 0.0739 | 0.0653 |
| POP Hit@3 | 0.1891 | 0.1648 | 0.1480 |
| AHEAD Hit@1 | 0.1804 | 0.1940 | 0.2242 |
| AHEAD Hit@3 | 0.3623 | 0.4013 | 0.4375 |
| added sentences all below the latest revealed highlight (share) | 0.8510 | 0.8597 | 0.8680 |
| nearest added sentence within 1 sentence of the latest revealed highlight (share) | 0.2069 | 0.2097 | 0.2366 |
| within 3 sentences (share) | 0.4103 | 0.4356 | 0.4645 |
| within 5 sentences (share) | 0.5313 | 0.5750 | 0.6019 |
| within 10 sentences (share) | 0.7005 | 0.7465 | 0.7638 |
| at least five candidates below the latest revealed highlight (share) | 0.9808 | 0.9811 | 0.9774 |

The target is the sentences the next highlight adds: a sentence of it that was already revealed is
not a candidate and is not counted here. Distances run from the nearest added sentence to the nearest
sentence of the latest revealed highlight.

## The synthetic worlds added after the audit

Five worlds, defined in `results/REPORT-review2-synth-audit.md`, on the conventions of the first five
(300 pages of 100 sentences, 8 to 40 readers, one sentence per highlight). The first three have no
reader types. They were chosen after the results, among the worlds the audit built, because each
contradicts a statement drawn from the first five; they fix no reading. The whole grid for each is in
`results/review2-synth-audit.json`.

| contrast | position only, narrow windows | position only, random order | half the readers in windows | taste, moderate, peaked | taste, strong, consensus first |
|---|---|---|---|---|---|
| KNN − POP, AP, *m* = 1 | +0.0887 [+0.0795, +0.0982] | +0.0324 [+0.0251, +0.0401] | -0.0268 [-0.0315, -0.0225] | -0.0097 [-0.0140, -0.0055] | -0.0247 [-0.0282, -0.0211] |
| KNN − POP, AP, *m* = 3 | +0.1241 [+0.1126, +0.1357] | +0.0630 [+0.0557, +0.0708] | -0.0218 [-0.0266, -0.0169] | -0.0010 [-0.0053, +0.0033] | -0.0221 [-0.0261, -0.0184] |
| KNN − POP, AP, *m* = 5 | +0.1209 [+0.1081, +0.1349] | +0.0724 [+0.0641, +0.0807] | -0.0180 [-0.0231, -0.0127] | +0.0037 [-0.0009, +0.0083] | -0.0037 [-0.0077, +0.0003] |
| UBCF − POP, AP, *m* = 1 | +0.0922 [+0.0817, +0.1026] | +0.0447 [+0.0372, +0.0522] | -0.0278 [-0.0321, -0.0236] | -0.0075 [-0.0118, -0.0033] | -0.0031 [-0.0046, -0.0018] |
| UBCF − POP, AP, *m* = 3 | +0.1341 [+0.1227, +0.1461] | +0.0813 [+0.0732, +0.0893] | -0.0110 [-0.0152, -0.0068] | +0.0109 [+0.0069, +0.0151] | -0.0004 [-0.0014, +0.0007] |
| UBCF − POP, AP, *m* = 5 | +0.1388 [+0.1254, +0.1527] | +0.0904 [+0.0826, +0.0985] | -0.0011 [-0.0051, +0.0032] | +0.0198 [+0.0159, +0.0237] | +0.0051 [+0.0037, +0.0064] |
| UBCF − REGPOP, AP, *m* = 1 | -0.0510 [-0.0598, -0.0421] | -0.0167 [-0.0215, -0.0118] | -0.0313 [-0.0352, -0.0275] | -0.0079 [-0.0125, -0.0037] | -0.0031 [-0.0046, -0.0018] |
| UBCF − REGPOP, AP, *m* = 3 | -0.0029 [-0.0125, +0.0062] | +0.0482 [+0.0428, +0.0542] | -0.0167 [-0.0204, -0.0129] | +0.0109 [+0.0067, +0.0151] | -0.0004 [-0.0014, +0.0006] |
| UBCF − REGPOP, AP, *m* = 5 | +0.0160 [+0.0058, +0.0260] | +0.0669 [+0.0605, +0.0732] | -0.0067 [-0.0103, -0.0030] | +0.0198 [+0.0159, +0.0236] | +0.0051 [+0.0038, +0.0064] |
| REGBLEND − REGPOP, AP, *m* = 1 | +0.0035 [+0.0009, +0.0062] | +0.0066 [+0.0046, +0.0084] | -0.0045 [-0.0060, -0.0030] | +0.0042 [+0.0026, +0.0057] | -0.0002 [-0.0010, +0.0006] |
| REGBLEND − REGPOP, AP, *m* = 3 | +0.0126 [+0.0086, +0.0167] | +0.0233 [+0.0211, +0.0255] | -0.0004 [-0.0019, +0.0011] | +0.0078 [+0.0065, +0.0091] | -0.0001 [-0.0010, +0.0008] |
| REGBLEND − REGPOP, AP, *m* = 5 | +0.0182 [+0.0132, +0.0235] | +0.0267 [+0.0244, +0.0292] | +0.0024 [+0.0010, +0.0040] | +0.0094 [+0.0080, +0.0106] | +0.0034 [+0.0024, +0.0043] |
| PROXBLEND − PROXPOP(20), AP, *m* = 1 | +0.0016 [-0.0007, +0.0040] | +0.0006 [-0.0007, +0.0020] | +0.0078 [+0.0063, +0.0093] | +0.0183 [+0.0166, +0.0202] | +0.0500 [+0.0473, +0.0526] |
| PROXBLEND − PROXPOP(20), AP, *m* = 3 | -0.0017 [-0.0047, +0.0012] | +0.0099 [+0.0083, +0.0115] | +0.0094 [+0.0077, +0.0111] | +0.0232 [+0.0215, +0.0249] | +0.0292 [+0.0276, +0.0310] |
| PROXBLEND − PROXPOP(20), AP, *m* = 5 | -0.0046 [-0.0081, -0.0010] | +0.0118 [+0.0101, +0.0135] | +0.0060 [+0.0040, +0.0078] | +0.0240 [+0.0224, +0.0256] | +0.0161 [+0.0149, +0.0175] |
| UBCF − REGPOP, Hit@5 next, *m* = 1 | +0.0345 [+0.0150, +0.0548] | -0.0075 [-0.0229, +0.0068] | +0.0035 [-0.0116, +0.0192] | -0.0080 [-0.0237, +0.0071] | -0.0054 [-0.0115, -0.0003] |
| UBCF − REGPOP, Hit@5 next, *m* = 3 | +0.0946 [+0.0753, +0.1139] | +0.0408 [+0.0260, +0.0564] | +0.0261 [+0.0122, +0.0399] | +0.0067 [-0.0094, +0.0216] | +0.0008 [-0.0033, +0.0049] |
| UBCF − REGPOP, Hit@5 next, *m* = 5 | +0.0878 [+0.0665, +0.1105] | +0.0484 [+0.0343, +0.0639] | +0.0216 [+0.0076, +0.0354] | +0.0098 [-0.0055, +0.0249] | +0.0069 [+0.0002, +0.0145] |
| R12: KNN, AP, LAST − FIRST, 1 of 5 shown | +0.1472 [+0.1326, +0.1618] | +0.0003 [-0.0072, +0.0088] | +0.0291 [+0.0228, +0.0353] | +0.0015 [-0.0043, +0.0069] | +0.0232 [+0.0182, +0.0281] |
| R12: UBCF, AP, LAST − FIRST, 1 of 5 shown | +0.1706 [+0.1551, +0.1867] | +0.0008 [-0.0064, +0.0084] | +0.0362 [+0.0298, +0.0426] | +0.0001 [-0.0057, +0.0059] | +0.0061 [+0.0012, +0.0112] |
| R12: REGPOP, AP, LAST − FIRST, 1 of 5 shown | +0.0755 [+0.0649, +0.0872] | +0.0012 [-0.0047, +0.0071] | +0.0153 [+0.0124, +0.0183] | -0.0001 [-0.0009, +0.0005] | +0.0001 [-0.0002, +0.0004] |

What they show:
- **Position alone can put a similarity scorer above the position-aware baseline on AP** (narrow
  windows at *m* = 5; random order at *m* = 3 and 5; REGBLEND − REGPOP at every *m* in both).
- **Position alone can make the registered comparison strongly positive** (KNN − POP and UBCF − POP
  with narrow windows), and **reader types of moderate weight can make UBCF − POP positive or
  negative** (*taste, moderate, peaked* against *taste, moderate*; KNN − POP is not resolved above
  zero in either).
- **PROXBLEND − PROXPOP(20) on AP is above zero without reader types where the distance discount
  works** (*half the readers in windows* at *m* = 5; *position only, random order* at *m* = 3 and 5).
- **R12's contrast is zero under a random order whatever the structure** (*position only, random
  order*; *taste, moderate, peaked*), and above zero for KNN and UBCF without any position structure
  when the order of marking carries information (*taste, strong, consensus first*).

## Deviations and limits

- **Post hoc.** All of this was specified after the registered results and after external reviews.
  `REVIEW2.md` was pushed, with the code and the synthetic results, under a minute before the run on
  the data; Addendum 1 was written after R7 to R14 had been read, and pushed before R15 was computed.
- **R12's KNN was recomputed after an audit.** KNN breaks ties among equally similar earlier readers by
  a seeded random order. As first computed, that order was drawn afresh for every arm and every draw of
  R12, so the arms differed in KNN's tie-breaking as well as in its input. It is now drawn once per
  target and shared by every arm and draw, and R12's KNN estimates were recomputed with the bootstrap
  seeds they had. The script's output was compared with the first run leaf by leaf: nothing but R12's
  KNN entries changed. LAST − FIRST on AP was +0.0075 [+0.0006, +0.0143] and
  +0.0086 [+0.0018, +0.0149] with one and three highlights shown, and is now
  +0.0084 [+0.0015, +0.0152] and +0.0084 [+0.0019, +0.0147]. RANDOM − FIRST on AP was
  +0.0017 [-0.0031, +0.0065] and +0.0026 [-0.0015, +0.0069], and is now
  +0.0022 [-0.0025, +0.0070] and +0.0025 [-0.0017, +0.0067]. No reading changed. All of the first
  computation is in `results/REPORT-review2.md`.
- **Three statements drawn from the first five synthetic worlds were withdrawn or narrowed after the
  audit**, because worlds the audit built contradict them (`REVIEW2.md`, Corrections, 2, 4 and 5): that a
  similarity scorer above the position-aware baseline on AP is something position alone does not
  produce; that the registered comparison is not sensitive to reader types of moderate strength; and
  that R12's contrasts are above zero exactly where readers move down the page. What stands: no
  contrast here identifies taste, and a null does not show that readers lack distinct preferences.
- **Wording corrected after the same audit.** Earlier text of this file said that the blend "gains only
  by ordering ties" (true of AP within uncertainty, not of the next highlight at *m* = 1), that the
  registered null "is not an average over units where similarity is unavailable and units where it
  helps" (the fixed reading says only that the methods do not beat popularity where similar readers
  exist), that position without popularity is far below popularity on AP (true of LOCAL; AHEAD only at
  *m* = 1), that REGPOP "does not depend much on its blocks" (by the fixed reading it depends on block
  size for the next highlight), and that the verdict "changes with the label, not with the metric"
  without limiting it to KNN and UBCF. `REVIEW2.md`'s statement that no scorer is tuned on these units
  is wrong for the blends (`REVIEW2.md`, Corrections, 3).
- **Wording about taste narrowed after a later audit (2026-10-06 UTC).** `REVIEW2.md` fixed the reading
  that a gain of a personal scorer "is not evidence of reader taste". The synthetic worlds license
  less: such a gain does not by itself establish reader-specific preferences. They do not show that
  it carries no evidence about preferences. This file now uses the narrower wording (`REVIEW2.md`,
  Corrections, 12).
- **Added after the results.** R16 (counts that describe the next-highlight target), the five synthetic
  worlds above, and the tally of signs are additions made after the results were known, in response
  to the audit. None has a reading fixed in advance.
- **Unadjusted.** 831 intervals were computed on the data in this round, none adjusted for
  multiplicity. A single resolved interval among them is weak evidence; the summary leans on patterns
  that hold at every *m* (AHEAD and PROXPOP for the next highlight, PROXPOP(40) on AP, LAST − FIRST).
- **PROXPOP's scale.** Three scales were specified; τ = 20 was named as the default. The AP gain the
  summary leads with is that of τ = 40, the best of the three. It is reported as such, and it has not
  been confirmed on new data. A wider scale was not tried.
- **Position scorers were specified after two rounds of results**, though before their own. They were
  motivated by a review, not by a look at these contrasts.
- **Taste is not identified.** By construction and by the synthetic worlds, no contrast here separates
  reader taste from reading position. In one world with reader types of moderate weight the
  registered methods lose to popularity, and in another with the same weight UBCF beats it at
  *m* = 3 and 5 while KNN is not resolved, so a null does not show that readers lack distinct
  preferences. The signs seen in ten worlds describe those
  worlds. The synthetic pages are simple, are not matched to the data, and never have a highlight
  that spans sentences or fails to anchor.
- **The later period is the same data.** R10's units after the split are part of the registered units;
  they are a later slice, not a new extraction.
- **Not done.** Prediction horizons (the same sitting against a later visit) need time gaps that the
  extraction did not keep. A human inspection of records needs a person and record-level text. Both are
  left to the operator.


==> anc/C-REVIEW2.md <==
# Analyses prompted by a second round of external reviews — `23_first-m-temporal` (post-results, exploratory)

Written 2026-10-05 after two further external reviews of the paper (the 15-page version, commit
`d1e4cc55b`). **This file, the code (`review2_23.py`) and the synthetic-world results it cites were
committed and pushed before any number below was computed on the data.** Every analysis here is post hoc
relative to the registered results, exploratory and unadjusted. It runs on study 23's frozen data
(`MANIFEST.json`, verified) with the frozen statistics (`analyze23`, `lib_fm` and `review23`, imported
unchanged). No new production read.

The last section, *Corrections after the results*, was added on 2026-10-05 after the results had been
computed and audited. Bracketed notes that point to it were added then too; the rest of the text is as
it was pushed.

What the reviews asked, and the analysis that answers each:

| question | analysis |
| --- | --- |
| Do the personal scorers add to a position-aware baseline at the top of the list, as a paired comparison? What do baselines achieve that use position without choosing readers by similarity? Does REGPOP depend on where its block boundaries fall? | R7 |
| "The task matters" compared NDCG@5 over all later marks with Hit@5 for the next highlight, so the label and the metric changed together. Which one changes the verdict? | R8 |
| Where does the light blend's small gain come from? Does ordering only the candidates that popularity ties do the same? | R9 |
| The blend was tuned on units whose labels run past the split. What does a tuning that stops at the split choose? | R10 |
| KNN and UBCF rank as popularity when no earlier reader shares a mark with the reveal. How often is that, and what happens where similar readers exist? | R11 |
| Revealing random instead of first highlights also changed which marks remain to be predicted. Does the effect survive when the labels, the candidates and the pool are fixed? | R12 |
| No person inspected records. Do the results hold where the page text matches what readers highlighted best? | R13 |
| Which readers become units, and which do not? | R14 |

**Asked for and not possible with the data that was kept:**
- *Prediction horizons* (the same sitting, the next day, any time). The extraction kept each highlight's
  rank in time and two date flags, and no time gaps. Separating horizons needs a new extraction that
  keeps relative gaps.
- *A human inspection of a sample of records.* It needs a person and the record-level text, which no
  agent reads and which was not kept. R13 is the part of that question the kept data can answer.

Neither is done here. Both are left to the operator, with the rest of this file unaffected.

<!-- unchecked: 0.1 0.2 0.3 0.5 0.8 0.9 -->

## Readings are tried on synthetic worlds before they are fixed

The first round fixed a reading for an oracle diagnostic that turned out to hold in a world with no
reader structure (`REVIEW-RESULTS.md`, Deviations). To avoid a repeat, every contrast below was first
computed on synthetic pages [not R10, R13 or R14: Corrections, 7], with the code that will run on the data (`review2_23.py synth`, which reads
no data; `results/REPORT-review2-synth.md`). The five worlds: *no structure* (every reader marks each
sentence independently with a page-wide probability, in random order); *position only* (every reader
reads one window of 30 to 60 sentences and marks inside it, in reading order, and nothing else
distinguishes readers); *taste, moderate* and *taste, strong* (two reader types, whole page, random
order; a reader marks a sentence with probability (1 − w) × the page-wide one + w × the type's own,
w = 0.5 or 1); and *position and taste* (windows and w = 0.5).

What the synthetic report shows, in four points:

1. **With reading position alone and no reader taste, the similarity scorers beat the position-aware
   baseline for the next highlight.** In the *position only* world, UBCF − REGPOP on next-highlight Hit@5
   is +0.0213 [+0.0055, +0.0378] at *m* = 1, +0.0658 [+0.0500, +0.0824] at *m* = 3 and
   +0.0781 [+0.0604, +0.0964] at *m* = 5, and REGBLEND − REGPOP is +0.0267 [+0.0181, +0.0358],
   +0.0352 [+0.0252, +0.0462] and +0.0396 [+0.0296, +0.0504]. A reader who marked the very sentence the
   newcomer marked was reading closer to it than a reader who marked somewhere in the same 20-sentence
   block, so similarity is a finer measure of position than the block is.
2. **On AP over all later marks the pattern is the reverse.** UBCF − REGPOP is below zero with position
   alone (-0.0538 [-0.0596, -0.0481], -0.0405 [-0.0459, -0.0350] and -0.0303 [-0.0361, -0.0244]) and above
   zero only where reader types are strong and readers do not read in windows
   (+0.0048 [-0.0002, +0.0094], +0.0274 [+0.0228, +0.0321] and +0.0370 [+0.0326, +0.0416]).
   REGBLEND − REGPOP behaves the same way: -0.0102 [-0.0121, -0.0083], -0.0079 [-0.0102, -0.0055] and
   -0.0034 [-0.0057, -0.0009] with position alone, +0.0079 [+0.0064, +0.0095], +0.0119 [+0.0106, +0.0133]
   and +0.0133 [+0.0119, +0.0147] with strong types. With moderate types, with or without windows,
   neither has a lower bound above zero at any *m*.
3. **The registered comparison is not sensitive to moderate reader types, and it can be positive
   without taste.** [This is about the one world tested: Corrections, 4.] In the *taste, moderate* world, where half of each reader's marking probability is
   their type's own, KNN − POP on AP is -0.0162 [-0.0191, -0.0134], -0.0171 [-0.0205, -0.0136] and
   -0.0151 [-0.0187, -0.0117], and UBCF − POP is -0.0192 [-0.0223, -0.0162], -0.0130 [-0.0159, -0.0101]
   and -0.0080 [-0.0107, -0.0053]: from one to five marks the methods lose to popularity although the
   types exist. Among the worlds without reading windows they win only where types are strong
   (UBCF − POP +0.0049 [+0.0002, +0.0097], +0.0275 [+0.0227, +0.0322] and +0.0370 [+0.0325, +0.0415]).
   With windows and no taste, UBCF − POP is +0.0106 [+0.0019, +0.0194] at *m* = 5.
4. **Fixed labels (R12).** RANDOM − FIRST and LAST − FIRST are about zero in every world where
   highlights come in random order, whatever the taste, and above zero where readers move down the
   page (*position only*, UBCF, one highlight shown: +0.0505 [+0.0441, +0.0567] and
   +0.1045 [+0.0957, +0.1137]).

The synthetic pages are not matched to the real ones (length, pool size, marking density, how strictly
readers move down the page), so their magnitudes are not expectations for the data. They are used for
one purpose: to know which signs a contrast can take when there is no reader taste at all.

## Units and checks

- **Registered units**: study 23's time-ordered units at *m* = 1, 3, 5. The script rebuilds them and
  refuses unless its POP, KNN, UBCF and REGPOP AP equal the frozen `units23.json` for every unit. It also
  refuses unless it reproduces `review23.json`'s means for BLEND(0.2), ITEM, NDCG@5 and next-highlight
  Hit@5.
- **The next highlight** of a unit is, as in `REVIEW.md` R5, the first highlight after the cut that adds
  a sentence not revealed.
- **The reader's position** is the latest revealed highlight (the *m*-th), and a candidate's distance is
  the number of sentences to the nearest sentence of that highlight.
- Intervals are two-way (page × reader), 2,000 resamples, unadjusted, as in `REVIEW.md`.

## R7 — position and similarity (registered units)

**Scorers.** Each ranks every unrevealed sentence; ties in a scorer's own key are broken by the keys
listed after it, and what is still tied is scored in expectation over a random order.

| scorer | key | uses |
| --- | --- | --- |
| POP | pool popularity | nothing about the target |
| LOCAL | minus the distance to the reader's position | position only, no popularity |
| AHEAD | sentences below the reader's position first, nearest first; then those above, nearest first | position only, with reading direction |
| PROXPOP(τ), τ = 10, 20, 40 | POP × exp(−distance / τ), then POP | position and popularity, every pool reader |
| REGPOP | popularity among pool readers who marked in the 20-sentence blocks the reveal touches, then POP (registered) | position, by choosing readers |
| REGPOP b=10, b=40 | the same with 10- and 40-sentence blocks | |
| REGPOP shifted | the same with every block boundary moved by half a block | |
| REGPOP window | popularity among pool readers who marked within 10 sentences of a revealed sentence | |
| KNN, UBCF, ITEM | as registered and as in `REVIEW.md` | which pool readers share marks with the reveal |
| BLEND | 0.8 × POP / max POP + 0.2 × UBCF / max UBCF, then POP (`REVIEW.md`'s λ = 0.2, not tuned again) | |
| REGBLEND | 0.8 × REGPOP / max REGPOP + 0.2 × UBCF / max UBCF, then REGPOP, then POP | similarity added to the position-aware baseline |
| POP>UBCF, POP>REGPOP | POP, with its ties ordered by UBCF, or by REGPOP | R9 |
| REGPOP>UBCF | REGPOP, with its ties ordered by UBCF, then POP | |

**Metrics**, each as an exact expectation over ties: AP over all later marks (registered); NDCG@5 and
Hit@5 over all later marks; NDCG@5 and Hit@5 for the next highlight. Hit@5 is the probability that the
top five hold at least one positive.

**Reported at *m* = 1, 3, 5 for every metric**: each scorer minus POP, and the paired differences
KNN, UBCF, ITEM, BLEND, REGBLEND, REGPOP>UBCF, LOCAL and PROXPOP(20) minus REGPOP; UBCF and KNN minus
PROXPOP(20); UBCF and REGPOP minus LOCAL; AHEAD minus LOCAL; UBCF minus AHEAD; the four REGPOP variants
minus REGPOP; BLEND minus POP>UBCF; POP>UBCF minus POP>REGPOP. The whole grid is in the generated
report. The write-up leads with the rows named in the readings below and says how many intervals the
grid holds.

**Readings (fixed now).**
- *Position alone.* If LOCAL, AHEAD or PROXPOP(20) minus POP has a lower bound above zero on a metric,
  where the newcomer is reading predicts that target better than popularity, without choosing readers.
- *Reader-choosing position baselines.* If a REGPOP variant minus REGPOP has a lower bound above zero or
  an upper bound below zero, REGPOP's result depends on its block definition; the write-up then reports
  the variants beside it and does not pick one as "the" baseline after the fact. The paired comparisons
  below stay against the registered REGPOP.
- *Does a personal scorer add to position?* For X in KNN, UBCF, ITEM, BLEND:
  - if X − REGPOP has a lower bound above zero, X **predicts better than the registered position-aware
    baseline** on that metric at that *m*;
  - if its interval includes zero, an addition beyond that baseline is **not established**; this is not
    a finding that the two are equal;
  - if its upper bound is below zero, X is worse than the baseline.
- *Similarity on top of position.* REGBLEND − REGPOP, read the same way.
- *Similarity against position alone.* If UBCF minus LOCAL, AHEAD or PROXPOP(20) has an upper bound below
  zero on a metric, the newcomer's position, with no choice of readers, predicts that target better than
  similarity-weighted co-occurrence does. With a lower bound above zero the reverse holds. Otherwise
  neither is shown to be better.
- **What none of these contrasts can show.**
  - For the **next highlight**, a personal scorer above REGPOP is **not** evidence of reader taste: it
    appears with position alone (point 1).
  - On **AP**, UBCF − REGPOP or REGBLEND − REGPOP with a lower bound above zero would be something that
    position alone did not produce in the synthetic worlds. [It does in other position-only worlds:
    Corrections, 5.] Even then it could come from structure those
    worlds do not contain (re-marking a highlight the reader can see, for one). With an interval that
    includes zero, or an upper bound below zero, the two say nothing about taste: windows with moderate
    types give the same (point 2).
  - A null result for KNN or UBCF against POP does **not** show that readers lack distinct preferences,
    and a positive one would not show that they have them (point 3). The comparison shows whether these
    methods turn one to five marks into a better ranking.

## R8 — the label and the metric, separately (registered units)

From R7's grid, for KNN, UBCF and REGPOP minus POP: the four cells {all later marks, next highlight} ×
{NDCG@5, Hit@5}.

**Reading (fixed now).** The verdict "changes with the label" for a scorer at an *m* if, within one
metric, the next-highlight cell has a lower bound above zero while the all-later-marks cell does not
(or has an upper bound below zero). It "changes with the metric" if, within one label, one metric's
interval lies above zero while the other's does not. Both can hold. Where neither holds, the earlier
statement that the task matters is withdrawn for that scorer and *m*.

## R9 — what the light blend does (registered units)

- POP>UBCF − POP: popularity's order kept, with only its ties ordered by UBCF.
- BLEND − POP>UBCF: what the blend adds beyond ordering ties.
- POP>UBCF − POP>REGPOP: ordering popularity's ties by similarity against ordering them by the
  position-aware baseline.
- BLEND − REGPOP (in R7).
- Descriptive: the share of units in which popularity does not determine the top five (the fifth and
  sixth candidates are tied), and the mean share of candidates that no pool reader marked.

**Reading (fixed now).** If POP>UBCF − POP has a lower bound above zero and BLEND − POP>UBCF does not,
the blend's gain is reproduced by ordering the candidates that popularity cannot tell apart. If
BLEND − POP>UBCF has a lower bound above zero, the blend gains beyond that. If POP>UBCF − POP>REGPOP
has an interval that includes zero, ordering popularity's ties by similarity is not shown to differ from
ordering them by the position-aware baseline.

## R10 — the blend, tuned with labels that end at the split

`REVIEW.md` chose λ on the *m* = 1 units revealed before the pull of 2026-08-03 that study 21's corpus
comes from, with all of their later marks as labels. Here λ is chosen on the same units with **only the
later marks made before that pull** as labels (units with none are dropped), from the same grid
{0.1, 0.2, 0.3, 0.5} by the largest mean BLEND − POP. BLEND with the chosen λ is then evaluated on the
units revealed after the pull, at *m* = 1, 3, 5.

**Also reported on the units revealed after the pull** (R6's units), at *m* = 1, 3, 5: REGPOP − POP and
BLEND − POP on AP, and REGPOP − POP, UBCF − POP and UBCF − REGPOP on next-highlight Hit@5. REGPOP's block
size was fixed in study 21 and the blend's λ on reveals before the pull, so these are comparisons with
constants fixed earlier, on a later period. They are few (365 units at *m* = 1): an interval that
includes zero there is not a failure to replicate, and one that excludes zero is one of several
unadjusted intervals.

**Reading (fixed now).** If the chosen λ is 0.2, `REVIEW-RESULTS.md`'s evaluation after the pull stands
as the evaluation of a λ chosen without labels from after the split; the script then refuses unless it
reproduces that evaluation. If it is not 0.2, the new evaluation replaces it. Either way the evaluated
units are R6's, pages and readers can fall on both sides, and the result is not an estimate for the
registered population.

## R11 — where a positively similar earlier reader exists (registered units)

At *m* = 1, 3, 5: the share of units in which no pool reader has a positive cosine with the reveal (KNN
and UBCF then rank exactly as POP), the shares with one or two and with three or more such readers, and
the median number. For the units with one or two, and with three or more: KNN − POP, UBCF − POP and
UBCF − REGPOP on AP; UBCF − POP, REGPOP − POP, UBCF − REGPOP and KNN − REGPOP on next-highlight Hit@5.

**Reading (fixed now).** Descriptive. The groups are defined by the pool at the cut, so they are
available at prediction time; they also differ in pool size and in how popular the revealed sentences
are, so a difference between groups is not an effect of having similar readers. If KNN − POP or
UBCF − POP on AP has a lower bound above zero among the units with three or more, the registered null
is an average over units where similarity is unavailable and units where it helps. If not, the methods
do not beat popularity there either.

## R12 — fixed labels: which earlier highlights the scorer sees

For every registered unit at *m* = 5, keep its cut (the fifth highlight), its candidates (the sentences
not in the first five highlights), its positives (later marks not in the first five highlights), its
next highlight and its live pool. Give the scorer 1 or 3 of the first five highlights: the **first**
ones, the **last** ones, or ones drawn at **random** (three seeded draws, averaged). POP is the same in
every arm. Scorers: KNN, UBCF, REGPOP, LOCAL and PROXPOP(20), whose position is the latest highlight
among those shown. The script refuses unless these targets, with their POP, are the registered units at
*m* = 5.

**Reported**: each scorer minus POP in each arm, and the paired differences RANDOM − FIRST,
LAST − FIRST and LAST − RANDOM, on AP and on next-highlight Hit@5.

**Reading (fixed now).**
- If RANDOM − FIRST has a lower bound above zero for a scorer, a random subset of the reader's earlier
  highlights is a better input than the first ones when the labels, the candidates and the pool are the
  same. The reveal effect of the ablation is then not only a change in which marks remain to be
  predicted.
- If LAST − FIRST has a lower bound above zero, the most recent highlights are a better input than the
  first ones.
- In the synthetic worlds both contrasts are above zero exactly where readers move down the page, and
  about zero otherwise, with or without reader types (point 4). [Zero by symmetry under a random
  order, and true of AP only: Corrections, 2.] A positive value is therefore what
  reading position predicts: later highlights lie nearer to what the reader marks next. It does not
  identify taste.

## R13 — where the page text matches what readers highlighted (registered units)

Two subsets that need no record-level inspection: units whose target had **every** organic highlight
anchored, and units on pages where at least 0.9 of all organic highlights anchored [counted over the
readers in the page's record: Corrections, 9]. On each, at
*m* = 1, 3, 5: KNN − POP, UBCF − POP and REGPOP − POP on AP; REGPOP − POP, UBCF − POP and UBCF − REGPOP
on next-highlight Hit@5. The registered secondary contrasts already give KNN − POP and UBCF − POP for
fetched against cached text and for reveals made before 2026-07-03.

**Reading (fixed now).** Descriptive. If KNN − POP or UBCF − POP on AP has a lower bound above zero on
a subset, the registered null may depend on anchoring quality, and the paper says so. If not, no such
dependence is detected. This does not replace a human inspection: it cannot find highlights anchored
to the wrong sentence.

## R14 — who becomes a unit

For the readers of the analysed pages, at *m* = 1, 3, 5: how many have fewer than *m* + 1 highlights,
have a revealed highlight that did not anchor, are tied at the cut, have no later highlight that adds a
sentence, have fewer than five earlier readers, or become a unit (the registered count). Counts only.

## Addendum 1 — similarity added to position alone (R15)

Written on 2026-10-05 after the results of R7 to R14 had been computed and read, and committed and
pushed, with the synthetic-world results it cites, **before R15 was computed on the data**. It follows
from those results: the scorers that use position without choosing readers turned out far stronger than
REGPOP for the next highlight, so REGBLEND − REGPOP no longer answers whether similarity adds to
position. One scorer is added, with constants fixed earlier (λ = 0.2, and τ = 20, the scale R7 named
as its default; neither is the best value seen in the results):

- **PROXBLEND**: 0.8 × PROXPOP(20) / max PROXPOP(20) + 0.2 × UBCF / max UBCF, ties broken by
  PROXPOP(20), then POP.
- **Reported at *m* = 1, 3, 5 on the five metrics**: PROXBLEND − PROXPOP(20), PROXBLEND − POP and
  PROXBLEND − UBCF.
- These estimates use their own bootstrap seeds, drawn after every estimate of R7 to R12, so that
  adding them leaves each earlier interval exactly as it was. The script still refuses unless the
  registered units are reproduced. In the synthetic file every earlier estimate is unchanged.

**What the synthetic worlds show** (`results/REPORT-review2-synth.md`, Addendum 1). On AP,
PROXBLEND − PROXPOP(20) is above zero in every world **without** reading windows, including the one
with no structure at all (+0.0231 [+0.0212, +0.0251], +0.0279 [+0.0262, +0.0296] and
+0.0282 [+0.0264, +0.0299] at *m* = 1, 3, 5): where readers do not read in windows the distance
discount is simply wrong, and blending in UBCF undoes part of it. With windows and no taste it is
+0.0014 [-0.0001, +0.0028], -0.0026 [-0.0041, -0.0010] and -0.0080 [-0.0097, -0.0062]. On next-highlight
Hit@5 it is below zero with windows (-0.0157 [-0.0246, -0.0074], -0.0199 [-0.0291, -0.0113] and
-0.0207 [-0.0289, -0.0126] with position alone).

**Reading (fixed now).**
- If PROXBLEND − PROXPOP(20) has a lower bound above zero on a metric, similarity-weighted
  co-occurrence adds to the distance-discounted popularity on that metric at that *m*. If its interval
  includes zero, an addition is not established. If its upper bound is below zero, it makes it worse.
- In no case is it evidence of reader taste: a positive value appears on synthetic pages with no
  structure at all, and a negative one where readers differ only in where they read.

No further analysis is added in this round.

## What is not claimed

- Nothing here is adjusted for multiplicity. The grid of R7 alone holds several hundred intervals, so
  the write-up reads patterns across *m* and metrics, and reports single resolved intervals as such.
- Position and taste are not separated by any contrast here (see above).
- No scorer is tuned on these units. [Wrong for the blends: Corrections, 3.] The constants (λ = 0.2,
  τ ∈ {10, 20, 40}, a 10-sentence window, blocks of 10 and 40, half-block shift, the fifth highlight as
  R12's cut) are fixed in this file.

## Corrections after the results (2026-10-05)

Added after the results had been computed, written up and audited by two AI auditors. The audit read
the code, the synthetic worlds and the write-ups; it did not read record-level data. It also built
synthetic worlds of its own. Five of those were added to this study (`review2_23.py audit-worlds`,
`results/review2-synth-audit.json`, `results/REPORT-review2-synth-audit.md`); they were chosen after the
results and fix no reading. The five worlds the readings were fixed on are unchanged, in their own files.

1. **R12: KNN's tie-breaking differed between the arms.** KNN breaks ties among equally similar pool
   readers by a seeded random order. As first run, `review2_23.py` drew that order afresh for every arm
   and every draw of R12, so the arms differed in KNN's tie-breaking as well as in its input, against
   "only which of the target's first highlights the scorer sees changes". The code now draws one order
   per target and uses it in every arm and draw. R12's KNN estimates were recomputed on the data and on
   the synthetic worlds, with the bootstrap seeds they had. No other estimate changed, and no reading
   changed. The first computation is kept in both result files and in `results/REPORT-review2.md`
   ("KNN as first computed"); `REVIEW2-RESULTS.md` gives both.
2. **R12's reading cannot tell position from an informative order of marking.** In three of the five
   worlds highlights come in random order. There the first, last and random highlights are
   exchangeable, so RANDOM − FIRST and LAST − FIRST are zero by symmetry whatever the readers' types or
   positions; that is an identity, not a test. Only one kind of order was tried, reading down a window.
   In an added world with reader types and no reading windows, where every reader first marks the few
   sentences nearly everyone marks, LAST − FIRST on AP is +0.0232 [+0.0182, +0.0281] for KNN and
   +0.0061 [+0.0012, +0.0112] for UBCF with one highlight shown, while it is about zero for LOCAL and
   PROXPOP(20). So for KNN and UBCF a positive value is what reading position predicts and also what
   types with an informative order predict. "It does not identify taste" stands. On the data, the
   contrasts of the two position scorers show that position is part of the effect. Separately, the
   sentence "above zero exactly where readers move down the page" holds for AP only: on next-highlight
   Hit@5 it is not true of REGPOP, which with three highlights shown is below zero in the *position
   only* world (-0.0114 [-0.0187, -0.0049] and -0.0109 [-0.0206, -0.0017]).
3. **The blends' weight was tuned on most of these units.** λ = 0.2 was chosen in `REVIEW.md` on the units
   at *m* = 1 whose first highlight predates the split, which are most of the registered units at
   *m* = 1. Every all-unit estimate for BLEND, REGBLEND and PROXBLEND therefore includes units the
   weight was chosen on. Only the units at *m* = 1 revealed after the split are disjoint from them
   (R10). The other constants listed above were not tuned.
4. **Point 3 describes one world, and its outcome depends on an unstated choice.** In the *taste,
   moderate* world each type's own preferences are drawn from the same Beta(0.6, 3) distribution as the
   page-wide popularity; this file did not say so. With the same weight w = 0.5 and type preferences
   drawn from Beta(0.06, 0.3) instead (the same mean, on fewer sentences; an added world), UBCF − POP on
   AP is -0.0075 [-0.0118, -0.0033], +0.0109 [+0.0069, +0.0151] and +0.0198 [+0.0159, +0.0237] at
   *m* = 1, 3, 5, and KNN − POP is not resolved at *m* = 3 and 5. So "the registered comparison is not
   sensitive to moderate reader types" is wrong as a general statement: the methods can lose although
   types of that weight exist, and UBCF can win. What stands is the reading itself: a null does not show
   that readers lack distinct preferences, and a positive value would not show that they have them.
5. **The sign on AP is not a control for position.** Point 2 and the reading of R7 said that
   UBCF − REGPOP or REGBLEND − REGPOP above zero on AP "would be something that position alone did not
   produce in the synthetic worlds". That is true of the five worlds and not beyond them. With reading
   windows of 15 to 30 sentences and no reader types (an added world), UBCF − REGPOP on AP is
   -0.0510 [-0.0598, -0.0421], -0.0029 [-0.0125, +0.0062] and +0.0160 [+0.0058, +0.0260] at *m* = 1, 3, 5;
   with windows of 30 to 60 sentences and marks made in random order inside them (an added world) it is
   -0.0167 [-0.0215, -0.0118], +0.0482 [+0.0428, +0.0542] and +0.0669 [+0.0605, +0.0732]; and
   REGBLEND − REGPOP on AP is above zero at every *m* in both. Position alone produces a positive value.
6. **R15's synthetic evidence did not match the data's situation.** The addendum showed
   PROXBLEND − PROXPOP(20) above zero on AP only in worlds without reading windows, where the distance
   discount itself is wrong. In the data the discount is not wrong: PROXPOP(20) − POP is resolved above
   zero at *m* = 5. In an added world without reader types where half of the readers read one window
   in reading order and the others mark anywhere, PROXPOP(20) − POP on AP is +0.0242 [+0.0160, +0.0326]
   at *m* = 5 and PROXBLEND − PROXPOP(20) is +0.0060 [+0.0040, +0.0078] there. In the added world with
   marks in random order inside reading windows, PROXPOP(20) − POP is +0.0883 [+0.0797, +0.0974] and
   PROXBLEND − PROXPOP(20) +0.0099 [+0.0083, +0.0115] at *m* = 3. At *m* = 1 no world of the ten shows
   both above zero (in the half-windows world PROXPOP(20) − POP is -0.0316 [-0.0380, -0.0251] at
   *m* = 1). The addendum's reading, that the contrast is in no case evidence of taste, stands on
   firmer ground with these.
7. **Not every contrast was run on synthetic pages.** "Every contrast below was first computed on
   synthetic pages" is true of R7, R8, R9, R11, R12 and R15. R10, R13 and R14 run on the data only, and
   R11 is not shown in the synthetic report.
8. **Two properties of the synthetic pages were not stated.** In the worlds with reading windows a
   sentence inside the window is marked with twice its probability, capped at one. Every synthetic highlight is one
   sentence, and none fails to anchor, so the synthetic pages do not exercise the code paths for
   highlights that span sentences or do not anchor.
9. **R13's page share is over fewer highlights than its wording says.** "Pages where at least 0.9 of all
   organic highlights anchored" is computed over the highlights of the readers in the page's record. A
   reader none of whose highlights anchored has no record, so their highlights are not counted, and a
   page can pass with a lower share of all its organic highlights.
10. **R16 was added.** Counts and means that describe the next-highlight target (candidates per unit,
    sentences the next highlight adds, Hit@5 under a random order, Hit@1 and Hit@3 for POP and AHEAD, how
    far the sentences it adds lie from the latest revealed highlight, how often at least five candidates
    remain below that highlight). The target is the sentences the next highlight adds, so a sentence of
    it that was already revealed is not counted. No interval and no reading.
11. **A tally of signs was added** (end of `results/REPORT-review2.md`): of the contrasts resolved on the
    data, how many are resolved with the same sign in each of the ten synthetic worlds, with a
    breakdown by kind of contrast. It was made after the results, on a grid chosen after the results
    (R7 and R15 on AP and next-highlight Hit@5, R12 on AP, each contrast counted once). It is a
    description and not a test: the contrasts are not independent, worlds without reading windows
    reproduce few of the contrasts that involve a position scorer (14 of 74; an earlier wording said
    they cannot reproduce them, which the breakdown itself contradicts), and three of the five worlds
    without reader types were chosen after the data's signs were known.
12. **"Not evidence of taste" says more than the synthetic worlds show (added after a later audit,
    2026-10-06 UTC).** The readings above say that a personal scorer above a position baseline "is
    not evidence of reader taste", and the addendum that the contrast is "in no case" such evidence.
    A world in which a sign appears without reader types shows that the sign does not by itself
    establish reader-specific preferences. It does not show that the sign carries no evidence about
    them. The results write-up and the paper use the narrower statement.
13. **"Position alone" in Addendum 1 names a baseline that also uses popularity (added after a later
    audit, 2026-10-06 UTC).** The addendum's title, and the reading "similarity against position
    alone" above, cover PROXPOP(20), which is popularity discounted by distance from the reader's
    position. Similarity was blended into that baseline and into REGPOP. It was not blended into a
    rule that uses position alone (LOCAL, AHEAD). The results write-up now names the baseline.


==> anc/C-REVIEW3-RESULTS.md <==
# Third round of review analyses — results (`23_first-m-temporal`, post-results, exploratory)

Specified in `REVIEW3.md`, committed and pushed in `ae65a8537` with the code and the synthetic-world
results before anything was computed on the data. All of it is post hoc relative to every earlier
result, exploratory and unadjusted. It runs on study 23's frozen data through `review2_23.py`, imported
unchanged; nothing in `results/review2-23.json` or in REVIEW2's synthetic files changed.

**Checks.** `review3_23.py run` refuses unless it reproduces REVIEW2's units at *m* = 1, 3, 5, the means
of four of its contrasts, the later slice of R10 and the two subsets of R13. It did.

Every decimal below is copied from `results/REPORT-review3.md` or `results/REPORT-review3-synth.md`;
`python3 review3_23.py check` verifies them read-only, as tokens and as complete intervals. Intervals are
two-way (page × reader), 2,000 resamples, **unadjusted**. 126 intervals were computed on the
data in this round.

<!-- unchecked: 0.01 +0.01 0.2 0.6 0.9 -->

## Summary

- **On the later slice the position rule is ahead of similarity too (S1).** On the 365 units at
  *m* = 1 revealed after the split, POP puts the next highlight in the top five with probability
  0.2297 and AHEAD with probability 0.5070. AHEAD − POP is +0.2773 [+0.1579, +0.3953],
  UBCF − POP +0.1002 [+0.0401, +0.1617] and UBCF − AHEAD -0.1771 [-0.2941, -0.0584]
  (-0.2144 [-0.3683, -0.0702] at *m* = 3 and -0.3429 [-0.5148, -0.1720] at *m* = 5). By the reading fixed in
  `REVIEW3.md`, the position rule is ahead of similarity-weighted co-occurrence on the later slice
  too. This is a consistency check on data already used, not a confirmation.
  - On AP, PROXPOP(40) − POP is +0.0128 [-0.0101, +0.0378] at *m* = 1 and UBCF − PROXPOP(40)
    +0.0054 [-0.0219, +0.0314] (+0.0021 [-0.0298, +0.0299] at *m* = 3, -0.0395 [-0.1006, +0.0053] at
    *m* = 5): none is resolved, and the second has the other sign in point estimate at *m* = 1 and 3.
    As fixed in `REVIEW3.md`, the AP contrasts of this slice are reported and not read.
- **Both similarity scorers are below PROXPOP(40), the position baseline with the best AP, on both targets, at every *m*
  (S2).** UBCF − PROXPOP(40) on AP is -0.0144 [-0.0205, -0.0084], -0.0124 [-0.0193, -0.0051] and
  -0.0214 [-0.0307, -0.0130], and KNN − PROXPOP(40) -0.0157 [-0.0221, -0.0097], -0.0134 [-0.0207, -0.0064] and
  -0.0234 [-0.0330, -0.0144]. On next-highlight Hit@5 they are -0.1152 [-0.1339, -0.0975] and
  -0.1248 [-0.1432, -0.1072] at *m* = 1, and below zero at *m* = 3 and 5 as well.
- **Blended into PROXPOP(40), similarity gains little (S2).** PROXBLEND 40 − PROXPOP(40)
  on AP is +0.0024 [+0.0005, +0.0043], +0.0024 [+0.0004, +0.0045] and +0.0008 [-0.0015, +0.0032]: by the
  reading fixed in `REVIEW3.md`, similarity-weighted co-occurrence adds to that baseline on AP at
  *m* = 1 and 3, and an addition is not established at *m* = 5. On next-highlight Hit@5 it is
  -0.0017 [-0.0092, +0.0057], -0.0064 [-0.0153, +0.0022] and -0.0127 [-0.0236, -0.0026]: no gain is detected at
  *m* = 1 and 3, and it is worse at *m* = 5.
  - **The blend on the narrower scale is not told apart from the wider scale alone.**
    PROXPOP(40) − PROXPOP(20) on AP is +0.0076 [+0.0044, +0.0109] at *m* = 1, and
    PROXBLEND − PROXPOP(40), REVIEW2's blend on τ = 20 against the wider scale alone, is
    -0.0032 [-0.0063, +0.0001], -0.0010 [-0.0041, +0.0022] and +0.0001 [-0.0037, +0.0039]: by the reading, the two are
    not told apart. REVIEW2's blend does improve AP over PROXPOP(20) at a fixed distance scale. What is
    not shown is that this fixed-scale gain is worth more than widening the scale, or that it is
    specific to reader similarity (no blend with a similarity-free score was run). On next-highlight
    Hit@5 the same reading comes out the
    other way: PROXBLEND − PROXPOP(40) is +0.0337 [+0.0224, +0.0445], +0.0370 [+0.0234, +0.0512] and
    +0.0407 [+0.0247, +0.0571], because the narrower scale is the better one for the next highlight
    with or without similarity (PROXPOP(40) − PROXPOP(20) is -0.0380 [-0.0492, -0.0267],
    -0.0467 [-0.0614, -0.0320] and -0.0535 [-0.0715, -0.0361]). PROXPOP(40) is the position baseline with
    the best AP, not the best for the next highlight; similarity was not blended into AHEAD or
    PROXPOP(10), which are.
  - **None of it is read as taste.** On synthetic pages PROXBLEND 40 − PROXPOP(40) on AP is above zero
    without reader types (+0.0136 [+0.0107, +0.0165] with reading windows of 15 to 30 sentences, at
    *m* = 1) and below zero with them (-0.0025 [-0.0040, -0.0011] in *position and taste*).
    Across the ten worlds it takes each sign both with and without reader types: it is also above zero in
    the four worlds with types and no reading windows (+0.0041 [+0.0030, +0.0052] in *taste, moderate*)
    and below zero in *position only* (-0.0027 [-0.0043, -0.0009]).
  - τ = 40 was picked after the results, as the best of three scales on AP. Contrasts against it are
    harder to win than contrasts against a baseline fixed in advance.
- **The next-highlight result holds where anchoring is least ambiguous (S3).** Of the 193,904
  anchored highlights of the analysed pages, 148,390 (0.765) anchor to one sentence, 32,619 (0.168) to a
  contiguous run of several and 12,895 (0.067) to sentences that are not contiguous. The latest revealed
  highlight is one contiguous run in 0.926 of units at *m* = 1, and the next highlight in
  0.917.
  - On the 6316 units where both are, AHEAD − POP on next-highlight Hit@5 is
    +0.2533 [+0.2219, +0.2862] and UBCF − AHEAD -0.2223 [-0.2546, -0.1900] at *m* = 1.
  - On the units whose newcomer had every highlight anchored they are
    +0.1729 [+0.1350, +0.2109] and -0.1445 [-0.1838, -0.1060]; on the pages where at least 0.9 of
    the organic highlights anchored, counted over the readers with at least one anchored highlight,
    +0.2057 [+0.1597, +0.2534] and -0.1742 [-0.2171, -0.1310].
  - On every subset and at every *m*, AHEAD − POP keeps a lower bound above zero and UBCF − AHEAD an
    upper bound below zero. By the reading fixed in `REVIEW3.md`, the next-highlight result does not
    depend on anchoring quality as far as these subsets can tell. This does not replace an inspection
    by a person.
  - PROXPOP(40) − POP on AP is +0.0238 [+0.0147, +0.0333] on the fully anchored targets,
    +0.0103 [+0.0010, +0.0193] on the high-anchoring pages and +0.0130 [+0.0068, +0.0195] on the
    contiguous-anchor units, at *m* = 1. At *m* = 3 it is not resolved on the high-anchoring pages
    (+0.0071 [-0.0026, +0.0172]).
  - Outside the contiguous-anchor subset the advantage is not seen at *m* = 1. By subtraction of the
    two published means, on the 1027 units whose latest revealed or next highlight does not anchor to
    one contiguous run, the estimate of AHEAD − POP is slightly below zero and that of UBCF − AHEAD
    slightly above it. No interval was computed, so these are estimates and not a finding that the
    advantage is absent there.

## S1 — the later slice (365, 232 and 170 units at *m* = 1, 3, 5)

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| POP, Hit@5 next (mean) | 0.2297 | 0.2404 | 0.2119 |
| AHEAD, Hit@5 next (mean) | 0.5070 | 0.5539 | 0.6294 |
| AHEAD − POP, Hit@5 next | +0.2773 [+0.1579, +0.3953] | +0.3134 [+0.1688, +0.4662] | +0.4175 [+0.2518, +0.5631] |
| LOCAL − POP, Hit@5 next | +0.2364 [+0.1154, +0.3537] | +0.2462 [+0.1162, +0.3846] | +0.2815 [+0.1232, +0.4250] |
| PROXPOP 10 − POP, Hit@5 next | +0.2922 [+0.1950, +0.3941] | +0.2790 [+0.1690, +0.3894] | +0.2910 [+0.1544, +0.4276] |
| UBCF − POP, Hit@5 next | +0.1002 [+0.0401, +0.1617] | +0.0990 [+0.0223, +0.1785] | +0.0745 [-0.0055, +0.1604] |
| KNN − POP, Hit@5 next | +0.0667 [+0.0144, +0.1263] | +0.0643 [-0.0048, +0.1330] | +0.0607 [-0.0218, +0.1488] |
| REGPOP − POP, Hit@5 next | +0.0506 [+0.0174, +0.0926] | +0.0403 [+0.0112, +0.0810] | +0.0214 [-0.0005, +0.0575] |
| UBCF − AHEAD, Hit@5 next | -0.1771 [-0.2941, -0.0584] | -0.2144 [-0.3683, -0.0702] | -0.3429 [-0.5148, -0.1720] |
| REGPOP − AHEAD, Hit@5 next | -0.2267 [-0.3421, -0.0990] | -0.2732 [-0.4206, -0.1242] | -0.3961 [-0.5405, -0.2315] |
| PROXPOP 40 − POP, AP | +0.0128 [-0.0101, +0.0378] | +0.0086 [-0.0236, +0.0451] | +0.0384 [-0.0028, +0.0997] |
| PROXPOP 20 − POP, AP | +0.0090 [-0.0216, +0.0423] | +0.0016 [-0.0332, +0.0462] | +0.0389 [-0.0086, +0.1133] |
| AHEAD − POP, AP | -0.0258 [-0.0783, +0.0331] | -0.0124 [-0.0750, +0.0604] | +0.0217 [-0.0412, +0.0984] |
| LOCAL − POP, AP | -0.0795 [-0.1270, -0.0238] | -0.0737 [-0.1355, -0.0013] | -0.0570 [-0.1199, +0.0205] |
| UBCF − POP, AP | +0.0182 [-0.0018, +0.0417] | +0.0107 [-0.0114, +0.0380] | -0.0011 [-0.0273, +0.0288] |
| KNN − POP, AP | +0.0130 [-0.0058, +0.0314] | +0.0066 [-0.0131, +0.0265] | +0.0007 [-0.0276, +0.0298] |
| UBCF − PROXPOP 40, AP | +0.0054 [-0.0219, +0.0314] | +0.0021 [-0.0298, +0.0299] | -0.0395 [-0.1006, +0.0053] |

## S2 — similarity against, and added to, the position baseline with the best AP (all registered units)

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| PROXBLEND 40 − PROXPOP 40, AP | +0.0024 [+0.0005, +0.0043] | +0.0024 [+0.0004, +0.0045] | +0.0008 [-0.0015, +0.0032] |
| PROXBLEND − PROXPOP 40, AP | -0.0032 [-0.0063, +0.0001] | -0.0010 [-0.0041, +0.0022] | +0.0001 [-0.0037, +0.0039] |
| PROXPOP 40 − PROXPOP 20, AP | +0.0076 [+0.0044, +0.0109] | +0.0053 [+0.0017, +0.0090] | +0.0042 [-0.0003, +0.0080] |
| UBCF − PROXPOP 40, AP | -0.0144 [-0.0205, -0.0084] | -0.0124 [-0.0193, -0.0051] | -0.0214 [-0.0307, -0.0130] |
| KNN − PROXPOP 40, AP | -0.0157 [-0.0221, -0.0097] | -0.0134 [-0.0207, -0.0064] | -0.0234 [-0.0330, -0.0144] |
| PROXPOP 40 − POP, AP | +0.0126 [+0.0064, +0.0187] | +0.0085 [+0.0020, +0.0158] | +0.0154 [+0.0076, +0.0241] |
| PROXBLEND 40 − PROXPOP 40, Hit@5 next | -0.0017 [-0.0092, +0.0057] | -0.0064 [-0.0153, +0.0022] | -0.0127 [-0.0236, -0.0026] |
| PROXBLEND − PROXPOP 40, Hit@5 next | +0.0337 [+0.0224, +0.0445] | +0.0370 [+0.0234, +0.0512] | +0.0407 [+0.0247, +0.0571] |
| PROXPOP 40 − PROXPOP 20, Hit@5 next | -0.0380 [-0.0492, -0.0267] | -0.0467 [-0.0614, -0.0320] | -0.0535 [-0.0715, -0.0361] |
| UBCF − PROXPOP 40, Hit@5 next | -0.1152 [-0.1339, -0.0975] | -0.1129 [-0.1345, -0.0904] | -0.1396 [-0.1689, -0.1121] |
| KNN − PROXPOP 40, Hit@5 next | -0.1248 [-0.1432, -0.1072] | -0.1247 [-0.1464, -0.1039] | -0.1539 [-0.1828, -0.1254] |
| PROXPOP 40 − POP, Hit@5 next | +0.1449 [+0.1273, +0.1626] | +0.1465 [+0.1269, +0.1665] | +0.1645 [+0.1373, +0.1906] |

## S3 — the position results where anchoring is least ambiguous

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| **every highlight of the target anchored**: units | 3900 | 2172 | 1372 |
| AHEAD − POP, Hit@5 next | +0.1729 [+0.1350, +0.2109] | +0.2547 [+0.2057, +0.3036] | +0.3036 [+0.2431, +0.3611] |
| UBCF − POP, Hit@5 next | +0.0284 [+0.0067, +0.0494] | +0.0264 [+0.0044, +0.0483] | +0.0121 [-0.0150, +0.0389] |
| UBCF − AHEAD, Hit@5 next | -0.1445 [-0.1838, -0.1060] | -0.2283 [-0.2761, -0.1811] | -0.2915 [-0.3473, -0.2335] |
| PROXPOP 40 − POP, AP | +0.0238 [+0.0147, +0.0333] | +0.0178 [+0.0082, +0.0280] | +0.0269 [+0.0148, +0.0399] |
| UBCF − POP, AP | +0.0043 [-0.0038, +0.0124] | -0.0012 [-0.0097, +0.0077] | -0.0061 [-0.0157, +0.0031] |
| **pages where at least 0.9 of organic highlights anchored**: units | 3283 | 2197 | 1559 |
| AHEAD − POP, Hit@5 next | +0.2057 [+0.1597, +0.2534] | +0.2927 [+0.2408, +0.3403] | +0.3381 [+0.2793, +0.3930] |
| UBCF − POP, Hit@5 next | +0.0316 [+0.0099, +0.0519] | +0.0363 [+0.0111, +0.0591] | +0.0264 [+0.0017, +0.0532] |
| UBCF − AHEAD, Hit@5 next | -0.1742 [-0.2171, -0.1310] | -0.2564 [-0.3042, -0.2070] | -0.3118 [-0.3714, -0.2531] |
| PROXPOP 40 − POP, AP | +0.0103 [+0.0010, +0.0193] | +0.0071 [-0.0026, +0.0172] | +0.0133 [+0.0032, +0.0250] |
| UBCF − POP, AP | -0.0029 [-0.0107, +0.0045] | -0.0048 [-0.0127, +0.0030] | -0.0081 [-0.0170, -0.0003] |
| **latest revealed and next highlight each one contiguous run**: units | 6316 | 3650 | 2359 |
| AHEAD − POP, Hit@5 next | +0.2533 [+0.2219, +0.2862] | +0.3382 [+0.2974, +0.3777] | +0.3873 [+0.3438, +0.4333] |
| UBCF − POP, Hit@5 next | +0.0310 [+0.0137, +0.0486] | +0.0332 [+0.0159, +0.0503] | +0.0275 [+0.0080, +0.0484] |
| UBCF − AHEAD, Hit@5 next | -0.2223 [-0.2546, -0.1900] | -0.3050 [-0.3432, -0.2683] | -0.3598 [-0.4031, -0.3149] |
| PROXPOP 40 − POP, AP | +0.0130 [+0.0068, +0.0195] | +0.0095 [+0.0017, +0.0173] | +0.0156 [+0.0071, +0.0251] |
| UBCF − POP, AP | -0.0031 [-0.0087, +0.0028] | -0.0043 [-0.0105, +0.0018] | -0.0068 [-0.0133, -0.0004] |

## Deviations and limits

- **Post hoc and unadjusted.** Specified after every earlier result and after two further external
  reviews; pushed under a minute before the run on the data.
- **S1 is not a confirmation.** The later slice was part of every earlier analysis. `CONFIRM.md`
  specifies a confirmation on highlights with a recorded time at or after 2026-10-07 00:00 UTC. It has
  not been run.
- **τ = 40 is a choice made after the results.** S2 uses it because it did best on AP in REVIEW2.
- **S3 cannot find a wrong anchor.** It removes ambiguous anchors. A contiguous anchor at the wrong
  place, or a wrong order of events, would pass. No person has inspected records; `CONFIRM.md`
  specifies that inspection.
- **One addition to `REVIEW3.md`, made after an audit.** The subtraction for the units outside the
  contiguous-anchor subset (S3, above) was not specified; it is two published means and their unit
  counts, with no interval and no reading fixed in advance. Nothing that was specified was changed.
- **One sentence of the summary was corrected after a later audit (2026-10-06 UTC).** It said that what
  REVIEW2 reported as similarity's addition to PROXPOP(20) "cannot be credited to similarity rather
  than to the scale". The reading fixed in `REVIEW3.md` says only that the blend on the narrower scale
  and the wider scale alone are not told apart; the gain at a fixed scale is an observed improvement.
  `REVIEW3.md` (Corrections, 7) records the correction.


==> anc/C-REVIEW3.md <==
# Analyses prompted by a third round of external reviews — `23_first-m-temporal` (post-results, exploratory)

Written 2026-10-06 after two further external reviews of the paper (the 23-page version, commit
`5f22b040e`). **This file, the code (`review3_23.py`) and the synthetic-world results it cites were
committed and pushed before any number below was computed on the data.** Every analysis here is post hoc
relative to all earlier results, exploratory and unadjusted. It runs on study 23's frozen data
(`MANIFEST.json`, verified) through `review2_23.py`, which is imported unchanged, so the units and
scorers are those of `REVIEW2.md`. Nothing in `results/review2-23.json` or in REVIEW2's two synthetic
files changes. No new production read.

This round is deliberately small. The reviews asked for three things the frozen data can answer, and for
two it cannot.

| asked | here |
| --- | --- |
| On the later slice of the data (the units revealed after the split), similarity's next-highlight gain is larger than on all units. The position baselines were not computed there. | S1 |
| Similarity was added to PROXPOP(20), but PROXPOP(40) alone has the higher mean AP. Is "what similarity adds" distinguishable from "how the position baseline is tuned"? | S2 |
| The position results depend on highlights being anchored to the right sentences. A high anchoring rate is not correct anchoring. | S3 (a partial answer) |
| Confirm the two position results on data not used to find them. | not possible now: `CONFIRM.md` |
| Have a person inspect a sample of records. | not possible without a new read and a person: `CONFIRM.md` |

<!-- unchecked: 0.2 0.6 0.8 0.9 -->

## S1 — position and similarity on the later slice

**Units**: the registered units whose *m*-th highlight was made after the split of 2026-08-03 (R10's
units: 365, 232 and 170 at *m* = 1, 3, 5). They are part of the data every earlier analysis used.

**Reported at *m* = 1, 3, 5**:
- next-highlight Hit@5: AHEAD, LOCAL, PROXPOP(10), UBCF, KNN and REGPOP minus POP; UBCF − AHEAD;
  REGPOP − AHEAD; the mean Hit@5 of POP and of AHEAD;
- AP over all later marks: PROXPOP(40), PROXPOP(20), AHEAD, LOCAL, UBCF and KNN minus POP;
  UBCF − PROXPOP(40).

**Reading (fixed now).** A consistency check on a later slice of the same data, not a confirmation: the
slice was already used, it is small, and the same pages and readers can lie on both sides of the split.
- If UBCF − AHEAD on next-highlight Hit@5 has an upper bound below zero at *m* = 1, the position rule
  is ahead of similarity-weighted co-occurrence on the later slice too.
- If its interval includes zero, or lies above zero, the gap seen on all units is not seen on the later
  slice, and the paper says so wherever it states the gap.
- The AP contrasts are reported with their intervals and are not read: at this size an interval of
  PROXPOP(40) − POP that includes zero is expected even if the gain on all units is real.

## S2 — similarity against, and added to, the strongest position baseline

REVIEW2 named τ = 20 as PROXPOP's default before computing and built PROXBLEND on it. On AP the widest
scale tried, τ = 40, did best. So "PROXBLEND − PROXPOP(20) is above zero" may show what similarity adds,
or only that τ = 20 was too narrow. One scorer is added, chosen **because** τ = 40 did best in the
results:

- **PROXBLEND 40**: 0.8 × PROXPOP(40) / max PROXPOP(40) + 0.2 × UBCF / max UBCF, ties broken by
  PROXPOP(40), then POP. The weight is REVIEW.md's λ = 0.2, not tuned again.

**Reported at *m* = 1, 3, 5, on AP and on next-highlight Hit@5, all registered units**:
PROXBLEND 40 − PROXPOP(40); PROXBLEND − PROXPOP(40) (REVIEW2's blend, built on τ = 20, against the
wider scale alone); PROXPOP(40) − PROXPOP(20); UBCF − PROXPOP(40); KNN − PROXPOP(40).

**What the synthetic worlds show** (`results/REPORT-review3-synth.md`; the ten worlds of REVIEW2, the
same pages). On AP, PROXBLEND 40 − PROXPOP(40) is above zero in worlds **without** reader types: with
no structure at all (+0.0111 [+0.0096, +0.0125] at *m* = 1), with reading windows of 15 to 30 sentences
(+0.0136 [+0.0107, +0.0165]) and with marks in random order inside reading windows
(+0.0026 [+0.0011, +0.0039]). It is below zero in a world **with** reader types, *position and taste*
(-0.0025 [-0.0040, -0.0011]), as it is in *position only* (-0.0027 [-0.0043, -0.0009]). UBCF − PROXPOP(40)
on AP is likewise above zero without types (*no structure*, +0.0221 [+0.0173, +0.0268]) and below zero
with them (*position and taste*, -0.0469 [-0.0518, -0.0419]).

**Reading (fixed now).**
- If PROXBLEND 40 − PROXPOP(40) has a lower bound above zero on a metric, similarity-weighted
  co-occurrence adds to the strongest position baseline we tried, on that metric at that *m*. If its
  interval includes zero, an addition to that baseline is not established. If its upper bound is below
  zero, it makes it worse.
- If PROXBLEND − PROXPOP(40) has an upper bound below zero, widening the distance scale gains more than
  adding similarity to the narrower one. With a lower bound above zero the reverse holds. Otherwise the
  two are not told apart.
- If UBCF − PROXPOP(40) or KNN − PROXPOP(40) has an upper bound below zero, that similarity scorer is
  below the strongest position baseline on that metric.
- **In no case is any of these read as evidence for or against reader taste.** The synthetic worlds
  show each sign without reader types and the opposite sign with them. They show which signs can
  occur, not which cannot.
- τ = 40 was picked after the results. Every contrast against it inherits that choice: it is the
  strongest baseline of three tried, not a tuned one, and a contrast against it is harder to win than
  one against a baseline fixed in advance.

## S3 — the position results where anchoring is least ambiguous

A highlight is anchored to every sentence that contains it, that it contains, or whose token Jaccard
with it is at least 0.6. A highlight can therefore anchor to several sentences, and to sentences that
are not next to each other when its text matches in more than one place. The position scorers take the
reader's position from the latest revealed highlight, so an ambiguous anchor puts the position in doubt.

**Reported**:
- over every anchored highlight of the analysed pages (every reader): how many anchor to one sentence,
  to a contiguous run of several sentences, and to sentences that are not contiguous;
- at *m* = 1, 3, 5: the share of units whose latest revealed highlight is one contiguous run, and whose
  next highlight is;
- on three subsets of the registered units, at *m* = 1, 3, 5: AHEAD − POP, UBCF − POP and
  UBCF − AHEAD on next-highlight Hit@5; PROXPOP(40) − POP and UBCF − POP on AP. The subsets: the two
  of R13 (every highlight of the target anchored; pages where at least 0.9 of the organic highlights
  in the page's record anchored), and the units whose latest revealed highlight and next highlight are
  each anchored to one contiguous run.

**Reading (fixed now).** Descriptive. If on every subset and at every *m* AHEAD − POP on next-highlight
Hit@5 keeps a lower bound above zero and UBCF − AHEAD an upper bound below zero, the next-highlight
result does not depend on anchoring quality as far as these subsets can tell. If either fails on a
subset, the paper says where. This does not replace an inspection by a person: a contiguous anchor can
still be at the wrong place, and no subset tests the order of events.

## What is not claimed, and what is not done

- Nothing here is adjusted for multiplicity, and all of it was specified after every earlier result.
- S1 is not a confirmation. A confirmation needs records that did not exist when the results were
  found. `CONFIRM.md` specifies one, with its comparisons and constants fixed, before those records
  exist. It has not been run.
- No person has inspected records. `CONFIRM.md` specifies that inspection too. It needs a new read of
  highlight text and a person, and therefore a recorded decision of the operator.
- No further analysis is added in this round.

## Corrections after the results (2026-10-06 UTC)

Nothing above is edited. Audits of the results found seven things in this file or beside it.

1. **"Before those records exist" was not true of `CONFIRM.md` as first written.** Its cohort opened at
   2026-10-06 00:00 UTC and it was committed at 04:19 UTC that day. `CONFIRM.md` was amended before any
   record of the cohort was read: the cohort is now the highlights with a recorded time at or after
   2026-10-07 00:00 UTC (a recorded time does not prove when a highlight was made), the one change the
   extraction needs is fixed, and the inspection is specified on the units of a new extraction (the
   frozen units cannot be joined to records).
2. **An interval that includes zero is not a zero.** Where `REVIEW3-RESULTS.md` first said that the
   blend adds "nothing" to the next highlight at *m* = 1 and 3, and that widening the scale "gains as
   much as" adding similarity, it now says that no gain is detected and that the two are not told
   apart, which is what the readings fixed above say.
3. **The second subset of S3 is defined over the readers with at least one anchored highlight**, as in
   REVIEW2's Correction 9: a page can pass while fewer than 0.9 of all its organic highlights anchor.
4. **The table at the top says `CONFIRM.md` covers "the two position results".** It fixes one test, for
   the next highlight, and reports the result over all later highlights as an estimate, because a few
   hundred units cannot confirm or refute it.
5. **"The strongest position baseline" means the one with the best AP.** PROXPOP(40) is the weakest of
   the three scales for the next highlight, and the reading fixed above for PROXBLEND − PROXPOP(40)
   comes out the other way on next-highlight Hit@5 (the narrower scale is the better one there, with or
   without similarity). `REVIEW3-RESULTS.md` now reports both. Similarity was not blended into AHEAD or
   PROXPOP(10).
6. **S2's code computes six contrasts, one more than the five listed**: it recomputes PROXPOP(40) − POP,
   which REVIEW2 had computed first. The paper quotes the first.
7. **A gain at a fixed scale is an observed gain (added after a later audit, 2026-10-06 UTC).**
   `REVIEW3-RESULTS.md` first concluded from "not told apart" that REVIEW2's addition to PROXPOP(20)
   "cannot be credited to similarity rather than to the scale". The reading fixed above does not say
   that. At a fixed scale the blend improves AP. What is not shown is that this is worth more than
   choosing the scale, or that it is specific to reader similarity: no blend with a similarity-free
   score was run. `REVIEW3-RESULTS.md` and the paper now say this.


==> anc/C-REVIEW4-RESULTS.md <==
# The check of `REVIEW4.md` — results (`23_first-m-temporal`, post-results, exploratory; reported, not read)

Specified in `REVIEW4.md`, committed and pushed in `02e754480` with the code before anything was
computed. Post hoc relative to every earlier result, exploratory and unadjusted. It runs on study 23's
frozen data through `review3_23.py`, imported unchanged; no earlier results file changed.

**Checks.** `review4_23.py run` refuses unless it reproduces REVIEW3's units at *m* = 1, 3, 5, its
contiguous-anchor subset and two of that subset's means, the number of anchored highlights on the
analysed pages, and unless the per-page counts of token-overlap matches sum to the extraction's total.
It did.

Every decimal below is copied from `results/REPORT-review4.md`; `python3 review4_23.py check` verifies
them read-only, as tokens and as complete intervals. Intervals are two-way (page × reader), 2,000
resamples, **unadjusted**. 30 intervals were computed.

## Summary

- **The subset is too small to read, by the floor fixed in advance.** 127 of the 1741 analysed pages
  are exact pages (0.073): pages on which the extraction matched no highlight of any reader by token
  overlap. X2, the units of those pages whose latest revealed and next highlight each anchor to one
  run, holds 225 units at *m* = 1, on 88 pages. `REVIEW4.md` fixed 300 as the least it would read. By
  its item 1 the counts and the intervals are reported and **nothing is read**: the check neither
  supports nor weakens the next-highlight result.
- **Reported, not read.** On X2 at *m* = 1, AHEAD − POP on next-highlight Hit@5 is
  +0.3597 [+0.2024, +0.5105] and UBCF − AHEAD -0.3049 [-0.4535, -0.1627]. On AP, PROXPOP(40) − POP is
  +0.0068 [-0.0317, +0.0417]. The tables below give X1 and the other *m*.
- **A count the write-ups did not have.** Of the 290710 (highlight, sentence) matches on the analysed
  pages, 17504 (0.060) were made by token overlap alone, with neither text containing the other. Such
  matches are a small part of the anchoring, and they are spread over nearly all pages: 1614 of the
  1741 have at least one.
- **How selected the exact pages are.** They have a median of 7 readers and 39 anchored highlights; the
  other pages 8 and 72. They hold 7733 of the 193904 anchored highlights.

## X — the position results where every anchor is an exact match

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| registered units | 7343 | 4240 | 2743 |
| X1: units on exact pages | 268 | 164 | 108 |
| X1: pages | 97 | 72 | 54 |
| X2: X1, latest revealed and next highlight each one contiguous run | 225 | 140 | 89 |
| X2: pages | 88 | 64 | 48 |

**X1**

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| PROXPOP(40) − POP, AP | +0.0073 [-0.0265, +0.0358] | +0.0098 [-0.0224, +0.0452] | +0.0306 [-0.0112, +0.0790] |
| UBCF − POP, AP | +0.0067 [-0.0184, +0.0348] | -0.0021 [-0.0337, +0.0306] | -0.0047 [-0.0431, +0.0303] |
| AHEAD − POP, next-highlight Hit@5 | +0.3376 [+0.1892, +0.4737] | +0.3316 [+0.1428, +0.5115] | +0.3681 [+0.1416, +0.5747] |
| UBCF − POP, next-highlight Hit@5 | +0.0497 [-0.0129, +0.1176] | +0.0809 [-0.0113, +0.1891] | +0.0594 [-0.0527, +0.1801] |
| UBCF − AHEAD, next-highlight Hit@5 | -0.2879 [-0.4259, -0.1482] | -0.2507 [-0.4276, -0.0579] | -0.3087 [-0.5175, -0.0933] |

**X2**

| | *m* = 1 | *m* = 3 | *m* = 5 |
|---|---|---|---|
| PROXPOP(40) − POP, AP | +0.0068 [-0.0317, +0.0417] | +0.0118 [-0.0251, +0.0506] | +0.0275 [-0.0237, +0.0874] |
| UBCF − POP, AP | +0.0058 [-0.0210, +0.0386] | -0.0055 [-0.0426, +0.0281] | -0.0098 [-0.0565, +0.0309] |
| AHEAD − POP, next-highlight Hit@5 | +0.3597 [+0.2024, +0.5105] | +0.3248 [+0.1262, +0.5218] | +0.3943 [+0.1526, +0.6173] |
| UBCF − POP, next-highlight Hit@5 | +0.0548 [-0.0074, +0.1312] | +0.0675 [-0.0349, +0.1730] | +0.0459 [-0.0842, +0.1825] |
| UBCF − AHEAD, next-highlight Hit@5 | -0.3049 [-0.4535, -0.1627] | -0.2573 [-0.4578, -0.0466] | -0.3484 [-0.5877, -0.0995] |

## Deviations and limits

- **No deviation from `REVIEW4.md`.** Its item 1 applies: nothing is read.
- **Post hoc and unadjusted.** Specified after every earlier result and after three further external
  reviews; pushed under a minute before the run.
- **The floor was fixed without knowing the size of the subset.** A page counts as exact only if no
  highlight of any of its readers was matched by token overlap, and few pages are. The extraction did
  not record how each highlight anchored, so no finer subset can be formed from the frozen data, and
  `REVIEW4.md` allows no other threshold.
- **It is not the inspection of `CONFIRM.md`, and it is not a confirmation.** No person looked at a
  record, and every unit is part of the data the results were found on.
- **What remains unchecked is unchanged**: a page edited since the reader marked it, the recorded order
  of a reader's highlights, and pages merged under one key.
- **Two wordings of `REVIEW4.md` were corrected after an audit** (its Corrections). X2 guarantees
  containment matches and one unbroken run of sentences per highlight, not a unique place: the same
  text in two adjacent sentences would pass. And the normalised strings are trimmed and cut to their
  first 2,000 characters before matching.


==> anc/C-REVIEW4.md <==
# One check prompted by a fourth round of external reviews — `23_first-m-temporal` (post-results, exploratory)

Written 2026-10-06 UTC after three further external reviews of the paper (the 30-page version, commit
`11df782c9`). **This file and the code (`review4_23.py`) were committed and pushed before any number
below was computed.** The check is post hoc relative to all earlier results, exploratory and
unadjusted. It runs on study 23's frozen data (`MANIFEST.json`, verified) through `review3_23.py`,
which is imported unchanged, so the units and scorers are those of `REVIEW2.md` and `REVIEW3.md`.
Nothing in any earlier results file changes. No new production read.

The reviews asked again for two things the frozen data cannot give: a confirmation on new records, and
an inspection of records by a person. Both are specified in `CONFIRM.md` and neither has been run. They
also named the ways an anchor can be wrong: text matched at more than one place, a match by token
overlap to the wrong sentence, a span of several sentences, and a page edited since the reader marked
it. The frozen data can exclude the first two of these by construction on a subset of units. S3 of
`REVIEW3.md` did so for the first only. This file adds the second. It is one check and it is the whole
round.

<!-- unchecked: 0.6 -->

## X — the position results where every anchor is an exact match

**What the frozen data hold.** The extraction anchors a highlight to every sentence that contains its
text, that its text contains, or whose token Jaccard with it is at least 0.6, after normalisation (lower
case, runs of white space collapsed, everything except letters, digits and spaces removed). For each
page it counted `fuzzyMatches`: the number of (highlight, sentence) pairs it matched by token overlap
where neither string contains the other, over every organic highlight of every reader of the page. It
did not record how each highlight anchored, so the check is by page.

**Definitions.**
- An **exact page** is a page of the analysis (at least six readers) whose `fuzzyMatches` is 0. Every
  anchor on it, of every reader, is a containment match.
- **X1**: the registered units on exact pages.
- **X2**: the units of X1 whose latest revealed highlight and whose next highlight each anchor to one
  sentence or to one unbroken run of sentences (`review3_23.contiguous`, the third subset of S3).

**Why X2.** A highlight is anchored to every sentence that matches it. Text that stands at two
separate places of a page therefore anchors to sentences that are not contiguous. On a unit of X2 the
two highlights that give the position rule its position and its target are each matched exactly, at one
place of today's page. Two of the four ways an anchor can be wrong are excluded there by construction: a
match by token overlap to a sentence other than the one marked, and text matched at separate places.

**What X2 does not exclude.** A page edited since the reader marked it: the anchor is to today's text,
and an exact match shows that the marked text stands in today's page, not that the sentences around it
are those the reader saw or in the order the reader saw them. The same short text in two adjacent
sentences. A highlight whose first or last sentence is marked only in part, which is then anchored one
sentence short at that end. The recorded order of a reader's highlights. Pages merged under one key.
Only an inspection of records by a person can address these (`CONFIRM.md`, H).

**Reported.**
- Counts: the analysed pages and how many are exact; the (highlight, sentence) matches on the analysed
  pages and how many were made by token overlap alone; at *m* = 1, 3, 5, the units and pages of X1 and
  of X2; the median number of readers and of anchored highlights per page, for exact pages and for the
  others.
- At *m* = 1, 3, 5, on X1 and on X2, the contrasts of S3: AHEAD − POP, UBCF − POP and UBCF − AHEAD on
  next-highlight Hit@5; PROXPOP(40) − POP and UBCF − POP on AP over all later marks.
- Intervals: two-way (page × reader), 2,000 resamples, unadjusted, through `review3_23.contrast`. Seeds
  are taken from `review23.Seeds(20277004)` (study 23's seed plus 16000) in this order: *m* = 1, 3, 5;
  within each, X1 then X2; within each, AP then next-highlight Hit@5; within each, the contrasts in the
  order of `review3_23.S3`.

**Reading (fixed now).**
1. If X2 has fewer than 300 units at *m* = 1 (the floor `CONFIRM.md` sets for its cohort), the counts
   and the intervals are reported and nothing is read.
2. Otherwise, at *m* = 1 on X2, on next-highlight Hit@5:
   - if the interval of AHEAD − POP lies above zero and that of UBCF − AHEAD lies below zero, the
     next-highlight result holds where anchors are exact and at one place. The paper adds X2 to its
     table of subsets and says what the subset excludes and what it does not;
   - if either interval includes zero, the result is not established where anchors are exact. The paper
     says so wherever it states the result, the abstract and the introduction included, and does not
     say that the advantage is absent there;
   - if the interval of AHEAD − POP lies below zero, or that of UBCF − AHEAD above zero, the result is
     reversed where anchors are exact. The paper says so in the same places and no longer calls the
     position rule the baseline for the next highlight without that qualification.
3. X2 at *m* = 3 and 5, and X1 at every *m*, are reported and read only as agreeing or not agreeing
   with item 2.
4. The AP contrasts are read only if X2 has at least 3,000 units at *m* = 1 (the smallest subset of S3
   had 3283). Below that they are reported and not read: an interval of PROXPOP(40) − POP that includes
   zero is then expected even if the gain on all units is real.

**What it is not.**
- Not the inspection of `CONFIRM.md`: no person looks at a record.
- Not a confirmation: every unit is part of the data the results were found on.
- Not a random subset. A page with more highlights is more likely to have at least one matched by
  token overlap, so exact pages have fewer highlights than the others. The counts above say by how much.
- Not a rule a product could use: the count is over all of a page's highlights, later ones included.

**Not run on synthetic pages.** Their highlights are one sentence each and never fail to anchor.

**Not allowed.** No other subset, scorer, metric or cut is added. In particular no threshold on the
count of token-overlap matches other than zero is tried.

## Corrections after the results (2026-10-06 UTC)

Nothing above is edited. An audit of the results found two things in this file.

1. **"At one place" says more than the subset guarantees.** *Why X2* and item 2 of the reading speak
   of anchors "at one place". X2 requires that each highlight's anchored sentences form one unbroken
   run. The same text in two adjacent sentences passes that test, as *What X2 does not exclude*
   already says. What X2 guarantees is that both highlights have only containment matches and that
   each anchors to one unbroken run of sentences.
2. **The normalisation also trims and truncates.** The normalised strings are trimmed and cut to
   their first 2,000 characters (JavaScript string units) before matching. "Exact" in this file
   means containment of those normalised strings.


==> anc/ablation23.py <==
#!/usr/bin/env python3
"""23_first-m-temporal — POST-RESULTS PROTOCOL ABLATION (ABLATION.md, committed before anything here
was computed). Frozen inputs (MANIFEST.json, verified) and frozen statistics (analyze23, lib_fm,
imported unchanged). Cell TL must reproduce the frozen units23.json exactly or the script refuses.
Prints and writes aggregates only.

  python3 ablation23.py run      # results/ablation23.json
  python3 ablation23.py runall   # results/ablation23-a1.json (Addendum A1: study 21's target set)
  python3 ablation23.py split    # results/ablation23-a1-split.json: RA* KNN - POP for non-late targets split by arrival
                                 # (post hoc, descriptive: fewer than five earlier anchored readers at the m-th highlight or not)
  python3 ablation23.py anchored # results/ablation23-a2.json (Addendum A2: first m ANCHORED highlights)
  python3 ablation23.py compose  # results/ablation23-a1-composition.json: why the non-late A1 targets are not
                                 # time-ordered units (counts only; post hoc, describes A1's groups)
  python3 ablation23.py render   # results/REPORT-ablation.md
  python3 ablation23.py check    # READ-ONLY: every decimal in ABLATION-RESULTS.md is in REPORT-ablation.md
"""
import argparse
import json
import os
import re
import sys

import numpy as np

import analyze23 as A

L = A.L
B = 2000
SEED = A.SEED + 7000
MS = (1, 3, 5)
DRAWS = 3          # study 21's DRAWS
TWIN = 0.8
CELLS = ("TL", "TE", "TA", "RL", "RA")
DIFFS = {"pool effect within T (TA-TL)": ("TA", "TL"), "pool effect within R (RA-RL)": ("RA", "RL"),
         "reveal effect within L (RL-TL)": ("RL", "TL"), "reveal effect within A (RA-TA)": ("RA", "TA"),
         "earlier readers' later marks (TE-TL)": ("TE", "TL"), "later readers (TA-TE)": ("TA", "TE"),
         "total (RA-TL)": ("RA", "TL")}
OUT = os.path.join(A.RESULTS, "ablation23.json")
REP = os.path.join(A.RESULTS, "REPORT-ablation.md")
OUT_A1 = os.path.join(A.RESULTS, "ablation23-a1.json")


def score(X, S, Y, n, rng):
    """POP, KNN (k = 3) and UBCF APs exactly as analyze23.page_units computes them."""
    C = ~S
    pop = X.sum(axis=0).astype(float)
    sim = L.cosine_to(X, S)
    N = L.top_k_neighbours(sim, A.K, rng)
    nb = L.nb_counts(X, N)
    return {"POP": A._ap((pop,), C, Y), "KNN": A._ap((nb, pop), C, Y), "UBCF": A._ap((sim @ X.astype(float), pop), C, Y)}


def page_cells(page):
    n = page["nSent"]
    readers = page["readers"]
    full = []
    for o in readers:
        v = np.zeros(n, dtype=bool)
        for e in o["h"]:
            v[e[1]] = True
        full.append(v)
    out = []
    for ti, t in enumerate(readers):
        if t.get("allMarked"):
            continue
        h = t["h"]
        others = [oi for oi in range(len(readers)) if oi != ti and full[oi].any()]
        twin = float(L.cosine_to(np.stack([full[oi] for oi in others]), full[ti]).max()) if others else 0.0
        runs = L.runs_of(np.flatnonzero(full[ti]).tolist())
        run_masks = []
        for st, ln in runs:
            mk = np.zeros(n, dtype=bool)
            mk[st:st + ln] = True
            run_masks.append(mk)
        for m in MS:
            # TL: study 23's unit, by analyze23.page_units' exact rules
            if len(h) < m + 1 or any(len(e[1]) == 0 for e in h[:m]) or h[m - 1][0] == h[m][0]:
                continue
            cut = h[m - 1][0]
            S = np.zeros(n, dtype=bool)
            for e in h[:m]:
                S[e[1]] = True
            Y = np.zeros(n, dtype=bool)
            for e in h[m:]:
                Y[e[1]] = True
            Y &= ~S
            if not Y.any():
                continue
            live, live_ids = [], []
            for oi, o in enumerate(readers):
                if oi == ti:
                    continue
                v = np.zeros(n, dtype=bool)
                for e in o["h"]:
                    if e[0] < cut:
                        v[e[1]] = True
                if not v.any() or v.all():
                    continue
                live.append(v)
                live_ids.append(oi)
            if len(live) < A.POOL_MIN:
                continue
            rec = {"page": page["page"], "reader": t["p"], "m": m, "eligibleR": len(runs) >= m + 1,
                   "twinAll": twin, "inStudy21": bool(page.get("inStudy21")), "cells": {}}
            XL = np.stack(live)
            rec["cells"]["TL"] = score(XL, S, Y, n, L.rng_from(page["page"], t["p"], m, "knn"))
            if not rec["eligibleR"]:
                out.append(rec)
                continue
            XE = np.stack([full[oi] for oi in live_ids])
            XA = np.stack([full[oi] for oi in others])
            rec["cells"]["TE"] = score(XE, S, Y, n, L.rng_from(page["page"], t["p"], m, "knn", "TE"))
            rec["cells"]["TA"] = score(XA, S, Y, n, L.rng_from(page["page"], t["p"], m, "knn", "TA"))
            draws = {"RL": [], "RA": []}
            # KNN tie-break seed = study 21's (page, reader, m, draw, k, "knn"); corrected after the audit of
            # f465cbf6f (it was (page, reader, m, draw, "knn", cell)), see ABLATION-RESULTS.md, Deviations
            for dr in range(DRAWS):
                sel = L.rng_from(page["page"], t["p"], m, dr, "reveal").choice(len(runs), m, replace=False)
                SR = np.zeros(n, dtype=bool)
                for u in sel:
                    SR |= run_masks[u]
                YR = full[ti] & ~SR
                draws["RL"].append(score(XL, SR, YR, n, L.rng_from(page["page"], t["p"], m, dr, A.K, "knn")))
                draws["RA"].append(score(XA, SR, YR, n, L.rng_from(page["page"], t["p"], m, dr, A.K, "knn")))
            for c, ds in draws.items():
                rec["cells"][c] = {k: (float(np.mean([d[k] for d in ds])) if all(d[k] is not None for d in ds) else None) for k in ("POP", "KNN", "UBCF")}
            out.append(rec)
    return out


def page_ra_all(page, late_keys):
    """Addendum A1: reveal R and pool A for EVERY reader with >= 5 other anchored readers and >= m + 1 runs
    (study 21's unit definition), with the same seeds as cell RA."""
    n = page["nSent"]
    readers = page["readers"]
    full = []
    for o in readers:
        v = np.zeros(n, dtype=bool)
        for e in o["h"]:
            v[e[1]] = True
        full.append(v)
    out = []
    for ti, t in enumerate(readers):
        if not full[ti].any():
            continue
        others = [oi for oi in range(len(readers)) if oi != ti and full[oi].any()]
        if len(others) < A.POOL_MIN:
            continue
        XA = np.stack([full[oi] for oi in others])
        runs = L.runs_of(np.flatnonzero(full[ti]).tolist())
        run_masks = []
        for st, ln in runs:
            mk = np.zeros(n, dtype=bool)
            mk[st:st + ln] = True
            run_masks.append(mk)
        for m in MS:
            if len(runs) < m + 1:
                continue
            ds = []
            for dr in range(DRAWS):
                sel = L.rng_from(page["page"], t["p"], m, dr, "reveal").choice(len(runs), m, replace=False)
                SR = np.zeros(n, dtype=bool)
                for u in sel:
                    SR |= run_masks[u]
                ds.append(score(XA, SR, full[ti] & ~SR, n, L.rng_from(page["page"], t["p"], m, dr, A.K, "knn")))
            cell = {k: (float(np.mean([d[k] for d in ds])) if all(d[k] is not None for d in ds) else None) for k in ("POP", "KNN", "UBCF")}
            if any(v is None for v in cell.values()):
                continue
            out.append({"page": page["page"], "reader": t["p"], "m": m, "late": (page["page"], t["p"], m) in late_keys,
                        "inStudy21": bool(page.get("inStudy21")), "cell": cell})
    return out


def mode_runall(a):
    A.verify_manifest()
    j = json.load(open(OUT))
    if not j.get("checkTLReproducesFrozenUnits"):
        raise SystemExit("REFUSING: run the main ablation first")
    # the late (ablation) targets, rebuilt by the main ablation's own code
    late = set()
    recs = []
    pages = list(A.read_pages(A.INPUTS["data/temporal-marks.jsonl"]))
    for pg in pages:
        if len(pg.get("readers") or []) < A.POOL_MIN + 1:
            continue
        for r in page_cells(pg):
            if r["eligibleR"] and all(r["cells"][c][x] is not None for c in CELLS for x in ("KNN", "POP", "UBCF")):
                late.add((r["page"], r["reader"], r["m"]))
                recs.append(r)
    allr = []
    for pg in pages:
        if len(pg.get("readers") or []) < A.POOL_MIN + 1:
            continue
        allr += page_ra_all(pg, late)
    # RA* must equal RA on the late targets (same reveal and pool, same seeds)
    ra = {(r["page"], r["reader"], r["m"]): r["cells"]["RA"] for r in recs}
    for r in allr:
        k = (r["page"], r["reader"], r["m"])
        if k in ra and any(ra[k][x] != r["cell"][x] for x in ("POP", "KNN", "UBCF")):
            raise SystemExit("REFUSING: RA* differs from RA on a late target")
    if not late <= {(r["page"], r["reader"], r["m"]) for r in allr}:
        raise SystemExit("REFUSING: some late targets are missing from RA*")
    res = {"spec": "ABLATION.md Addendum A1", "resamples": B, "checkRAStarEqualsRAOnLateTargets": True, "byM": {}}
    s = SEED + 900
    for m in MS:
        rm = [r for r in allr if r["m"] == m]
        blk = {}
        for sname, keep in (("all pages", lambda r: True), ("pages in studies 21/22", lambda r: r["inStudy21"])):
            rs = [r for r in rm if keep(r)]
            d = lambda r, x="KNN": r["cell"][x] - r["cell"]["POP"]
            sb = {"targets": len(rs), "late": sum(r["late"] for r in rs)}
            for lab, sub in (("all", rs), ("late", [r for r in rs if r["late"]]), ("early or other", [r for r in rs if not r["late"]])):
                s += 1
                sb[f"KNN-POP {lab}"] = summ([(d(r), r["page"], r["reader"]) for r in sub], B, s)
                s += 1
                sb[f"UBCF-POP {lab}"] = summ([(d(r, "UBCF"), r["page"], r["reader"]) for r in sub], B, s)
            late_rows = ([d(r) for r in rs if r["late"]], [r["page"] for r in rs if r["late"]], [r["reader"] for r in rs if r["late"]])
            early_rows = ([d(r) for r in rs if not r["late"]], [r["page"] for r in rs if not r["late"]], [r["reader"] for r in rs if not r["late"]])
            s += 1
            sb["KNN-POP late minus early"] = A.contrast(late_rows, early_rows, B, s)
            blk[sname] = sb
        res["byM"][f"m={m}"] = blk
    json.dump(res, open(OUT_A1, "w"), indent=1)
    print(json.dumps({k: {s: v[s]["targets"] for s in v} for k, v in res["byM"].items()}))


def arrival_early(readers, ti, full, m):
    """True if fewer than five other readers had an anchored mark before this reader's m-th highlight (the
    live-pool size rule of study 23, applied whatever the reader's own anchoring); None if no m-th highlight."""
    h = readers[ti]["h"]
    if len(h) < m:
        return None
    cut = h[m - 1][0]
    live = 0
    n = len(full[ti])
    for oi, o in enumerate(readers):
        if oi == ti:
            continue
        v = np.zeros(n, dtype=bool)
        for e in o["h"]:
            if e[0] < cut:
                v[e[1]] = True
        if v.any() and not v.all():
            live += 1
    return live < A.POOL_MIN


def mode_split(a):
    A.verify_manifest()
    j = json.load(open(OUT_A1))
    late = set()
    pages = [pg for pg in A.read_pages(A.INPUTS["data/temporal-marks.jsonl"]) if len(pg.get("readers") or []) >= A.POOL_MIN + 1]
    for pg in pages:
        for r in page_cells(pg):
            if r["eligibleR"] and all(r["cells"][c][x] is not None for c in CELLS for x in ("KNN", "POP", "UBCF")):
                late.add((r["page"], r["reader"], r["m"]))
    rows = {m: {"early": [], "late but not scoreable": [], "no m-th highlight": []} for m in MS}
    for pg in pages:
        n = pg["nSent"]
        readers = pg["readers"]
        full = []
        for o in readers:
            v = np.zeros(n, dtype=bool)
            for e in o["h"]:
                v[e[1]] = True
            full.append(v)
        recs = {(r["page"], r["reader"], r["m"]): r for r in page_ra_all(pg, late)}
        for (pgid, rd, m), r in recs.items():
            if r["late"]:
                continue
            ti = next(i for i, t in enumerate(readers) if t["p"] == rd)
            e = arrival_early(readers, ti, full, m)
            grp = "no m-th highlight" if e is None else ("early" if e else "late but not scoreable")
            rows[m][grp].append((r["cell"]["KNN"] - r["cell"]["POP"], pgid, rd))
    out = {"posthoc": True, "describes": "ABLATION.md Addendum A1, the 'early or other' targets split by arrival", "byM": {}}
    s = SEED + 1900
    for m in MS:
        tot = sum(len(v) for v in rows[m].values())
        a1n = j["byM"][f"m={m}"]["all pages"]["targets"] - j["byM"][f"m={m}"]["all pages"]["late"]
        if tot != a1n:
            raise SystemExit(f"REFUSING: split counts {tot} non-late targets at m={m}, A1 reports {a1n}")
        blk = {}
        for grp, v in rows[m].items():
            s += 1
            blk[grp] = summ(v, B, s)
        out["byM"][f"m={m}"] = blk
    json.dump(out, open(os.path.join(A.RESULTS, "ablation23-a1-split.json"), "w"), indent=1)
    print(json.dumps({mk: {g: (v.get("n"), round(v["mean"], 4) if v.get("mean") is not None else None) for g, v in blk.items()} for mk, blk in out["byM"].items()}))


def page_anchored(page):
    """Addendum A2: time-ordered units whose reveal is the first m ANCHORED highlights."""
    n = page["nSent"]
    readers = page["readers"]
    out = []
    for ti, t in enumerate(readers):
        if t.get("allMarked"):
            continue
        ha = [e for e in t["h"] if len(e[1])]
        for m in range(1, 6):
            if len(ha) < m + 1 or ha[m - 1][0] == ha[m][0]:
                continue
            cut = ha[m - 1][0]
            S = np.zeros(n, dtype=bool)
            for e in ha[:m]:
                S[e[1]] = True
            Y = np.zeros(n, dtype=bool)
            for e in ha[m:]:
                Y[e[1]] = True
            Y &= ~S
            if not Y.any():
                continue
            live = []
            for oi, o in enumerate(readers):
                if oi == ti:
                    continue
                v = np.zeros(n, dtype=bool)
                for e in o["h"]:
                    if e[0] < cut:
                        v[e[1]] = True
                if not v.any() or v.all():
                    continue
                live.append(v)
            if len(live) < A.POOL_MIN:
                continue
            cell = score(np.stack(live), S, Y, n, L.rng_from(page["page"], t["p"], m, "knn"))
            if any(v is None for v in cell.values()):
                continue
            out.append({"page": page["page"], "reader": t["p"], "m": m, "inStudy21": bool(page.get("inStudy21")), "cell": cell})
    return out


def mode_anchored(a):
    A.verify_manifest()
    frozen = {}
    for u in json.load(open(os.path.join(A.DATA, "units23.json"))):
        if u["m"] <= 5:
            frozen[(u["page"], u["reader"], u["m"])] = u["ap"]
    recs = []
    pages = [pg for pg in A.read_pages(A.INPUTS["data/temporal-marks.jsonl"]) if len(pg.get("readers") or []) >= A.POOL_MIN + 1]
    for pg in pages:
        recs += page_anchored(pg)
    # the check: a registered unit that is also an A2 unit with identical inputs must reproduce exactly
    same_inputs = 0
    for pg in pages:
        for t in pg["readers"]:
            h = t["h"]
            for m in range(1, 6):
                k = (pg["page"], t["p"], m)
                if k in frozen and len(h) > m and all(len(e[1]) for e in h[:m + 1]):
                    same_inputs += 1
    a2 = {(r["page"], r["reader"], r["m"]): r["cell"] for r in recs}
    bad = 0
    checked = 0
    for pg in pages:
        for t in pg["readers"]:
            h = t["h"]
            for m in range(1, 6):
                k = (pg["page"], t["p"], m)
                if k in frozen and len(h) > m and all(len(e[1]) for e in h[:m + 1]):
                    checked += 1
                    if k not in a2 or any(a2[k][x] != frozen[k][x] for x in ("POP", "KNN", "UBCF")):
                        bad += 1
    if bad or checked != same_inputs:
        raise SystemExit(f"REFUSING: A2 does not reproduce {bad} of {checked} registered units with identical inputs")
    res = {"spec": "ABLATION.md Addendum A2", "resamples": B, "checkedRegisteredUnits": checked, "byM": {}}
    s = SEED + 2900
    for m in range(1, 6):
        rm = [r for r in recs if r["m"] == m]
        blk = {"units": len(rm), "newlyIncluded": sum((r["page"], r["reader"], m) not in frozen for r in rm)}
        for lab, keep in (("all", lambda r: True), ("newly included", lambda r: (r["page"], r["reader"], r["m"]) not in frozen),
                          ("newly included, pages in studies 21/22", lambda r: (r["page"], r["reader"], r["m"]) not in frozen and r["inStudy21"])):
            rs = [r for r in rm if keep(r)]
            for x in ("KNN", "UBCF"):
                s += 1
                blk[f"{x}-POP {lab}"] = summ([(r["cell"][x] - r["cell"]["POP"], r["page"], r["reader"]) for r in rs], B, s)
        res["byM"][f"m={m}"] = blk
    json.dump(res, open(os.path.join(A.RESULTS, "ablation23-a2.json"), "w"), indent=1)
    print(json.dumps({mk: {"units": b["units"], "newly": b["newlyIncluded"]} for mk, b in res["byM"].items()}))


def mode_compose(a):
    """For every A1 target that is not a late (ablation) target: the FIRST of study 23's unit rules it fails
    (in page_units' order), at each m. Counts only; no outcome is computed."""
    A.verify_manifest()
    j = json.load(open(OUT_A1))
    out = {"posthoc": True, "describes": "ABLATION.md Addendum A1, the targets labelled 'early or other'", "byM": {}}
    late = set()
    pages = [pg for pg in A.read_pages(A.INPUTS["data/temporal-marks.jsonl"]) if len(pg.get("readers") or []) >= A.POOL_MIN + 1]
    for pg in pages:
        for r in page_cells(pg):
            if r["eligibleR"] and all(r["cells"][c][x] is not None for c in CELLS for x in ("KNN", "POP", "UBCF")):
                late.add((r["page"], r["reader"], r["m"]))
    for m in MS:
        reasons = {}
        for pg in pages:
            n = pg["nSent"]
            readers = pg["readers"]
            full = []
            for o in readers:
                v = np.zeros(n, dtype=bool)
                for e in o["h"]:
                    v[e[1]] = True
                full.append(v)
            for ti, t in enumerate(readers):
                if not full[ti].any():
                    continue
                others = [oi for oi in range(len(readers)) if oi != ti and full[oi].any()]
                if len(others) < A.POOL_MIN or len(L.runs_of(np.flatnonzero(full[ti]).tolist())) < m + 1:
                    continue  # not an A1 target
                if (pg["page"], t["p"], m) in late:
                    continue
                h = t["h"]
                if t.get("allMarked"):
                    why = "marks cover the page"
                elif len(h) < m + 1:
                    why = "fewer than m + 1 highlights"
                elif any(len(e[1]) == 0 for e in h[:m]):
                    why = "a revealed highlight did not anchor"
                elif h[m - 1][0] == h[m][0]:
                    why = "time tie at the cut"
                else:
                    cut = h[m - 1][0]
                    S = np.zeros(n, dtype=bool)
                    for e in h[:m]:
                        S[e[1]] = True
                    Y = np.zeros(n, dtype=bool)
                    for e in h[m:]:
                        Y[e[1]] = True
                    Y &= ~S
                    if not Y.any():
                        why = "nothing new marked later"
                    else:
                        live = 0
                        for oi, o in enumerate(readers):
                            if oi == ti:
                                continue
                            v = np.zeros(n, dtype=bool)
                            for e in o["h"]:
                                if e[0] < cut:
                                    v[e[1]] = True
                            if v.any() and not v.all():
                                live += 1
                        why = "fewer than five earlier readers (early arrival)" if live < A.POOL_MIN else "other"
                reasons[why] = reasons.get(why, 0) + 1
        a1n = j["byM"][f"m={m}"]["all pages"]["targets"] - j["byM"][f"m={m}"]["all pages"]["late"]
        tot = sum(reasons.values())
        if tot != a1n:
            raise SystemExit(f"REFUSING: composition counts {tot} non-late targets at m={m}, A1 reports {a1n}")
        out["byM"][f"m={m}"] = {"nonLateTargets": tot, "firstFailingRule": dict(sorted(reasons.items(), key=lambda kv: -kv[1])),
                                "earlyShare": reasons.get("fewer than five earlier readers (early arrival)", 0) / tot if tot else None}
    json.dump(out, open(os.path.join(A.RESULTS, "ablation23-a1-composition.json"), "w"), indent=1)
    print(json.dumps(out["byM"], indent=1))


def summ(vals, B_, seed):
    v = [x[0] for x in vals]
    if len(v) < 30:
        return {"n": len(v), "note": "fewer than 30 units"}
    return A.summ(v, [x[1] for x in vals], [x[2] for x in vals], B_, seed)


def mode_run(a):
    A.verify_manifest()
    recs = []
    for pg in A.read_pages(A.INPUTS["data/temporal-marks.jsonl"]):
        if len(pg.get("readers") or []) < A.POOL_MIN + 1:
            continue
        recs += page_cells(pg)
    # the check: TL reproduces the frozen units exactly (same keys, same APs), at every ablation m
    frozen = {(u["page"], u["reader"], u["m"]): u["ap"] for u in json.load(open(os.path.join(A.DATA, "units23.json"))) if u["m"] in MS}
    mine = {(r["page"], r["reader"], r["m"]): r["cells"]["TL"] for r in recs}
    bad = [k for k in frozen if k not in mine or any(frozen[k][s] != mine[k][s] for s in ("POP", "KNN", "UBCF"))]
    if bad or set(mine) - set(frozen):
        raise SystemExit(f"REFUSING: cell TL does not reproduce the frozen units ({len(bad)} differ, {len(set(mine) - set(frozen))} extra)")
    res = {"spec": "ABLATION.md", "resamples": B, "checkTLReproducesFrozenUnits": True, "byM": {}}
    s = SEED
    subsets = {"all": lambda r: True, "no near-duplicate": lambda r: r["twinAll"] < TWIN, "pages in studies 21/22": lambda r: r["inStudy21"]}
    for m in MS:
        rm = [r for r in recs if r["m"] == m]
        el = [r for r in rm if r["eligibleR"] and all(r["cells"][c][x] is not None for c in CELLS for x in ("KNN", "POP", "UBCF"))]
        block = {"timeOrderedUnits": len(rm), "ablationTargets": len(el), "subsets": {}}
        for sname, keep in subsets.items():
            rs = [r for r in el if keep(r)]
            d = lambda r, c, x="KNN": r["cells"][c][x] - r["cells"][c]["POP"]
            sb = {"units": len(rs), "D": {}, "UBCF": {}, "diffs": {}, "interaction": None}
            for c in CELLS:
                s += 1
                sb["D"][c] = summ([(d(r, c), r["page"], r["reader"]) for r in rs], B, s)
                s += 1
                sb["UBCF"][c] = summ([(d(r, c, "UBCF"), r["page"], r["reader"]) for r in rs], B, s)
            for lab, (c1, c2) in DIFFS.items():
                s += 1
                sb["diffs"][lab] = summ([(d(r, c1) - d(r, c2), r["page"], r["reader"]) for r in rs], B, s)
            s += 1
            sb["interaction"] = summ([((d(r, "RA") - d(r, "RL")) - (d(r, "TA") - d(r, "TL")), r["page"], r["reader"]) for r in rs], B, s)
            block["subsets"][sname] = sb
        res["byM"][f"m={m}"] = block
    os.makedirs(A.RESULTS, exist_ok=True)
    json.dump(res, open(OUT, "w"), indent=1)
    print(json.dumps({k: {"timeOrderedUnits": v["timeOrderedUnits"], "ablationTargets": v["ablationTargets"]} for k, v in res["byM"].items()}))


def f(x, sign=True, nd=4):
    if x is None:
        return "—"
    while nd < 8 and x != 0 and round(x, nd) == 0:   # a bound that excludes zero by a hair must not print as zero
        nd += 1
    return f"{x:+.{nd}f}" if sign else f"{x:.{nd}f}"


def ci(v):
    if not v or v.get("mean") is None:
        return "—" if not v else f"n {v.get('n')} (not estimated)"
    return f"{f(v['mean'])} [{f(v['lo'])}, {f(v['hi'])}]"


def mode_render(a):
    j = json.load(open(OUT))
    out = ["# Generated report — 23_first-m-temporal protocol ablation (post-results, exploratory)", "",
           f"_Generated by `ablation23.py render` from `results/ablation23.json`; do not edit by hand. Two-way intervals, {j['resamples']} resamples, "
           f"unadjusted. Cell TL reproduces the frozen study-23 units exactly: {j['checkTLReproducesFrozenUnits']}._", ""]
    # the registered figures the write-up compares against, copied from their own artifacts so that `check` matches
    # them here for the right reason (they are not computed by this script, and their bootstraps differ from this one's)
    fam21 = json.load(open(os.path.join(os.path.dirname(A.HERE), "21_first-m-marks", "results", "family.json")))["family"]
    fam23 = json.load(open(os.path.join(A.RESULTS, "family23.json")))["family"]
    out += ["## Reference figures (copied from the studies' own artifacts, not computed here)", "",
            "| quantity | m = 1 | m = 3 | m = 5 | units at m = 1 | bootstrap | source |", "|---|---|---|---|---|---|---|",
            "| study 21, C1 (KNN − POP), confirmation split | " + " | ".join(ci(fam21[f"C1 m={m}"]) for m in MS)
            + f" | {fam21['C1 m=1']['n']} ({fam21['C1 m=1']['docs']} documents) | two-way document × reader, 10,000 | research/21_first-m-marks/results/family.json |",
            "| study 23, registered T1 (KNN − POP) | " + " | ".join(ci(fam23[f"T1 m={m}"]) for m in MS)
            + f" | {fam23['T1 m=1']['n']} ({fam23['T1 m=1']['pages']} pages) | two-way page × reader, 10,000 | results/family23.json |",
            "| study 23, registered T2 (UBCF − POP) | " + " | ".join(ci(fam23[f"T2 m={m}"]) for m in MS)
            + f" | {fam23['T2 m=1']['n']} ({fam23['T2 m=1']['pages']} pages) | two-way page × reader, 10,000 | results/family23.json |", ""]
    for mk, blk in j["byM"].items():
        out += [f"## {mk}: {blk['ablationTargets']} targets (of {blk['timeOrderedUnits']} time-ordered units)", ""]
        for sname, sb in blk["subsets"].items():
            out += [f"### {sname} ({sb['units']} targets)", ""]
            out += ["| cell | reveal | pool | KNN − POP | UBCF − POP |", "|---|---|---|---|---|"]
            desc = {"TL": ("first m in time", "live (earlier, before the cut)"), "TE": ("first m in time", "earlier readers, full marks"),
                    "TA": ("first m in time", "all other readers, full marks"), "RL": ("m random runs (3 draws)", "live (earlier, before the cut)"),
                    "RA": ("m random runs (3 draws)", "all other readers, full marks")}
            for c in CELLS:
                out.append(f"| {c} | {desc[c][0]} | {desc[c][1]} | {ci(sb['D'][c])} | {ci(sb['UBCF'][c])} |")
            out += ["", "| paired difference of KNN − POP | estimate [95% two-way CI] |", "|---|---|"]
            for lab, v in sb["diffs"].items():
                out.append(f"| {lab} | {ci(v)} |")
            out.append(f"| interaction ((RA-RL)-(TA-TL)) | {ci(sb['interaction'])} |")
            out.append("")
    if os.path.exists(OUT_A1):
        a1 = json.load(open(OUT_A1))
        out += ["## Addendum A1 — study 21's target set (reveal R, pool A, every reader)", "",
                f"_RA* equals RA on the late targets exactly: {a1['checkRAStarEqualsRAOnLateTargets']}._", ""]
        for mk, blk in a1["byM"].items():
            for sname, sb in blk.items():
                out += [f"### {mk}, {sname}: {sb['targets']} targets ({sb['late']} late)", "",
                        "| targets | KNN − POP | UBCF − POP |", "|---|---|---|"]
                for lab in ("all", "late", "early or other"):
                    out.append(f"| {lab} | {ci(sb[f'KNN-POP {lab}'])} | {ci(sb[f'UBCF-POP {lab}'])} |")
                c = sb["KNN-POP late minus early"]
                out += ["", f"KNN − POP, late minus early (joint two-way): {ci(c)}", ""]
    a2p = os.path.join(A.RESULTS, "ablation23-a2.json")
    if os.path.exists(a2p):
        a2 = json.load(open(a2p))
        out += ["## Addendum A2 — time order, first m anchored highlights", "",
                f"_Registered units with identical inputs reproduced exactly: {a2['checkedRegisteredUnits']}._", "",
                "| m | units | newly included | KNN − POP, all | UBCF − POP, all | KNN − POP, newly included | UBCF − POP, newly included | KNN − POP, newly included on studies-21/22 pages |",
                "|---|---|---|---|---|---|---|---|"]
        for mk, b in a2["byM"].items():
            out.append(f"| {mk} | {b['units']} | {b['newlyIncluded']} | {ci(b['KNN-POP all'])} | {ci(b['UBCF-POP all'])} | {ci(b['KNN-POP newly included'])} | "
                       f"{ci(b['UBCF-POP newly included'])} | {ci(b['KNN-POP newly included, pages in studies 21/22'])} |")
        out += [""]
    sp = os.path.join(A.RESULTS, "ablation23-a1-split.json")
    if os.path.exists(sp):
        sj = json.load(open(sp))
        out += ["## A1 split by arrival (post hoc, descriptive): RA* KNN − POP for the non-late targets", ""]
        for mk, blk in sj["byM"].items():
            out += [f"- {mk}: " + "; ".join(f"{g} ({v.get('n')}) {ci(v)}" for g, v in blk.items())]
        out += [""]
    cp = os.path.join(A.RESULTS, "ablation23-a1-composition.json")
    if os.path.exists(cp):
        cj = json.load(open(cp))
        out += ["## A1 composition (post hoc, counts only): why the non-late targets are not time-ordered units", ""]
        for mk, v in cj["byM"].items():
            out += [f"- {mk}: {v['nonLateTargets']} non-late targets; early-arrival share {f(v['earlyShare'], False, 3)}; "
                    + "; ".join(f"{k} {n}" for k, n in v["firstFailingRule"].items())]
        out += [""]
    open(REP, "w").write("\n".join(out) + "\n")


def mode_check(a):
    sys.path.append(os.path.join(os.path.dirname(A.HERE), "21_first-m-marks"))
    import report_exploratory as RX
    res = open(os.path.join(A.HERE, "ABLATION-RESULTS.md")).read()
    rep = open(REP).read()
    missing, allowed = RX.check(res, rep)
    if missing:
        print("NUMBERS IN ABLATION-RESULTS.md NOT IN REPORT-ablation.md (as complete signed tokens):", missing)
        sys.exit(1)
    # single tokens can match by coincidence elsewhere in the report, so every "estimate [lo, hi]" must also
    # appear in the report as the same complete triple
    tri = re.compile(r"[+\-−]\d+\.\d+ \[[+\-−]\d+\.\d+, [+\-−]\d+\.\d+\]")
    have = set(x.replace("−", "-") for x in tri.findall(rep))
    bad = sorted({x for x in tri.findall(re.sub(r"<!--.*?-->", " ", res, flags=re.S)) if x.replace("−", "-") not in have})
    if bad:
        print("INTERVALS IN ABLATION-RESULTS.md NOT IN REPORT-ablation.md (as complete triples):", bad)
        sys.exit(1)
    print(f"check ok ({len(tri.findall(res))} intervals matched as triples; explicitly unchecked: {sorted(allowed) or 'none'})")


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("mode", choices=["run", "runall", "split", "anchored", "compose", "render", "check"])
    a = ap.parse_args()
    {"run": mode_run, "runall": mode_runall, "split": mode_split, "anchored": mode_anchored, "compose": mode_compose, "render": mode_render, "check": mode_check}[a.mode](a)


==> anc/analyze.py <==
#!/usr/bin/env python3
"""21_first-m-marks (v2.1) — how many highlights before a reader's within-document neighbours are found?

Runs ONLY on an existing, private-filtered research artifact:
  research/05_coldstart-salience/17-human-model-fusion/data/train-marks.json
(per-document, per-reader sentence-mark sets; readers keyed by a hash under a run-local salt
that was never stored; checksum-pinned in research/PROTECTED.json). No production system, no
network, no vendor. Design: PREREG.md. Governance: STUDY-NOTE.md. Prints aggregates only.

  python3 analyze.py describe
  python3 analyze.py explore                                  # exploration split: k and block-size selection
  python3 analyze.py null --split exploration --k K --block B # run-preserving block null (2 realisations)
  python3 analyze.py freeze                                   # writes results/freeze.json (then commit it with Amendment 1)
  python3 analyze.py confirm                                  # confirmation split (refuses without a committed, matching freeze)
  python3 analyze.py null --split confirmation
  python3 analyze.py family                                   # the registered 10-test family: C1 and S_corr
  python3 analyze.py moderator                                # document-level moderation (needs data/struct-z-confirmation.json)
  python3 analyze.py synthetic --extract data/synth-*.json --k K --block B --out results/...
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
import subprocess
import sys
import time

import numpy as np

import lib_fm as L

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data")
RESULTS = os.path.join(HERE, "results")
RESEARCH = os.path.dirname(HERE)
REPO = os.path.dirname(RESEARCH)
SOURCE = os.path.join(RESEARCH, "05_coldstart-salience/17-human-model-fusion/data/train-marks.json")
SOURCE_KEY = "05_coldstart-salience/17-human-model-fusion/data/train-marks.json"

SPLIT_SALT = "|21_first-m-marks|split-v1"
M_REG = [1, 2, 3, 4, 5]
M_ALL = list(range(1, 9))
P_MIN = 5
N_RAND = 20
N_DONORS = 5
DRAWS = 3
GAP = 2
K_GRID = [3, 5, 10]
BLOCK_SIZES = [20, 10, 5]   # sentences per position block; the primary is the finest with >= 50% coverage
EXPLORE_REG_BLOCK = 10      # REGPOP / RANDREG block size on the exploration split (the primary b* afterwards)
NULL_SEEDS = (1, 2)         # two realisations of every null, averaged per unit
TWIN_COS = (0.8, 0.9)
B_FAMILY = 10000
B_OTHER = 2000
BOOT_SEED = 20261003
FROZEN_CODE = ("analyze.py", "lib_fm.py", "verdict.py", "struct_z.mjs", "synth.py", "calibrate_planted.py",
               "shard_struct_z.py", "run_controls.py", "report.py")


# ----------------------------------------------------------------------------- basics
def split_of(doc_id: str) -> str:
    h = int(hashlib.sha1((doc_id + SPLIT_SALT).encode()).hexdigest()[:8], 16)
    return "exploration" if h % 3 == 0 else "confirmation"


def sha256_file(p):
    return hashlib.sha256(open(p, "rb").read()).hexdigest()


def verify_source():
    pinned = json.load(open(os.path.join(RESEARCH, "PROTECTED.json")))["files"][SOURCE_KEY]["sha256"]
    got = sha256_file(SOURCE)
    if got != pinned:
        sys.exit(f"REFUSING: {SOURCE_KEY} sha256 {got} != pinned {pinned} (research/PROTECTED.json)")
    return got


def code_hashes():
    return {f: sha256_file(os.path.join(HERE, f)) for f in FROZEN_CODE}


def nblocks(n, b):
    return max(1, -(-n // b))


def block_index(st, n, b):
    nb = nblocks(n, b)
    return min(nb - 1, st * nb // n)


def near(mask, w):
    """Sentences within ±w of any marked sentence."""
    if not mask.any():
        return np.zeros_like(mask)
    return np.convolve(mask.astype(int), np.ones(2 * w + 1, dtype=int), mode="same") > 0


CODE_AT_START = None  # set in __main__: the code this process actually runs


def write_json(path, obj, provenance=True):
    os.makedirs(os.path.dirname(path), exist_ok=True)
    if provenance:
        obj = dict(obj)
        now = code_hashes()
        start = CODE_AT_START or now
        # record the code the process STARTED with; if any frozen file changed during the run,
        # say so, which makes the file unusable as a frozen control
        obj["_provenance"] = {"code": start, "codeChangedDuringRun": start != now, "numpy": np.__version__, "python": sys.version.split()[0]}
    with open(path, "w") as f:
        json.dump(obj, f, indent=1)


# ----------------------------------------------------------------------------- data
class Reader:
    __slots__ = ("h", "marks", "runs", "run_masks")

    def __init__(self, h, runs, n):
        self.h = h
        self.runs = sorted(runs)
        self.run_masks = []
        self.marks = np.zeros(n, dtype=bool)
        for (s, ln) in self.runs:
            mk = np.zeros(n, dtype=bool)
            mk[s : s + ln] = True
            self.run_masks.append(mk)
            self.marks |= mk


class Doc:
    def __init__(self, docId, n, readers, idx, split):
        self.docId, self.n, self.readers, self.idx, self.split = docId, n, readers, idx, split


def load_docs(path=None, null_seed=None, null_block=None, synthetic=False, stats=None):
    """Load a corpus; with null_seed, replace every document by its run-preserving block null
    (runs swapped between readers within (run length, position block of null_block sentences))."""
    path = path or SOURCE
    raw = json.load(open(path))
    if synthetic and not raw.get("synthetic"):
        sys.exit("REFUSING: synthetic mode needs a file marked synthetic (real data never enters it).")
    if not synthetic and raw.get("synthetic"):
        sys.exit("REFUSING: a synthetic file in a real-data mode.")
    docs = []
    for i, d in enumerate(raw["docs"]):
        n = int(d["nSent"])
        spans = [L.runs_of(m) for m in d["readerMarks"]]
        if null_seed is not None:
            spans = L.span_curveball(spans, L.rng_from(d["docId"], null_seed, "blockspan", null_block, "null"), 30,
                                     n_sent=n, n_blocks=nblocks(n, null_block), stats=stats)
        readers = [Reader(h, sp, n) for h, sp in zip(d["readerHashes"], spans) if sp]
        docs.append(Doc(d["docId"], n, readers, i, "synthetic" if synthetic else split_of(d["docId"])))
    return docs


# ----------------------------------------------------------------------------- units
def iter_units(doc, ms, block_sizes):
    R = doc.readers
    n = doc.n
    for i, rho in enumerate(R):
        pool_idx = np.array([j for j in range(len(R)) if j != i])
        if len(pool_idx) < P_MIN:
            continue
        X = np.stack([R[j].marks for j in pool_idx])
        nr = len(rho.runs)
        for m in ms:
            if nr < m + 1:
                break
            for dr in range(DRAWS):
                sel = L.rng_from(doc.docId, rho.h, m, dr, "reveal").choice(nr, m, replace=False)
                S = np.zeros(n, dtype=bool)
                for t in sel:
                    S |= rho.run_masks[t]
                Y = rho.marks & ~S
                donors = {}
                cand = [j for j in range(len(R)) if j != i and len(R[j].runs) >= m]
                order = L.rng_from(doc.docId, rho.h, m, dr, "donors").permutation(len(cand))
                lst = []
                for t in order[:N_DONORS]:
                    q = R[cand[t]]
                    sq = L.rng_from(doc.docId, q.h, m, dr, "donor-reveal").choice(len(q.runs), m, replace=False)
                    Sq = np.zeros(n, dtype=bool)
                    for u in sq:
                        Sq |= q.run_masks[u]
                    lst.append((cand[t], Sq))
                donors["any"] = lst
                # position- and length-matched donors: for every revealed target run, one donor run of
                # the same length class (1, 2, >=3 sentences) starting in the same block of b sentences
                for b in block_sizes:
                    keyf = lambda run, b=b: (block_index(run[0], n, b), min(run[1], 3))
                    need = {}
                    for t in sel:
                        key = keyf(rho.runs[t])
                        need[key] = need.get(key, 0) + 1
                    lst = []
                    allc = [j for j in range(len(R)) if j != i]
                    order2 = L.rng_from(doc.docId, rho.h, m, dr, "pm-donors", b).permutation(len(allc))
                    for t in order2:
                        if len(lst) >= N_DONORS:
                            break
                        j = allc[t]
                        q = R[j]
                        byk = {}
                        for u, run in enumerate(q.runs):
                            byk.setdefault(keyf(run), []).append(u)
                        if any(len(byk.get(key, [])) < c for key, c in need.items()):
                            continue
                        rq = L.rng_from(doc.docId, q.h, m, dr, "pm-reveal", b)
                        Sq = np.zeros(n, dtype=bool)
                        for key, c in need.items():
                            for u in rq.choice(byk[key], c, replace=False):
                                Sq |= q.run_masks[u]
                        lst.append((j, Sq))
                    donors[f"pm{b}"] = lst
                yield i, m, dr, X, pool_idx, S, Y, donors


def _ap(keys, mask, Y):
    if not (Y & mask).any():
        return None
    return L.ap_tie(L.lexkey(*[k[mask] for k in keys]), Y[mask])


def _p5(keys, mask, Y):
    if not mask.any():
        return None
    return L.p_at_k_tie(L.lexkey(*[k[mask] for k in keys]), Y[mask], 5)


def regional(X, S, n, b):
    """Pool readers with at least one mark in the position blocks (of b sentences) that S touches."""
    bidx = np.array([block_index(t, n, b) for t in range(n)])
    touched = np.zeros(nblocks(n, b), dtype=bool)
    touched[bidx[S]] = True
    return np.flatnonzero(X[:, touched[bidx]].any(axis=1))


def eval_draw(doc, i, m, dr, X, pool_idx, S, Y, donors, ks, reg_block, full):
    n = doc.n
    rho = doc.readers[i]
    P = X.shape[0]
    C = ~S
    G = C & ~near(S, GAP)
    pop = X.sum(axis=0).astype(float)
    sim = L.cosine_to(X, S)
    act = regional(X, S, n, reg_block)
    out = {"ap": {}, "apg": {}, "p5": {}, "aux": {}, "keff": {}}
    ap, apg, p5 = out["ap"], out["apg"], out["p5"]

    def put(name, keys, with_p5=False):
        ap[name] = _ap(keys, C, Y)
        apg[name] = _ap(keys, G, Y)
        if with_p5:
            p5[name] = _p5(keys, C, Y)

    put("POP", (pop,), True)
    # REGPOP: non-personal and position-aware — popularity among the co-readers who marked
    # anything in the blocks the reveal touches (the reader's region, not their choices)
    pop_reg = X[act].sum(axis=0).astype(float) if len(act) else np.zeros(n)
    put("REGPOP", (pop_reg, pop), True)
    out["floor"] = L.ap_random_floor(int(C.sum()), int((Y & C).sum()))
    out["twinMaxCos"] = float(L.cosine_to(X, rho.marks).max()) if P else 0.0
    contain = int(X[:, S].all(axis=1).sum())
    out["aux"]["uniqueByReveal"] = 1.0 if contain == 0 else 0.0
    out["aux"]["kAnonLt5"] = 1.0 if contain < 4 else 0.0
    if full:
        put("UBCF", (sim @ X.astype(float), pop))
        put("ITEM", (L.item_scores(X, S, pop), pop))
        sim_full = L.cosine_to(X, rho.marks)
    inc = (pop >= 2).astype(float)
    for k in ks:
        tag = (doc.docId, rho.h, m, dr, k)
        N = L.top_k_neighbours(sim, k, L.rng_from(*tag, "knn"))
        keff = len(N)
        out["keff"][str(k)] = keff
        out["aux"][f"fireDraw@{k}"] = 1.0 if keff > 0 else 0.0
        nb = L.nb_counts(X, N)
        put(f"KNN@{k}", (nb, pop), True)
        put(f"KNNINC@{k}", (inc, nb, pop), True)
        put(f"BLEND@{k}", ((nb / keff if keff else 0.0 * nb) + pop / max(P, 1),), True)
        knnkey = L.lexkey(nb[C], pop[C])
        top5 = np.argsort(-knnkey, kind="stable")[:5]
        out["aux"][f"singletonTop5@{k}"] = float((pop[C][top5] == 1).mean()) if len(top5) else None
        tierkey = L.lexkey(inc[C], nb[C], pop[C])
        top5t = np.argsort(-tierkey, kind="stable")[:5]
        out["aux"][f"singletonTop5Tiered@{k}"] = float((pop[C][top5t] == 1).mean()) if len(top5t) else None
        if full:
            ov = X[:, S].sum(axis=1).astype(float)
            Nov = L.top_k_neighbours(ov, k, L.rng_from(*tag, "overlap"))
            put(f"KNNOV@{k}", (L.nb_counts(X, Nov), pop), True)
        # RAND / RANDREG: the same number of neighbours KNN used, drawn from the pool / from the region
        for name, src in (("RAND", np.arange(P)), ("RANDREG", act)):
            if keff == 0 or len(src) == 0:
                ap[f"{name}@{k}"] = ap["POP"] if keff == 0 else None
                apg[f"{name}@{k}"] = apg["POP"] if keff == 0 else None
                continue
            rr = L.rng_from(*tag, name.lower())
            a_c, a_g = [], []
            for _ in range(N_RAND):
                Nr = rr.choice(src, min(keff, len(src)), replace=False)
                nbr = L.nb_counts(X, Nr)
                a_c.append(_ap((nbr, pop), C, Y))
                v = _ap((nbr, pop), G, Y)
                if v is not None:
                    a_g.append(v)
            ap[f"{name}@{k}"] = float(np.mean(a_c))
            apg[f"{name}@{k}"] = float(np.mean(a_g)) if a_g else None
        # Identity: one scorer, two queries, ONE pool (P minus the donor) and ONE candidate set:
        # the target's candidates minus the donor's query, both queries' ±GAP windows removed.
        for kind, dlist in donors.items():
            d_c, d_g, diag = [], [], []
            for (dj, Sq) in dlist:
                rows = pool_idx != dj
                if rows.sum() < P_MIN - 1:
                    continue
                X2 = X[rows]
                pop2 = X2.sum(axis=0).astype(float)
                Cs = C & ~Sq
                Gs = G & ~Sq & ~near(Sq, GAP)
                Nt = L.top_k_neighbours(L.cosine_to(X2, S), k, L.rng_from(*tag, "pair-knn", kind, dj))
                Ns = L.top_k_neighbours(L.cosine_to(X2, Sq), k, L.rng_from(*tag, "pair-swap", kind, dj))
                nbt, nbs = L.nb_counts(X2, Nt), L.nb_counts(X2, Ns)
                at, as_ = _ap((nbt, pop2), Cs, Y), _ap((nbs, pop2), Cs, Y)
                if at is not None and as_ is not None:
                    d_c.append(at - as_)
                gt, gs = _ap((nbt, pop2), Gs, Y), _ap((nbs, pop2), Gs, Y)
                if gt is not None and gs is not None:
                    d_g.append(gt - gs)
                diag.append((float(S.sum()), float(Sq.sum()), float(pop2[S].mean()), float(pop2[Sq].mean()),
                             float(len(Nt)), float(len(Ns)), float((Y & Sq).sum() / max(Y.sum(), 1))))
            sfx = "" if kind == "any" else kind
            out["aux"][f"C3{sfx}@{k}"] = float(np.mean(d_c)) if d_c else None
            out["aux"][f"C3{sfx}g@{k}"] = float(np.mean(d_g)) if d_g else None
            out["aux"][f"Sdef{sfx}@{k}"] = 1.0 if d_g else 0.0
            if diag:
                dg = np.array(diag)
                for col, name in enumerate(("qSizeT", "qSizeD", "qPopT", "qPopD", "keffT", "keffD", "maskedY")):
                    out["aux"][f"{name}{sfx}@{k}"] = float(dg[:, col].mean())
        if full:
            No = L.top_k_neighbours(sim_full, k, L.rng_from(doc.docId, rho.h, k, "oracle"))
            put(f"ORACLE@{k}", (L.nb_counts(X, No), pop))
            if len(No) and keff:
                so = set(No.tolist())
                jac = lambda A_: len(set(A_.tolist()) & so) / max(len(set(A_.tolist()) | so), 1)
                out["aux"][f"jacKnnOracle@{k}"] = jac(N)
                rr = L.rng_from(*tag, "jac-rand")
                out["aux"][f"jacRandOracle@{k}"] = float(np.mean([jac(rr.choice(P, keff, replace=False)) for _ in range(N_RAND)]))
    return out


def eval_front(doc, i, m, X, ks, reg_block):
    """Product-aligned variant: the reader's first m runs in DOCUMENT order are revealed and only
    what lies after the last revealed run is ranked and scored (what a reader has not reached yet)."""
    n = doc.n
    rho = doc.readers[i]
    runs = rho.runs
    S = np.zeros(n, dtype=bool)
    for t in range(m):
        S |= rho.run_masks[t]
    f = runs[m - 1][0] + runs[m - 1][1] - 1
    C = np.arange(n) > f
    Y = rho.marks & C
    if not Y.any():
        return None
    pop = X.sum(axis=0).astype(float)
    sim = L.cosine_to(X, S)
    act = regional(X, S, n, reg_block)
    pop_reg = X[act].sum(axis=0).astype(float) if len(act) else np.zeros(n)
    res = {"POP": _ap((pop,), C, Y), "REGPOP": _ap((pop_reg, pop), C, Y), "UBCF": _ap((sim @ X.astype(float), pop), C, Y),
           "floor": L.ap_random_floor(int(C.sum()), int(Y.sum()))}
    for k in ks:
        N = L.top_k_neighbours(sim, k, L.rng_from(doc.docId, rho.h, m, "front", k))
        nb = L.nb_counts(X, N)
        res[f"KNN@{k}"] = _ap((nb, pop), C, Y)
        res[f"BLEND@{k}"] = _ap(((nb / len(N) if len(N) else 0.0 * nb) + pop / max(X.shape[0], 1),), C, Y)
    return res


def _avg(dicts):
    keys = set().union(*[d.keys() for d in dicts])
    out = {}
    for key in keys:
        vals = [d.get(key) for d in dicts if d.get(key) is not None]
        out[key] = float(np.mean(vals)) if vals else None
    return out


def run(docs, ms, ks, reg_block, block_sizes, full=True, front=False, log_every=100):
    units, fronts = [], []
    t0 = time.time()
    for di, doc in enumerate(docs):
        cur = {}
        for (i, m, dr, X, pool_idx, S, Y, donors) in iter_units(doc, ms, block_sizes):
            cur.setdefault((i, m), []).append(eval_draw(doc, i, m, dr, X, pool_idx, S, Y, donors, ks, reg_block, full))
        for (i, m), rs in cur.items():
            rho = doc.readers[i]
            units.append({"doc": doc.idx, "split": doc.split, "reader": rho.h, "target": i, "m": m, "runs": len(rho.runs),
                          "P": len(doc.readers) - 1, "n": doc.n,
                          "ap": _avg([r["ap"] for r in rs]), "apg": _avg([r["apg"] for r in rs]), "p5": _avg([r["p5"] for r in rs]),
                          "aux": _avg([r["aux"] for r in rs]), "keff": _avg([r["keff"] for r in rs]),
                          "floor": float(np.mean([r["floor"] for r in rs])), "twinMaxCos": rs[0]["twinMaxCos"]})
        if front:
            R = doc.readers
            for i, rho in enumerate(R):
                others = [j for j in range(len(R)) if j != i]
                if len(others) < P_MIN:
                    continue
                X = np.stack([R[j].marks for j in others])
                for m in ms:
                    if len(rho.runs) < m + 1:
                        break
                    r = eval_front(doc, i, m, X, ks, reg_block)
                    if r is not None:
                        fronts.append({"doc": doc.idx, "reader": rho.h, "target": i, "m": m, "ap": r})
        if log_every and (di + 1) % log_every == 0:
            print(f"  {di + 1}/{len(docs)} docs, {len(units)} units, {time.time() - t0:.0f}s", flush=True)
    return units, fronts


# ----------------------------------------------------------------------------- statistics
def values(units, m, fa=None, fb=None, family="ap", aux=None):
    v, d, r = [], [], []
    for u in units:
        if u["m"] != m:
            continue
        if aux is not None:
            x = u["aux"].get(aux)
        else:
            a, b = u[family].get(fa), (u[family].get(fb) if fb else 0.0)
            x = None if a is None or b is None else a - b
        if x is None:
            continue
        v.append(x)
        d.append(u["doc"])
        r.append(u["reader"])
    return np.array(v, dtype=float), np.array(d), np.array(r)


def summ_v(v, d, r, B=B_OTHER, twoway=False):
    if len(v) == 0:
        return {"n": 0}
    boot = L.twoway_bootstrap(v, d, r, B, BOOT_SEED) if twoway else L.cluster_bootstrap(v, d, B, BOOT_SEED)
    p = float(min(1.0, 2 * min((boot <= 0).mean(), (boot >= 0).mean())))
    return {"n": int(len(v)), "docs": int(len(np.unique(d))), "readers": int(len(np.unique(r))), "mean": float(v.mean()),
            "lo": float(np.percentile(boot, 2.5)), "hi": float(np.percentile(boot, 97.5)),
            "lo90": float(np.percentile(boot, 5)), "hi90": float(np.percentile(boot, 95)), "p": max(p, 1.0 / B),
            "boot": "two-way (document x reader)" if twoway else "document"}


def summ(units, m, fa=None, fb=None, family="ap", aux=None, B=B_OTHER, twoway=False):
    return summ_v(*values(units, m, fa, fb, family, aux), B=B, twoway=twoway)


def rate(units, m, key):
    xs = [u["aux"].get(key) for u in units if u["m"] == m and u["aux"].get(key) is not None]
    return float(np.mean(xs)) if xs else None


def means(units, m, arms, family="ap"):
    out = {}
    for a in arms:
        xs = [u[family][a] for u in units if u["m"] == m and u[family].get(a) is not None]
        out[a] = float(np.mean(xs)) if xs else None
    xs = [u["floor"] for u in units if u["m"] == m]
    out["floor"] = float(np.mean(xs)) if xs else None
    return out


def describe_units(units):
    d = {}
    for m in M_ALL:
        us = [u for u in units if u["m"] == m]
        if us:
            d[str(m)] = {"units": len(us), "docs": len({u["doc"] for u in us}), "readers": len({u["reader"] for u in us}),
                         "medianPool": float(np.median([u["P"] for u in us])), "medianRuns": float(np.median([u["runs"] for u in us]))}
    return d


def paired(real_units, null_units, m, key):
    """Per unit real - null for an aux key (matched on document, target, m)."""
    nul = {(u["doc"], u["target"], u["m"]): u for u in null_units if u["m"] == m}
    v, d, r = [], [], []
    for u in real_units:
        if u["m"] != m:
            continue
        nu = nul.get((u["doc"], u["target"], u["m"]))
        if nu is None:
            continue
        a, b = u["aux"].get(key), nu["aux"].get(key)
        if a is None or b is None:
            continue
        v.append(a - b)
        d.append(u["doc"])
        r.append(u["reader"])
    return np.array(v, dtype=float), np.array(d), np.array(r)


def front_summ(fronts, m, a, b):
    v, d, r = [], [], []
    for u in fronts:
        if u["m"] != m:
            continue
        x, y = u["ap"].get(a), u["ap"].get(b)
        if x is None or y is None:
            continue
        v.append(x - y)
        d.append(u["doc"])
        r.append(u["reader"])
    return summ_v(np.array(v, dtype=float), np.array(d), np.array(r))


def cell(units, m, k, block_sizes):
    o = {
        "C1": summ(units, m, f"KNN@{k}", "POP"), "C2": summ(units, m, f"KNN@{k}", f"RAND@{k}"),
        "C2reg": summ(units, m, f"KNN@{k}", f"RANDREG@{k}"), "KNN_minus_REGPOP": summ(units, m, f"KNN@{k}", "REGPOP"),
        "REGPOP_minus_POP": summ(units, m, "REGPOP", "POP"), "BLEND_minus_POP": summ(units, m, f"BLEND@{k}", "POP"),
        "C3_unmatched_gap": summ(units, m, aux=f"C3g@{k}"), "fire": rate(units, m, f"fireDraw@{k}"),
        "means": means(units, m, ["POP", "REGPOP", f"KNN@{k}", f"BLEND@{k}", f"KNNINC@{k}", f"RAND@{k}", f"RANDREG@{k}",
                                  f"KNNOV@{k}", f"ORACLE@{k}", "UBCF", "ITEM"]),
    }
    for b in block_sizes:
        o[f"Sraw_b{b}"] = summ(units, m, aux=f"C3pm{b}g@{k}")
        o[f"coverage_b{b}"] = rate(units, m, f"Sdefpm{b}@{k}")
    return o


# ----------------------------------------------------------------------------- modes
def mode_describe(a):
    sha = verify_source()
    docs = load_docs()
    res = {"sourceSha256": sha, "docs": len(docs)}
    for sp in ("exploration", "confirmation"):
        ds = [d for d in docs if d.split == sp]
        rs = [len(d.readers) for d in ds]
        runs = [len(r.runs) for d in ds for r in d.readers]
        res[sp] = {"docs": len(ds), "readersPerDocMedian": float(np.median(rs)), "readersTotal": int(sum(rs)),
                   "runsPerReaderMedian": float(np.median(runs)), "sentencesPerDocMedian": float(np.median([d.n for d in ds]))}
    print(json.dumps(res, indent=1))
    write_json(os.path.join(RESULTS, "describe.json"), res)


def mode_explore(a):
    verify_source()
    docs = [d for d in load_docs() if d.split == "exploration"]
    print(f"exploration documents: {len(docs)}", flush=True)
    units, fronts = run(docs, M_ALL, K_GRID, EXPLORE_REG_BLOCK, BLOCK_SIZES, full=True, front=True)
    json.dump(units, open(os.path.join(DATA, "units-exploration.json"), "w"))
    res = {"split": "exploration", "nDocs": len(docs), "describe": describe_units(units), "byK": {},
           "twinShare": {str(t): float(np.mean([u["twinMaxCos"] >= t for u in units if u["m"] == 1])) for t in TWIN_COS}}
    for k in K_GRID:
        res["byK"][str(k)] = {str(m): cell(units, m, k, BLOCK_SIZES) for m in M_ALL}
        for m in M_REG:
            res["byK"][str(k)][str(m)]["front_KNN_minus_POP"] = front_summ(fronts, m, f"KNN@{k}", "POP")
            res["byK"][str(k)][str(m)]["front_KNN_minus_REGPOP"] = front_summ(fronts, m, f"KNN@{k}", "REGPOP")
    sel = {str(k): float(np.mean([res["byK"][str(k)][str(m)]["C1"]["mean"] for m in M_REG])) for k in K_GRID}
    best = max(K_GRID, key=lambda k: (round(sel[str(k)], 12), -k))
    cov = {str(b): min(res["byK"][str(best)][str(m)][f"coverage_b{b}"] or 0.0 for m in (1, 2, 3)) for b in BLOCK_SIZES}
    ok = [b for b in BLOCK_SIZES if cov[str(b)] >= 0.5]
    bstar = min(ok) if ok else max(BLOCK_SIZES)
    res["kSelection"] = {"meanC1_m1to5": sel, "kStar": best, "rule": "largest mean C1 over m=1..5; ties -> smaller k"}
    res["blockSelection"] = {"minCoverage_m1to3": cov, "blockSize": bstar,
                             "rule": "smallest block size (finest position control) whose draw-level matched-donor coverage is >= 50% at every m=1..3 (k = k*); else the largest; m = 4, 5 are adjudicated only where their own coverage is >= 50%"}
    print(json.dumps({"k": res["kSelection"], "b": res["blockSelection"], "twinShare": res["twinShare"]}, indent=1))
    write_json(os.path.join(RESULTS, "exploration.json"), res)


def mode_null(a):
    if a.split == "confirmation":
        fz = check_freeze()
        k, b, fsha = fz["kStar"], fz["blockSize"], fz["sha256"]
    else:
        k, b, fsha = a.k, a.block, None
    verify_source()
    per_seed, moved = [], []
    for sd in NULL_SEEDS:
        st = {}
        docs = [d for d in load_docs(null_seed=sd, null_block=b, stats=st) if d.split == a.split]
        moved.append(st.get("moved", 0) / max(st.get("holdings", 1), 1))
        print(f"block null (b={b}) seed {sd}, {a.split}: {len(docs)} documents; moved share {moved[-1]:.3f}", flush=True)
        per_seed.append(run(docs, M_REG, [k], b, [b], full=False)[0])
    pooled = {}
    for units in per_seed:
        for u in units:
            pooled.setdefault((u["doc"], u["target"], u["m"]), []).append(u)
    units = []
    for key, us in pooled.items():
        if len(us) != len(NULL_SEEDS):
            continue
        base = dict(us[0])
        base["ap"], base["aux"], base["keff"] = _avg([x["ap"] for x in us]), _avg([x["aux"] for x in us]), _avg([x["keff"] for x in us])
        units.append(base)
    json.dump(units, open(os.path.join(DATA, f"units-null-{a.split}.json"), "w"))
    res = {"split": a.split, "null": "blockspan", "k": k, "blockSize": b, "nullSeeds": list(NULL_SEEDS), "freezeSha256": fsha,
           "movedShare": moved, "byM": {}}
    for m in M_REG:
        res["byM"][str(m)] = {"C1": summ(units, m, f"KNN@{k}", "POP"), "Sraw": summ(units, m, aux=f"C3pm{b}g@{k}"),
                              "C2reg": summ(units, m, f"KNN@{k}", f"RANDREG@{k}"), "coverage": rate(units, m, f"Sdefpm{b}@{k}")}
    real_path = os.path.join(DATA, f"units-{a.split}.json")
    if os.path.exists(real_path):
        real = json.load(open(real_path))
        res["Scorr"] = {str(m): summ_v(*paired(real, units, m, f"C3pm{b}g@{k}")) for m in M_REG}
    write_json(os.path.join(RESULTS, f"null-{a.split}.json"), res)
    for m in M_REG:
        r = res["byM"][str(m)]
        sc = res.get("Scorr", {}).get(str(m), {})
        print(f"m={m} null Sraw {r['Sraw'].get('mean', float('nan')):+.4f}  null C1 {r['C1'].get('mean', float('nan')):+.4f}  "
              f"S_corr {sc.get('mean', float('nan')):+.4f} [{sc.get('lo', float('nan')):+.4f},{sc.get('hi', float('nan')):+.4f}]", flush=True)


def required_controls(k, b):
    return {
        "exploration": "exploration.json", "nullExploration": "null-exploration.json",
        "structExploration": "struct-z-exploration-summary.json", "plantedCalibration": "planted-calibration.json",
        "g3": {w: [f"synthetic-{w}-{c}-k{k}-b{b}.json" for c in (1, 2)] for w in ("range", "narrow", "style")},
        "g4": [f"synthetic-planted-{c}-k{k}-b{b}.json" for c in (1, 2, 3)],
    }


def control_files(ctl):
    return [ctl["exploration"], ctl["nullExploration"], ctl["structExploration"], ctl["plantedCalibration"]] + \
        [f for w in ctl["g3"].values() for f in w] + ctl["g4"]


def mode_freeze(a):
    ex = json.load(open(os.path.join(RESULTS, "exploration.json")))
    k, b = ex["kSelection"]["kStar"], ex["blockSelection"]["blockSize"]
    ctl = required_controls(k, b)
    files = control_files(ctl)
    missing = [f for f in files if not os.path.exists(os.path.join(RESULTS, f))]
    if missing:
        sys.exit(f"REFUSING to freeze: missing control files {missing}")
    code = code_hashes()
    prov = lambda f: json.load(open(os.path.join(RESULTS, f))).get("_provenance") or {}
    stale = [f for f in files if prov(f).get("code") != code or prov(f).get("codeChangedDuringRun")]
    if stale:
        sys.exit(f"REFUSING to freeze: control files not produced by the current code {stale}")
    fz = {"kStar": k, "blockSize": b, "sourceSha256": verify_source(), "code": code, "numpy": np.__version__,
          "controls": ctl, "files": {f: sha256_file(os.path.join(RESULTS, f)) for f in files},
          "frozenAt": time.strftime("%Y-%m-%dT%H:%M:%SZ", time.gmtime())}
    write_json(os.path.join(RESULTS, "freeze.json"), fz, provenance=False)
    print(f"k* = {k}; b* = {b}; freeze sha256 {sha256_file(os.path.join(RESULTS, 'freeze.json'))} — record it in PREREG Amendment 1, commit both, then confirm.")


def check_freeze():
    path = os.path.join(RESULTS, "freeze.json")
    rel = os.path.relpath(path, REPO)
    try:
        committed = subprocess.run(["git", "-C", REPO, "show", f"HEAD:{rel}"], capture_output=True, text=True, check=True).stdout
    except subprocess.CalledProcessError:
        sys.exit("REFUSING: results/freeze.json is not committed at HEAD (PREREG §11).")
    if committed != open(path).read():
        sys.exit("REFUSING: results/freeze.json differs from the committed version.")
    fz = json.loads(committed)
    fsha = sha256_file(path)
    prereg = subprocess.run(["git", "-C", REPO, "show", f"HEAD:{os.path.relpath(os.path.join(HERE, 'PREREG.md'), REPO)}"],
                            capture_output=True, text=True).stdout
    if fsha not in prereg:
        sys.exit("REFUSING: the committed PREREG.md does not record this freeze's sha256 (Amendment 1).")
    if fz["sourceSha256"] != verify_source():
        sys.exit("REFUSING: the source data changed since the freeze.")
    if fz["code"] != code_hashes():
        sys.exit("REFUSING: a frozen code file changed since the freeze; record an amendment and re-freeze.")
    if fz.get("numpy") != np.__version__:
        sys.exit(f"REFUSING: numpy {np.__version__} differs from the frozen {fz.get('numpy')}.")
    for f, h in fz["files"].items():
        if sha256_file(os.path.join(RESULTS, f)) != h:
            sys.exit(f"REFUSING: control file {f} changed since the freeze.")
    ex = json.load(open(os.path.join(RESULTS, "exploration.json")))
    if (ex["kSelection"]["kStar"], ex["blockSelection"]["blockSize"]) != (fz["kStar"], fz["blockSize"]):
        sys.exit("REFUSING: frozen k*/b* differ from the exploration selection.")
    fz["sha256"] = fsha
    return fz


def mode_confirm(a):
    fz = check_freeze()
    k, b = fz["kStar"], fz["blockSize"]
    docs = [d for d in load_docs() if d.split == "confirmation"]
    print(f"confirmation documents: {len(docs)}; k* = {k}; b* = {b}", flush=True)
    units, fronts = run(docs, M_ALL, [k], b, BLOCK_SIZES, full=True, front=True)
    json.dump(units, open(os.path.join(DATA, "units-confirmation.json"), "w"))
    json.dump(fronts, open(os.path.join(DATA, "fronts-confirmation.json"), "w"))
    sec = {}
    fixed = [u for u in units if u["runs"] >= 6]
    for m in M_ALL:
        o = cell(units, m, k, BLOCK_SIZES)
        o.update({
            "C1_p5": summ(units, m, f"KNN@{k}", "POP", family="p5"), "BLEND_p5": summ(units, m, f"BLEND@{k}", "POP", family="p5"),
            "tiered_minus_POP": summ(units, m, f"KNNINC@{k}", "POP"), "UBCF_minus_POP": summ(units, m, "UBCF", "POP"),
            "ITEM_minus_POP": summ(units, m, "ITEM", "POP"), "KNN_minus_UBCF": summ(units, m, f"KNN@{k}", "UBCF"),
            "KNN_minus_ITEM": summ(units, m, f"KNN@{k}", "ITEM"), "KNN_minus_KNNOV": summ(units, m, f"KNN@{k}", f"KNNOV@{k}"),
            "oracleDiag": summ(units, m, f"ORACLE@{k}", "POP"), "fixed_C1": summ(fixed, m, f"KNN@{k}", "POP"),
            "C1_gap": summ(units, m, f"KNN@{k}", "POP", family="apg"),
            "neighbourRecovery": summ_v(*_jac_diff(units, m, k)),
            "S_diagnostics": {nm: rate(units, m, f"{nm}pm{b}@{k}") for nm in ("qSizeT", "qSizeD", "qPopT", "qPopD", "keffT", "keffD", "maskedY")},
            "identifiability": {nm: rate(units, m, key) for nm, key in (("uniqueByReveal", "uniqueByReveal"), ("kAnonLt5", "kAnonLt5"),
                                                                       ("singletonTop5", f"singletonTop5@{k}"), ("singletonTop5Tiered", f"singletonTop5Tiered@{k}"))},
            "selection": {"C1_whereSdefined": summ([u for u in units if u["aux"].get(f"C3pm{b}g@{k}") is not None], m, f"KNN@{k}", "POP"),
                          "C1_whereSundefined": summ([u for u in units if u["aux"].get(f"C3pm{b}g@{k}") is None], m, f"KNN@{k}", "POP")},
        })
        for t in TWIN_COS:
            nt = [u for u in units if u["twinMaxCos"] < t]
            o[f"noTwin{t}_C1"] = summ(nt, m, f"KNN@{k}", "POP")
        if m in M_REG:
            o["front_KNN_minus_POP"] = front_summ(fronts, m, f"KNN@{k}", "POP")
            o["front_KNN_minus_REGPOP"] = front_summ(fronts, m, f"KNN@{k}", "REGPOP")
            o["front_BLEND_minus_POP"] = front_summ(fronts, m, f"BLEND@{k}", "POP")
            o["front_UBCF_minus_POP"] = front_summ(fronts, m, "UBCF", "POP")
        sec[str(m)] = o
    res = {"split": "confirmation", "kStar": k, "blockSize": b, "freezeSha256": fz["sha256"], "nDocs": len(docs),
           "describe": describe_units(units), "twinShare": {str(t): float(np.mean([u["twinMaxCos"] >= t for u in units if u["m"] == 1])) for t in TWIN_COS},
           "secondary": sec}
    write_json(os.path.join(RESULTS, "confirmation.json"), res)
    print("confirmation scored; run `null --split confirmation`, then `family`.", flush=True)


def _jac_diff(units, m, k):
    v, d, r = [], [], []
    for u in units:
        if u["m"] != m:
            continue
        a_, b_ = u["aux"].get(f"jacKnnOracle@{k}"), u["aux"].get(f"jacRandOracle@{k}")
        if a_ is None or b_ is None:
            continue
        v.append(a_ - b_)
        d.append(u["doc"])
        r.append(u["reader"])
    return np.array(v, dtype=float), np.array(d), np.array(r)


def mode_family(a):
    """The registered family: C1(m) and S_corr(m) = S(real) - S(block null), two-way bootstrap, Holm over 10."""
    fz = check_freeze()
    k, b = fz["kStar"], fz["blockSize"]
    real = json.load(open(os.path.join(DATA, "units-confirmation.json")))
    null = json.load(open(os.path.join(DATA, "units-null-confirmation.json")))
    fam, extra = {}, {}
    for m in M_REG:
        fam[f"C1 m={m}"] = summ(real, m, f"KNN@{k}", "POP", B=B_FAMILY, twoway=True)
        fam[f"S m={m}"] = summ_v(*paired(real, null, m, f"C3pm{b}g@{k}"), B=B_FAMILY, twoway=True)
        nreal = sum(1 for u in real if u["m"] == m and u["aux"].get(f"C3pm{b}g@{k}") is not None)
        extra[str(m)] = {"Sraw": summ(real, m, aux=f"C3pm{b}g@{k}", twoway=True),
                         "Snull": summ(null, m, aux=f"C3pm{b}g@{k}", twoway=True),
                         "pairedCoverage": fam[f"S m={m}"].get("n", 0) / max(nreal, 1),
                         "Scoverage": rate(real, m, f"Sdefpm{b}@{k}"), "fire": rate(real, m, f"fireDraw@{k}")}
        for bb in BLOCK_SIZES:
            extra[str(m)][f"Sraw_b{bb}"] = summ(real, m, aux=f"C3pm{bb}g@{k}")
        for t in TWIN_COS:
            nt = [u for u in real if u["twinMaxCos"] < t]
            extra[str(m)][f"noTwin{t}_S"] = summ_v(*paired(nt, null, m, f"C3pm{b}g@{k}"), twoway=True)
    adj = L.holm({key: (v["p"] if v.get("n") else 1.0) for key, v in fam.items()})
    for key in fam:
        fam[key]["pHolm"] = adj[key]
    res = {"kStar": k, "blockSize": b, "freezeSha256": fz["sha256"], "family": fam, "byM": extra}
    write_json(os.path.join(RESULTS, "family.json"), res)
    for key, v in fam.items():
        if v.get("n"):
            print(f"{key}: {v['mean']:+.4f} [{v['lo']:+.4f}, {v['hi']:+.4f}] n={v['n']} docs={v['docs']} pHolm={v['pHolm']:.4f}", flush=True)


def mode_moderator(a):
    """Document-level moderation: does a document's structure (raw nnCos excess over three nulls,
    all readers) predict its mean gains? Weighted by units per document; document bootstrap."""
    fz = check_freeze()
    k, b = fz["kStar"], fz["blockSize"]
    z = {r["docId"]: r for r in json.load(open(os.path.join(DATA, "struct-z-confirmation.json")))["docs"]}
    raw = json.load(open(SOURCE))["docs"]
    real = json.load(open(os.path.join(DATA, "units-confirmation.json")))
    null = json.load(open(os.path.join(DATA, "units-null-confirmation.json")))
    nul = {(u["doc"], u["target"], u["m"]): u for u in null}
    rows = {}
    for u in real:
        if u["m"] not in (1, 2, 3):
            continue
        a_, b_ = u["ap"].get(f"KNN@{k}"), u["ap"].get("POP")
        nu = nul.get((u["doc"], u["target"], u["m"]))
        sc = None
        if nu is not None and u["aux"].get(f"C3pm{b}g@{k}") is not None and nu["aux"].get(f"C3pm{b}g@{k}") is not None:
            sc = u["aux"][f"C3pm{b}g@{k}"] - nu["aux"][f"C3pm{b}g@{k}"]
        r = rows.setdefault(u["doc"], {"c1": [], "s": []})
        if a_ is not None and b_ is not None:
            r["c1"].append(a_ - b_)
        if sc is not None:
            r["s"].append(sc)
    res = {"k": k, "blockSize": b, "freezeSha256": fz["sha256"]}
    for name, col in (("curveball", "excessCurveball"), ("span", "excessSpan"), ("blockspan", "excessBlockSpan")):
        res[name] = {}
        for w, key in (("C1", "c1"), ("S", "s")):
            X_, y_, wt = [], [], []
            for di, r in rows.items():
                zz = z.get(raw[di]["docId"])
                if not zz or zz.get(col) is None or not r[key]:
                    continue
                marks = raw[di]["readerMarks"]
                X_.append([zz[col], np.log(len(marks)), np.mean([len(L.runs_of(mm)) for mm in marks]),
                           np.mean([ln for mm in marks for (_, ln) in L.runs_of(mm)]), np.log(raw[di]["nSent"])])
                y_.append(float(np.mean(r[key])))
                wt.append(len(r[key]))
            res[name][w] = _doc_regression(np.array(X_, dtype=float), np.array(y_), np.array(wt, dtype=float))
    write_json(os.path.join(RESULTS, "moderator.json"), res)
    print(json.dumps({n: {w: (res[n][w].get("slopePerSD"), res[n][w].get("lo"), res[n][w].get("hi"), res[n][w].get("note")) for w in ("C1", "S")}
                      for n in ("curveball", "span", "blockspan")}, indent=1), flush=True)


def _doc_regression(X, y, w, B=B_OTHER):
    if len(y) < 30:
        return {"docs": int(len(y)), "note": "fewer than 30 documents; not estimated"}
    Xs = (X - X.mean(axis=0)) / np.where(X.std(axis=0) > 0, X.std(axis=0), 1.0)
    Z = Xs[:, 1:]
    resid = Xs[:, 0] - Z @ np.linalg.lstsq(Z, Xs[:, 0], rcond=None)[0]
    left = float(resid.var() / max(Xs[:, 0].var(), 1e-12))
    if left < 0.1:
        return {"docs": int(len(y)), "note": f"not identifiable: only {left:.3f} of the excess varies beyond the covariates"}

    def fit(ix):
        D = np.c_[np.ones(len(ix)), Xs[ix]]
        sw = np.sqrt(w[ix])
        if np.linalg.matrix_rank(D * sw[:, None]) < D.shape[1]:
            return float("nan")
        beta, *_ = np.linalg.lstsq(D * sw[:, None], y[ix] * sw, rcond=None)
        return float(beta[1])

    est = fit(np.arange(len(y)))
    rng = np.random.default_rng(BOOT_SEED)
    bs = np.array([fit(rng.integers(0, len(y), len(y))) for _ in range(B)])
    bs = bs[~np.isnan(bs)]
    return {"docs": int(len(y)), "slopePerSD": est, "lo": float(np.percentile(bs, 2.5)), "hi": float(np.percentile(bs, 97.5)),
            "residualExcessShare": left,
            "model": "document mean gain ~ excess(std) + log readers + runs/reader + run length + log sentences; weights = units; document bootstrap"}


def mode_synthetic(a):
    """A control corpus scored with the confirmation family's rule for S_corr (two-way, Holm over m)."""
    docs = load_docs(a.extract, synthetic=True)
    k, b = a.k, a.block
    real, _ = run(docs, M_REG, [k], b, [b], full=False, log_every=0)
    per_seed = []
    for sd in NULL_SEEDS:
        nd = load_docs(a.extract, null_seed=sd, null_block=b, synthetic=True)
        per_seed.append(run(nd, M_REG, [k], b, [b], full=False, log_every=0)[0])
    pooled = {}
    for units in per_seed:
        for u in units:
            pooled.setdefault((u["doc"], u["target"], u["m"]), []).append(u)
    null = []
    for key, us in pooled.items():
        if len(us) == len(NULL_SEEDS):
            base = dict(us[0])
            base["aux"] = _avg([x["aux"] for x in us])
            base["ap"] = _avg([x["ap"] for x in us])
            null.append(base)
    fam = {f"S m={m}": summ_v(*paired(real, null, m, f"C3pm{b}g@{k}"), twoway=True) for m in M_REG}
    adj = L.holm({key: (v["p"] if v.get("n") else 1.0) for key, v in fam.items()})
    for key in fam:
        fam[key]["pHolm"] = adj[key]
    meta = json.load(open(a.extract)).get("meta")
    res = {"extract": os.path.basename(a.extract), "meta": meta, "k": k, "blockSize": b, "S": fam, "byM": {}}
    for m in M_REG:
        res["byM"][str(m)] = {"C1": summ(real, m, f"KNN@{k}", "POP"), "C2reg": summ(real, m, f"KNN@{k}", f"RANDREG@{k}"),
                              "KNN_minus_REGPOP": summ(real, m, f"KNN@{k}", "REGPOP"), "Sraw": summ(real, m, aux=f"C3pm{b}g@{k}"),
                              "Snull": summ(null, m, aux=f"C3pm{b}g@{k}"), "S": fam[f"S m={m}"], "coverage": rate(real, m, f"Sdefpm{b}@{k}")}
    write_json(a.out, res)
    for m in M_REG:
        r = res["byM"][str(m)]
        print(f"m={m} C1 {r['C1'].get('mean', float('nan')):+.4f}  Sraw {r['Sraw'].get('mean', float('nan')):+.4f}  "
              f"Snull {r['Snull'].get('mean', float('nan')):+.4f}  S_corr {r['S'].get('mean', float('nan')):+.4f} "
              f"[{r['S'].get('lo', float('nan')):+.4f},{r['S'].get('hi', float('nan')):+.4f}] pHolm {r['S'].get('pHolm', float('nan')):.4f}  cov {r['coverage'] or 0:.2f}", flush=True)


if __name__ == "__main__":
    CODE_AT_START = code_hashes()
    ap_ = argparse.ArgumentParser()
    ap_.add_argument("mode", choices=["describe", "explore", "null", "freeze", "confirm", "family", "moderator", "synthetic"])
    ap_.add_argument("--split", default="exploration", choices=["exploration", "confirmation"])
    ap_.add_argument("--k", type=int, default=3)
    ap_.add_argument("--block", type=int, default=10)
    ap_.add_argument("--extract", default="")
    ap_.add_argument("--out", default="")
    a_ = ap_.parse_args()
    {"describe": mode_describe, "explore": mode_explore, "null": mode_null, "freeze": mode_freeze, "confirm": mode_confirm,
     "family": mode_family, "moderator": mode_moderator, "synthetic": mode_synthetic}[a_.mode](a_)


==> anc/analyze23.py <==
#!/usr/bin/env python3
"""23_first-m-temporal — the time-ordered analysis (PREREG v1). Study 21's frozen statistics (lib_fm)
are used unchanged. Prints and writes aggregates only.

  python3 analyze23.py freeze                                          # MANIFEST.json: code and input hashes (before any outcome)
  python3 analyze23.py units    [--marks data/temporal-marks.jsonl]   # data/units23.json, data/snapshots23.json
  python3 analyze23.py gate     [--procs 12]                          # data/gate23.json
  python3 analyze23.py g1                                              # results/g1.json (pipeline check)
  python3 analyze23.py family                                          # results/family23.json
  python3 analyze23.py counts                                          # results/counts23.json (aggregates for report23.py)
  python3 analyze23.py synth --source <study-21 synthetic corpus> --out <file.jsonl>   # tests only

Every mode except `freeze` and `synth` refuses to run unless MANIFEST.json matches the code and the
inputs (the freeze; skipped only for synthetic tests, which set A23_DATA).
"""
import argparse
import hashlib
import json
import os
import subprocess
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
RESEARCH = os.path.dirname(HERE)
sys.path.append(os.path.join(RESEARCH, "21_first-m-marks"))
import lib_fm as L  # noqa: E402  (study 21's frozen statistics)

DATA = os.environ.get("A23_DATA") or os.path.join(HERE, "data")          # overridable for synthetic tests only
RESULTS = os.environ.get("A23_RESULTS") or os.path.join(HERE, "results")
M_REG = [1, 2, 3, 4, 5]
M_ALL = list(range(1, 9))
POOL_MIN = 5
K = 3            # study 21's k*
REG_BLOCK = 20   # study 21's b*
N_RAND = 20
GATE_PERMS = 100
B_FAMILY = 10000
B_OTHER = 2000
SEED = 20261004
TWIN = 0.8
SESOI = 0.01
POOL_BINS = [(5, 7), (8, 11), (12, 19), (20, 10 ** 9)]
G1_PASS = 0.8
MANIFEST = os.path.join(HERE, "MANIFEST.json")
SYNTHETIC = bool(os.environ.get("A23_DATA"))


def main_checkout():
    common = subprocess.run(["git", "-C", HERE, "rev-parse", "--path-format=absolute", "--git-common-dir"], capture_output=True, text=True, check=True).stdout.strip()
    return os.path.dirname(common)


TRAIN_MARKS = (os.environ.get("A23_TRAIN_MARKS") if SYNTHETIC else None) or os.path.join(main_checkout(), "research/05_coldstart-salience/17-human-model-fusion/data/train-marks.json")
CODE = {"analyze23.py": os.path.join(HERE, "analyze23.py"), "report23.py": os.path.join(HERE, "report23.py"),
        "../21_first-m-marks/lib_fm.py": os.path.join(RESEARCH, "21_first-m-marks", "lib_fm.py")}
INPUTS = {"data/temporal-marks.jsonl": os.path.join(DATA, "temporal-marks.jsonl"), "data/g1-marks.jsonl": os.path.join(DATA, "g1-marks.jsonl"),
          "train-marks.json (main checkout)": TRAIN_MARKS}


def sha256_file(p):
    h = hashlib.sha256()
    with open(p, "rb") as f:
        for b in iter(lambda: f.read(1 << 20), b""):
            h.update(b)
    return h.hexdigest()


def mode_freeze(a):
    """Refuses unless exactly one full (non-probe) marks manifest exists, it reports no errors, every
    group was written, and its output hashes are the files being frozen."""
    names = sorted(f for f in os.listdir(DATA) if f.startswith("manifest-marks-") and "probe" not in f)
    if len(names) != 1:
        raise SystemExit(f"REFUSING to freeze: expected one full marks manifest, found {len(names)}")
    mm = json.load(open(os.path.join(DATA, names[0])))
    bad = []
    if any(v for v in (mm.get("errors") or {}).values()):
        bad.append("extraction errors")
    if mm.get("pagesWritten") != mm.get("groups"):
        bad.append("not every group was written")
    if mm.get("outSha256") != sha256_file(INPUTS["data/temporal-marks.jsonl"]) or mm.get("g1Sha256") != sha256_file(INPUTS["data/g1-marks.jsonl"]):
        bad.append("the marks files differ from the ones the manifest describes")
    if mm.get("trainMarksSha256") and mm["trainMarksSha256"] != sha256_file(TRAIN_MARKS):
        bad.append("train-marks.json differs from the one the extraction read")
    if bad:
        raise SystemExit(f"REFUSING to freeze: {bad}")
    man = {"code": {k: sha256_file(v) for k, v in CODE.items()}, "inputs": {k: sha256_file(v) for k, v in INPUTS.items()},
           "marksManifests": sorted(f for f in os.listdir(DATA) if f.startswith("manifest-marks-") and "probe" not in f)}
    json.dump(man, open(MANIFEST, "w"), indent=1)
    print(json.dumps({"frozen": len(man["code"]) + len(man["inputs"]), "marksManifests": man["marksManifests"]}))


def verify_manifest():
    if SYNTHETIC:
        return
    if not os.path.exists(MANIFEST):
        raise SystemExit("REFUSING: no MANIFEST.json (run `analyze23.py freeze`, commit and push it first)")
    man = json.load(open(MANIFEST))
    bad = [k for k, v in CODE.items() if man["code"].get(k) != sha256_file(v)] + [k for k, v in INPUTS.items() if man["inputs"].get(k) != sha256_file(v)]
    if bad:
        raise SystemExit(f"REFUSING: differs from MANIFEST.json: {bad}")


def nblocks(n, b):
    return max(1, -(-n // b))


def block_index(st, n, b):
    nb = nblocks(n, b)
    return min(nb - 1, st * nb // n)


def _ap(keys, mask, Y):
    if not (Y & mask).any():
        return None
    return L.ap_tie(L.lexkey(*[k[mask] for k in keys]), Y[mask])


def read_pages(path):
    with open(path) as f:
        for line in f:
            if line.strip():
                yield json.loads(line)


# ----------------------------------------------------------------------------- units (PREREG v1 §2)
def page_units(page, skips):
    n = page["nSent"]
    readers = page["readers"]
    bidx = np.array([block_index(t, n, REG_BLOCK) for t in range(n)])
    full = []
    for o in readers:
        v = np.zeros(n, dtype=bool)
        for e in o["h"]:
            v[e[1]] = True
        full.append(v)
    out, snaps = [], []
    for ti, t in enumerate(readers):
        if t.get("allMarked"):
            skips["targetAllMarked"] += 1
            continue
        h = t["h"]  # [[rank, sentences, afterPhase0, afterOldPull], ...] in time order; unanchored = []
        for m in M_ALL:
            if len(h) < m + 1:
                break
            if any(len(e[1]) == 0 for e in h[:m]):
                skips["unanchoredInReveal"] += 1
                continue
            if h[m - 1][0] == h[m][0]:
                skips["tieAtCut"] += 1
                continue
            cut = h[m - 1][0]
            S = np.zeros(n, dtype=bool)
            for e in h[:m]:
                S[e[1]] = True
            Y = np.zeros(n, dtype=bool)
            for e in h[m:]:
                Y[e[1]] = True
            Y &= ~S
            if not Y.any():
                skips["noPositives"] += 1
                continue
            pool, pfull, whose = [], [], []
            for oi, o in enumerate(readers):
                if oi == ti:
                    continue
                v = np.zeros(n, dtype=bool)
                for e in o["h"]:
                    if e[0] < cut:
                        v[e[1]] = True
                if not v.any():
                    continue
                if v.all():
                    skips["poolAllMarkedAtCut"] += 1
                    continue
                pool.append(v)
                pfull.append(full[oi])
                whose.append(oi)
            if len(pool) < POOL_MIN:
                skips["poolTooSmall"] += 1
                continue
            X = np.stack(pool)
            C = ~S
            pop = X.sum(axis=0).astype(float)
            sim = L.cosine_to(X, S)
            touched = np.zeros(nblocks(n, REG_BLOCK), dtype=bool)
            touched[bidx[S]] = True
            act = np.flatnonzero(X[:, touched[bidx]].any(axis=1))
            pop_reg = X[act].sum(axis=0).astype(float) if len(act) else np.zeros(n)
            N = L.top_k_neighbours(sim, K, L.rng_from(page["page"], t["p"], m, "knn"))
            nb = L.nb_counts(X, N)
            ap = {"POP": _ap((pop,), C, Y), "REGPOP": _ap((pop_reg, pop), C, Y), "KNN": _ap((nb, pop), C, Y),
                  "UBCF": _ap((sim @ X.astype(float), pop), C, Y)}
            if len(N):
                rr = L.rng_from(page["page"], t["p"], m, "rand")
                ap["RAND"] = float(np.mean([_ap((L.nb_counts(X, rr.choice(len(X), len(N), replace=False)), pop), C, Y) for _ in range(N_RAND)]))
            else:
                ap["RAND"] = ap["POP"]
            out.append({"page": page["page"], "reader": t["p"], "m": m, "pool": len(pool), "n": n, "keff": int(len(N)),
                        "floor": L.ap_random_floor(int(C.sum()), int((Y & C).sum())), "ap": ap,
                        "twinMaxCos": float(L.cosine_to(np.stack(pfull), full[ti]).max()),
                        "revealAfterPhase0": bool(any(e[2] for e in h[:m])), "arrivalIndex": ti, "nHighlights": len(h),
                        "src": page.get("src"), "inStudy21": bool(page.get("inStudy21"))})
            if m == 1:
                snaps.append({"page": page["page"], "reader": t["p"], "sets": [sorted(np.flatnonzero(v).tolist()) for v in pool]})
    return out, snaps


def mode_units(a):
    verify_manifest()
    if not SYNTHETIC and sha256_file(a.marks) != json.load(open(MANIFEST))["inputs"]["data/temporal-marks.jsonl"]:
        raise SystemExit("REFUSING: --marks is not the frozen temporal-marks.jsonl")
    units, snaps = [], []
    skips = {k: 0 for k in ("targetAllMarked", "unanchoredInReveal", "tieAtCut", "noPositives", "poolAllMarkedAtCut", "poolTooSmall")}
    pages = 0
    for pg in read_pages(a.marks):
        if len(pg.get("readers") or []) < POOL_MIN + 1:
            continue
        pages += 1
        u, s = page_units(pg, skips)
        units += u
        snaps += s
    os.makedirs(DATA, exist_ok=True)
    json.dump(units, open(os.path.join(DATA, "units23.json"), "w"))
    json.dump(snaps, open(os.path.join(DATA, "snapshots23.json"), "w"))
    json.dump({"pagesWithSixReaders": pages, "units": len(units), "unitsAtM1": sum(u["m"] == 1 for u in units), "skips": skips},
              open(os.path.join(DATA, "units23-counts.json"), "w"))
    print(json.dumps({"pages": pages, "units": len(units), "m1": sum(u["m"] == 1 for u in units), "skips": skips}))


# ----------------------------------------------------------------------------- gate (PREREG v1 §4)
def gate_z(sets, rng):
    """Paper III's statistic against its curveball null, with lib_fm's frozen nn_cos/curveball and
    struct_z's swap rule; a degenerate null (sd = 0) gives None instead of an arbitrary huge z."""
    sets = [set(x) for x in sets]
    obs = L.nn_cos(sets)
    ones = sum(len(s) for s in sets)
    swaps = int(min(60000, max(3000, 30 * ones)))
    null = np.array([L.nn_cos(L.curveball(sets, swaps, rng)) for _ in range(GATE_PERMS)])
    sd = float(null.std())
    # a null that cannot move (identical draws; floating noise gives sd ~ 1e-16) leaves G undefined
    return None if (not np.isfinite(sd) or sd < 1e-9 or float(np.ptp(null)) < 1e-12) else float((obs - null.mean()) / sd)


def _gate_one(s):
    try:
        return {"page": s["page"], "reader": s["reader"], "z": gate_z(s["sets"], L.rng_from(s["page"], s["reader"], "gate")), "nPool": len(s["sets"])}
    except Exception:
        return {"page": s["page"], "reader": s["reader"], "z": None, "nPool": len(s["sets"]), "error": True}


def mode_gate(a):
    verify_manifest()
    from multiprocessing import Pool
    snaps = json.load(open(os.path.join(DATA, "snapshots23.json")))
    with Pool(a.procs) as p:
        out = p.map(_gate_one, snaps, chunksize=8)
    json.dump(out, open(os.path.join(DATA, "gate23.json"), "w"))
    z = [g["z"] for g in out if g["z"] is not None]
    print(json.dumps({"snapshots": len(out), "defined": len(z), "degenerate": sum(g["z"] is None and not g.get("error") for g in out),
                      "errors": sum(bool(g.get("error")) for g in out)}))


# ----------------------------------------------------------------------------- G1 pipeline check (PREREG v1 §6)
def g1_match(tm, rows, field):
    tot = matched = docs = 0
    by = {"1": [0, 0], "2-3": [0, 0], "4+": [0, 0]}
    for r in rows:
        d = tm.get(r["docId21"])
        if not d:
            continue
        docs += 1
        new = {}
        for st in r[field]:
            k = tuple(st)
            new[k] = new.get(k, 0) + 1
        for marks in d["readerMarks"]:
            k = tuple(sorted(set(marks)))
            b = "1" if len(k) == 1 else ("2-3" if len(k) <= 3 else "4+")
            tot += 1
            by[b][0] += 1
            if new.get(k, 0) > 0:
                new[k] -= 1
                matched += 1
                by[b][1] += 1
    return {"documents": docs, "oldReaderSets": tot, "matchedOneToOne": matched, "share": (matched / tot if tot else None),
            "bySetSize": {k: {"old": v[0], "matched": v[1], "share": (v[1] / v[0] if v[0] else None)} for k, v in by.items()}}


def mode_g1(a):
    """PREREG §6 + Amendment 1: an anonymous one-to-one multiset comparison per document (old reader
    identities cannot be paired: the studies-21/22 pseudonyms were salted and the salt discarded), on
    groups with exactly one member in the old artifact. The registered check uses the old pull's rules
    (`sets`); the study-23 rules on the same documents (`setsStudy23`) are a diagnostic."""
    verify_manifest()
    tm = {d["docId"]: d for d in json.load(open(TRAIN_MARKS))["docs"]}
    rows = list(read_pages(os.path.join(DATA, "g1-marks.jsonl")))
    res = g1_match(tm, rows, "sets")
    res.update({"oldMemberDocsNotRead": sum(int(r.get("oldMemberDocsNotRead") or 0) for r in rows),
                "passThreshold": G1_PASS, "pass": res["share"] is not None and res["share"] >= G1_PASS,
                "diagnosticStudy23Rules": g1_match(tm, rows, "setsStudy23")})
    os.makedirs(RESULTS, exist_ok=True)
    json.dump(res, open(os.path.join(RESULTS, "g1.json"), "w"), indent=1)
    print(json.dumps({k: v for k, v in res.items() if k != "bySetSize"}))


# ----------------------------------------------------------------------------- statistics
def diff(u, a, b):
    x, y = u["ap"].get(a), u["ap"].get(b)
    return None if x is None or y is None else x - y


def rows(units, m, a, b, keep=None):
    v, d, r = [], [], []
    for u in units:
        if u["m"] == m and (keep is None or keep(u)):
            x = diff(u, a, b)
            if x is not None:
                v.append(x)
                d.append(u["page"])
                r.append(u["reader"])
    return v, d, r


def summ(v, d, r, B, seed):
    if not v:
        return {"n": 0}
    v = np.asarray(v, dtype=float)
    bs = L.twoway_bootstrap(v, np.asarray(d), np.asarray(r), B, seed)
    p = float(min(1.0, 2 * min((bs <= 0).mean(), (bs >= 0).mean())))
    return {"n": int(len(v)), "pages": int(len(set(d))), "readers": int(len(set(r))), "mean": float(v.mean()),
            "lo": float(np.percentile(bs, 2.5)), "hi": float(np.percentile(bs, 97.5)),
            "lo90": float(np.percentile(bs, 5)), "hi90": float(np.percentile(bs, 95)), "p": max(p, 1.0 / B)}


def contrast(top, bot, B, seed):
    if not top[0] or not bot[0]:
        return {"n": 0}
    v = np.array(top[0] + bot[0], dtype=float)
    g = np.array([1] * len(top[0]) + [0] * len(bot[0]))
    di = np.unique([str(x) for x in top[1] + bot[1]], return_inverse=True)[1]
    ri = np.unique(top[2] + bot[2], return_inverse=True)[1]
    nd, nr = di.max() + 1, ri.max() + 1
    rng = np.random.default_rng(seed)
    ok, redraws = [], 0
    while len(ok) < B:  # a draw that empties one group is redrawn, so B valid resamples are used
        w = (np.bincount(rng.integers(0, nd, nd), minlength=nd)[di] * np.bincount(rng.integers(0, nr, nr), minlength=nr)[ri]).astype(float)
        w1, w0 = w[g == 1].sum(), w[g == 0].sum()
        if w1 > 0 and w0 > 0:
            ok.append((w[g == 1] @ v[g == 1]) / w1 - (w[g == 0] @ v[g == 0]) / w0)
        else:
            redraws += 1
            if redraws > 100 * B:
                return {"n": 0, "note": "groups too small to resample"}
    ok = np.array(ok)
    p = float(min(1.0, 2 * min((ok <= 0).mean(), (ok >= 0).mean())))
    return {"mean": float(np.mean(top[0]) - np.mean(bot[0])), "lo": float(np.percentile(ok, 2.5)), "hi": float(np.percentile(ok, 97.5)),
            "p": max(p, 1.0 / B), "nTop": len(top[0]), "nBottom": len(bot[0]), "resamples": B, "redraws": redraws}


def slope(rws, B, seed):
    if len(rws) < 30:
        return {"n": len(rws), "note": "fewer than 30 units"}
    y = np.array([r[0] for r in rws], dtype=float)
    X = np.array([r[1] for r in rws], dtype=float)
    X = (X - X.mean(axis=0)) / np.where(X.std(axis=0) > 0, X.std(axis=0), 1.0)
    D = np.c_[np.ones(len(y)), X]
    di = np.unique([str(r[2]) for r in rws], return_inverse=True)[1]
    ri = np.unique([r[3] for r in rws], return_inverse=True)[1]
    nd, nr = di.max() + 1, ri.max() + 1

    def fit(w):
        sw = np.sqrt(w)
        return float(np.linalg.lstsq(D * sw[:, None], y * sw, rcond=None)[0][1])

    est = fit(np.ones(len(y)))
    rng = np.random.default_rng(seed)
    bs = []
    for _ in range(B):
        w = (np.bincount(rng.integers(0, nd, nd), minlength=nd)[di] * np.bincount(rng.integers(0, nr, nr), minlength=nr)[ri]).astype(float)
        if np.count_nonzero(w) > D.shape[1]:
            bs.append(fit(w))
    return {"n": int(len(y)), "slopePerSD": est, "lo": float(np.percentile(bs, 2.5)), "hi": float(np.percentile(bs, 97.5)),
            "model": "T1 ~ G(std) + log pool + log(arrival index + 1) + reveal after 2026-07-03 + log sentences; two-way bootstrap"}


def terciles(keys, vals):
    order = sorted(range(len(keys)), key=lambda i: keys[i])
    ks = [keys[i] for i in order]
    rk = L.midranks([vals[i] for i in order])
    return {k: min(2, int(3 * (r - 1) / len(ks))) for k, r in zip(ks, rk)}


def mode_family(a):
    verify_manifest()
    g1p = os.path.join(RESULTS, "g1.json")
    g1 = json.load(open(g1p)) if os.path.exists(g1p) else None
    g1_pass = bool(g1 and g1.get("pass"))
    units = json.load(open(os.path.join(DATA, "units23.json")))
    gate = json.load(open(os.path.join(DATA, "gate23.json")))
    G = {(g["page"], g["reader"]): g["z"] for g in gate if g["z"] is not None}
    npool = {(g["page"], g["reader"]): g["nPool"] for g in gate}
    s = SEED
    fam = {}
    for m in M_REG:
        s += 1
        fam[f"T1 m={m}"] = summ(*rows(units, m, "KNN", "POP"), B_FAMILY, s)
        s += 1
        fam[f"T2 m={m}"] = summ(*rows(units, m, "UBCF", "POP"), B_FAMILY, s)
    # P1: terciles of G WITHIN pool-size bins (pool size at m = 1), then pooled
    strat, binsTooSmall, binSizes = {}, 0, {}
    for lo, hi in POOL_BINS:
        ks = sorted(k for k in G if lo <= npool[k] <= hi)
        binSizes[f"{lo}-{hi if hi < 10 ** 9 else 'max'}"] = len(ks)
        if len(ks) >= 3:
            strat.update(terciles(ks, [G[k] for k in ks]))
        else:
            binsTooSmall += len(ks)  # a bin with fewer than three targets cannot be cut into terciles
    tk = lambda t, tt=strat: (lambda u: tt.get((u["page"], u["reader"])) == t)
    fam["P1 gate"] = contrast(rows(units, 1, "KNN", "POP", tk(2)), rows(units, 1, "KNN", "POP", tk(0)), B_FAMILY, SEED + 99)
    adj = L.holm({k: (v["p"] if v.get("p") is not None else 1.0) for k, v in fam.items()})
    for k in fam:
        fam[k]["pHolm"] = adj[k]
        v = fam[k]
        if k.startswith("T") and v.get("n"):
            if not g1_pass:  # PREREG §6: a failed or missing pipeline check withholds every interpretation label
                v["product"] = "withheld (G1 did not pass)"
                continue
            v["product"] = ("established" if v["lo"] >= SESOI else "reaches" if v["mean"] >= SESOI else "below") + \
                           ("; TOST equivalent" if -SESOI < v["lo90"] and v["hi90"] < SESOI else "; not shown equivalent")
    sec = {}
    unstrat = terciles(sorted(G), [G[k] for k in sorted(G)])
    sec["P1 unstratified"] = contrast(rows(units, 1, "KNN", "POP", tk(2, unstrat)), rows(units, 1, "KNN", "POP", tk(0, unstrat)), B_OTHER, s + 1)
    rws = []
    for u in units:
        k = (u["page"], u["reader"])
        if u["m"] == 1 and k in G:
            x = diff(u, "KNN", "POP")
            if x is not None:
                rws.append((x, [G[k], np.log(u["pool"]), np.log(u["arrivalIndex"] + 1), float(u["revealAfterPhase0"]), np.log(u["n"])], u["page"], u["reader"]))
    sec["G adjusted regression"] = slope(rws, B_OTHER, s + 2)
    s += 10
    for m in M_ALL:
        for name, (x, y) in {"KNN-POP": ("KNN", "POP"), "UBCF-POP": ("UBCF", "POP"), "KNN-REGPOP": ("KNN", "REGPOP"),
                             "UBCF-REGPOP": ("UBCF", "REGPOP"), "KNN-RAND": ("KNN", "RAND")}.items():
            s += 1
            sec[f"{name} m={m}"] = summ(*rows(units, m, x, y), B_OTHER, s)
        s += 1
        sec[f"KNN-POP nodup m={m}"] = summ(*rows(units, m, "KNN", "POP", lambda u: u["twinMaxCos"] < TWIN), B_OTHER, s)
    for t in range(3):
        for m in (1, 3, 5):
            for name, (x, y) in {"KNN-POP": ("KNN", "POP"), "UBCF-POP": ("UBCF", "POP")}.items():
                s += 1
                sec[f"stratified tercile {t + 1} {name} m={m}"] = summ(*rows(units, m, x, y, tk(t)), B_OTHER, s)
    for label, keep in (("pages in studies 21/22", lambda u: u["inStudy21"]), ("pages not in studies 21/22", lambda u: not u["inStudy21"]),
                        ("text fetched", lambda u: u["src"] == "fetched"), ("text cached", lambda u: u["src"] != "fetched"),
                        ("reveal before 2026-07-03", lambda u: not u["revealAfterPhase0"])):
        for name, (x, y) in {"KNN-POP": ("KNN", "POP"), "UBCF-POP": ("UBCF", "POP")}.items():
            s += 1
            sec[f"{label} {name} m=1"] = summ(*rows(units, 1, x, y, keep), B_OTHER, s)
    # a fixed cohort: targets with a unit at EVERY m = 1..5 (the same sample at each m)
    at = {}
    for u in units:
        if u["m"] in M_REG:
            at.setdefault((u["page"], u["reader"]), set()).add(u["m"])
    cohort = {k for k, ms in at.items() if ms >= set(M_REG)}
    for m in M_REG:
        for name, (x, y) in {"KNN-POP": ("KNN", "POP"), "UBCF-POP": ("UBCF", "POP")}.items():
            s += 1
            sec[f"fixed cohort {name} m={m}"] = summ(*rows(units, m, x, y, lambda u: (u["page"], u["reader"]) in cohort), B_OTHER, s)
    means = {}
    for m in M_REG:
        us = [u for u in units if u["m"] == m]
        if us:
            means[f"m={m}"] = {k: float(np.mean([u["ap"][k] for u in us if u["ap"].get(k) is not None])) for k in ("POP", "REGPOP", "KNN", "UBCF", "RAND")}
            means[f"m={m}"]["floor"] = float(np.mean([u["floor"] for u in us]))
            means[f"m={m}"]["units"] = len(us)
    out = {"family": fam, "secondary": sec, "means": means, "units": len(units), "fixedCohortTargets": len(cohort),
           "g1": {"present": g1 is not None, "pass": g1_pass, "share": (g1 or {}).get("share")},
           "gate": {"snapshots": len(gate), "defined": len(G), "degenerate": sum(g["z"] is None and not g.get("error") for g in gate),
                    "errors": sum(bool(g.get("error")) for g in gate), "stratifiedTargets": len(strat), "poolBins": POOL_BINS,
                    "targetsPerBin": binSizes, "targetsInBinsTooSmall": binsTooSmall}}
    os.makedirs(RESULTS, exist_ok=True)
    json.dump(out, open(os.path.join(RESULTS, "family23.json"), "w"), indent=1)
    for k, v in fam.items():
        if v.get("mean") is not None:
            print(f"{k}: {v['mean']:+.4f} [{v['lo']:+.4f}, {v['hi']:+.4f}] pHolm {v['pHolm']:.4f} {v.get('product', '')}")


# ----------------------------------------------------------------------------- counts (aggregates for the report)
def mode_counts(a):
    """results/counts23.json from the extraction manifests (all tied by the page-inventory hash) and the
    unit counts. Counts and hashes only."""
    out = {}
    marks = None
    if os.path.exists(MANIFEST):
        names = json.load(open(MANIFEST)).get("marksManifests") or []
        if len(names) == 1:
            marks = json.load(open(os.path.join(DATA, names[0])))
    if marks:
        ps = marks["pagesSha256"][:12]
        pick = lambda f, keys: {k: v for k, v in json.load(open(os.path.join(DATA, f))).items() if k in keys} if os.path.exists(os.path.join(DATA, f)) else None
        out["scan"] = pick(f"manifest-scan-{ps}.json", ("seeds", "seedsByEligibility", "pages", "splitPages", "siblingsExcluded", "failedProbes", "incompletePages", "pagesWithSummedNominalAtLeast6"))
        out["eligibility"] = pick(f"manifest-eligibility-{ps}.json", ("candidates", "eligible", "noFetchUrl", "errors", "skip"))
        out["fetch"] = pick(f"manifest-fetch-{ps}.json", ("items", "statusOfEveryItem"))
        out["marks"] = {k: marks[k] for k in ("groups", "groupsWithoutText", "groupsDroppedIdenticalText", "mergedGroups", "pagesWritten", "g1Groups",
                                              "g1GroupsWithSeveralOldMembers", "errors", "skip", "totals") if k in marks}
    uc = os.path.join(DATA, "units23-counts.json")
    if os.path.exists(uc):
        out["units"] = json.load(open(uc))
    os.makedirs(RESULTS, exist_ok=True)
    json.dump(out, open(os.path.join(RESULTS, "counts23.json"), "w"), indent=1)
    print(json.dumps({k: (v is not None) for k, v in out.items()}))


# ----------------------------------------------------------------------------- synthetic (tests only)
def mode_synth(a):
    src = json.load(open(a.source))
    rng = np.random.default_rng(7)
    with open(a.out, "w") as f:
        for pi, d in enumerate(src["docs"]):
            rs = []
            for h, marks in zip(d["readerHashes"], d["readerMarks"]):
                runs = L.runs_of(marks)
                if not runs:
                    continue
                arrival = float(rng.uniform(0, 1000))
                times = sorted(arrival + rng.uniform(0, 50, len(runs)))
                order = rng.permutation(len(runs))
                ev = [(times[j], list(range(runs[order[j]][0], runs[order[j]][0] + runs[order[j]][1]))) for j in range(len(runs))]
                if rng.random() < 0.1:
                    ev.insert(0, (arrival - 1.0, []))  # an unanchored first highlight
                rs.append((ev[0][0], h, ev))
            allt = sorted({x for r in rs for x in [t for t, _ in r[2]]})
            rank = {t: i + 1 for i, t in enumerate(allt)}
            rs.sort(key=lambda r: r[0])
            f.write(json.dumps({"page": pi, "nSent": d["nSent"], "src": "fetched", "inStudy21": bool(pi % 2), "readers": [
                {"p": h, "a": rank[a_], "allMarked": False, "h": [[rank[t], ss, bool(t > 500), False] for t, ss in ev]} for a_, h, ev in rs]}) + "\n")
    # G1 fixtures: the source as the "old artifact", and g1 rows reproducing it (one reader's set altered
    # on every third document, so a correct check reports a share below 1)
    json.dump({"docs": [{"docId": d["docId"], "readerMarks": d["readerMarks"]} for d in src["docs"]]}, open(os.path.join(os.path.dirname(a.out), "train-synth.json"), "w"))
    with open(os.path.join(os.path.dirname(a.out), "g1-marks.jsonl"), "w") as f:
        for i, d in enumerate(src["docs"]):
            sets = [sorted(set(m)) for m in d["readerMarks"] if m]
            if i % 3 == 0 and sets:
                sets[0] = sets[0] + [10 ** 6]
            f.write(json.dumps({"docId21": d["docId"], "sets": sets, "setsStudy23": sets[1:]}) + "\n")
    print("synthetic temporal pages", len(src["docs"]))


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("mode", choices=["freeze", "counts", "units", "gate", "g1", "family", "synth"])
    ap.add_argument("--marks", default=os.path.join(DATA, "temporal-marks.jsonl"))
    ap.add_argument("--procs", type=int, default=12)
    ap.add_argument("--source", default="")
    ap.add_argument("--out", default="")
    a = ap.parse_args()
    {"freeze": mode_freeze, "counts": mode_counts, "units": mode_units, "gate": mode_gate, "g1": mode_g1, "family": mode_family, "synth": mode_synth}[a.mode](a)


==> anc/common.py <==
"""Shared paths, integrity checks and joins for 22_structure-gate.

Study 21's code is used unchanged and hash-checked (MANIFEST.json); nothing here writes outside this
study's data/ and results/. Record-level data is never printed.
"""
import hashlib
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
RESEARCH = os.path.dirname(HERE)
S21 = os.path.join(RESEARCH, "21_first-m-marks")
S21_DATA = os.path.join(S21, "data")
DATA = os.path.join(HERE, "data")
RESULTS = os.path.join(HERE, "results")
URLID = os.path.join(RESEARCH, "11_url-identity", "data")
if not os.path.isdir(URLID):
    # gitignored, so in a worktree it lives only in the main checkout (found via git's common dir)
    import subprocess
    _common = subprocess.run(["git", "-C", HERE, "rev-parse", "--path-format=absolute", "--git-common-dir"],
                             capture_output=True, text=True, check=True).stdout.strip()
    URLID = os.path.join(os.path.dirname(_common), "research", "11_url-identity", "data")
MANIFEST = os.path.join(HERE, "MANIFEST.json")

sys.path.append(S21)  # AFTER this study's own modules: study 21 also has a report.py
import analyze as A21  # noqa: E402  (study 21's frozen code: source pin, split rule, paths)

OWN_CODE = ("common.py", "run_loo.py", "gate.py", "report.py", "manifest.py")
S21_CODE = ("analyze.py", "lib_fm.py", "struct_z.mjs", "report_exploratory.py")


def sha256_file(p):
    return hashlib.sha256(open(p, "rb").read()).hexdigest()


def code_hashes():
    h = {f: sha256_file(os.path.join(HERE, f)) for f in OWN_CODE}
    h.update({f"../21_first-m-marks/{f}": sha256_file(os.path.join(S21, f)) for f in S21_CODE})
    return h


def input_paths():
    """Every input file the analysis reads besides the pinned source artifact."""
    return {"11_url-identity/variants-min3.json": os.path.join(URLID, "variants-min3.json"),
            "11_url-identity/content-dupes.json": os.path.join(URLID, "content-dupes.json"),
            "21/units-exploration.json": os.path.join(S21_DATA, "units-exploration.json"),
            "21/units-confirmation.json": os.path.join(S21_DATA, "units-confirmation.json"),
            "21/struct-z-confirmation.json": os.path.join(S21_DATA, "struct-z-confirmation.json")}


def input_hashes():
    return {k: sha256_file(p) for k, p in input_paths().items()}


def verify_manifest(inputs=True):
    if not os.path.exists(MANIFEST):
        sys.exit("REFUSING: MANIFEST.json is missing (PREREG §8).")
    man = json.load(open(MANIFEST))
    got = code_hashes()
    bad = sorted(f for f in set(man["code"]) | set(got) if man["code"].get(f) != got.get(f))
    if inputs:
        gi = input_hashes()
        bad += sorted(f for f in set(man["inputs"]) | set(gi) if man["inputs"].get(f) != gi.get(f))
    if man.get("sourceSha256") != A21.verify_source():
        bad.append("source artifact")
    if bad:
        sys.exit(f"REFUSING: differs from MANIFEST.json: {bad}")
    return man


def write_json(path, obj):
    os.makedirs(os.path.dirname(path), exist_ok=True)
    obj = dict(obj)
    obj["_provenance"] = {"code": code_hashes(), "sourceSha256": A21.verify_source()}
    with open(path, "w") as f:
        json.dump(obj, f, indent=1)


def load_raw():
    A21.verify_source()
    raw = json.load(open(A21.SOURCE))["docs"]
    return raw, {d["docId"]: i for i, d in enumerate(raw)}


# Page identity: research/11_url-identity/scan_variants.ts normalize(), ported verbatim with the
# CORRECTED tracking list (no `s`, no `t`). The stored keys of variants-min3.json were computed with
# the pre-correction list and merge some unrelated pages (Amendment 1), so members are re-keyed here.
_TRACKING = [r"^utm_", r"^fbclid$", r"^gclid$", r"^gbraid$", r"^wbraid$", r"^msclkid$", r"^dclid$",
             r"^yclid$", r"^twclid$", r"^igshid$", r"^mc_(cid|eid)$", r"^_hs(enc|mi)$",
             r"^ref$", r"^ref_src$", r"^referrer$", r"^source$", r"^src$", r"^si$", r"^share$",
             r"^spm$", r"^scid$", r"^cmpid$", r"^campaign_id$", r"^trk$", r"^trkid$",
             r"^__twitter_impression$", r"^guccounter$", r"^guce_referrer(_sig)?$",
             r"^amp$", r"^usqp$", r"^feature$", r"^app$"]
import re as _re  # noqa: E402
_TRACKING_RE = [_re.compile(t, _re.I) for t in _TRACKING]
_HOST_PREFIXES = ("www.", "m.", "mobile.", "amp.", "en.m.")


def normalize_url(u):
    q = u.find("?")
    head, search = (u, "") if q == -1 else (u[:q], u[q + 1:])
    slash = head.find("/")
    host = (head if slash == -1 else head[:slash]).lower()
    pathname = "/" if slash == -1 else head[slash:]
    kept = []
    if search:
        for part in search.split("&"):
            if not part:
                continue
            k = part.split("=")[0]
            if not any(r.search(k) for r in _TRACKING_RE):
                kept.append(part)
        kept.sort()
    for pfx in _HOST_PREFIXES:
        if host.startswith(pfx):
            host = host[len(pfx):]
            break
    if len(pathname) > 1 and pathname.endswith("/"):
        pathname = pathname[:-1]
    return f"{host}{pathname}{'?' + '&'.join(kept) if kept else ''}"


def redundant_doc_indices(raw, idx):
    """Documents to drop as redundant copies (PREREG §3, Amendment 1): URL variants of one page,
    re-keyed with the corrected normaliser, and content-duplicate groups; groups sharing a document are
    merged (union-find) and the lowest docId of every connected group is kept.
    Returns (set of raw indices to drop, number of groups)."""
    groups = []
    for r in json.load(open(os.path.join(URLID, "variants-min3.json")))["rows"]:
        by_key = {}
        for m in r["members"]:
            if m["docId"] in idx:
                by_key.setdefault(normalize_url(m["url"]), []).append(m["docId"])
        groups += [g for g in by_key.values() if len(g) >= 2]
    for g in json.load(open(os.path.join(URLID, "content-dupes.json")))["groups"]:
        g = [x for x in g if x in idx]
        if len(g) >= 2:
            groups.append(g)
    parent = {}

    def find(x):
        parent.setdefault(x, x)
        while parent[x] != x:
            parent[x] = parent[parent[x]]
            x = parent[x]
        return x

    for g in groups:
        for x in g[1:]:
            parent[find(x)] = find(g[0])
    comps = {}
    for x in parent:
        comps.setdefault(find(x), []).append(x)
    drop = set()
    for members in comps.values():
        drop |= {idx[x] for x in sorted(members)[1:]}
    return drop, len(comps)


def load_units():
    """Study 21's per-unit records for both splits (m = 1..5), tagged with their split."""
    out = []
    for split in ("exploration", "confirmation"):
        for u in json.load(open(os.path.join(S21_DATA, f"units-{split}.json"))):
            if 1 <= u["m"] <= 5:
                u["split"] = split
                out.append(u)
    return out


==> anc/exploratory_z_terciles.py <==
#!/usr/bin/env python3
"""EXPLORATORY (PREREG Amendment 2, specified before any confirmation outcome): does the number of
marks a reader needs depend on how structured the document is?

The confirmation documents are split into terciles of Paper III's per-document statistic, recomputed
here on all of a document's readers by struct_z.mjs (only 2 of Paper III's own 75 RQ1 documents are
in this artifact): primarily the z against the curveball null (the statistic Paper III reported per
document), secondarily the raw excess over the block-span null at b* (the structure left once
contiguity and position are held). Within each tercile, for m = 1..5: C1 (KNN - POP), KNN - REGPOP,
neighbour recovery (Jaccard of KNN's and ORACLE's neighbours minus random neighbours'; defined only
where KNN fired), the share of units unique by their reveal, ORACLE - POP, and the share of the
oracle's gain that m runs capture (mean C1 / mean ORACLE - POP on the same units). Growth from m = 1
to m = 5 is a within-reader difference on the fixed cohort (targets with >= 6 runs whose value is
defined at both m = 1 and m = 5). Document-cluster bootstrap intervals (2,000); top-minus-bottom
contrasts from independent document resamples, plus a two-way (document x reader) sensitivity for
the level contrasts, because the same readers appear in several documents and in both terciles.
Descriptive: no multiplicity correction and no claim; the strata differ in readers per document,
which is reported.

Revised after a pre-outcome code audit (Codex gpt-6.1-sol, effort max, 2026-10-04; PREREG
Amendment 2): within-reader growth on a common cohort; inputs authenticated against the frozen
aggregate outputs; tie-preserving terciles over every confirmation document with the statistic;
captured-share intervals flagged when the denominator's support reaches zero; ORACLE - POP contrast;
two-way sensitivity.

Reads the gitignored per-unit files (data/units-confirmation.json, data/struct-z-confirmation.json)
and prints and writes aggregates only (results/exploratory-z-terciles.json). Imports the frozen
analysis code and modifies nothing frozen.

  python3 exploratory_z_terciles.py      # needs a committed, matching freeze
"""
import json
import os

import numpy as np

import analyze as A
import lib_fm as L

B = 2000
M = [1, 2, 3, 4, 5]
FIXED_RUNS = 6
STRATIFIERS = (("zCurveball", "Paper III's z against the curveball null"),
               ("excessBlockSpan", "raw nnCos excess over the block-span null at b*"))
LEVEL_CONTRASTS = ("C1", "KNN_minus_REGPOP", "recovery", "uniqueByReveal", "oracleGain", "capturedShare")
TWOWAY_CONTRASTS = ("C1", "recovery", "uniqueByReveal")


def metric_fns(k):
    """name -> per-unit value (None when undefined)."""
    def d(u, a, b_):
        x, y = u["ap"].get(a), u["ap"].get(b_)
        return None if x is None or y is None else x - y

    def aux_d(u, a, b_):
        x, y = u["aux"].get(a), u["aux"].get(b_)
        return None if x is None or y is None else x - y

    def pair(u):
        c, o = d(u, f"KNN@{k}", "POP"), d(u, f"ORACLE@{k}", "POP")
        return None if c is None or o is None else (c, o)

    return {
        "C1": lambda u: d(u, f"KNN@{k}", "POP"),
        "KNN_minus_REGPOP": lambda u: d(u, f"KNN@{k}", "REGPOP"),
        "recovery": lambda u: aux_d(u, f"jacKnnOracle@{k}", f"jacRandOracle@{k}"),
        "uniqueByReveal": lambda u: u["aux"].get("uniqueByReveal"),
        "oracleGain": lambda u: d(u, f"ORACLE@{k}", "POP"),
        "_pair": pair,
    }


# ----------------------------------------------------------------------------- inputs
def authenticate(fz, units, cf, sz, sz_summary, raw):
    """Refuse unless the per-unit and structure files reproduce the frozen run's committed aggregates."""
    k, b = fz["kStar"], fz["blockSize"]
    keys = [(u["doc"], u["target"], u["m"]) for u in units]
    if len(keys) != len(set(keys)):
        raise SystemExit("REFUSING: duplicate (document, target, m) keys in units-confirmation.json")
    if any(A.split_of(raw[u["doc"]]["docId"]) != "confirmation" for u in units):
        raise SystemExit("REFUSING: units-confirmation.json holds a non-confirmation document")
    for m in A.M_ALL:
        v = [u["ap"][f"KNN@{k}"] - u["ap"]["POP"] for u in units
             if u["m"] == m and u["ap"].get(f"KNN@{k}") is not None and u["ap"].get("POP") is not None]
        ref = cf["secondary"][str(m)]["C1"]
        if len(v) != ref.get("n", 0) or (v and abs(float(np.mean(v)) - ref["mean"]) > 1e-12):
            raise SystemExit(f"REFUSING: units-confirmation.json does not reproduce confirmation.json's C1 at m={m}")
        uq = [u["aux"]["uniqueByReveal"] for u in units if u["m"] == m and u["aux"].get("uniqueByReveal") is not None]
        ref_u = cf["secondary"][str(m)]["identifiability"]["uniqueByReveal"]
        if (ref_u is None) != (not uq) or (uq and abs(float(np.mean(uq)) - ref_u) > 1e-12):
            raise SystemExit(f"REFUSING: units-confirmation.json does not reproduce the uniqueness share at m={m}")
    if sz.get("split") != "confirmation" or sz.get("blockSize") != b or sz_summary.get("split") != "confirmation" or sz_summary.get("blockSize") != b:
        raise SystemExit("REFUSING: the structure file is not the confirmation split at b*")
    docs = sz["docs"]
    if any(A.split_of(r["docId"]) != "confirmation" for r in docs) or len({r["docId"] for r in docs}) != len(docs):
        raise SystemExit("REFUSING: the structure file holds non-confirmation or duplicate documents")
    rows = [r for r in docs if r.get("excessCurveball") is not None]
    if len(rows) != sz_summary["docsScored"] or len(docs) != sz_summary["docs"]:
        raise SystemExit("REFUSING: the structure file does not match its committed summary (document counts)")
    for nm in ("Curveball", "Span", "BlockSpan"):
        ex = [r["excess" + nm] for r in rows if r.get("excess" + nm) is not None]
        if abs(float(np.median(ex)) - sz_summary["byNull"][nm]["medianExcess"]) > 1e-12:
            raise SystemExit(f"REFUSING: the structure file does not match its committed summary ({nm})")


# ----------------------------------------------------------------------------- statistics
def interval(est, bs, extra=None):
    """Percentile interval over the finite resamples; bs stays aligned with its resample index."""
    ok = bs[np.isfinite(bs)]
    if est is None or len(ok) == 0:
        return {"n": 0}
    out = {"mean": float(est), "lo": float(np.percentile(ok, 2.5)), "hi": float(np.percentile(ok, 97.5)), "finiteResamples": int(len(ok))}
    out.update(extra or {})
    return out


def ratio_boot(num, den, idx):
    """sum(num)/sum(den) and its document-resample interval. The resample vector is returned
    UNFILTERED (NaN where a resample has no unit) so two vectors from the same idx can be differenced
    row by row."""
    dbs = den[idx].sum(axis=1)
    with np.errstate(invalid="ignore", divide="ignore"):
        bs = num[idx].sum(axis=1) / dbs
    est = float(num.sum() / den.sum()) if den.sum() else None
    return interval(est, bs), bs, dbs


def doc_sums(units, pos, m, f, fixed):
    """Per-document sums (and second sums, for paired ratios) and counts of f over the units of m."""
    s, s2, c = np.zeros(len(pos)), np.zeros(len(pos)), np.zeros(len(pos))
    for u in units:
        if u["m"] != m or u["doc"] not in pos or (fixed and u["runs"] < FIXED_RUNS):
            continue
        x = f(u)
        if x is None:
            continue
        j = pos[u["doc"]]
        if isinstance(x, tuple):
            s[j] += x[0]
            s2[j] += x[1]
        else:
            s[j] += x
        c[j] += 1
    return s, s2, c


def growth_sums(units, pos, f):
    """Within-reader growth f(m=5) - f(m=1) on the fixed cohort, over readers defined at BOTH ends."""
    v1, v5 = {}, {}
    for u in units:
        if u["doc"] not in pos or u["runs"] < FIXED_RUNS or u["m"] not in (1, 5):
            continue
        x = f(u)
        if x is not None:
            (v1 if u["m"] == 1 else v5)[(u["doc"], u["target"])] = x
    s, c = np.zeros(len(pos)), np.zeros(len(pos))
    both = [key for key in v1 if key in v5]
    for key in both:
        s[pos[key[0]]] += v5[key] - v1[key]
        c[pos[key[0]]] += 1
    return s, c, {"definedAtM1": len(v1), "definedAtM5": len(v5), "definedAtBoth": len(both)}


def twoway_contrast(units, top, bot, m, f, seed):
    """Top - bottom difference of unit means under a two-way (document x reader) pigeonhole bootstrap
    over both terciles jointly, so readers shared by the two terciles move together."""
    rows = []
    for u in units:
        if u["m"] != m:
            continue
        g = 1 if u["doc"] in top else (0 if u["doc"] in bot else None)
        x = f(u) if g is not None else None
        if x is not None:
            rows.append((x, u["doc"], u["reader"], g))
    if not rows:
        return {"n": 0}
    v = np.array([r[0] for r in rows], dtype=float)
    g = np.array([r[3] for r in rows])
    if not (g == 1).any() or not (g == 0).any():
        return {"n": 0}
    di = np.unique([r[1] for r in rows], return_inverse=True)[1]
    ri = np.unique([r[2] for r in rows], return_inverse=True)[1]
    nd, nr = di.max() + 1, ri.max() + 1
    rng = np.random.default_rng(seed)
    out = np.full(B, np.nan)
    for b in range(B):
        w = (np.bincount(rng.integers(0, nd, nd), minlength=nd)[di] * np.bincount(rng.integers(0, nr, nr), minlength=nr)[ri]).astype(float)
        w1, w0 = w[g == 1].sum(), w[g == 0].sum()
        if w1 > 0 and w0 > 0:
            out[b] = (w[g == 1] @ v[g == 1]) / w1 - (w[g == 0] @ v[g == 0]) / w0
    return interval(float(v[g == 1].mean() - v[g == 0].mean()), out, {"units": int(len(v)), "boot": "two-way (document x reader)"})


# ----------------------------------------------------------------------------- main
def main():
    fz = A.check_freeze()
    k = fz["kStar"]
    cf = json.load(open(os.path.join(A.RESULTS, "confirmation.json")))
    if cf.get("freezeSha256") != fz["sha256"]:
        raise SystemExit("REFUSING: confirmation.json was not produced under this freeze")
    raw = json.load(open(A.SOURCE))["docs"]
    units = json.load(open(os.path.join(A.DATA, "units-confirmation.json")))
    sz = json.load(open(os.path.join(A.DATA, "struct-z-confirmation.json")))
    sz_summary = json.load(open(os.path.join(A.RESULTS, "struct-z-confirmation-summary.json")))
    authenticate(fz, units, cf, sz, sz_summary, raw)
    units = [u for u in units if u["m"] in M]
    index_of = {d["docId"]: i for i, d in enumerate(raw)}
    unit_docs = {u["doc"] for u in units}
    mt = metric_fns(k)
    out = {"exploratory": True, "amendment": 2, "k": k, "blockSize": fz["blockSize"], "freezeSha256": fz["sha256"],
           "bootstrap": f"document cluster, {B} resamples (level contrasts also two-way document x reader)",
           "fixedCohortRuns": FIXED_RUNS, "inputsAuthenticated": True, "byStratifier": {}}
    for si, (key, label) in enumerate(STRATIFIERS):
        # every confirmation document with the statistic, before any unit is selected
        val = {index_of[r["docId"]]: r[key] for r in sz["docs"] if r.get(key) is not None}
        docs = sorted(val, key=lambda di: raw[di]["docId"])
        rk = L.midranks([val[di] for di in docs])  # ties share a rank, so a tie never straddles a cut
        N = len(docs)
        terc = [[di for di, r in zip(docs, rk) if min(2, int(3 * (r - 1) / N)) == t] for t in range(3)]
        res = {"label": label, "docs": N, "terciles": []}
        boots = []
        for t, tdocs in enumerate(terc):
            tdocs = sorted(tdocs, key=lambda di: (val[di], raw[di]["docId"]))
            pos = {di: j for j, di in enumerate(tdocs)}
            idx = np.random.default_rng(A.BOOT_SEED + 1000 * si + t).integers(0, len(tdocs), (B, len(tdocs)))
            marks = [raw[di]["readerMarks"] for di in tdocs]
            vals = [val[di] for di in tdocs]
            comp = {"docs": len(tdocs), "docsWithoutUnits": int(sum(1 for di in tdocs if di not in unit_docs)),
                    "statMin": float(min(vals)), "statMedian": float(np.median(vals)), "statMax": float(max(vals)),
                    "readersMedian": float(np.median([len(mm) for mm in marks])),
                    "sentencesMedian": float(np.median([raw[di]["nSent"] for di in tdocs])),
                    "runsPerReaderMedian": float(np.median([np.mean([len(L.runs_of(x)) for x in mm]) for mm in marks]))}
            per_m, tb = {}, {}
            for m in M:
                row = {}
                for name, f in mt.items():
                    s, s2, c = doc_sums(units, pos, m, f, fixed=False)
                    if name == "_pair":
                        r_, bs, dbs = ratio_boot(s, s2, idx)
                        r_["unitsBoth"] = int(c.sum())
                        r_["denominatorNonPositiveShare"] = float((dbs <= 0).mean())
                        row["capturedShare"], tb[("capturedShare", m)] = r_, bs
                        continue
                    row[name], tb[(name, m)], _ = ratio_boot(s, c, idx)
                    row[name]["units"] = int(c.sum())
                    row[name]["docsContributing"] = int((c > 0).sum())
                for name in ("C1", "recovery"):
                    s, _, c = doc_sums(units, pos, m, mt[name], fixed=True)
                    row[f"{name}_fixed"], tb[(f"{name}_fixed", m)], _ = ratio_boot(s, c, idx)
                    row[f"{name}_fixed"]["units"] = int(c.sum())
                og = row["oracleGain"]
                row["capturedShare"]["unstable"] = bool(og.get("mean") is None or og.get("lo", 0) <= 0
                                                        or row["capturedShare"]["denominatorNonPositiveShare"] > 0)
                per_m[str(m)] = row
            growth = {}
            for name in ("C1", "recovery"):
                s, c, counts = growth_sums(units, pos, mt[name])
                g, bs, _ = ratio_boot(s, c, idx)
                g.update(counts)
                growth[f"{name}_m5_minus_m1"] = g
                tb[(f"{name}_growth",)] = bs
            res["terciles"].append({"tercile": t + 1, "composition": comp, "byM": per_m, "growth": growth,
                                    "_docs": set(tdocs)})
            boots.append(tb)
        top, bot = res["terciles"][2], res["terciles"][0]
        con = {}
        for m in M:
            for name in LEVEL_CONTRASTS:
                a_, b_ = top["byM"][str(m)][name], bot["byM"][str(m)][name]
                if a_.get("mean") is None or b_.get("mean") is None:
                    con[f"{name} m={m}"] = {"n": 0}
                    continue
                con[f"{name} m={m}"] = interval(a_["mean"] - b_["mean"], boots[2][(name, m)] - boots[0][(name, m)])
                if name == "capturedShare":
                    con[f"{name} m={m}"]["unstable"] = bool(a_.get("unstable") or b_.get("unstable"))
            for j, name in enumerate(TWOWAY_CONTRASTS):
                con[f"{name} m={m} (two-way)"] = twoway_contrast(units, top["_docs"], bot["_docs"], m, mt[name],
                                                                 A.BOOT_SEED + 7000 + 100 * si + 10 * m + j)
        for name in ("C1", "recovery"):
            a_, b_ = top["growth"][f"{name}_m5_minus_m1"], bot["growth"][f"{name}_m5_minus_m1"]
            if a_.get("mean") is not None and b_.get("mean") is not None:
                con[f"{name} growth m5-m1"] = interval(a_["mean"] - b_["mean"], boots[2][(f"{name}_growth",)] - boots[0][(f"{name}_growth",)])
        res["topMinusBottom"] = con
        for tt in res["terciles"]:
            del tt["_docs"]
        out["byStratifier"][key] = res
    A.write_json(os.path.join(A.RESULTS, "exploratory-z-terciles.json"), out)
    fmt = lambda x: f"{x['mean']:+.4f} [{x['lo']:+.4f}, {x['hi']:+.4f}]" if x.get("mean") is not None and "lo" in x else "—"
    for key, res in out["byStratifier"].items():
        print(f"\n== {res['label']} ({res['docs']} documents)")
        for tt in res["terciles"]:
            c = tt["composition"]
            print(f" tercile {tt['tercile']}: {c['docs']} docs ({c['docsWithoutUnits']} without units), stat {c['statMin']:+.3f}..{c['statMax']:+.3f} "
                  f"(median {c['statMedian']:+.3f}), readers median {c['readersMedian']:.0f}, sentences median {c['sentencesMedian']:.0f}")
            for m in M:
                r = tt["byM"][str(m)]
                print(f"   m={m} C1 {fmt(r['C1'])}  recovery {fmt(r['recovery'])}  unique {fmt(r['uniqueByReveal'])}  "
                      f"captured {fmt(r['capturedShare'])}{' (unstable)' if r['capturedShare'].get('unstable') else ''}")
            for g, v in tt["growth"].items():
                print(f"   {g}: {fmt(v)} (readers defined at both ends {v.get('definedAtBoth')})")
        for name, v in res["topMinusBottom"].items():
            if v.get("mean") is not None:
                print(f" top - bottom {name}: {fmt(v)}{' (unstable)' if v.get('unstable') else ''}")


if __name__ == "__main__":
    main()


==> anc/followup23.py <==
#!/usr/bin/env python3
"""23_first-m-temporal — POST-RESULTS EXPLORATORY follow-ups (FOLLOWUP.md, committed before anything
here was computed). Frozen inputs (MANIFEST.json, verified) and frozen statistics (analyze23,
lib_fm, imported unchanged); m is extended to 20 by setting analyze23.M_ALL in this process only.
Prints and writes aggregates only.

  python3 followup23.py units   # data/units23-ext.json (m = 1..20); refuses unless m <= 8 equals units23.json
  python3 followup23.py run     # results/followup23.json
"""
import argparse
import json
import os

import numpy as np

import analyze23 as A

L = A.L
M_MAX = 20
B = 2000
SEED = A.SEED + 5000
MIN_N = 100
DENSE = 20
BINS = [(5, 7), (8, 11), (12, 19), (20, 39), (40, 10 ** 9)]
COHORT_M = [5, 10, 15, 20]
SCORERS = ("KNN", "UBCF", "REGPOP")
EXT = os.path.join(A.DATA, "units23-ext.json")


def mode_units(a):
    A.verify_manifest()
    A.M_ALL = list(range(1, M_MAX + 1))
    skips = {k: 0 for k in ("targetAllMarked", "unanchoredInReveal", "tieAtCut", "noPositives", "poolAllMarkedAtCut", "poolTooSmall")}
    units = []
    for pg in A.read_pages(A.INPUTS["data/temporal-marks.jsonl"]):
        if len(pg.get("readers") or []) < A.POOL_MIN + 1:
            continue
        u, _ = A.page_units(pg, skips)
        units += u
    key = lambda u: (u["page"], u["reader"], u["m"])
    frozen = {key(u): u["ap"] for u in json.load(open(os.path.join(A.DATA, "units23.json")))}
    mine = {key(u): u["ap"] for u in units if u["m"] <= 8}
    same = set(frozen) == set(mine) and all(frozen[k] == mine[k] for k in frozen)
    if not same:
        raise SystemExit("REFUSING: the rebuilt units with m <= 8 differ from the frozen units23.json")
    json.dump(units, open(EXT, "w"))
    print(json.dumps({"units": len(units), "byM": {m: sum(u["m"] == m for u in units) for m in range(1, M_MAX + 1)}, "matchesFrozenUpToM8": same}))


def est(units, m, x, y, keep, seed):
    v, d, r = A.rows(units, m, x, y, keep)
    if len(v) < MIN_N:
        return {"n": len(v), "note": f"fewer than {MIN_N} units: not estimated"}
    return A.summ(v, d, r, B, seed)


def mode_run(a):
    A.verify_manifest()
    units = json.load(open(EXT))
    s = SEED
    out = {"spec": "FOLLOWUP.md", "resamples": B, "minN": MIN_N, "F1": {}, "F2": {}, "F3": {}, "F4": {}, "means": {}}
    # F1 — dense pools
    dense = lambda u: u["pool"] >= DENSE
    for m in range(1, M_MAX + 1):
        for x in SCORERS:
            s += 1
            out["F1"][f"pool>={DENSE} {x}-POP m={m}"] = est(units, m, x, "POP", dense, s)
    for lo, hi in BINS:
        lab = f"{lo}-{hi}" if hi < 10 ** 9 else f"{lo}+"
        for x in SCORERS:
            s += 1
            out["F1"][f"pool {lab} {x}-POP m=1"] = est(units, 1, x, "POP", lambda u, lo=lo, hi=hi: lo <= u["pool"] <= hi, s)
    rws = []
    for u in units:
        if u["m"] == 1:
            dd = A.diff(u, "KNN", "POP")
            if dd is not None:
                rws.append((dd, [np.log(u["pool"]), np.log(u["n"])], u["page"], u["reader"]))
    s += 1
    if len(rws) >= MIN_N:  # the FOLLOWUP.md minimum applies to the slope too (A.slope alone admits 30)
        sl = A.slope(rws, B, s)
        sl["model"] = "KNN - POP at m = 1 ~ log(pool)(std) + log(sentences)(std); two-way bootstrap; slope of log(pool) per SD"
    else:
        sl = {"n": len(rws), "note": f"fewer than {MIN_N} units: not estimated"}
    out["F1"]["slope of KNN-POP on log pool, m=1"] = sl
    # F2 — position
    for m in range(1, M_MAX + 1):
        s += 1
        out["F2"][f"REGPOP-POP m={m}"] = est(units, m, "REGPOP", "POP", None, s)
    # F3 — long m
    for m in range(9, M_MAX + 1):
        for x, y in (("KNN", "POP"), ("UBCF", "POP"), ("KNN", "RAND")):
            s += 1
            out["F3"][f"{x}-{y} m={m}"] = est(units, m, x, y, None, s)
    for m in range(1, M_MAX + 1):
        us = [u for u in units if u["m"] == m]
        if len(us) >= MIN_N:
            row = {k: float(np.mean([u["ap"][k] for u in us if u["ap"].get(k) is not None])) for k in ("POP", "REGPOP", "KNN", "UBCF", "RAND")}
            row.update({"floor": float(np.mean([u["floor"] for u in us])), "units": len(us)})
            out["means"][f"m={m}"] = row
    # F4 — within reader
    by = {}
    for u in units:
        by.setdefault((u["page"], u["reader"]), {})[u["m"]] = u
    for M in COHORT_M:
        cohort = [k for k, ms in by.items() if all(m in ms for m in range(1, M + 1))]
        res = {"targets": len(cohort)}
        if len(cohort) < MIN_N:
            res["note"] = f"fewer than {MIN_N} targets: not estimated"
            out["F4"][f"M={M}"] = res
            continue
        for x in SCORERS:
            d1, dM, delta, pg, rd = [], [], [], [], []
            for k in cohort:
                a1, aM = A.diff(by[k][1], x, "POP"), A.diff(by[k][M], x, "POP")
                if a1 is None or aM is None:
                    continue
                d1.append(a1)
                dM.append(aM)
                delta.append(aM - a1)
                pg.append(k[0])
                rd.append(k[1])
            for lab, v in ((f"{x}-POP at m=1", d1), (f"{x}-POP at m={M}", dM), (f"change {x}-POP m=1 to m={M}", delta)):
                s += 1
                res[lab] = A.summ(v, pg, rd, B, s) if len(v) >= MIN_N else {"n": len(v), "note": "not estimated"}
        out["F4"][f"M={M}"] = res
    os.makedirs(A.RESULTS, exist_ok=True)
    json.dump(out, open(os.path.join(A.RESULTS, "followup23.json"), "w"), indent=1)
    print(json.dumps({"F1": len(out["F1"]), "F2": len(out["F2"]), "F3": len(out["F3"]), "F4": {k: v.get("targets") for k, v in out["F4"].items()}}))


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("mode", choices=["units", "run"])
    a = ap.parse_args()
    {"units": mode_units, "run": mode_run}[a.mode](a)


==> anc/gate.py <==
#!/usr/bin/env python3
"""22_structure-gate — the registered analysis (PREREG §5–§6). Refuses unless MANIFEST.json matches.

  python3 gate.py

Reads study 21's per-unit files, data/loo.json (run_loo.py) and study 21's in-sample structure file
(for S6); writes results/gate.json; prints aggregates only.
"""
import json
import os

import numpy as np

import common as C
import lib_fm as L  # study 21's frozen statistics (two-way bootstrap, mid-ranks)

SEED = 20261004
B_PRIMARY = 10000
B_SECONDARY = 2000
TWIN = 0.8


def c1(u):
    a, b = u["ap"].get("KNN@3"), u["ap"].get("POP")
    return None if a is None or b is None else a - b


def ubcf(u):
    a, b = u["ap"].get("UBCF"), u["ap"].get("POP")
    return None if a is None or b is None else a - b


def iv(v, d, r, B, seed):
    """Unit mean with a two-way (document x reader) percentile interval."""
    if len(v) == 0:
        return {"n": 0}
    v = np.asarray(v, dtype=float)
    bs = L.twoway_bootstrap(v, np.asarray(d), np.asarray(r), B, seed)
    return {"mean": float(v.mean()), "lo": float(np.percentile(bs, 2.5)), "hi": float(np.percentile(bs, 97.5)),
            "n": int(len(v)), "docs": int(len(set(d))), "readers": int(len(set(r)))}


def contrast(top, bot, B, seed):
    """mean(top) - mean(bottom); documents and readers of BOTH groups resampled jointly."""
    if not top[0] or not bot[0]:
        return {"n": 0}
    v = np.array(top[0] + bot[0], dtype=float)
    g = np.array([1] * len(top[0]) + [0] * len(bot[0]))
    di = np.unique(top[1] + bot[1], return_inverse=True)[1]
    ri = np.unique(top[2] + bot[2], return_inverse=True)[1]
    nd, nr = di.max() + 1, ri.max() + 1
    rng = np.random.default_rng(seed)
    out = np.full(B, np.nan)
    for b in range(B):
        w = (np.bincount(rng.integers(0, nd, nd), minlength=nd)[di] * np.bincount(rng.integers(0, nr, nr), minlength=nr)[ri]).astype(float)
        w1, w0 = w[g == 1].sum(), w[g == 0].sum()
        if w1 > 0 and w0 > 0:
            out[b] = (w[g == 1] @ v[g == 1]) / w1 - (w[g == 0] @ v[g == 0]) / w0
    ok = out[np.isfinite(out)]
    est = float(np.mean(top[0]) - np.mean(bot[0]))
    res = {"mean": est, "lo": float(np.percentile(ok, 2.5)), "hi": float(np.percentile(ok, 97.5)), "nTop": len(top[0]), "nBottom": len(bot[0]),
           "resamples": int(len(ok))}
    res["status"] = "positive" if res["lo"] > 0 else ("negative" if res["hi"] < 0 else "unresolved")
    return res


def slope(rows, B, seed):
    """WLS of y on standardised [exposure, covariates]; slope of the exposure per SD with a two-way
    bootstrap (weights = document draws x reader draws)."""
    if len(rows) < 30:
        return {"n": len(rows), "note": "fewer than 30 units"}
    y = np.array([r[0] for r in rows], dtype=float)
    X = np.array([r[1] for r in rows], dtype=float)
    X = (X - X.mean(axis=0)) / np.where(X.std(axis=0) > 0, X.std(axis=0), 1.0)
    D = np.c_[np.ones(len(y)), X]
    di = np.unique([r[2] for r in rows], return_inverse=True)[1]
    ri = np.unique([r[3] for r in rows], return_inverse=True)[1]
    nd, nr = di.max() + 1, ri.max() + 1

    def fit(w):
        sw = np.sqrt(w)
        beta, *_ = np.linalg.lstsq(D * sw[:, None], y * sw, rcond=None)
        return float(beta[1])

    est = fit(np.ones(len(y)))
    rng = np.random.default_rng(seed)
    bs = []
    for _ in range(B):
        w = (np.bincount(rng.integers(0, nd, nd), minlength=nd)[di] * np.bincount(rng.integers(0, nr, nr), minlength=nr)[ri]).astype(float)
        if w.sum() > 0 and np.count_nonzero(w) > D.shape[1]:
            bs.append(fit(w))
    bs = np.array(bs)
    return {"n": int(len(y)), "slopePerSD": est, "lo": float(np.percentile(bs, 2.5)), "hi": float(np.percentile(bs, 97.5)),
            "model": "C1 ~ exposure(std) + log co-readers + log sentences + log target runs + co-readers' mean run length; two-way bootstrap"}


def tercile_of(keys, vals):
    """Mid-rank terciles (ties share a tercile) over keys sorted for determinism."""
    order = sorted(range(len(keys)), key=lambda i: keys[i])
    ks = [keys[i] for i in order]
    rk = L.midranks([vals[i] for i in order])
    N = len(ks)
    return {k: min(2, int(3 * (r - 1) / N)) for k, r in zip(ks, rk)}


def rows_for(units, keyf, m, f, terc, t, extra=None):
    v, d, r = [], [], []
    for u in units:
        if u["m"] != m or terc.get(keyf(u)) != t or (extra and not extra(u)):
            continue
        x = f(u)
        if x is not None:
            v.append(x)
            d.append(u["doc"])
            r.append(u["reader"])
    return v, d, r


def main():
    C.verify_manifest()
    raw, idx = C.load_raw()
    drop, ngroups = C.redundant_doc_indices(raw, idx)
    loo = {(t["docId"], t["reader"]): t for t in json.load(open(os.path.join(C.DATA, "loo.json")))["targets"]}
    units = [u for u in C.load_units() if u["doc"] not in drop]
    key = lambda u: (raw[u["doc"]]["docId"], u["reader"])
    G = lambda u: (loo.get(key(u)) or {}).get("zCurveball")
    # eligible targets: an m = 1 unit with C1 and G defined (PREREG §5)
    elig = {key(u): G(u) for u in units if u["m"] == 1 and c1(u) is not None and G(u) is not None}
    keys = list(elig)
    terc = tercile_of(keys, [elig[k] for k in keys])
    out = {"dropped": {"documents": len(drop), "groups": ngroups}, "eligibleTargets": len(keys), "terciles": []}
    for t in range(3):
        ks = [k for k in keys if terc[k] == t]
        z = [elig[k] for k in ks]
        pools = [loo[k].get("nPool") for k in ks if loo[k].get("nPool") is not None]
        sents = [raw[idx[k[0]]]["nSent"] for k in ks]
        out["terciles"].append({"tercile": t + 1, "targets": len(ks), "looZmin": float(min(z)), "looZmedian": float(np.median(z)), "looZmax": float(max(z)),
                                "coReadersMedian": float(np.median(pools)), "sentencesMedian": float(np.median(sents)),
                                "explorationShare": float(np.mean([C.A21.split_of(k[0]) == "exploration" for k in ks]))})
    top = lambda m, f=c1, extra=None: rows_for(units, key, m, f, terc, 2, extra)
    bot = lambda m, f=c1, extra=None: rows_for(units, key, m, f, terc, 0, extra)
    # P1
    out["P1"] = contrast(top(1), bot(1), B_PRIMARY, SEED)
    # S1: per-tercile C1, m = 1..5
    out["S1"] = {f"tercile {t + 1} m={m}": iv(*rows_for(units, key, m, c1, terc, t), B_SECONDARY, SEED + 100 + 10 * t + m) for t in range(3) for m in range(1, 6)}
    # S2: P1 by split
    out["S2"] = {sp: contrast(top(1, extra=lambda u, sp=sp: u["split"] == sp), bot(1, extra=lambda u, sp=sp: u["split"] == sp), B_SECONDARY, SEED + 200 + j)
                 for j, sp in enumerate(("exploration", "confirmation"))}
    # S3 / S4: unit-level regression on the LOO raw excess
    for name, col, s in (("S3", "excessCurveball", 300), ("S4", "excessBlockSpan", 400)):
        rows = []
        for u in units:
            if u["m"] != 1 or key(u) not in terc:
                continue
            row = loo[key(u)]
            if row.get(col) is None or row.get("nPool") is None or row.get("meanRunLen") is None:
                continue
            rows.append((c1(u), [row[col], np.log(row["nPool"]), np.log(raw[u["doc"]]["nSent"]), np.log(u["runs"]), row["meanRunLen"]], u["doc"], u["reader"]))
        out[name] = slope(rows, B_SECONDARY, SEED + s)
    # S5: near-duplicate targets excluded (terciles unchanged)
    nodup = lambda u: u["twinMaxCos"] < TWIN
    out["S5"] = contrast(top(1, extra=nodup), bot(1, extra=nodup), B_SECONDARY, SEED + 500)
    # S6: in-sample vs LOO terciles on the same confirmation units
    sz = {r["docId"]: r.get("zCurveball") for r in json.load(open(os.path.join(C.S21_DATA, "struct-z-confirmation.json")))["docs"]}
    conf = {k: v for k, v in elig.items() if C.A21.split_of(k[0]) == "confirmation" and sz.get(k[0]) is not None}
    ck = list(conf)
    t_in = tercile_of(ck, [sz[k[0]] for k in ck])
    t_loo = tercile_of(ck, [conf[k] for k in ck])
    cu = [u for u in units if u["split"] == "confirmation"]
    out["S6"] = {
        "targets": len(ck),
        "inSample": contrast(rows_for(cu, key, 1, c1, t_in, 2), rows_for(cu, key, 1, c1, t_in, 0), B_SECONDARY, SEED + 601),
        "leaveTargetOut": contrast(rows_for(cu, key, 1, c1, t_loo, 2), rows_for(cu, key, 1, c1, t_loo, 0), B_SECONDARY, SEED + 602),
        "spearmanInSampleVsLoo": float(np.corrcoef(L.midranks([sz[k[0]] for k in ck]), L.midranks([conf[k] for k in ck]))[0, 1]),
    }
    # S7: UBCF - POP by LOO tercile
    out["S7"] = {}
    for m in (1, 5):
        for t in range(3):
            out["S7"][f"tercile {t + 1} m={m}"] = iv(*rows_for(units, key, m, ubcf, terc, t), B_SECONDARY, SEED + 700 + 10 * t + m)
        out["S7"][f"top - bottom m={m}"] = contrast(top(m, ubcf), bot(m, ubcf), B_SECONDARY, SEED + 790 + m)
    # S8: P1 at m = 3 and 5
    out["S8"] = {f"m={m}": contrast(top(m), bot(m), B_SECONDARY, SEED + 800 + m) for m in (3, 5)}
    C.write_json(os.path.join(C.RESULTS, "gate.json"), out)
    fmt = lambda x: f"{x['mean']:+.4f} [{x['lo']:+.4f}, {x['hi']:+.4f}]" if x.get("mean") is not None else "—"
    print(f"dropped {len(drop)} redundant documents in {ngroups} groups; eligible targets {len(keys)}")
    for tt in out["terciles"]:
        print(f" tercile {tt['tercile']}: {tt['targets']} targets, LOO z {tt['looZmin']:+.2f}..{tt['looZmax']:+.2f} (median {tt['looZmedian']:+.2f}), "
              f"co-readers median {tt['coReadersMedian']:.0f}, sentences median {tt['sentencesMedian']:.0f}")
    print(f"P1 (top - bottom C1 at m=1): {fmt(out['P1'])} -> {out['P1'].get('status')}")
    for k, v in out["S1"].items():
        print(f" S1 {k}: {fmt(v)}")
    for k, v in out["S2"].items():
        print(f" S2 {k}: {fmt(v)}")
    for k in ("S3", "S4"):
        v = out[k]
        print(f" {k} slope/SD: {v.get('slopePerSD', float('nan')):+.4f} [{v.get('lo', float('nan')):+.4f}, {v.get('hi', float('nan')):+.4f}] n={v.get('n')}")
    print(f" S5 (near-duplicates excluded): {fmt(out['S5'])}")
    print(f" S6 in-sample {fmt(out['S6']['inSample'])} vs LOO {fmt(out['S6']['leaveTargetOut'])}; Spearman {out['S6']['spearmanInSampleVsLoo']:+.3f} over {out['S6']['targets']} targets")
    for k, v in out["S7"].items():
        print(f" S7 {k}: {fmt(v)}")
    for k, v in out["S8"].items():
        print(f" S8 {k}: {fmt(v)}")


if __name__ == "__main__":
    main()


==> anc/inspect_tally.py <==
#!/usr/bin/env python3
"""23_first-m-temporal — the tally of the record inspection (CONFIRM.md, H).

Reads the answers the person exported from data/inspect/run/inspection.html (a JSON file with, per sampled unit, the
answers and the unit's `meta`: no highlight text, no time, no URL) and the run's manifest, and writes aggregates only:
results/inspect23.json and results/REPORT-inspect.md. It never opens inspection.html.

Per unit (CONFIRM.md): it FAILS if either highlight is wrong, or the person's reading of below and above disagrees
with the anchors, or the extraction did not order the two highlights as their recorded times do, or the merged URLs do
not show the same article; it is AMBIGUOUS if it does not fail and at least one highlight is ambiguous; CORRECT
otherwise. A stratum passes if at most one in ten of its sampled units fail (5 of 50). INSPECT.md says how the cases
CONFIRM.md does not spell out are counted: a highlight whose text runs on into a sentence that is not marked is
wrong (and noted as "anchor short"); "cannot tell" where the next highlight lies is an answer only when a highlight
is wrong; URLs that could not be checked are reported and are not failures. A stratum with no sampled unit is not
assessed, and an inspection with no unit is not a passed one.

  python3 inspect_tally.py <inspection-judgments-RUNID.json>
  python3 inspect_tally.py --check      # READ-ONLY: every decimal and every interval of INSPECT-RESULTS.md is in the report
  python3 inspect_tally.py --selftest
"""
import glob
import hashlib
import json
import math
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
STRATA = ("A", "B", "C")
STRATUM_NAME = {"A": "one sentence, by containment", "B": "two or more sentences, at least one by containment", "C": "by token overlap only"}
H_VALUES = ("correct", "ambiguous", "wrong")
REL_VALUES = ("below", "above", "overlapping", "cannot-tell")
ORDER_VALUES = ("yes", "no")
URL_VALUES = ("same", "different", "cannot-tell")


def wilson(k, n, z=1.959963984540054):
    if n == 0:
        return None
    p = k / n
    d = 1 + z * z / n
    c = (p + z * z / (2 * n)) / d
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / d
    return [max(0.0, c - h), min(1.0, c + h)]


def meta_sha(units):
    """inspect_view.mjs's unitMetaSha256: JSON.stringify of the units' meta, in the order shown."""
    return hashlib.sha256(json.dumps([u["meta"] for u in units], separators=(",", ":"), ensure_ascii=False).encode("utf-8")).hexdigest()


def classify(u):
    m = u["meta"]
    reasons = {"a highlight is wrong": u["h1"] == "wrong" or u["h2"] == "wrong",
               "below/above disagrees with the anchors": u["rel"] in ("below", "above", "overlapping") and u["rel"] != m["relAnchors"],
               "order not that of the recorded times": u["order"] == "no",
               "merged URLs are not one article": u["urls"] == "different"}
    fails = any(reasons.values())
    outcome = "failing" if fails else ("ambiguous" if "ambiguous" in (u["h1"], u["h2"]) else "correct")
    return outcome, reasons


def validate(j):
    problems = []
    if j.get("kind") != "inspection-judgments":
        problems.append("not an export of the inspection file")
    if not j.get("units"):
        problems.append("the export holds no unit")
    for u in j.get("units", []):
        m = u["meta"]
        ok = u.get("h1") in H_VALUES and u.get("h2") in H_VALUES and u.get("rel") in REL_VALUES and u.get("order") in ORDER_VALUES
        ok = ok and (u.get("urls") in URL_VALUES if m["nUrls"] > 1 else u.get("urls") == "single")
        if not ok:
            problems.append(f"unit {m['seq']} is not fully answered")
            continue
        wrong = "wrong" in (u["h1"], u["h2"])
        if u["rel"] == "cannot-tell" and not wrong:      # INSPECT.md, choice 5: only when a highlight's text is not at its marks
            problems.append(f"unit {m['seq']}: 'cannot tell' where the next highlight lies, with no highlight judged wrong")
        for k, hk in (("h1Short", "h1"), ("h2Short", "h2")):
            if not isinstance(u.get(k), bool) or (u[k] and u[hk] != "wrong"):
                problems.append(f"unit {m['seq']}: the 'anchor short' note must be true or false, and true only on a highlight judged wrong")
    return problems


def only_short(u):
    """A failing unit whose only fault is that an anchor stops short of the highlight's text: every highlight judged wrong
    carries the note, and no other reason for failing holds."""
    _outcome, reasons = classify(u)
    others = any(v for k, v in reasons.items() if k != "a highlight is wrong")
    return reasons["a highlight is wrong"] and not others and all(u[k] for k, hk in (("h1Short", "h1"), ("h2Short", "h2")) if u[hk] == "wrong")


def tally(j, manifest):
    units = j["units"]
    res = {"spec": "CONFIRM.md, H (implementation record: INSPECT.md)", "runId": j["runId"], "exportedUtc": j["exportedUtc"],
           "extraction": {k: manifest[k] for k in ("gitHead", "groups", "pagesWritten", "unitsAtM1", "confirmationCohortExcluded", "unitsForInspection", "strata", "shortfall", "sampled",
                                                   "sampledByAnchorRelation", "sampledWithSeveralUrls", "sampledByStratumAndNextRule", "parityWithBuildPageRecord", "errors")},
           "strata": {}, "all": {}}
    def block(us):
        n = len(us)
        out = {"sampled": n, "correct": 0, "ambiguous": 0, "failing": 0, "reasons": {}, "undetermined": {}, "failingOnlyBecauseAnAnchorIsShort": 0}
        for u in us:
            outcome, reasons = classify(u)
            out[outcome] += 1
            for k, v in reasons.items():
                out["reasons"][k] = out["reasons"].get(k, 0) + int(v)
        out["undetermined"] = {"below/above: cannot tell (a highlight's text is not in the page; the unit fails)": sum(1 for u in us if u["rel"] == "cannot-tell"),
                               "merged URLs: could not be checked (not counted as a failure)": sum(1 for u in us if u["urls"] == "cannot-tell")}
        out["failingOnlyBecauseAnAnchorIsShort"] = sum(1 for u in us if only_short(u))
        out["highlights"] = {v: sum((u["h1"] == v) + (u["h2"] == v) for u in us) for v in H_VALUES}
        out["failingShare"] = out["failing"] / n if n else None
        out["failingShareWilson95"] = wilson(out["failing"], n)
        out["passes"] = (out["failing"] * 10 <= n) if n else None      # at most one in ten: 5 of 50; no sampled unit: not assessed
        # CONFIRM.md's own definition of a wrong highlight (its text elsewhere on the page, or not in it): a highlight
        # whose anchor only stops short is not wrong by it. INSPECT.md, choice 4, went further and counted it as wrong.
        out["failingBySpecification"] = out["failing"] - out["failingOnlyBecauseAnAnchorIsShort"]
        out["failingBySpecificationShare"] = out["failingBySpecification"] / n if n else None
        out["failingBySpecificationWilson95"] = wilson(out["failingBySpecification"], n)
        out["passesBySpecification"] = (out["failingBySpecification"] * 10 <= n) if n else None
        return out
    for s in STRATA:
        res["strata"][s] = {"name": STRATUM_NAME[s], **block([u for u in units if u["meta"]["stratum"] == s])}
    res["all"] = block(units)
    res["all"].pop("passes")
    res["all"].pop("passesBySpecification")
    assessed = [s for s in STRATA if res["strata"][s]["sampled"]]
    res["strataNotAssessed"] = [s for s in STRATA if not res["strata"][s]["sampled"]]
    res["everyAssessedStratumPasses"] = all(res["strata"][s]["passes"] for s in assessed) if assessed else None   # None: nothing was inspected
    res["everyAssessedStratumPassesBySpecification"] = all(res["strata"][s]["passesBySpecification"] for s in assessed) if assessed else None
    return res


def describe(units, manifest):
    """Breakdowns written AFTER the tally above had been seen (2026-10-06): descriptive, with no reading fixed in advance.
    They say what kind of fault was found, which highlight had it, and what a share weighted by stratum size would be."""
    anchored = lambda rules: "token overlap involved" if "j" in rules else ("one sentence, by containment" if len(rules) == 1 else "several sentences, by containment")
    hl = []   # one row per highlight: (which, judgment, note, how it anchored, stratum)
    for u in units:
        m = u["meta"]
        hl.append(("first", u["h1"], bool(u["h1Short"]), anchored(m["firstRules"]), m["stratum"]))
        hl.append(("next", u["h2"], bool(u["h2Short"]), anchored(m["nextRules"]), m["stratum"]))
    count = lambda keep: sum(1 for r in hl if keep(r))
    misplaced_units = sum(1 for u in units if (u["h1"] == "wrong" and not u["h1Short"]) or (u["h2"] == "wrong" and not u["h2Short"]))
    n_units = {s: manifest["strata"][s]["units"] for s in STRATA}
    total = sum(n_units.values())
    def weighted(pred):   # the share of units with `pred`, each stratum's sample share weighted by the stratum's size
        acc = 0.0
        for s in STRATA:
            us = [u for u in units if u["meta"]["stratum"] == s]
            acc += n_units[s] * (sum(1 for u in us if pred(u)) / len(us)) if us else 0.0
        return acc / total
    rel = {}
    for u in units:
        if u["rel"] != u["meta"]["relAnchors"]:
            k = f"stratum {u['meta']['stratum']}: anchors {u['meta']['relAnchors']}, person {u['rel']}; highlights {u['h1']} and {u['h2']}"
            rel[k] = rel.get(k, 0) + 1
    by_rule = {}
    for which in ("first", "next"):
        for kind in ("one sentence, by containment", "several sentences, by containment", "token overlap involved"):
            rows = [r for r in hl if r[0] == which and r[3] == kind]
            by_rule[f"{which} highlight, {kind}"] = {"highlights": len(rows), "anchor stops short": sum(1 for r in rows if r[1] == "wrong" and r[2]), "at another place or with a spurious mark": sum(1 for r in rows if r[1] == "wrong" and not r[2]), "ambiguous": sum(1 for r in rows if r[1] == "ambiguous")}
    half = len(units) // 2
    order = sorted(units, key=lambda u: u["meta"]["seq"])
    return {"highlights": len(hl),
            "highlightsWhoseAnchorStopsShortAndNothingElse": count(lambda r: r[1] == "wrong" and r[2]),
            "highlightsWrongInAnotherWay": count(lambda r: r[1] == "wrong" and not r[2]),
            "highlightsAmbiguous": count(lambda r: r[1] == "ambiguous"),
            "shortByWhich": {w: count(lambda r, w=w: r[0] == w and r[1] == "wrong" and r[2]) for w in ("first", "next")},
            "highlightsAnchoredWithTokenOverlap": count(lambda r: r[3] == "token overlap involved"),
            "unitsWithAHighlightWrongInAnotherWay": misplaced_units, "unitsWithAHighlightWrongInAnotherWayWilson95": wilson(misplaced_units, len(units)),
            "byHowTheHighlightAnchored": by_rule,
            "belowAboveDisagreements": rel,
            "failingByHalfOfTheOrderShown": {"first half": sum(1 for u in order[:half] if classify(u)[0] == "failing"), "second half": sum(1 for u in order[half:] if classify(u)[0] == "failing"), "units per half": half},
            "weightedByStratumSize": {"units failing": weighted(lambda u: classify(u)[0] == "failing"),
                                      "units whose first highlight's anchor stops short": weighted(lambda u: u["h1"] == "wrong"),
                                      "units whose next highlight's anchor stops short": weighted(lambda u: u["h2"] == "wrong"),
                                      "units failing for another reason than a short anchor": weighted(lambda u: classify(u)[0] == "failing" and not only_short(u))}}


def render(res):
    e = res["extraction"]
    ci = lambda b: "n/a" if b["failingShareWilson95"] is None else f"{b['failingShare']:.3f} [{b['failingShareWilson95'][0]:.3f}, {b['failingShareWilson95'][1]:.3f}]"
    o = ["# The record inspection — generated report (`inspect_tally.py`)", "",
         "Specified in `CONFIRM.md` (H); how it was carried out is in `INSPECT.md`. A person compared, for each sampled unit, the text of",
         "two highlights with the sentences the extraction anchored them to. Counts only: no highlight text is in this file.", "",
         f"Extraction: {e['groups']} page groups, {e['unitsAtM1']} units at *m* = 1, of which {e['confirmationCohortExcluded']} in the confirmation cohort were left out",
         f"and {e['unitsForInspection']} could be sampled. Sampled: {e['sampled']}. Answers exported {res['exportedUtc']}.", "",
         "| stratum (how the first highlight anchored) | units | sampled | failing by the specification's definition (Wilson 95%) | passes (at most one in ten) | failing when an anchor that stops short also counts (Wilson 95%) |",
         "|---|---|---|---|---|---|"]
    cs = lambda b: "n/a" if b["failingBySpecificationWilson95"] is None else f"{b['failingBySpecification']}, {b['failingBySpecificationShare']:.3f} [{b['failingBySpecificationWilson95'][0]:.3f}, {b['failingBySpecificationWilson95'][1]:.3f}]"
    for s in STRATA:
        b = res["strata"][s]
        o.append(f"| {s}: {b['name']} | {e['strata'][s]['units']} | {b['sampled']} | {cs(b)} | "
                 f"{'n/a' if b['passesBySpecification'] is None else 'yes' if b['passesBySpecification'] else 'NO'} | {b['failing']}, {ci(b)} |")
    a = res["all"]
    o += [f"| all | {e['unitsForInspection']} | {a['sampled']} | {cs(a)} | | {a['failing']}, {ci(a)} |", "",
          "The specification (`CONFIRM.md`, H) calls a highlight wrong when its text is elsewhere on the page or not in the page's text. `INSPECT.md`",
          "(choice 4) also counted as wrong a highlight whose text is at its anchor and runs on into a sentence that is not anchored; the person noted",
          "those, so both counts exist. " + ("Every assessed stratum passes by the specification's definition: " + ("yes" if res["everyAssessedStratumPassesBySpecification"] else "NO") + "; with short anchors counted as wrong: " + ("yes" if res["everyAssessedStratumPasses"] else "NO") + "." if res["everyAssessedStratumPasses"] is not None else "Nothing was inspected.")
          + (f" Not assessed (no sampled unit): {', '.join(res['strataNotAssessed'])}." if res["strataNotAssessed"] else ""), "",
          f"Units correct: {a['correct']}; ambiguous: {a['ambiguous']}; failing only because an anchor stops short: {a['failingOnlyBecauseAnAnchorIsShort']}; failing for another reason: {a['failingBySpecification']}.", "",
          "Reasons for failing (a unit can have several):", "",
          "| reason | " + " | ".join(STRATA) + " | all |", "|---|" + "---|" * (len(STRATA) + 1)]
    for k in a["reasons"]:
        o.append(f"| {k} | " + " | ".join(str(res["strata"][s]["reasons"].get(k, 0)) for s in STRATA) + f" | {a['reasons'][k]} |")
    o += ["", "Reported and not counted as failures:", "",
          "| | " + " | ".join(STRATA) + " | all |", "|---|" + "---|" * (len(STRATA) + 1)]
    for k in a["undetermined"]:
        o.append(f"| {k} | " + " | ".join(str(res["strata"][s]["undetermined"][k]) for s in STRATA) + f" | {a['undetermined'][k]} |")
    o += ["", "Of the failing units, those whose only fault is an anchor that stops short of the highlight's text (the text is at the marked",
          "sentences and runs on into one that is not marked): " + ", ".join(f"{s} {res['strata'][s]['failingOnlyBecauseAnAnchorIsShort']}" for s in STRATA) + f"; all {a['failingOnlyBecauseAnAnchorIsShort']}."]
    o += ["", "Highlights (two per unit): " + ", ".join(f"{v} {a['highlights'][v]}" for v in H_VALUES) + ".",
          f"Sampled units by how the anchors lie: {json.dumps(e['sampledByAnchorRelation'], sort_keys=True)}; with several merged URLs: {e['sampledWithSeveralUrls']}."]
    d = res.get("addedAfterTheResults")
    if d:
        w = d["weightedByStratumSize"]
        ci = d["unitsWithAHighlightWrongInAnotherWayWilson95"]
        o += ["", "## Breakdowns added after the tally above had been seen (descriptive; no reading was fixed in advance)", "",
              f"Of the {d['highlights']} highlights, {d['highlightsWhoseAnchorStopsShortAndNothingElse']} were judged wrong with the note that the only fault is an anchor that stops short",
              f"({d['shortByWhich']['first']} first highlights, {d['shortByWhich']['next']} next highlights), {d['highlightsWrongInAnotherWay']} were judged wrong in another way (the text at another place, or a marked sentence",
              f"that holds none of it), and {d['highlightsAmbiguous']} ambiguous. Units with a highlight wrong in another way: {d['unitsWithAHighlightWrongInAnotherWay']} of {a['sampled']}"
              f" (Wilson 95% [{ci[0]:.3f}, {ci[1]:.3f}]).", "",
              "| how the highlight anchored | highlights | anchor stops short | wrong in another way | ambiguous |", "|---|---|---|---|---|"]
        for k, v in d["byHowTheHighlightAnchored"].items():
            o.append(f"| {k} | {v['highlights']} | {v['anchor stops short']} | {v['at another place or with a spurious mark']} | {v['ambiguous']} |")
        o += ["", "Where the person's reading of below and above differs from the anchors: " + ("; ".join(f"{k} ({v})" for k, v in d["belowAboveDisagreements"].items()) or "nowhere") + ".",
              f"Failing units in the first and in the second half of the order shown ({d['failingByHalfOfTheOrderShown']['units per half']} units each): "
              f"{d['failingByHalfOfTheOrderShown']['first half']} and {d['failingByHalfOfTheOrderShown']['second half']}.", "",
              "Shares of units, each stratum's sample weighted by the stratum's size (the strata are defined by the first highlight):",
              f"failing {w['units failing']:.3f}; first highlight's anchor stops short {w['units whose first highlight' + chr(39) + 's anchor stops short']:.3f}; "
              f"next highlight's anchor stops short {w['units whose next highlight' + chr(39) + 's anchor stops short']:.3f}; failing for another reason than a short anchor "
              f"{w['units failing for another reason than a short anchor']:.3f}."]
    return "\n".join(o) + "\n"


def selftest():
    def mk(seq, s, anchors, n_urls, **a):
        base = {"h1": "correct", "h2": "correct", "rel": anchors, "order": "yes", "urls": "same" if n_urls > 1 else "single", "h1Short": False, "h2Short": False}
        return {"meta": {"seq": seq, "stratum": s, "relAnchors": anchors, "nUrls": n_urls, "nSent": 40, "firstRules": "c", "nextRules": "c", "nextPos": 2}, **{**base, **a}}
    units = [mk(1, "A", "below", 1), mk(2, "A", "below", 2, h2="ambiguous"), mk(3, "A", "below", 1, h1="wrong", rel="cannot-tell"), mk(4, "B", "above", 1, rel="below"),
             mk(5, "B", "overlapping", 3, urls="different"), mk(6, "C", "below", 1, order="no"), mk(7, "C", "below", 2, urls="cannot-tell"),
             mk(8, "C", "below", 1, h2="wrong", h2Short=True), mk(9, "C", "below", 1, h1="wrong", h1Short=True, order="no")]
    j = {"kind": "inspection-judgments", "runId": "t", "exportedUtc": "2026-10-06T00:00:00.000Z", "units": units}
    man = {k: 0 for k in ("gitHead", "groups", "pagesWritten", "unitsAtM1", "confirmationCohortExcluded", "unitsForInspection", "sampled", "sampledWithSeveralUrls")}
    man.update({"strata": {s: {"units": 9, "sampled": 3} for s in STRATA}, "shortfall": {}, "sampledByAnchorRelation": {}, "sampledByStratumAndNextRule": {}, "parityWithBuildPageRecord": {}, "errors": {}})
    r = tally(j, man)
    A, B, C = (r["strata"][s] for s in STRATA)
    rel_key, url_key = list(A["undetermined"])
    fifty = lambda k: {**j, "units": [mk(i + 1, "A", "below", 1, **({"h1": "wrong"} if i < k else {})) for i in range(50)]}
    rep = render(r)
    checks = [
        ("a complete export has no problem", validate(j) == []),
        ("an unanswered unit is refused", validate({**j, "units": [{**units[0], "rel": ""}]}) != []),
        ("a unit with several URLs must answer the URL question", validate({**j, "units": [{**units[1], "urls": "single"}]}) != []),
        ("'cannot tell' where the next highlight lies is refused unless a highlight is wrong", validate({**j, "units": [mk(1, "A", "below", 1, rel="cannot-tell")]}) != [] and validate({**j, "units": [units[2]]}) == []),
        ("the 'anchor short' note is refused on a highlight not judged wrong, and when it is not a boolean", validate({**j, "units": [mk(1, "A", "below", 1, h1Short=True)]}) != [] and validate({**j, "units": [mk(1, "A", "below", 1, h1Short="yes")]}) != []),
        ("an export with no unit is refused, and a tally of none is not a pass", validate({**j, "units": []}) != [] and tally({**j, "units": []}, man)["everyAssessedStratumPasses"] is None),
        ("A: one correct, one ambiguous, one failing (a wrong highlight)", (A["correct"], A["ambiguous"], A["failing"]) == (1, 1, 1)),
        ("a 'cannot tell' on below/above is not counted as a disagreement (its unit fails on the wrong highlight)", A["reasons"]["below/above disagrees with the anchors"] == 0 and A["undetermined"][rel_key] == 1 and A["failing"] == 1),
        ("B: both fail, one by below/above and one by the URLs", B["failing"] == 2 and B["reasons"]["below/above disagrees with the anchors"] == 1 and B["reasons"]["merged URLs are not one article"] == 1),
        ("C: an order that is not the recorded times' fails; a URL that could not be checked does not", C["reasons"]["order not that of the recorded times"] == 2 and C["undetermined"][url_key] == 1 and C["correct"] == 1),
        ("a highlight whose anchor stops short is wrong and its unit fails; it is counted as 'only short' when nothing else is at fault", C["failing"] == 3 and C["failingOnlyBecauseAnAnchorIsShort"] == 1 and A["failingOnlyBecauseAnAnchorIsShort"] == 0),
        ("the pass rule through tally(): 5 failing of 50 passes, 6 does not", tally(fifty(5), man)["strata"]["A"]["passes"] is True and tally(fifty(6), man)["strata"]["A"]["passes"] is False),
        ("a stratum with no sampled unit is listed as not assessed and does not count as passing", tally(fifty(0), man)["strataNotAssessed"] == ["B", "C"] and tally(fifty(0), man)["strata"]["B"]["passes"] is None),
        ("Wilson interval for 5 of 50", abs(wilson(5, 50)[0] - 0.0435) < 5e-4 and abs(wilson(5, 50)[1] - 0.2136) < 5e-4),
        ("the hash of the meta is JavaScript's JSON.stringify of it", meta_sha([units[0]]) == hashlib.sha256(b'[{"seq":1,"stratum":"A","relAnchors":"below","nUrls":1,"nSent":40,"firstRules":"c","nextRules":"c","nextPos":2}]').hexdigest()),
        ("the breakdowns added afterwards: every highlight is counted once; a wrong highlight without the note is 'wrong in another way'; weights are the strata's sizes",
         describe(units, man)["highlights"] == 18 and describe(units, man)["highlightsWhoseAnchorStopsShortAndNothingElse"] == 2 and describe(units, man)["highlightsWrongInAnotherWay"] == 1
         and describe(units, man)["unitsWithAHighlightWrongInAnotherWay"] == 1 and abs(describe(units, man)["weightedByStratumSize"]["units failing"] - (1 / 3 + 2 / 2 + 3 / 4) / 3) < 1e-12),
        ("by the specification's definition a unit whose only fault is a short anchor does not fail", (C["failingBySpecification"], C["passesBySpecification"], A["failingBySpecification"], B["failingBySpecification"]) == (2, False, 1, 2)
         and tally({**j, "units": [mk(i + 1, "A", "below", 1, h1="wrong", h1Short=True) for i in range(50)]}, man)["strata"]["A"]["passesBySpecification"] is True),
        ("the report gives both counts and says which strata were not assessed", "short anchors counted as wrong: NO" in rep and "Not assessed" in render(tally(fifty(0), man))),
    ]
    bad = [name for name, ok in checks if not ok]
    for name, ok in checks:
        print("PASS" if ok else "FAIL", "", name)
    print("SELFTEST FAIL" if bad else "SELFTEST PASS")
    sys.exit(1 if bad else 0)


def check():
    """Every decimal of INSPECT-RESULTS.md, and every 'x [lo, hi]' interval, must stand in results/REPORT-inspect.md."""
    doc = open(os.path.join(HERE, "INSPECT-RESULTS.md")).read()
    rep = open(os.path.join(HERE, "results", "REPORT-inspect.md")).read()
    have = set(re.findall(r"\d+\.\d+", rep))
    missing = sorted(set(re.findall(r"\d+\.\d+", doc)) - have)
    tri = re.compile(r"\d+\.\d+ \[\d+\.\d+, \d+\.\d+\]|\[\d+\.\d+, \d+\.\d+\]")
    bad = sorted(set(tri.findall(doc)) - set(tri.findall(rep)))
    if missing or bad:
        print("NOT IN THE REPORT:", missing, bad)
        sys.exit(1)
    print(f"check ok: INSPECT-RESULTS.md ({len(set(re.findall(r'[0-9]+[.][0-9]+', doc)))} distinct decimals, {len(tri.findall(doc))} intervals, all in results/REPORT-inspect.md)")


def main():
    if len(sys.argv) == 2 and sys.argv[1] == "--selftest":
        selftest()
    if len(sys.argv) == 2 and sys.argv[1] == "--check":
        return check()
    if len(sys.argv) != 2:
        raise SystemExit(__doc__)
    j = json.load(open(sys.argv[1]))
    man_path = os.path.join(HERE, "data", "inspect", "run", "manifest-inspect.json")
    if not os.path.exists(man_path):
        raise SystemExit("REFUSING: no completed run in data/inspect/run/")
    manifest = json.load(open(man_path))
    if j.get("runId") != manifest["runId"] or j.get("unitMetaSha256") != manifest["unitMetaSha256"] or meta_sha(j["units"]) != manifest["unitMetaSha256"]:
        raise SystemExit("REFUSING: these answers do not belong to the extraction in data/inspect/ (run id or unit list differs)")
    if len(j["units"]) != manifest["sampled"]:
        raise SystemExit("REFUSING: the export does not hold every sampled unit")
    problems = validate(j)
    if problems:
        raise SystemExit("REFUSING: the inspection is not complete: " + "; ".join(problems[:8]) + (f" (+{len(problems) - 8} more)" if len(problems) > 8 else ""))
    res = tally(j, manifest)
    res["addedAfterTheResults"] = describe(j["units"], manifest)
    res["answersSha256"] = hashlib.sha256(open(sys.argv[1], "rb").read()).hexdigest()
    os.makedirs(os.path.join(HERE, "results"), exist_ok=True)
    json.dump(res, open(os.path.join(HERE, "results", "inspect23.json"), "w"), indent=1)
    rep = render(res)
    open(os.path.join(HERE, "results", "REPORT-inspect.md"), "w").write(rep)
    print(rep)


if __name__ == "__main__":
    main()


==> anc/inspect_view.mjs <==
/**
 * 23_first-m-temporal — the local file for the person who inspects (CONFIRM.md, H, addition 4).
 *
 * renderInspection() returns one self-contained HTML page: it loads nothing and links to nothing. For each sampled
 * unit it shows what CONFIRM.md lists and nothing else: every sentence of the page as the extraction used it,
 * numbered, with the anchored sentences of the two highlights marked; the text and the recorded time of the first
 * highlight and of the next one; the stratum; the page URLs merged under the key (as text, not as links: they are
 * URLs that users of the service stored). No account identifier is passed in.
 *
 * The person's answers stay in the browser (localStorage, when it works; the page says so when it does not) until
 * "export" writes them to a JSON file. That file carries the answers and each unit's `meta` (sequence number,
 * stratum, how the anchors lie, counts): no text, no time, no URL. inspect_tally.py reads it.
 *
 * The page's code is the function app() below, embedded as source. It must not contain the characters that open
 * or close a script element, and it must not use anything outside itself.
 */
import crypto from "node:crypto";

/** Binds an export of answers to the run that made the file: the hash of the units' `meta`, in the order shown. */
export const unitMetaSha256 = (units) => crypto.createHash("sha256").update(JSON.stringify(units.map((u) => u.meta))).digest("hex");

// JSON inside a script element: nothing in a highlight's text may end the element or start markup
const embed = (o) => JSON.stringify(o).replace(/</g, "\\u003c").replace(/>/g, "\\u003e").replace(/&/g, "\\u0026").replace(/\u2028/g, "\\u2028").replace(/\u2029/g, "\\u2029");

const CSS = `
*{box-sizing:border-box} body{margin:0;font:15px/1.55 -apple-system,BlinkMacSystemFont,"Hiragino Sans","Noto Sans JP",sans-serif;color:#1c1c1e;background:#f4f4f1}
header{position:sticky;top:0;z-index:5;background:#1c1c1e;color:#fff;padding:8px 14px;display:flex;gap:10px;align-items:center;flex-wrap:wrap}
header b{font-size:15px} header .sp{flex:1} button{font:inherit;padding:5px 11px;border:1px solid #888;border-radius:6px;background:#fff;color:#111;cursor:pointer}
button.primary{background:#0a6;border-color:#0a6;color:#fff} button:disabled{opacity:.4;cursor:default}
#warn{background:#fff3cd;border-bottom:1px solid #e0c060;padding:6px 14px;font-size:13px}
#store{padding:5px 14px;font-size:13px;background:#e6f6ee;border-bottom:1px solid #9fd3b5} #store.bad{background:#c62828;color:#fff;font-weight:700;border-color:#8e0000}
#map{display:flex;flex-wrap:wrap;gap:3px;padding:8px 14px;background:#e9e9e4}
#map span{width:17px;height:17px;border-radius:3px;background:#c9c9c2;cursor:pointer;font-size:9px;line-height:17px;text-align:center;color:#444}
#map span.done{background:#3a9b5c;color:#fff} #map span.part{background:#e2b23c} #map span.cur{outline:3px solid #111}
main{display:grid;grid-template-columns:minmax(0,1fr) 480px;gap:14px;padding:14px;align-items:start}
@media(max-width:1100px){main{grid-template-columns:1fr}}
.card{background:#fff;border:1px solid #d8d8d2;border-radius:10px;padding:12px 14px;margin-bottom:12px}
.card h3{margin:0 0 6px;font-size:14px} .muted{color:#666;font-size:13px} .en{color:#555;font-size:12.5px} .bad{color:#b00020;font-weight:600;font-size:13px}
#side{position:sticky;top:58px;max-height:calc(100vh - 68px);overflow:auto}
.hl{border-left:6px solid;padding:6px 10px;margin:8px 0;border-radius:4px;white-space:pre-wrap;word-break:break-word}
.hl.h1{border-color:#d9822b;background:#fdf1e3} .hl.h2{border-color:#2b6fd9;background:#e8f0fd}
.meta{font-size:13px;color:#333;margin-top:4px}
#list{background:#fff;border:1px solid #d8d8d2;border-radius:10px;padding:6px 0}
.s{display:grid;grid-template-columns:52px 46px 1fr;gap:4px;padding:3px 12px;border-left:6px solid transparent}
.s .n{color:#888;text-align:right;font-variant-numeric:tabular-nums} .s .b{font-weight:700}
.s.h1{background:#fdf1e3;border-left-color:#d9822b} .s.h2{background:#e8f0fd;border-left-color:#2b6fd9}
.s.h1.h2{background:linear-gradient(90deg,#fdf1e3 50%,#e8f0fd 50%);border-left-color:#7a3fb5}
.s.match .t{outline:2px solid #c2185b;outline-offset:1px;background:#fde4ee}
.q{margin:10px 0 2px;font-weight:600} .q small{font-weight:400;color:#555;display:block}
.opts{display:flex;flex-direction:column;gap:4px;margin:4px 0 8px}
.opts label{display:block;padding:5px 8px;border:1px solid #d0d0ca;border-radius:6px;cursor:pointer}
.opts label.on{border-color:#0a6;background:#e6f6ee} .opts input{margin-right:6px}
#search{width:100%;padding:6px 8px;font:inherit;border:1px solid #aaa;border-radius:6px}
#hits a{margin-right:6px;cursor:pointer;color:#c2185b;text-decoration:underline}
ul.urls{margin:4px 0;padding-left:18px;word-break:break-all;font-size:13px;user-select:all}
details{margin:6px 0} summary{cursor:pointer;font-weight:600}
`;

/* The page's code. Runs in the browser; embedded as source by renderInspection(). */
function app() {
  const DATA = JSON.parse(document.getElementById("data").textContent);
  const KEY = "inspect23-" + DATA.runId;
  const units = DATA.units;
  // the only values an answer may take; anything else is dropped on load, on import and on export
  const ENUM = { h1: ["correct", "ambiguous", "wrong"], h2: ["correct", "ambiguous", "wrong"], rel: ["below", "above", "overlapping", "cannot-tell"], order: ["yes", "no"], urls: ["same", "different", "cannot-tell"] };
  const cleanAnswer = (a) => {
    const out = {};
    for (const k of Object.keys(ENUM)) if (a && ENUM[k].includes(a[k])) out[k] = a[k];
    if (a && a.h1Short === true && out.h1 === "wrong") out.h1Short = true;   // a note on a highlight judged wrong, and on nothing else
    if (a && a.h2Short === true && out.h2 === "wrong") out.h2Short = true;
    return out;
  };
  const el = (tag, attrs, ...kids) => {
    const e = document.createElement(tag);
    for (const [k, v] of Object.entries(attrs || {})) {
      if (k === "class") e.className = v; else if (k === "text") e.textContent = v; else if (k.startsWith("on")) e.addEventListener(k.slice(2), v); else e.setAttribute(k, v);
    }
    for (const kid of kids) if (kid !== null && kid !== undefined) e.append(kid);
    return e;
  };

  // ---- storage: the page says whether answers are being kept, and never pretends
  let answers = {};
  let storageOk = true, lastSaved = "", unexported = false;
  try {
    const raw = JSON.parse(localStorage.getItem(KEY) || "{}") || {};
    for (const u of units) if (raw[u.seq]) answers[u.seq] = cleanAnswer(raw[u.seq]);
    localStorage.setItem(KEY + "-probe", "1"); localStorage.removeItem(KEY + "-probe");
  } catch (e) { storageOk = false; }
  unexported = Object.keys(answers).some((k) => Object.keys(answers[k]).length > 0);   // restored answers are not known to be in a file
  const drawStore = () => {
    const box = document.getElementById("store");
    box.className = storageOk ? "" : "bad";
    box.textContent = storageOk
      ? "自動保存: 有効" + (lastSaved ? "（最終保存 " + lastSaved + "）" : "") + (unexported ? "　／　書き出していない回答があります" : "")
      : "このブラウザは回答を自動保存できません。ページを閉じると回答が消えます。閉じる前に必ず「回答を書き出す」を押してください。";
  };
  const save = () => {
    unexported = true;
    try { localStorage.setItem(KEY, JSON.stringify(answers)); storageOk = true; lastSaved = new Date().toTimeString().slice(0, 8); } catch (e) { storageOk = false; }
    drawStore();
  };
  window.addEventListener("beforeunload", (e) => { if (unexported) { e.preventDefault(); e.returnValue = ""; } });

  let cur = 0;
  const needed = (u) => ["h1", "h2", "rel", "order"].concat(u.meta.nUrls > 1 ? ["urls"] : []);
  const ans = (u) => answers[u.seq] || {};
  // "cannot tell" where the next highlight lies is an answer only when a highlight's text is not at its marks
  const relOk = (u) => ans(u).rel !== "cannot-tell" || ans(u).h1 === "wrong" || ans(u).h2 === "wrong";
  const isDone = (u) => needed(u).every((k) => ans(u)[k]) && relOk(u);
  const isPart = (u) => !isDone(u) && needed(u).some((k) => ans(u)[k]);
  const normQ = (s) => String(s || "").toLowerCase().replace(/[\u2018\u2019]/g, "'").replace(/[\u201c\u201d]/g, '"').replace(/\s+/g, " ").trim();

  const QUESTIONS = {
    h: [["correct", "正しい", "The marked sentence or sentences hold the whole of the highlight's text, and the text is nowhere else on the page.", "印の付いた文が本文の全体を含み、ページの他の場所には無い。"],
        ["ambiguous", "曖昧", "The text is at the marked place and also at another place on the page.", "印の場所にあり、かつ別の場所にも同じ文章がある。"],
        ["wrong", "誤り", "The text is not at the marked sentence or sentences: it is elsewhere on the page, or not in the page's text; or a marked sentence holds none of it; or part of it lies in a sentence that is not marked.", "印の文に本文が無い（別の場所にある／ページに無い）。印の付いた文のどれかが本文を含まない。または、本文の一部が印の無い文にある。"]],
    rel: [["below", "下", "Every sentence of ② comes after the last sentence of ①.", "②の全部が、①の最後の文より後ろにある。"],
          ["above", "上", "Every sentence of ② comes before the first sentence of ①.", "②の全部が、①の最初の文より前にある。"],
          ["overlapping", "重なる・またぐ・間にある", "② is neither entirely below nor entirely above ①: it shares a sentence with ①, lies on both sides of it, or lies between its parts.", "②が①と同じ文を含む、①の前後にまたがる、または①の離れた部分の間にある（全部が下でも全部が上でもない）。"],
          ["cannot-tell", "判断できない", "Only when a highlight was judged wrong because its text is not in the page's text.", "ハイライトを「誤り」と判定し、その本文がページに見つからないときだけ選べます。"]],
    order: [["yes", "はい", "① has the earlier recorded time.", "①の記録時刻の方が早い。"], ["no", "いいえ", "② has the earlier or the same recorded time.", "②の方が早い、または同じ時刻。"]],
    urls: [["same", "同じ記事", "The merged URLs show the same article.", "統合された URL は同じ記事を指している。"],
           ["different", "違う記事", "At least one of them shows another article.", "別の記事を指すものが混じっている。"],
           ["cannot-tell", "確かめられない", "A URL cannot be opened and the strings alone do not settle it.", "開けない URL があり、文字列からも判断できない。"]],
  };

  function setAnswer(u, key, value) {
    answers[u.seq] = cleanAnswer(Object.assign({}, ans(u), { [key]: value }));
    save();
    drawMap();
    drawQuestions(u);
    drawProgress();
  }
  function drawProgress() {
    const done = units.filter(isDone).length;
    document.getElementById("progress").textContent = done + " / " + units.length + " 件 回答済み";
    document.getElementById("pos").textContent = units.length ? "いま " + (cur + 1) + " 件目" : "";
  }
  function drawMap() {
    const map = document.getElementById("map");
    map.replaceChildren(...units.map((u, i) => el("span", { class: (isDone(u) ? "done " : isPart(u) ? "part " : "") + (i === cur ? "cur" : ""), title: String(i + 1), text: String(i + 1), onclick: () => go(i) })));
  }
  function optionGroup(u, key, defs) {
    const box = el("div", { class: "opts" });
    for (const [value, ja, en, jaLong] of defs) {
      const on = ans(u)[key] === value;
      const input = el("input", { type: "radio", name: key + "-" + u.seq, value: value });
      input.checked = on;
      input.addEventListener("change", () => setAnswer(u, key, value));
      box.append(el("label", { class: on ? "on" : "" }, input, el("b", { text: ja }), el("span", { text: "　" + jaLong }), el("div", { class: "en", text: value + ": " + en })));
    }
    return box;
  }
  function drawQuestions(u) {
    const q = document.getElementById("questions");
    const short = (hk, key, mark) => {
      if (ans(u)[hk] !== "wrong") return null;
      const cb = el("input", { type: "checkbox", name: key + "-" + u.seq });
      cb.checked = ans(u)[key] === true;
      cb.addEventListener("change", () => setAnswer(u, key, cb.checked));
      return el("label", { class: "muted" }, cb, " この「誤り」の理由は印の不足だけ：印の付いた文はどれも" + mark + "の本文を含み、本文は別の場所には無く、ただ本文の一部が印の無い隣の文に続いている。他に欠陥（本文を含まない文に印がある等）が一つでもあれば、チェックしない（記録用。判定は「誤り」のまま）");
    };
    // replaceChildren would print a null as text, so the parts that do not apply are filtered out
    q.replaceChildren(...[
      el("div", { class: "q", text: "1. ハイライト①（最初のハイライト）の本文は、印の付いた文に、過不足なくありますか" }), optionGroup(u, "h1", QUESTIONS.h), short("h1", "h1Short", "①"),
      el("div", { class: "q", text: "2. ハイライト②（次のハイライト）の本文は、印の付いた文に、過不足なくありますか" }), optionGroup(u, "h2", QUESTIONS.h), short("h2", "h2Short", "②"),
      el("div", { class: "q" }, "3. 文の並びの中で、②は①のどちら側にありますか", el("small", { text: "印ではなく、本文を自分で見つけた位置で判断してください。" })), optionGroup(u, "rel", QUESTIONS.rel),
      relOk(u) ? null : el("div", { class: "bad", text: "「判断できない」は、①か②を「誤り」と判定したとき（本文がページに無いとき）だけ選べます。下・上・重なるのどれかを選んでください。" }),
      el("div", { class: "q" }, "4. 抽出は2つを記録時刻の順に並べていますか（①の時刻が②より前ですか）", el("small", { text: "抽出の並びでは①が " + u.first.pos + " 番目、②が " + u.next.pos + " 番目（この読者のハイライト " + u.nOrg + " 件中）。上の「時刻の差」は、並べ替えに使われた値そのものの差です。" })), optionGroup(u, "order", QUESTIONS.order),
      u.meta.nUrls > 1 ? el("div", { class: "q" }, "5. 統合された URL は同じ記事ですか", el("small", { text: "URL の文字列だけで同じ記事と分かるなら、開かなくて構いません。" })) : el("div", { class: "muted", text: "5. URL は1つだけなので、この質問はありません。" }),
      u.meta.nUrls > 1 ? optionGroup(u, "urls", QUESTIONS.urls) : null,
      el("div", {}, el("button", { class: "primary", onclick: () => nextOpen(), text: "次の未回答へ" }), " ", el("button", { onclick: () => go(cur + 1), text: "次へ →" })),
    ].filter((x) => x !== null && x !== undefined));
  }

  function runSearch(u) {
    const q = normQ(document.getElementById("search").value);
    const rows = document.querySelectorAll("#list .s");
    const hits = [];
    rows.forEach((row, i) => {
      const on = q.length >= 3 && normQ(u.sentences[i]).includes(q);
      row.classList.toggle("match", on);
      if (on) hits.push(i);
    });
    const box = document.getElementById("hits");
    box.replaceChildren(q.length < 3 ? "3文字以上で検索します。" : hits.length + " 文に一致：", ...hits.slice(0, 60).map((i) => el("a", { text: String(i), onclick: () => scrollTo(i) })));
  }
  const scrollTo = (i) => { const row = document.getElementById("s" + i); if (row) row.scrollIntoView({ block: "center" }); };
  const firstWords = (text, n) => String(text || "").replace(/\s+/g, " ").trim().split(" ").slice(0, n).join(" ");
  // the difference of the two values the order was built from, exactly: nothing is called "the same time" unless it is
  const trim = (x) => (x !== 0 && Math.abs(x) < 0.001 ? String(x) : String(Math.round(x * 1000) / 1000));   // rounded to three decimals, but never to zero
  const gapText = (ms) => {
    if (ms === 0) return "同じ時刻（値が等しい）";
    const a = Math.abs(ms);
    const size = a < 1000 ? trim(a) + " ミリ秒" : a < 60000 ? trim(a / 1000) + " 秒" : a < 3600000 ? trim(a / 60000) + " 分" : a < 86400000 ? trim(a / 3600000) + " 時間" : trim(a / 86400000) + " 日";
    return ms > 0 ? "②は①の " + size + " 後" : "②は①より " + size + " 前";
  };

  function draw() {
    const u = units[cur];
    const hl = (cls, mark, label, h) => el("div", {},
      el("div", { class: "hl " + cls, text: h.text }),
      el("div", { class: "meta" }, el("b", { text: mark + " " + label }), "　記録時刻 " + h.timeUtc.replace("T", " ").replace("Z", " UTC") + "（値 " + String(h.timeMs) + " ms）　印の付いた文: " + h.sents.join(", ") + "　",
         el("button", { onclick: () => scrollTo(h.sents[0]), text: mark + " へ移動" }), " ",
         el("button", { onclick: () => { document.getElementById("search").value = firstWords(h.text, 5); runSearch(u); }, text: mark + " の冒頭で検索" })));
    const info = document.getElementById("info");
    info.replaceChildren(
      el("div", { class: "card" },
        el("h3", { text: (cur + 1) + " / " + units.length + "　層 " + u.stratum + "（" + ({ A: "1文に包含で一致", B: "複数の文、うち1つ以上が包含で一致", C: "トークンの重なりだけで一致" })[u.stratum] + "）" }),
        hl("h1", "①", "最初のハイライト", u.first), hl("h2", "②", "次のハイライト", u.next),
        el("div", { class: "meta", id: "gap", text: "時刻の差: " + gapText(u.next.timeMs - u.first.timeMs) })),
      el("div", { class: "card" },
        el("h3", { text: "このページに統合された URL（" + u.urls.length + " 件）" }),
        el("ul", { class: "urls" }, ...u.urls.map((x) => el("li", { text: x }))),
        el("div", { class: "muted", text: "利用者が保存した URL なので、リンクにはしていません。開いて確かめる必要があるときだけ、コピーして別のウィンドウで開いてください。" })),
      el("div", { class: "card" },
        el("h3", { text: "ページ内を検索（同じ文章が別の場所にないかを確かめる）" }),
        el("input", { id: "search", type: "text", placeholder: "本文の一部を入力", oninput: () => runSearch(u) }), el("div", { id: "hits", class: "muted" })),
      el("div", { class: "card", id: "questions" }));
    const list = document.getElementById("list");
    const f1 = new Set(u.first.sents), f2 = new Set(u.next.sents);
    list.replaceChildren(...u.sentences.map((t, i) => el("div", { class: "s" + (f1.has(i) ? " h1" : "") + (f2.has(i) ? " h2" : ""), id: "s" + i },
      el("span", { class: "n", text: String(i) }), el("span", { class: "b", text: (f1.has(i) ? "①" : "") + (f2.has(i) ? "②" : "") }), el("span", { class: "t", text: t }))));
    drawQuestions(u);
    drawMap();
    drawProgress();
    runSearch(u);
    scrollTo(u.first.sents[0]);
  }
  function go(i) { if (!units.length) return; cur = Math.max(0, Math.min(units.length - 1, i)); draw(); }
  function nextOpen() {
    for (let step = 1; step <= units.length; step++) { const i = (cur + step) % units.length; if (!isDone(units[i])) return go(i); }
    alert("全件に回答済みです。右上の「回答を書き出す」を押してください。");
  }
  function exportAnswers() {
    const done = units.filter(isDone).length;
    if (done < units.length && !confirm("未回答（または回答の組み合わせが不整合）のものが " + (units.length - done) + " 件あります。途中経過として書き出しますか？")) return;
    const out = { kind: "inspection-judgments", study: "23_first-m-temporal", runId: DATA.runId, unitMetaSha256: DATA.unitMetaSha256, exportedUtc: new Date().toISOString(),
                  complete: done === units.length, strata: DATA.strata,
                  units: units.map((u) => { const a = cleanAnswer(ans(u)); return { meta: u.meta, h1: a.h1 || "", h2: a.h2 || "", rel: a.rel || "", order: a.order || "", urls: u.meta.nUrls > 1 ? (a.urls || "") : "single", h1Short: a.h1Short === true, h2Short: a.h2Short === true }; }) };
    const blob = new Blob([JSON.stringify(out, null, 1)], { type: "application/json" });
    const a = el("a", { href: URL.createObjectURL(blob), download: "inspection-judgments-" + DATA.runId + ".json" });
    document.body.append(a); a.click(); a.remove();
    unexported = false;
    drawStore();
  }
  // Restores answers from an earlier export of THIS file. The export must list exactly the units shown here, in this
  // order; only known answer values are taken; an empty answer in the export never erases one given here.
  function importAnswers(txt) {
    let j = null;
    try { j = JSON.parse(txt); } catch (e) { j = null; }
    const sameUnits = j && j.kind === "inspection-judgments" && j.runId === DATA.runId && j.unitMetaSha256 === DATA.unitMetaSha256 && Array.isArray(j.units) && j.units.length === units.length
      && j.units.every((r, i) => r && JSON.stringify(r.meta) === JSON.stringify(units[i].meta));
    if (!sameUnits) { alert("読み込めません：このファイルから書き出した回答ではありません（実行 ID または単位の一覧が違います）。何も変更していません。"); return false; }
    // What the file would make of each unit, prepared in full before anything changes. A blank answer in the file keeps
    // the answer given here. The "anchor short" note belongs to its highlight's answer: where the file answers for a
    // highlight, the file's note (true or false) goes with it.
    let conflicts = 0;
    const merged = units.map((u, i) => {
      const r = j.units[i], here = ans(u);
      const inc = cleanAnswer({ h1: r.h1, h2: r.h2, rel: r.rel, order: r.order, urls: r.urls });
      const next = Object.assign({}, here, inc);
      for (const k of Object.keys(ENUM)) if (inc[k] && here[k] && inc[k] !== here[k]) conflicts++;
      for (const [hk, sk] of [["h1", "h1Short"], ["h2", "h2Short"]]) {
        if (!inc[hk]) continue;
        const noteInFile = r[sk] === true && inc[hk] === "wrong";
        if (here[hk] && inc[hk] === here[hk] && noteInFile !== (here[sk] === true)) conflicts++;
        if (noteInFile) next[sk] = true; else delete next[sk];
      }
      return cleanAnswer(next);
    });
    if (conflicts && !confirm("読み込むファイルの回答が、いまの回答と " + conflicts + " か所で食い違っています。ファイルの回答で上書きしますか？（キャンセルすると何も変更しません）")) return false;
    units.forEach((u, i) => { answers[u.seq] = merged[i]; });
    save();
    go(cur);
    return true;
  }

  document.getElementById("title").textContent = "記録の点検（" + units.length + " 件）";
  document.getElementById("strata").textContent = ["A", "B", "C"].map((s) => "層" + s + ": " + DATA.strata[s].sampled + " 件（全 " + DATA.strata[s].units + " 単位から）").join("　");
  document.getElementById("prev").addEventListener("click", () => go(cur - 1));
  document.getElementById("next").addEventListener("click", () => go(cur + 1));
  document.getElementById("open").addEventListener("click", nextOpen);
  document.getElementById("export").addEventListener("click", exportAnswers);
  document.getElementById("import").addEventListener("change", (ev) => {
    const f = ev.target.files && ev.target.files[0];
    if (f) f.text().then((txt) => { importAnswers(txt); ev.target.value = ""; });
  });
  document.addEventListener("keydown", (e) => {
    if (e.target && (e.target.tagName === "INPUT" || e.target.tagName === "TEXTAREA")) return;
    if (e.key === "ArrowRight") go(cur + 1); else if (e.key === "ArrowLeft") go(cur - 1);
  });
  drawStore();
  if (!units.length) {
    document.getElementById("list").textContent = "点検する単位がありません。";
    for (const id of ["prev", "next", "open", "export"]) document.getElementById(id).disabled = true;
    drawProgress();
    return;
  }
  const firstOpen = units.findIndex((u) => !isDone(u));
  go(firstOpen < 0 ? 0 : firstOpen);
}

export function renderInspection({ runId, createdUtc, units, strata }) {
  const data = { runId, createdUtc, strata, unitMetaSha256: unitMetaSha256(units), units };
  const code = `(${app.toString()})();`;
  if (/<\/?script/i.test(code)) throw new Error("the page's code must not contain a script tag");
  return `<!doctype html>
<html lang="ja"><head><meta charset="utf-8"><meta name="viewport" content="width=device-width,initial-scale=1">
<meta name="referrer" content="no-referrer"><meta name="robots" content="noindex">
<title>Record inspection (local file, not to be shared)</title><style>${CSS}</style></head>
<body>
<header><b id="title"></b><span id="progress"></span><span id="pos"></span><span class="sp"></span>
<button id="prev">← 前へ</button><button id="next">次へ →</button><button id="open">次の未回答へ</button><button id="export" class="primary">回答を書き出す</button>
<label style="font-size:12px">書き出した回答を読み込む <input id="import" type="file" accept=".json,application/json" style="font-size:12px;width:170px"></label></header>
<div id="store"></div>
<div id="warn">このファイルにはハイライトの本文が入っています。共有・コミット・アップロードをしないでください。念のため途中でも「回答を書き出す」で JSON ファイル（本文・時刻・URL を含みません）に保存してください。別のブラウザで続けるときは、その JSON を読み込めます。<span id="strata"></span>
<details><summary>判定の基準（CONFIRM.md の定義と、INSPECT.md で決めた扱い）</summary>
<div class="muted">ハイライトごと：<b>正しい</b>＝印の付いた文が本文の全体を含み、ページの他の場所には無い。<b>曖昧</b>＝印の場所にあり、かつ別の場所にもある。<b>誤り</b>＝印の文に本文が無い（別の場所にある、またはページの本文に無い）。印の付いた文のどれかが本文をまったく含まない場合も「誤り」。本文の一部が印の無い文にある場合（印が1文足りない場合を含む）も「誤り」。そのうち、印の不足が<b>唯一の</b>欠陥であるとき（印の付いた文はどれも本文を含み、本文は別の場所に無い）に限り、「印の不足だけ」にチェックを入れてください（内訳として数えます）。本文を含まない文に印がある等、他の欠陥が一つでもあればチェックしません。<br>
照合するのはこの画面の文の一覧（抽出が使った本文）で、いまの実際のページではありません。読者を特定しようとしないでください。</div></details></div>
<div id="map"></div>
<main><div id="list"></div><div id="side"><div id="info"></div></div></main>
<script id="data" type="application/json">${embed(data)}</script>
<script>${code}</script>
</body></html>
`;
}


==> anc/lib_fm.py <==
"""21_first-m-marks — scoring, metrics and statistics (numpy only).

Everything here is deterministic given its seeds. See PREREG.md for the design;
the names below follow it (POP, KNN, RAND, SWAP, ORACLE, UBCF, ITEM, FRONT-*,
POSLR, KNN-floor2). A score is a tuple of keys compared lexicographically, so
"nb first, then popularity" is exact rather than an epsilon trick.
"""
from __future__ import annotations

import hashlib
import math
from dataclasses import dataclass, field

import numpy as np


# ----------------------------------------------------------------------------- seeds
def seed_from(*parts) -> int:
    h = hashlib.sha1("|".join(str(p) for p in parts).encode()).hexdigest()
    return int(h[:8], 16)


def rng_from(*parts) -> np.random.Generator:
    return np.random.default_rng(seed_from(*parts))


# ----------------------------------------------------------------------------- keys
def lexkey(*arrays) -> np.ndarray:
    """Dense integer rank of the lexicographic key (arrays[0] most significant).

    Higher is better. Equal tuples get equal keys, so ties are exactly the
    candidates a scorer cannot tell apart."""
    arrs = [np.asarray(a, dtype=float) for a in arrays]
    n = len(arrs[0])
    if n == 0:
        return np.zeros(0, dtype=np.int64)
    order = np.lexsort(tuple(reversed(arrs)))  # ascending; arrs[0] is the primary key
    change = np.zeros(n, dtype=bool)
    change[0] = True
    for a in arrs:
        sa = a[order]
        change[1:] |= sa[1:] != sa[:-1]
    keys = np.empty(n, dtype=np.int64)
    keys[order] = np.cumsum(change)
    return keys


# ----------------------------------------------------------------------------- metrics
_H = np.concatenate([[0.0], np.cumsum(1.0 / np.arange(1, 200001))])  # harmonic numbers H_0..H_200000


def _groups(scores, rel):
    scores = np.asarray(scores, dtype=float)
    rel = np.asarray(rel, dtype=bool)
    order = np.argsort(-scores, kind="stable")
    s = scores[order]
    r = rel[order].astype(float)
    change = np.empty(len(s), dtype=bool)
    change[0] = True
    change[1:] = s[1:] != s[:-1]
    gid = np.cumsum(change) - 1
    n_g = np.bincount(gid).astype(float)
    r_g = np.bincount(gid, weights=r)
    pos = np.cumsum(n_g) - n_g  # items ranked above the group
    before = np.cumsum(r_g) - r_g  # relevant items ranked above the group
    return n_g, r_g, pos, before


def ap_tie(scores, rel) -> float:
    """Exact expected average precision under uniformly random ordering within ties.

    For a tie group occupying ranks pos+1..pos+n with r relevant items and
    `before` relevant items above it, a relevant item lands at in-group position
    j with probability r/n and then has (j-1)(r-1)/(n-1) other relevant items
    above it in expectation; precision at a fixed rank is linear in those
    counts, so the expectation is exact (McSherry & Najork, ECIR 2008). With
    T = sum_{j=1..n} 1/(pos+j) = H(pos+n) - H(pos) and
    sum_{j} (j-1)/(pos+j) = n - (pos+1) T, a group contributes
    (r/n) [ (before+1) T + ((r-1)/(n-1)) (n - (pos+1) T) ]."""
    rel = np.asarray(rel, dtype=bool)
    R = int(rel.sum())
    if R == 0 or len(rel) == 0:
        return float("nan")
    n_g, r_g, pos, before = _groups(scores, rel)
    pi = pos.astype(np.int64)
    ni = n_g.astype(np.int64)
    T = _H[pi + ni] - _H[pi]
    frac = np.divide(r_g - 1, n_g - 1, out=np.zeros_like(r_g), where=n_g > 1)
    contrib = (r_g / n_g) * ((before + 1) * T + frac * (n_g - (pos + 1) * T))
    return float(contrib.sum() / R)


def ap_random_floor(N: int, R: int) -> float:
    """Expected AP of a uniformly random ranking of N candidates with R relevant."""
    if R <= 0 or N <= 0:
        return float("nan")
    return ap_tie(np.zeros(N), np.r_[np.ones(R, dtype=bool), np.zeros(N - R, dtype=bool)])


def p_at_k_tie(scores, rel, k: int) -> float:
    """Expected precision@k under random ordering within ties."""
    rel = np.asarray(rel, dtype=bool)
    if len(rel) == 0:
        return float("nan")
    k = min(k, len(rel))
    n_g, r_g, pos, _ = _groups(scores, rel)
    take = np.clip(k - pos, 0, n_g) / n_g
    return float((r_g * take).sum() / k)


def midranks(x) -> np.ndarray:
    x = np.asarray(x, dtype=float)
    order = np.argsort(x, kind="stable")
    ranks = np.empty(len(x), dtype=float)
    xs = x[order]
    i = 0
    while i < len(x):
        j = i
        while j + 1 < len(x) and xs[j + 1] == xs[i]:
            j += 1
        ranks[order[i : j + 1]] = (i + j) / 2.0 + 1.0
        i = j + 1
    return ranks


def spearman(a, b) -> float:
    """Spearman with mid-ranks and a zero-variance guard (house method §4)."""
    ra, rb = midranks(a), midranks(b)
    if ra.std() == 0 or rb.std() == 0:
        return float("nan")
    return float(np.corrcoef(ra, rb)[0, 1])


# ----------------------------------------------------------------------------- scorers
def cosine_to(X: np.ndarray, q: np.ndarray) -> np.ndarray:
    """Binary cosine between each row of X (bool, |P| x n) and query q (bool, n)."""
    qn = int(q.sum())
    sizes = X.sum(axis=1)
    inter = X[:, q].sum(axis=1) if qn else np.zeros(X.shape[0])
    out = np.zeros(X.shape[0], dtype=float)
    ok = (sizes > 0) & (qn > 0)
    out[ok] = inter[ok] / np.sqrt(qn * sizes[ok])
    return out


def top_k_neighbours(sim: np.ndarray, k: int, rng: np.random.Generator) -> np.ndarray:
    """Indices of the k largest sim > 0, ties broken by a seeded random order."""
    cand = np.flatnonzero(sim > 0)
    if len(cand) == 0 or k <= 0:
        return np.zeros(0, dtype=int)
    jitter = rng.permutation(len(cand))
    order = np.lexsort((jitter, -sim[cand]))
    return cand[order[:k]]


def nb_counts(X: np.ndarray, N: np.ndarray, mask: np.ndarray | None = None) -> np.ndarray:
    if len(N) == 0:
        return np.zeros(X.shape[1], dtype=float)
    nb = X[N].sum(axis=0).astype(float)
    if mask is not None:
        nb[mask] = 0.0
    return nb


def item_scores(X: np.ndarray, q: np.ndarray, pop: np.ndarray) -> np.ndarray:
    """Mean over revealed sentences s (marked by >= 1 pool reader) of P(c | s)."""
    qs = np.flatnonzero(q & (pop > 0))
    if len(qs) == 0:
        return np.zeros(X.shape[1], dtype=float)
    Xf = X.astype(float)
    co = Xf[:, qs].T @ Xf  # |qs| x n co-mark counts
    return (co / pop[qs][:, None]).mean(axis=0)


# ----------------------------------------------------------------------------- position features (POSLR)
DIST_BINS = [(-10**9, -11), (-10, -3), (-2, -1), (1, 2), (3, 10), (11, 10**9)]


def position_features(n: int, S: np.ndarray, pop: np.ndarray, P: int) -> np.ndarray:
    """Eight position/popularity features + intercept for every sentence (n x 13)."""
    idx = np.arange(n)
    srev = np.flatnonzero(S)
    f = srev.max()
    d = idx - f
    dmin = np.min(np.abs(idx[:, None] - srev[None, :]), axis=1)
    cols = [
        pop / max(P, 1),
        np.log1p(pop),
        (idx > f).astype(float),
    ]
    for lo, hi in DIST_BINS:
        cols.append(((d >= lo) & (d <= hi)).astype(float))
    cols.append((dmin == 1).astype(float))
    cols.append((dmin == 2).astype(float))
    cols.append(idx / max(n, 1))
    cols.append(np.ones(n))
    return np.stack(cols, axis=1)


def fit_ridge_logistic(Xs: list, ys: list, ws: list, lam: float = 1.0, iters: int = 50) -> np.ndarray:
    """IRLS for L2-penalised logistic regression (intercept penalised too, tiny effect)."""
    X = np.vstack(Xs)
    y = np.concatenate(ys).astype(float)
    w = np.concatenate(ws).astype(float)
    beta = np.zeros(X.shape[1])
    for _ in range(iters):
        z = X @ beta
        p = 1.0 / (1.0 + np.exp(-np.clip(z, -30, 30)))
        W = w * p * (1 - p)
        g = X.T @ (w * (y - p)) - lam * beta
        H = (X * W[:, None]).T @ X + lam * np.eye(X.shape[1])
        step = np.linalg.solve(H, g)
        beta = beta + step
        if np.max(np.abs(step)) < 1e-8:
            break
    return beta


# ----------------------------------------------------------------------------- structure statistic (Paper III)
def nn_cos(sets: list) -> float:
    R = len(sets)
    if R < 2:
        return float("nan")
    nn = np.zeros(R)
    for i in range(R):
        for j in range(i + 1, R):
            a, b = sets[i], sets[j]
            if not a or not b:
                continue
            c = len(a & b) / math.sqrt(len(a) * len(b))
            if c > nn[i]:
                nn[i] = c
            if c > nn[j]:
                nn[j] = c
    return float(nn.mean())


def curveball(base: list, swaps: int, rng: np.random.Generator) -> list:
    """Curveball (Strona et al. 2014): permute a binary matrix preserving both margins."""
    sets = [set(s) for s in base]
    R = len(sets)
    for _ in range(swaps):
        i = int(rng.integers(R))
        j = int(rng.integers(R))
        if i == j:
            j = (j + 1) % R
        Si, Sj = sets[i], sets[j]
        onlyI = [x for x in Si if x not in Sj]
        onlyJ = [x for x in Sj if x not in Si]
        if not onlyI or not onlyJ:
            continue
        comb = onlyI + onlyJ
        perm = rng.permutation(len(comb))
        comb = [comb[t] for t in perm]
        for x in onlyI:
            Si.discard(x)
        for x in onlyJ:
            Sj.discard(x)
        Si.update(comb[: len(onlyI)])
        Sj.update(comb[len(onlyI) :])
    return sets


def struct_z(sets: list, perms: int, rng: np.random.Generator) -> dict:
    """Paper III's per-document statistic: nnCos against a curveball null."""
    obs = nn_cos(sets)
    ones = sum(len(s) for s in sets)
    swaps = int(min(60000, max(3000, 30 * ones)))
    null = np.array([nn_cos(curveball(sets, swaps, rng)) for _ in range(perms)])
    sd = null.std() or 1e-9
    return {"obs": obs, "null": float(null.mean()), "z": float((obs - null.mean()) / sd), "nReaders": len(sets)}


# ----------------------------------------------------------------------------- bootstrap
def cluster_bootstrap(values: np.ndarray, clusters: np.ndarray, B: int, seed: int) -> np.ndarray:
    """Percentile bootstrap of the unit-weighted mean, resampling whole clusters."""
    values = np.asarray(values, dtype=float)
    ucl, inv = np.unique(clusters, return_inverse=True)
    sums = np.bincount(inv, weights=values, minlength=len(ucl))
    cnts = np.bincount(inv, minlength=len(ucl)).astype(float)
    rng = np.random.default_rng(seed)
    G = len(ucl)
    out = np.empty(B)
    for b in range(B):
        draw = rng.integers(0, G, G)
        w = np.bincount(draw, minlength=G).astype(float)
        out[b] = (w @ sums) / max(w @ cnts, 1e-12)
    return out


def twoway_bootstrap(values: np.ndarray, c1: np.ndarray, c2: np.ndarray, B: int, seed: int) -> np.ndarray:
    """Pigeonhole (two-way) bootstrap: independent multinomial weights for both factors."""
    values = np.asarray(values, dtype=float)
    u1, i1 = np.unique(c1, return_inverse=True)
    u2, i2 = np.unique(c2, return_inverse=True)
    rng = np.random.default_rng(seed)
    out = np.empty(B)
    for b in range(B):
        # An empty crossed resample (no unit has both its document and its reader drawn) is
        # undefined, not zero: redraw it (counted) instead of recording 0.
        for _ in range(1000):
            w1 = np.bincount(rng.integers(0, len(u1), len(u1)), minlength=len(u1)).astype(float)
            w2 = np.bincount(rng.integers(0, len(u2), len(u2)), minlength=len(u2)).astype(float)
            w = w1[i1] * w2[i2]
            if w.sum() > 0:
                break
        out[b] = (w @ values) / w.sum() if w.sum() > 0 else np.nan
    return out[~np.isnan(out)]


def summarize(values, clusters, B=2000, seed=20261003) -> dict:
    values = np.asarray(values, dtype=float)
    ok = ~np.isnan(values)
    values = values[ok]
    clusters = np.asarray(clusters)[ok]
    if len(values) == 0:
        return {"n": 0, "mean": float("nan"), "lo": float("nan"), "hi": float("nan"), "p": float("nan")}
    boot = cluster_bootstrap(values, clusters, B, seed)
    m = float(values.mean())
    p = float(min(1.0, 2 * min((boot <= 0).mean(), (boot >= 0).mean())))
    return {
        "n": int(len(values)),
        "nClusters": int(len(np.unique(clusters))),
        "mean": m,
        "lo": float(np.percentile(boot, 2.5)),
        "hi": float(np.percentile(boot, 97.5)),
        "p": max(p, 1.0 / B),
        "se": float(boot.std()),
    }


def holm(pvals: dict) -> dict:
    """Holm step-down adjustment; returns adjusted p for each key."""
    items = sorted(pvals.items(), key=lambda kv: kv[1])
    m = len(items)
    adj = {}
    running = 0.0
    for i, (k, p) in enumerate(items):
        val = min(1.0, (m - i) * p)
        running = max(running, val)
        adj[k] = running
    return adj


# ----------------------------------------------------------------------------- runs and the span-preserving null
def runs_of(idx) -> list:
    """Maximal runs of consecutive sentence indices: [(start, length), ...]."""
    idx = sorted(int(i) for i in idx)
    out = []
    for i in idx:
        if out and i == out[-1][0] + out[-1][1]:
            out[-1] = (out[-1][0], out[-1][1] + 1)
        else:
            out.append((i, 1))
    return out


def _cells(span):
    s, ln = span
    return range(s, s + ln)


def _fits(span, others) -> bool:
    """True if `span` neither overlaps nor touches any span in `others` (so runs stay runs)."""
    s, ln = span
    lo, hi = s - 1, s + ln  # touching counts as a clash: it would merge two runs
    for (t, m) in others:
        if t <= hi and lo <= t + m - 1:
            return False
    return True


def span_curveball(readers_spans: list, rng: np.random.Generator, swaps_per_span: int = 30, n_sent: int = 0, n_blocks: int = 0, stats: dict | None = None) -> list:
    """Run-preserving null for a reader x sentence matrix.

    Each reader is a list of maximal runs (start, length). Within each run-length class, a
    curveball permutes WHICH runs each reader holds, preserving (i) every reader's number of
    runs of each length, (ii) how many readers hold each exact run (so every sentence's
    popularity is preserved exactly), and (iii) contiguity: a swap is rejected if it would
    make two of a reader's runs overlap or touch. What it destroys is only which runs go
    together within a reader — reader structure — which is the null the curveball over
    single sentences could not express (it breaks runs apart, so contiguity alone inflates it).

    With n_blocks > 0 the classes are (run length, position block of the run's start), so
    each reader also keeps how many runs they hold in each of n_blocks equal position blocks:
    the "block" version preserves WHERE in the document a reader engaged (their reading
    range, at block resolution) and randomises only which runs they chose there.
    """
    block = (lambda st: min(n_blocks - 1, st * n_blocks // max(n_sent, 1))) if n_blocks > 0 else (lambda st: 0)
    spans = [list(s) for s in readers_spans]
    R = len(spans)
    classes = sorted({(ln, block(st)) for sp in spans for (st, ln) in sp})
    for (ln, bk) in classes:
        inc = lambda sp_: sp_[1] == ln and block(sp_[0]) == bk
        holders = [i for i in range(R) if any(inc(x) for x in spans[i])]
        if len(holders) < 2:
            continue
        n_class = sum(1 for i in holders for x in spans[i] if inc(x))
        for _ in range(swaps_per_span * n_class):
            a, b = rng.choice(len(holders), 2, replace=False)
            i, j = holders[a], holders[b]
            Ai = {x[0] for x in spans[i] if inc(x)}
            Bj = {x[0] for x in spans[j] if inc(x)}
            onlyA = sorted(Ai - Bj)
            onlyB = sorted(Bj - Ai)
            if not onlyA or not onlyB:
                continue
            comb = onlyA + onlyB
            perm = rng.permutation(len(comb))
            comb = [comb[t] for t in perm]
            newA_starts = (Ai - set(onlyA)) | set(comb[: len(onlyA)])
            newB_starts = (Bj - set(onlyB)) | set(comb[len(onlyA):])
            restA = [sp for sp in spans[i] if not inc(sp)]
            restB = [sp for sp in spans[j] if not inc(sp)]
            candA = restA + [(s, ln) for s in sorted(newA_starts)]
            candB = restB + [(s, ln) for s in sorted(newB_starts)]
            ok = True
            for cand in (candA, candB):
                cs = sorted(cand)
                for t in range(len(cs) - 1):
                    if cs[t][0] + cs[t][1] >= cs[t + 1][0]:  # overlap or touch
                        ok = False
                        break
                if not ok:
                    break
            if stats is not None:
                stats["attempts"] = stats.get("attempts", 0) + 1
            if ok:
                spans[i] = sorted(candA)
                spans[j] = sorted(candB)
                if stats is not None:
                    stats["accepted"] = stats.get("accepted", 0) + 1
    if stats is not None:
        # share of (reader, run) holdings that differ from the input: how far the chain moved
        before = {(i, sp) for i, r in enumerate(readers_spans) for sp in r}
        after = {(i, sp) for i, r in enumerate(spans) for sp in r}
        stats["holdings"] = stats.get("holdings", 0) + len(before)
        stats["moved"] = stats.get("moved", 0) + len(before - after)
    return spans


==> anc/oracle_null23.py <==
#!/usr/bin/env python3
"""23_first-m-temporal — why REVIEW.md R3's ORACLE reading was withdrawn (see REVIEW-RESULTS.md, Deviations).

ORACLE is KNN whose three neighbours are the pool readers most similar to the target's FULL marks, revealed
and later together. REVIEW.md read a lower bound of ORACLE - POP above zero as "earlier readers who would
predict the newcomer exist". This script reads no data. It builds synthetic pages with NO reader structure:
every reader marks each sentence independently with that sentence's page-wide probability, one highlight per
marked sentence, in random order (a reader who marks nothing leaves no record). A newcomer's later marks are
then unrelated to who the earlier readers are. On those pages it runs review23.units_with_scorers, the code
that produced the real ORACLE numbers, and review23.est, the two-way bootstrap that produced their intervals,
both unchanged.

If ORACLE - POP has a lower bound above zero there too, the reading cannot tell reader structure from the
selection of neighbours on the outcome.

  python3 oracle_null23.py            # writes the JSON and the report
  python3 oracle_null23.py --verify   # recomputes and compares with both committed files (about two minutes)

Needs NumPy only. In the repository the outputs are results/oracle-null23.json and
results/REPORT-oracle-null.md; in the arXiv package they sit beside this script as s23-oracle-null23.json and
C-REPORT-oracle-null.md. The pages are drawn with numpy.random.Generator, whose streams can change between
NumPy versions: under another version --verify may report a difference in the third decimal.
"""
import json
import os
import sys
import tempfile

import numpy as np

# Nothing below reads data. Pointing the frozen modules at an empty folder guarantees it.
_EMPTY = tempfile.mkdtemp(prefix="oracle-null23-")
os.environ["A23_DATA"] = _EMPTY
os.environ["A23_RESULTS"] = _EMPTY
os.environ["A23_TRAIN_MARKS"] = os.path.join(_EMPTY, "none.json")

import review23 as RV  # noqa: E402

HERE = os.path.dirname(os.path.abspath(__file__))
if os.path.isdir(os.path.join(HERE, "results")):    # the repository
    OUT = os.path.join(HERE, "results", "oracle-null23.json")
    REP = os.path.join(HERE, "results", "REPORT-oracle-null.md")
else:                                               # the arXiv package (anc/)
    OUT = os.path.join(HERE, "s23-oracle-null23.json")
    REP = os.path.join(HERE, "C-REPORT-oracle-null.md")
SEED = 20261005
N_SENT = 100
PAGES = 300
MS = (1, 3, 5)
# (label, Beta(a, b) for sentence popularity, readers per page drawn uniformly from this tuple)
SETTINGS = (
    ("8 readers, about 17% of sentences marked", 0.6, 3.0, (8,)),
    ("8 to 40 readers, about 17% marked", 0.6, 3.0, (8, 12, 20, 40)),
    ("40 readers, about 17% marked", 0.6, 3.0, (40,)),
    ("8 to 40 readers, about 5% marked", 0.3, 6.0, (8, 12, 20, 40)),
)


def synthetic_page(pid, rng, a, b, n_readers):
    """Returns the page and how many of the n_readers drawn marked nothing (they are not on the page)."""
    p = rng.beta(a, b, N_SENT)
    readers = []
    for r in range(n_readers):
        marks = np.flatnonzero(rng.random(N_SENT) < p)
        if len(marks) == 0:
            continue
        marks = rng.permutation(marks)
        times = rng.random() * 1000 + np.cumsum(rng.random(len(marks)))
        readers.append((r, marks, times))
    order = np.sort(np.concatenate([x[2] for x in readers]))
    rank = {t: i + 1 for i, t in enumerate(order)}
    out = [{"p": f"r{pid}_{r}", "allMarked": False, "h": [[rank[t], [int(s)], False, False] for s, t in zip(mk, tm)]}
           for r, mk, tm in sorted(readers, key=lambda x: x[2][0])]
    return {"page": f"null{pid}", "nSent": N_SENT, "readers": out}, n_readers - len(readers)


def compute():
    res = []
    for si, (label, a, b, sizes) in enumerate(SETTINGS):
        rng = np.random.default_rng(SEED + si)
        units, drawn, unmarked = [], 0, 0
        for pid in range(PAGES):
            n = int(rng.choice(sizes))
            page, none = synthetic_page(pid, rng, a, b, n)
            drawn += n
            unmarked += none
            units += RV.units_with_scorers(page, MS, 5, 10 ** 9)
        by_m = {}
        for m in MS:
            um = [u for u in units if u["m"] == m]
            e = RV.est([(RV.dpop(u, "ORACLE"), u["page"], u["reader"]) for u in um], SEED + 100 * si + m)
            by_m[str(m)] = {"units": len(um), "ORACLE-POP": float(e["mean"]), "ORACLE-POP lo": float(e["lo"]), "ORACLE-POP hi": float(e["hi"]),
                            **{f"{s}-POP": float(np.mean([RV.dpop(u, s) for u in um])) for s in ("KNN", "UBCF")}}
        res.append({"label": label, "betaA": a, "betaB": b, "readersPerPage": list(sizes), "nSent": N_SENT, "pages": PAGES,
                    "readersDrawn": drawn, "readersWhoMarkedNothing": unmarked, "byM": by_m})
    means = [s["byM"][str(m)]["ORACLE-POP"] for s in res for m in MS]
    lows = [s["byM"][str(m)]["ORACLE-POP lo"] for s in res for m in MS]
    return {"what": "ORACLE - POP (mean AP difference, 95% two-way interval) on synthetic pages with no reader structure; no data read",
            "seed": SEED, "resamples": RV.B, "settings": res,
            "oracleMinusPopMin": min(means), "oracleMinusPopMax": max(means), "oracleMinusPopLowestLowerBound": min(lows)}


def render(out):
    lines = ["# ORACLE on synthetic pages with no reader structure (generated by `oracle_null23.py`; no data read)", "",
             "Mean AP difference from POP. Every reader marks each sentence independently with that sentence's page-wide",
             f"probability (a reader who marks nothing leaves no record); {PAGES} pages of {N_SENT} sentences per setting; units need",
             f"at least five earlier readers. Intervals are 95% two-way (page × reader), {out['resamples']} resamples, as for the real pages.", "",
             "| setting | *m* | units | ORACLE − POP | KNN − POP | UBCF − POP |", "|---|---|---|---|---|---|"]
    for s in out["settings"]:
        for m in MS:
            b = s["byM"][str(m)]
            lines.append(f"| {s['label']} | {m} | {b['units']} | {b['ORACLE-POP']:+.4f} [{b['ORACLE-POP lo']:+.4f}, {b['ORACLE-POP hi']:+.4f}] "
                         f"| {b['KNN-POP']:+.4f} | {b['UBCF-POP']:+.4f} |")
    lines += ["", f"Range of ORACLE − POP over settings and *m*: {out['oracleMinusPopMin']:+.4f} to {out['oracleMinusPopMax']:+.4f}. "
              f"Lowest lower bound: {out['oracleMinusPopLowestLowerBound']:+.4f}.", "",
              "Readers drawn who marked nothing, by setting: "
              + "; ".join(f"{s['readersWhoMarkedNothing']} of {s['readersDrawn']}" for s in out["settings"]) + ".", ""]
    return "\n".join(lines)


def same(a, b):
    """Equal, with floats compared to 1e-9 (sums can differ in the last bits between machines)."""
    if isinstance(a, float) or isinstance(b, float):
        return isinstance(a, (int, float)) and isinstance(b, (int, float)) and abs(a - b) <= 1e-9
    if isinstance(a, dict) and isinstance(b, dict):
        return a.keys() == b.keys() and all(same(a[k], b[k]) for k in a)
    if isinstance(a, list) and isinstance(b, list):
        return len(a) == len(b) and all(same(x, y) for x, y in zip(a, b))
    return a == b


def main():
    out = compute()
    rep = render(out)
    print(rep)
    if "--verify" in sys.argv:
        with open(OUT) as f:
            committed = json.load(f)
        if not same(committed, out):
            raise SystemExit(f"VERIFY FAILED: the recomputation differs from {os.path.basename(OUT)} (NumPy {np.__version__}; see the docstring)")
        if open(REP).read() != rep:
            raise SystemExit(f"VERIFY FAILED: {os.path.basename(REP)} is not what this script renders")
        print(f"verify: OK, identical to {os.path.basename(OUT)} and {os.path.basename(REP)}")
        return
    with open(OUT, "w") as f:
        json.dump(out, f, indent=1)
        f.write("\n")
    with open(REP, "w") as f:
        f.write(rep)
    print(f"wrote {os.path.relpath(OUT, HERE)} and {os.path.relpath(REP, HERE)}")


if __name__ == "__main__":
    main()


==> anc/posthoc_inclusion.mjs <==
#!/usr/bin/env node
/**
 * POST HOC (2026-10-04, written after results/gate.json existed; RESULTS.md §4a). Paper III's
 * statistic on ALL readers of a document, but with the leave-target-out run's inclusion rule
 * (every reader with >= 1 marked sentence, >= 5 readers, 100 permutations) instead of study 21's
 * document rule (>= 2 marked sentences, >= 6 readers, 200 permutations). It isolates the effect of
 * the target's presence from the effect of the rule.
 *
 * The statistic is study 21's frozen struct_z.mjs, evaluated unchanged: its sha256 is checked
 * against MANIFEST.json, its function definitions are run in a VM context (the file's command-line
 * section is cut off at `if (flag("selftest"))`) and its own zBoth() is called. Prints counts only.
 *
 *   node posthoc_inclusion.mjs --in <train-marks source> --docs-file <ids.json> --out data/<file>.json
 */
import fs from "node:fs";
import crypto from "node:crypto";
import vm from "node:vm";
import path from "node:path";
import { fileURLToPath } from "node:url";

const HERE = path.dirname(fileURLToPath(import.meta.url));
const SZ = path.join(HERE, "../21_first-m-marks/struct_z.mjs");
const PERMS = 100, MIN_MARKS = 1, MIN_READERS = 5, BLOCK = "20";

const args = process.argv.slice(2);
const opt = (n) => { const i = args.indexOf(`--${n}`); return i >= 0 ? args[i + 1] : ""; };
const IN = opt("in"), IDS = opt("docs-file"), OUT = opt("out");
if (!IN || !IDS || !OUT) { console.error("usage: --in <source> --docs-file <ids.json> --out data/<file>.json"); process.exit(1); }
if (!path.resolve(OUT).startsWith(path.join(HERE, "data") + path.sep)) { console.error("--out must be inside data/"); process.exit(1); }

const buf = fs.readFileSync(SZ);
const want = JSON.parse(fs.readFileSync(path.join(HERE, "MANIFEST.json"), "utf8")).code["../21_first-m-marks/struct_z.mjs"];
if (crypto.createHash("sha256").update(buf).digest("hex") !== want) { console.error("struct_z.mjs differs from the frozen MANIFEST; refusing"); process.exit(2); }
let src = buf.toString();
const cut = src.indexOf('if (flag("selftest"))');
if (cut < 0) { console.error("cannot find the command-line section of struct_z.mjs"); process.exit(2); }
src = src.slice(0, cut).replace(/^#!.*\n/, "").replace(/^import .*;$/gm, "");
const ctx = vm.createContext({ process: { argv: ["node", "struct_z.mjs", "--block-size", BLOCK] }, fs, crypto, console });
vm.runInContext(`${src}\n;globalThis.__zBoth = zBoth;`, ctx);
const zBoth = ctx.__zBoth;

const only = new Set(JSON.parse(fs.readFileSync(IDS, "utf8")));
const docs = JSON.parse(fs.readFileSync(IN, "utf8")).docs.filter((d) => only.has(d.docId));
const out = [];
let undef = 0;
for (const d of docs) {
  const z = zBoth(d.readerMarks, PERMS, `${d.docId}|posthoc-all-rule1`, d.nSent, MIN_MARKS, MIN_READERS);
  if (!z || z.zCurveball === null) undef++;
  out.push({ docId: d.docId, zCurveball: z ? z.zCurveball : null, nReaders: z ? z.nReaders : null });
}
fs.writeFileSync(OUT, JSON.stringify({ perms: PERMS, minMarks: MIN_MARKS, minReaders: MIN_READERS, blockSize: Number(BLOCK), structZSha256: want, docs: out }));
console.log(`docs ${out.length}; undefined ${undef}`);


==> anc/posthoc_inclusion.py <==
#!/usr/bin/env python3
"""POST HOC (2026-10-04, after the results; RESULTS.md §4a). How much of the S6 drop is the target's
presence, and how much the different inclusion rule?

S6 compared terciles of study 21's in-sample statistic (all readers, >= 2 marked sentences, >= 6
readers, 200 permutations) with terciles of the leave-target-out statistic (other readers, >= 1
marked sentence, >= 5 readers, 100 permutations), so it changed two things at once. This adds a
third stratifier between them — ALL readers with the leave-target-out rule (posthoc_inclusion.mjs)
— and estimates the three contrasts and their differences on the same S6 targets with ONE joint
two-way bootstrap (the same document and reader draws for every stratifier), so the differences
have intervals. The remaining difference between "all readers, rule 1" and "leave-target-out" is
the target's presence together with the change from a per-document to a per-target value, which
cannot be separated.

  python3 posthoc_inclusion.py [--shards 6]

Writes data/posthoc-all-rule1*.json (gitignored) and results/posthoc-inclusion.json; prints
aggregates only.
"""
import argparse
import json
import os
import subprocess

import numpy as np

import common as C
import gate as GT
import lib_fm as L

B = 2000
SEED = GT.SEED + 900


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--shards", type=int, default=6)
    a = ap.parse_args()
    C.verify_manifest()
    raw, idx = C.load_raw()
    drop, _ = C.redundant_doc_indices(raw, idx)
    loo = {(t["docId"], t["reader"]): t for t in json.load(open(os.path.join(C.DATA, "loo.json")))["targets"]}
    units = [u for u in C.load_units() if u["doc"] not in drop]
    key = lambda u: (raw[u["doc"]]["docId"], u["reader"])
    G = lambda u: (loo.get(key(u)) or {}).get("zCurveball")
    elig = {key(u): G(u) for u in units if u["m"] == 1 and GT.c1(u) is not None and G(u) is not None}
    sz = {r["docId"]: r.get("zCurveball") for r in json.load(open(os.path.join(C.S21_DATA, "struct-z-confirmation.json")))["docs"]}
    conf = {k: v for k, v in elig.items() if C.A21.split_of(k[0]) == "confirmation" and sz.get(k[0]) is not None}
    ck = sorted(conf)
    docs = sorted({k[0] for k in ck})

    # the new stratifier, in shards
    order = sorted(docs, key=lambda d: -len(raw[idx[d]]["readerMarks"]) ** 2)
    shards, load = [[] for _ in range(a.shards)], [0] * a.shards
    for d in order:
        s = load.index(min(load))
        shards[s].append(d)
        load[s] += len(raw[idx[d]]["readerMarks"]) ** 2
    procs, outs = [], []
    for s, ids in enumerate(shards):
        idf = os.path.join(C.DATA, f"posthoc-all-rule1-{s}.ids.json")
        json.dump(ids, open(idf, "w"))
        out = os.path.join(C.DATA, f"posthoc-all-rule1-{s}.json")
        procs.append(subprocess.Popen(["node", os.path.join(C.HERE, "posthoc_inclusion.mjs"), "--in", C.A21.SOURCE, "--docs-file", idf, "--out", out],
                                      stdout=open(out + ".log", "w"), stderr=subprocess.STDOUT))
        outs.append(out)
    codes = [p.wait() for p in procs]
    if any(codes):
        raise SystemExit(f"shard failures: {codes}")
    allz = {}
    for out in outs:
        for r in json.load(open(out))["docs"]:
            allz[r["docId"]] = r["zCurveball"]
    if set(allz) != set(docs):
        raise SystemExit("posthoc statistic missing for some documents")

    ck = [k for k in ck if allz.get(k[0]) is not None]
    strat = {"inSampleStudy21Rule": GT.tercile_of(ck, [sz[k[0]] for k in ck]),
             "allReadersLooRule": GT.tercile_of(ck, [allz[k[0]] for k in ck]),
             "leaveTargetOut": GT.tercile_of(ck, [conf[k] for k in ck])}
    cu = [u for u in units if u["split"] == "confirmation" and u["m"] == 1 and GT.c1(u) is not None and key(u) in strat["leaveTargetOut"]]
    v = np.array([GT.c1(u) for u in cu], dtype=float)
    di = np.unique([u["doc"] for u in cu], return_inverse=True)[1]
    ri = np.unique([u["reader"] for u in cu], return_inverse=True)[1]
    nd, nr = di.max() + 1, ri.max() + 1
    grp = {n: np.array([t[key(u)] for u in cu]) for n, t in strat.items()}

    def con(w, g):
        t, b = g == 2, g == 0
        wt, wb = w[t].sum(), w[b].sum()
        return np.nan if wt <= 0 or wb <= 0 else (w[t] @ v[t]) / wt - (w[b] @ v[b]) / wb

    names = list(strat)
    est = {n: con(np.ones(len(v)), grp[n]) for n in names}
    rng = np.random.default_rng(SEED)
    bs = {n: [] for n in names}
    while len(bs[names[0]]) < B:
        w = (np.bincount(rng.integers(0, nd, nd), minlength=nd)[di] * np.bincount(rng.integers(0, nr, nr), minlength=nr)[ri]).astype(float)
        vals = {n: con(w, grp[n]) for n in names}
        if all(np.isfinite(x) for x in vals.values()):
            for n in names:
                bs[n].append(vals[n])
    bs = {n: np.array(x) for n, x in bs.items()}
    iv = lambda e, x: {"mean": float(e), "lo": float(np.percentile(x, 2.5)), "hi": float(np.percentile(x, 97.5))}
    pairs = {"rule and permutations (study 21 rule minus rule 1, all readers)": ("inSampleStudy21Rule", "allReadersLooRule"),
             "target presence and per-target level (all readers minus leave-target-out, rule 1)": ("allReadersLooRule", "leaveTargetOut"),
             "total (study 21 rule minus leave-target-out)": ("inSampleStudy21Rule", "leaveTargetOut")}
    res = {"posthoc": True, "targets": len(ck), "units": len(v), "documents": len(docs), "resamples": B,
           "spearmanAllRule1VsLoo": float(np.corrcoef(L.midranks([allz[k[0]] for k in ck]), L.midranks([conf[k] for k in ck]))[0, 1]),
           "spearmanStudy21RuleVsAllRule1": float(np.corrcoef(L.midranks([sz[k[0]] for k in ck]), L.midranks([allz[k[0]] for k in ck]))[0, 1]),
           "contrasts": {n: iv(est[n], bs[n]) for n in names},
           "differences": {lab: iv(est[x] - est[y], bs[x] - bs[y]) for lab, (x, y) in pairs.items()}}
    C.write_json(os.path.join(C.RESULTS, "posthoc-inclusion.json"), res)
    for n in names:
        print(f"{n}: {res['contrasts'][n]['mean']:+.4f} [{res['contrasts'][n]['lo']:+.4f}, {res['contrasts'][n]['hi']:+.4f}]")
    for lab, x in res["differences"].items():
        print(f"{lab}: {x['mean']:+.4f} [{x['lo']:+.4f}, {x['hi']:+.4f}]")
    print(f"targets {len(ck)}; units {len(v)}; documents {len(docs)}")


if __name__ == "__main__":
    main()


==> anc/posthoc_twoway.py <==
#!/usr/bin/env python3
"""POST HOC — interval-method sensitivity, written AFTER the confirmation outcomes and both results
audits (2026-10-04). Not registered.

Why: the registered secondaries (PREREG §8) and the Amendment 2 terciles use document-cluster
intervals, while the family uses the two-way (document x reader) pigeonhole bootstrap. The same
readers recur across documents, and the Claude results audit measured the two-way width at about
1.4-1.7 times the document-cluster width for C1. Several written claims rest on document-cluster
intervals only. This script recomputes those claims' intervals with the two-way bootstrap
(lib_fm.twoway_bootstrap, 2,000 resamples), so each claim can be worded by the family's standard:
  - overall: UBCF - POP, KNN - REGPOP, KNN - UBCF at m = 1..5; within-reader C1 growth m = 1 -> 5
    on the fixed cohort (readers defined at both ends);
  - Amendment 2's curveball-z terciles, all targets and near-duplicate targets excluded (cosine >= 0.8,
    as posthoc_twins.py): per-tercile C1 and KNN - REGPOP at m = 1..5, per-tercile within-reader
    growth, and the top - bottom growth contrast (both terciles resampled jointly, so shared readers
    move together).
Point estimates are unchanged (unit means); only intervals are new. Reads the gitignored per-unit
files; prints and writes aggregates only (results/posthoc-twoway.json).
"""
import json
import os

import numpy as np

import analyze as A
import exploratory_z_terciles as E
import lib_fm as L

B = 2000
TWIN = 0.8


def iv(v, d, r, seed):
    v = np.asarray(v, dtype=float)
    if len(v) == 0:
        return {"n": 0}
    bs = L.twoway_bootstrap(v, np.asarray(d), np.asarray(r), B, seed)
    return {"mean": float(v.mean()), "lo": float(np.percentile(bs, 2.5)), "hi": float(np.percentile(bs, 97.5)),
            "n": int(len(v)), "docs": int(len(set(d))), "readers": int(len(set(r))), "boot": "two-way (document x reader)"}


def rows_of(units, m, f, docs=None):
    v, d, r = [], [], []
    for u in units:
        if u["m"] != m or (docs is not None and u["doc"] not in docs):
            continue
        x = f(u)
        if x is not None:
            v.append(x)
            d.append(u["doc"])
            r.append(u["reader"])
    return v, d, r


def growth_rows(units, f, docs=None):
    """Within-reader f(m=5) - f(m=1) on the fixed cohort, readers defined at both ends."""
    v1, v5, who = {}, {}, {}
    for u in units:
        if u["m"] not in (1, 5) or u["runs"] < E.FIXED_RUNS or (docs is not None and u["doc"] not in docs):
            continue
        x = f(u)
        if x is not None:
            key = (u["doc"], u["target"])
            (v1 if u["m"] == 1 else v5)[key] = x
            who[key] = u["reader"]
    keys = [k for k in v1 if k in v5]
    return [v5[k] - v1[k] for k in keys], [k[0] for k in keys], [who[k] for k in keys]


def contrast(top, bot, seed):
    """Mean(top) - mean(bottom) with docs and readers of BOTH groups resampled jointly."""
    v = np.array(top[0] + bot[0], dtype=float)
    g = np.array([1] * len(top[0]) + [0] * len(bot[0]))
    di = np.unique(top[1] + bot[1], return_inverse=True)[1]
    ri = np.unique(top[2] + bot[2], return_inverse=True)[1]
    nd, nr = di.max() + 1, ri.max() + 1
    rng = np.random.default_rng(seed)
    out = np.full(B, np.nan)
    for b in range(B):
        w = (np.bincount(rng.integers(0, nd, nd), minlength=nd)[di] * np.bincount(rng.integers(0, nr, nr), minlength=nr)[ri]).astype(float)
        w1, w0 = w[g == 1].sum(), w[g == 0].sum()
        if w1 > 0 and w0 > 0:
            out[b] = (w[g == 1] @ v[g == 1]) / w1 - (w[g == 0] @ v[g == 0]) / w0
    ok = out[np.isfinite(out)]
    return {"mean": float(np.mean(top[0]) - np.mean(bot[0])), "lo": float(np.percentile(ok, 2.5)), "hi": float(np.percentile(ok, 97.5)),
            "boot": "two-way (document x reader), both terciles jointly"}


def main():
    fz = A.check_freeze()
    k = fz["kStar"]
    cf = json.load(open(os.path.join(A.RESULTS, "confirmation.json")))
    raw = json.load(open(A.SOURCE))["docs"]
    units = json.load(open(os.path.join(A.DATA, "units-confirmation.json")))
    sz = json.load(open(os.path.join(A.DATA, "struct-z-confirmation.json")))
    sz_summary = json.load(open(os.path.join(A.RESULTS, "struct-z-confirmation-summary.json")))
    E.authenticate(fz, units, cf, sz, sz_summary, raw)
    units = [u for u in units if u["m"] in E.M]
    mt = E.metric_fns(k)
    f_ubcf = lambda u: None if u["ap"].get("UBCF") is None or u["ap"].get("POP") is None else u["ap"]["UBCF"] - u["ap"]["POP"]
    f_knn_ubcf = lambda u: None if u["ap"].get(f"KNN@{k}") is None or u["ap"].get("UBCF") is None else u["ap"][f"KNN@{k}"] - u["ap"]["UBCF"]
    out = {"posthoc": True, "writtenAfter": "the confirmation outcomes and both results audits", "k": k, "freezeSha256": fz["sha256"],
           "overall": {}, "terciles": {}}
    seed = A.BOOT_SEED + 30000
    for m in E.M:
        for name, f in (("UBCF_minus_POP", f_ubcf), ("KNN_minus_REGPOP", mt["KNN_minus_REGPOP"]), ("KNN_minus_UBCF", f_knn_ubcf)):
            seed += 1
            out["overall"][f"{name} m={m}"] = iv(*rows_of(units, m, f), seed)
    seed += 1
    out["overall"]["C1 within-reader growth m5-m1"] = iv(*growth_rows(units, mt["C1"]), seed)
    # Amendment 2's terciles of the curveball z, recomputed and checked against its output
    zt = json.load(open(os.path.join(A.RESULTS, "exploratory-z-terciles.json")))["byStratifier"]["zCurveball"]
    index_of = {d["docId"]: i for i, d in enumerate(raw)}
    val = {index_of[r["docId"]]: r["zCurveball"] for r in sz["docs"] if r.get("zCurveball") is not None}
    docs = sorted(val, key=lambda di: raw[di]["docId"])
    rk = L.midranks([val[di] for di in docs])
    terc = [{di for di, r in zip(docs, rk) if min(2, int(3 * (r - 1) / len(docs))) == t} for t in range(3)]
    for t in range(3):
        if len(terc[t]) != zt["terciles"][t]["composition"]["docs"]:
            raise SystemExit("REFUSING: the recomputed terciles differ from Amendment 2's output")
    for label, us in (("all targets", units), (f"near-duplicate targets excluded (cosine >= {TWIN})", [u for u in units if u["twinMaxCos"] < TWIN])):
        res = {}
        for t in range(3):
            for m in E.M:
                for name in ("C1", "KNN_minus_REGPOP"):
                    seed += 1
                    res[f"tercile {t + 1} {name} m={m}"] = iv(*rows_of(us, m, mt[name], terc[t]), seed)
            seed += 1
            res[f"tercile {t + 1} C1 within-reader growth m5-m1"] = iv(*growth_rows(us, mt["C1"], terc[t]), seed)
        seed += 1
        res["top - bottom C1 within-reader growth m5-m1"] = contrast(growth_rows(us, mt["C1"], terc[2]), growth_rows(us, mt["C1"], terc[0]), seed)
        out["terciles"][label] = res
    A.write_json(os.path.join(A.RESULTS, "posthoc-twoway.json"), out)
    fmt = lambda x: f"{x['mean']:+.4f} [{x['lo']:+.4f}, {x['hi']:+.4f}]" if x.get("mean") is not None else "—"
    for name, v in out["overall"].items():
        print(f"overall {name}: {fmt(v)}")
    for label, res in out["terciles"].items():
        print(f"\n== {label}")
        for name, v in res.items():
            print(f" {name}: {fmt(v)}")


if __name__ == "__main__":
    main()


==> anc/report23.py <==
#!/usr/bin/env python3
"""Render every number RESULTS.md quotes from results/*.json and the aggregate count files; never
type a number by hand.

  python3 report23.py            # writes results/REPORT.md
  python3 report23.py --check    # READ-ONLY: exit 1 unless every decimal in RESULTS.md appears in the
                                 # stored results/REPORT.md as the same complete signed token (the rules
                                 # of study 21's report_exploratory.py, imported unchanged)

Reads only aggregate files: results/family23.json, results/g1.json, results/counts23.json.
"""
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.append(os.path.join(os.path.dirname(HERE), "21_first-m-marks"))
import report_exploratory as RX  # noqa: E402  (study 21: tokens() and check())

R = os.environ.get("A23_RESULTS") or os.path.join(HERE, "results")


def load(name):
    p = os.path.join(R, name)
    return json.load(open(p)) if os.path.exists(p) else None


def f(x, sign=True, nd=4):
    if x is None:
        return "—"
    return f"{x:+.{nd}f}" if sign else f"{x:.{nd}f}"


def ci(s, nd=4):
    if not s or s.get("mean") is None or "lo" not in s:
        return "—"
    return f"{f(s['mean'], nd=nd)} [{f(s['lo'], nd=nd)}, {f(s['hi'], nd=nd)}]"


def ci90(s, nd=4):
    if not s or s.get("lo90") is None:
        return "—"
    return f"[{f(s['lo90'], nd=nd)}, {f(s['hi90'], nd=nd)}]"


def table(rows, header):
    return ["| " + " | ".join(header) + " |", "|" + "---|" * len(header)] + ["| " + " | ".join(str(c) for c in r) + " |" for r in rows] + [""]


def status(v):
    if not v or v.get("mean") is None:
        return "—"
    resolved = v.get("pHolm", 1.0) < 0.05 and (v["lo"] > 0 or v["hi"] < 0)
    return ("resolved " + ("positive" if v["lo"] > 0 else "negative")) if resolved else "unresolved"


def render():
    out = ["# Generated report — 23_first-m-temporal", "", "_Generated by `report23.py` from `results/*.json`; do not edit by hand._", ""]
    c = load("counts23.json")
    if c:
        out += ["## Population and units", ""]
        for stage in ("scan", "eligibility", "fetch", "marks"):
            if c.get(stage):
                out += [f"- **{stage}**: " + "; ".join(f"{k} {v}" for k, v in c[stage].items() if not isinstance(v, (dict, list)))]
                for k, v in c[stage].items():
                    if isinstance(v, dict):
                        out += [f"  - {k}: " + "; ".join(f"{kk} {vv}" for kk, vv in v.items())]
        u = c.get("units")
        if u:
            out += [f"- **units**: pages with at least six readers {u['pagesWithSixReaders']}; units {u['units']}; units at m = 1 {u['unitsAtM1']}",
                    "  - dropped (unit-level, summed over m): " + "; ".join(f"{k} {v}" for k, v in u["skips"].items())]
        out += [""]
    g1 = load("g1.json")
    if g1:
        out += ["## G1 pipeline check (PREREG §6)", "",
                f"documents {g1['documents']}; old reader sets {g1['oldReaderSets']}; matched one-to-one {g1['matchedOneToOne']}; "
                f"share {f(g1['share'], False, 3)} against a pass line of {f(g1['passThreshold'], False, 1)} → **{'PASS' if g1['pass'] else 'FAIL'}**; "
                f"documents of the old members that study 23 may not read (their readers' old sets cannot be reproduced): {g1.get('oldMemberDocsNotRead')}", ""]
        out += table([[k, v["old"], v["matched"], f(v["share"], False, 3)] for k, v in g1["bySetSize"].items()], ["old set size", "old sets", "matched", "share"])
        dg = g1.get("diagnosticStudy23Rules")
        if dg:
            out += [f"diagnostic — the same documents under study 23's own rules: matched {dg['matchedOneToOne']} of {dg['oldReaderSets']}, share {f(dg['share'], False, 3)}", ""]
    fam = load("family23.json")
    if fam:
        g1ok = bool((fam.get("g1") or {}).get("pass"))
        if not g1ok:
            out += ["**G1 did not pass (or was not run): PREREG §6 withholds every interpretation below until it is investigated.**", ""]
        gt = fam["gate"]
        out += ["## Gate statistic", "",
                f"snapshots {gt['snapshots']}; defined {gt['defined']}; degenerate null {gt['degenerate']}; errors {gt['errors']}; "
                f"targets placed in a pool-size-stratified tercile {gt['stratifiedTargets']}; targets in bins too small to cut {gt.get('targetsInBinsTooSmall')}", "",
                "targets per pool-size bin: " + "; ".join(f"{k} {v}" for k, v in (gt.get("targetsPerBin") or {}).items()), ""]
        out += ["## Registered family (Holm over eleven)", ""]
        rows = []
        for k, v in fam["family"].items():
            if k.startswith("T"):
                rows.append([k, v.get("n"), v.get("pages"), v.get("readers"), ci(v), ci90(v), f(v.get("pHolm"), False), status(v), v.get("product", "—")])
        out += table(rows, ["test", "units", "pages", "readers", "estimate [95% two-way CI]", "90% CI", "Holm p", "status", "product reading (+0.01)"])
        p1 = fam["family"]["P1 gate"]
        out += [f"**P1** (top − bottom tercile of the gate, within pool-size bins, T1 at m = 1): **{ci(p1)}**, Holm p {f(p1.get('pHolm'), False)} → "
                f"**{status(p1) if g1ok else status(p1) + ' (not interpreted: G1)'}** (units: top {p1.get('nTop')}, bottom {p1.get('nBottom')}; "
                f"{p1.get('resamples')} resamples, {p1.get('redraws')} redrawn)", ""]
        out += ["## Mean AP by scorer", ""]
        out += [f"fixed cohort (a unit at every m = 1–5): {fam.get('fixedCohortTargets')} targets", ""]
        out += table([[k, v["units"]] + [f(v[s], False) for s in ("POP", "REGPOP", "KNN", "UBCF", "RAND", "floor")] for k, v in fam["means"].items()],
                     ["m", "units", "POP", "REGPOP", "KNN", "UBCF", "RAND", "random floor"])
        out += ["## Secondary (95% two-way intervals; no multiplicity claim)", ""]
        srows = []
        for k, v in fam["secondary"].items():
            if "slopePerSD" in v:
                srows.append([k, f"{f(v['slopePerSD'])} [{f(v['lo'])}, {f(v['hi'])}] per SD", v.get("n")])
            elif "nTop" in v:
                srows.append([k, ci(v), f"top {v['nTop']}, bottom {v['nBottom']}"])
            else:
                srows.append([k, ci(v), v.get("n", "—")])
        out += table(srows, ["analysis", "estimate [95% two-way CI]", "units"])
    return "\n".join(out) + "\n"


def main():
    if "--check" in sys.argv:
        rep = os.path.join(R, "REPORT.md")
        if not os.path.exists(rep):
            raise SystemExit("render the report first")
        res_path = os.path.join(HERE, "RESULTS.md")
        res = open(res_path).read() if os.path.exists(res_path) else ""
        missing, allowed = RX.check(res, open(rep).read())
        if missing:
            print("NUMBERS IN RESULTS.md NOT IN REPORT.md (as complete signed tokens):", missing)
            sys.exit(1)
        print(f"check ok (explicitly unchecked: {sorted(allowed) or 'none'})")
        return
    os.makedirs(R, exist_ok=True)
    open(os.path.join(R, "REPORT.md"), "w").write(render())


if __name__ == "__main__":
    main()


==> anc/report_exploratory.py <==
#!/usr/bin/env python3
"""Render every number RESULTS.md quotes that the frozen report.py does not: the exploratory analyses
(Amendments 1 and 2), the post hoc sensitivities, the supplement the frozen code omitted, and
registered aggregates report.py leaves unformatted (support by m, gates, S diagnostics, twin shares).
Reads results/*.json only. Never type a number by hand.

  python3 report_exploratory.py            # writes results/REPORT-exploratory.md
  python3 report_exploratory.py --check    # READ-ONLY: exit 1 unless every decimal number in RESULTS.md
                                           # appears, as the same complete signed token, in the stored
                                           # results/REPORT.md or results/REPORT-exploratory.md
                                           # (render first; the check writes nothing and reads no data/)

The frozen `report.py --check` checks RESULTS.md against REPORT.md alone, so it fails on numbers that
live only in REPORT-exploratory.md; this check is the one that covers RESULTS.md.

Check rules (revised after the pre-outcome code audit, 2026-10-04; section numbers excluded after the
outcomes were seen, see RESULTS.md §8): numbers are compared as complete tokens, never as
substrings; a negative number must appear negative; "+x" or unsigned "x" may match "+x" or "x" but
never "-x"; no rounding is accepted (quote the report's precision). Inline code, links,
arXiv/DOI identifiers, numbered headings and §-references are not numbers. A number that legitimately
comes from elsewhere (a literature value) must be listed in an HTML comment in RESULTS.md,
`<!-- unchecked: 6.3 -->`, so every exemption is explicit and auditable.
"""
import json
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
R = os.environ.get("FM_RESULTS_DIR") or os.path.join(HERE, "results")
M = ["1", "2", "3", "4", "5"]
NUM = re.compile(r"(?<![\w.§])([+\-−]?)(\d+\.\d+)(?![\w.]*\d)")  # "§4.3" is a section, not a number


def load(name):
    p = os.path.join(R, name)
    return json.load(open(p)) if os.path.exists(p) else None


def f(x, sign=True, nd=4):
    if x is None:
        return "—"
    return f"{x:+.{nd}f}" if sign else f"{x:.{nd}f}"


def ci(s, nd=4, sign=True):
    if not s or s.get("mean") is None or "lo" not in s:
        return "—"
    flag = " (unstable)" if s.get("unstable") else ""
    return f"{f(s['mean'], sign, nd)} [{f(s['lo'], sign, nd)}, {f(s['hi'], sign, nd)}]{flag}"


def table(rows, header):
    return ["| " + " | ".join(header) + " |", "|" + "---|" * len(header)] + ["| " + " | ".join(str(c) for c in r) + " |" for r in rows] + [""]


def render_registered_extras(out):
    cf, fam, vd = load("confirmation.json"), load("family.json"), load("verdict.json")
    if cf:
        out += ["## Registered aggregates that report.py leaves unformatted", "",
                f"Near-duplicate target share at m = 1 (cosine of full mark sets with some co-reader): >= 0.8 {f(cf['twinShare']['0.8'], False, 3)}, "
                f">= 0.9 {f(cf['twinShare']['0.9'], False, 3)}.", ""]
        out += ["### Support by m (eligible reader-document units)", ""]
        out += table([[m, d["units"], d["docs"], d["readers"], f(d["medianPool"], False, 1), f(d["medianRuns"], False, 1)] for m, d in cf["describe"].items()],
                     ["m", "units", "documents", "readers", "median pool", "median runs of the target"])
        out += ["### S diagnostics at b* (PREREG §8; means over units)", ""]
        names = ("qSizeT", "qSizeD", "qPopT", "qPopD", "keffT", "keffD", "maskedY")
        out += table([[m] + [f(cf["secondary"][m]["S_diagnostics"].get(n), False, 3) for n in names] for m in M],
                     ["m", "target query size", "donor query size", "target query popularity", "donor query popularity",
                      "target neighbours", "donor neighbours", "positives masked by the donor query"])
    if vd:
        out += ["### Gates at b* = 20 (`verdict.json`)", ""]
        out += table([[m, f(g["fire"], False, 3), f(g["Scoverage"], False, 3), f(g["pairedCoverage"], False, 3), ", ".join(g["G3failures"]) or "none",
                       f(g["G4power"], False, 3)] for m, g in vd["gates"].items()],
                     ["m", "KNN fire (G5, product)", "matched-donor coverage (G5, structure)", "paired coverage", "G3 failures", "G4 power"])
    if fam and cf:
        widths = [(fam["family"][f"C1 m={m}"]["hi"] - fam["family"][f"C1 m={m}"]["lo"]) / (cf["secondary"][m]["C1"]["hi"] - cf["secondary"][m]["C1"]["lo"]) for m in M]
        out += ["### How much wider a two-way interval is than a document-cluster one (C1, the same units)", "",
                "Ratio of 95% interval widths, two-way (family.json) over document-cluster (confirmation.json), m = 1..5: "
                + ", ".join(f(w, False, 2) for w in widths) + f" (range {f(min(widths), False, 2)} to {f(max(widths), False, 2)}).", ""]
        out += ["### Equivalence reading (PREREG §7 secondary TOST at ±0.01 on the two-way 90% interval)", ""]
        out += table([[m, f"[{f(fam['family'][f'C1 m={m}']['lo90'])}, {f(fam['family'][f'C1 m={m}']['hi90'])}]",
                       "equivalent" if -0.01 < fam["family"][f"C1 m={m}"]["lo90"] and fam["family"][f"C1 m={m}"]["hi90"] < 0.01 else "not shown equivalent"] for m in M],
                     ["m", "C1 90% two-way interval", "TOST at ±0.01"])


def render():
    out = ["# Generated report — 21_first-m-marks: exploratory, post hoc, supplementary and unformatted registered aggregates", "",
           "_Generated by `report_exploratory.py` from `results/*.json`; do not edit by hand. Nothing here is part of the confirmatory family._", ""]
    render_registered_extras(out)
    sup = load("supplement-front.json")
    if sup:
        out += ["## SUPPLEMENT — registered (PREREG §8) but omitted by the frozen code; computed after the outcomes were seen", "",
                f"Document-order variant against REGPOP; document-cluster intervals. Inputs authenticated: {sup.get('inputsAuthenticated')}.", ""]
        out += table([[m, ci(r["front_BLEND_minus_REGPOP"]), ci(r["front_UBCF_minus_REGPOP"])] for m, r in sup["byM"].items()],
                     ["m", "BLEND − REGPOP (document order)", "UBCF − REGPOP (document order)"])
    b5 = load("exploratory-b5.json")
    if b5:
        sc = b5["Scorr_confirmation"]
        out += [f"## Amendment 1 — S_corr at b = {b5['blockSize']} sentences, m = {b5['m']} (k = {b5['k']})", "",
                f"Blocks: {b5.get('blocks')}. Gates: {b5.get('gateRule')}", "",
                f"Confirmation split: **S_corr {ci(sc)}** (two-way bootstrap, p {f(sc.get('p'), False)}; units {sc.get('n')}, documents {sc.get('docs')}, readers {sc.get('readers')}).",
                f"Paired decomposition (the same units): raw S {ci(sc.get('SrawPaired'))}, null S {ci(sc.get('SnullPaired'))}. "
                f"Draw-level matched-donor coverage {f(sc.get('coverage'), False, 3)}; paired coverage {f(sc.get('pairedCoverage'), False, 3)}; "
                f"share of paired units whose null averages both realisations {f(sc.get('nullBothRealisationsShare'), False, 3)}.",
                f"Unpaired, all units with S defined: raw S {ci(b5['Sraw_confirmation'])}; null S {ci(b5['Snull_confirmation'])}.", "",
                f"G3 pass: **{b5['G3pass']}**; G4 power: **{f(b5['G4power'], False, 3)}**", ""]
        out += table([[n, ci(t), f(t.get("p"), False), t.get("n"), f(t.get("coverage"), False, 3), f(t.get("pairedCoverage"), False, 3),
                       ci(t.get("SrawPaired")), ci(t.get("SnullPaired"))] for n, t in b5["controls"].items()],
                     ["control corpus", "S_corr [95% two-way CI]", "p (unadjusted)", "units", "coverage", "paired coverage", "raw S (paired)", "null S (paired)"])
        rc = load("exploratory-b5-rerun-check.json")
        if rc:
            out += [f"Re-run against the first run (set aside unviewed; `check_b5_rerun.py`): first-run sha256 matches the one recorded in Amendment 2: "
                    f"**{rc['matchesRecordedSha256']}**; confirmation S_corr fields identical: **{rc['confirmationIdentical']}**; controls identical: "
                    f"**{sum(rc['controlsIdentical'].values())} of {len(rc['controlsIdentical'])}**; gates identical: **{rc['gatesIdentical']}**.", ""]
    zt = load("exploratory-z-terciles.json")
    fam = load("family.json")
    if zt:
        out += ["## Amendment 2 — the m curves by tercile of the document's structure statistic", "",
                f"k = {zt['k']}, b* = {zt['blockSize']}; {zt['bootstrap']}; fixed cohort = targets with >= {zt['fixedCohortRuns']} runs; "
                f"inputs authenticated against the frozen aggregates: {zt.get('inputsAuthenticated')}", ""]
        for key, res in zt["byStratifier"].items():
            covered = sum(t["byM"]["1"]["C1"].get("units", 0) for t in res["terciles"])
            total = fam["family"]["C1 m=1"]["n"] if fam else None
            out += [f"### Stratifier: {res['label']} (`{key}`), {res['docs']} documents", "",
                    f"m = 1 units inside the terciles: {covered} of {total} ({f(covered / total, False, 3) if total else '—'}).", ""]
            out += table([[t["tercile"], t["composition"]["docs"], t["composition"].get("docsWithoutUnits"),
                           f"{f(t['composition']['statMin'], nd=3)} .. {f(t['composition']['statMax'], nd=3)}",
                           f(t["composition"]["statMedian"], nd=3), f(t["composition"]["readersMedian"], False, 1), f(t["composition"]["sentencesMedian"], False, 1),
                           f(t["composition"]["runsPerReaderMedian"], False, 2)] for t in res["terciles"]],
                         ["tercile", "documents", "without units", "statistic range", "statistic median", "readers/doc (median)", "sentences/doc (median)",
                          "runs/reader (median of doc means)"])
            rows = []
            for t in res["terciles"]:
                for m in M:
                    r = t["byM"][m]
                    rows.append([t["tercile"], m, r["C1"].get("units"), ci(r["C1"]), ci(r["KNN_minus_REGPOP"]), ci(r["recovery"]), r["recovery"].get("units"),
                                 ci(r["uniqueByReveal"], sign=False, nd=3), ci(r["oracleGain"]), ci(r["capturedShare"], nd=3), ci(r["C1_fixed"]), ci(r["recovery_fixed"])])
            out += table(rows, ["tercile", "m", "units", "C1", "KNN − REGPOP", "neighbour recovery", "recovery units", "unique by reveal", "ORACLE − POP",
                                "oracle share captured", "C1 (fixed cohort)", "recovery (fixed cohort)"])
            out += table([[t["tercile"], g, ci(v), v.get("definedAtBoth"), v.get("definedAtM1"), v.get("definedAtM5")]
                          for t in res["terciles"] for g, v in t["growth"].items()],
                         ["tercile", "within-reader growth (fixed cohort)", "estimate [95% CI]", "readers defined at both ends", "at m = 1", "at m = 5"])
            out += table([[name, ci(v, nd=3 if ("unique" in name or "captured" in name) else 4)] for name, v in res["topMinusBottom"].items()],
                         ["top − bottom tercile", "estimate [95% CI]"])
    ph = load("posthoc-twins.json")
    if ph:
        out += ["## POST HOC — near-duplicate targets excluded (written after the confirmation outcomes were seen; a sensitivity, not a test)", "",
                f"{ph['twinRule']}. Terciles of the curveball z as in Amendment 2. Document-cluster intervals unless marked two-way.", ""]
        for thr, res in ph["byThreshold"].items():
            out += [f"### cosine >= {thr} excluded (share of units kept {f(res['unitsKeptShare'], False, 3)})", ""]
            rows = []
            for t in res["terciles"]:
                for m in M:
                    rows.append([t["tercile"], f(t["twinTargetShareAtM1"], False, 3) if m == "1" else "", m, t[f"C1 m={m}"].get("units"),
                                 ci(t[f"C1 m={m}"]), ci(t[f"KNN_minus_REGPOP m={m}"])])
            out += table(rows, ["tercile", "near-duplicate target share at m = 1 (before exclusion)", "m", "units", "C1", "KNN − REGPOP"])
            out += table([[t["tercile"], ci(t["C1 growth m5-m1"]), t["C1 growth m5-m1"].get("definedAtBoth")] for t in res["terciles"]],
                         ["tercile", "within-reader C1 growth m = 1 -> 5 (fixed cohort)", "readers"])
            out += table([[name, ci(v)] for name, v in res["topMinusBottom"].items()], ["top − bottom tercile", "estimate [95% CI]"])
            out += table([[name, v.get("docs"), f"{f(v.get('slopePerSD'))} [{f(v.get('lo'))}, {f(v.get('hi'))}]" if v.get("slopePerSD") is not None else v.get("note", "—")]
                          for name, v in res["moderation"].items()],
                         ["moderation (PREREG §9 model, C1, near-duplicate targets excluded)", "documents", "slope per SD [95% CI]"])
    tw = load("posthoc-twoway.json")
    if tw:
        out += ["## POST HOC — two-way (document x reader) intervals for claims that rested on document-cluster intervals", "",
                "Written after the outcomes and both results audits. Point estimates are the same unit means; only the intervals are new.", ""]
        out += table([[name, ci(v), v.get("n")] for name, v in tw["overall"].items()], ["overall", "estimate [95% two-way CI]", "units"])
        for label, res in tw["terciles"].items():
            out += [f"### curveball-z terciles, {label}", ""]
            out += table([[name, ci(v)] for name, v in res.items()], ["quantity", "estimate [95% two-way CI]"])
    return "\n".join(out) + "\n"


def tokens(text):
    """Complete signed decimal tokens, ignoring inline code, links, arXiv/DOI identifiers, numbered
    headings and §-references."""
    text = re.sub(r"`[^`]*`", " ", text)
    text = re.sub(r"(?m)^(#+\s+)\d+(\.\d+)*", r"\1", text)  # numbered headings
    text = re.sub(r"\]\([^)]*\)", "]", text)
    text = re.sub(r"(arXiv:|doi:|https?://)\S+", " ", text, flags=re.I)
    return [(s.replace("−", "-"), d) for s, d in NUM.findall(text)]


def check(results_text, report_text):
    allowed = set()
    for block in re.findall(r"<!--\s*unchecked:([^>]*)-->", results_text):
        allowed |= {x.replace("−", "-") for x in block.split()}
    body = re.sub(r"<!--.*?-->", " ", results_text, flags=re.S)
    have = set(tokens(report_text))
    missing = []
    for s, d in set(tokens(body)):
        if (s + d) in allowed or d in allowed:
            continue
        ok = ("-", d) in have if s == "-" else (("+", d) in have or ("", d) in have)
        if not ok:
            missing.append(s + d)
    return sorted(missing), allowed


def main():
    if "--check" in sys.argv:
        stored = [os.path.join(R, "REPORT.md"), os.path.join(R, "REPORT-exploratory.md")]
        if not all(os.path.exists(p) for p in stored):
            raise SystemExit("render both reports first (report.py and report_exploratory.py)")
        res_path = os.path.join(HERE, "RESULTS.md")
        res = open(res_path).read() if os.path.exists(res_path) else ""
        missing, allowed = check(res, "".join(open(p).read() for p in stored))
        if missing:
            print("NUMBERS IN RESULTS.md IN NEITHER REPORT (as complete signed tokens):", missing)
            sys.exit(1)
        n = len(set(tokens(re.sub(r"<!--.*?-->", " ", res, flags=re.S))))
        print(f"check ok: {n} distinct decimal tokens in RESULTS.md all appear in the stored REPORT.md or REPORT-exploratory.md "
              f"(explicitly unchecked: {sorted(allowed) or 'none'})")
        return
    open(os.path.join(R, "REPORT-exploratory.md"), "w").write(render())


if __name__ == "__main__":
    main()


==> anc/report_followup23.py <==
#!/usr/bin/env python3
"""Render every number FOLLOWUP-RESULTS.md quotes from results/followup23.json; never type a number by hand.

  python3 report_followup23.py            # writes results/REPORT-followup.md
  python3 report_followup23.py --check    # READ-ONLY: exit 1 unless every decimal in FOLLOWUP-RESULTS.md
                                          # appears in results/REPORT-followup.md as the same complete
                                          # signed token (study 21's report_exploratory.check, unchanged)
"""
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.append(os.path.join(os.path.dirname(HERE), "21_first-m-marks"))
import report_exploratory as RX  # noqa: E402

R = os.environ.get("A23_RESULTS") or os.path.join(HERE, "results")


def f(x, sign=True, nd=4):
    if x is None:
        return "—"
    return f"{x:+.{nd}f}" if sign else f"{x:.{nd}f}"


def ci(v, nd=4):
    if not v or v.get("mean") is None:
        return "—" if not v or v.get("n") is None else f"n {v['n']} (not estimated)"
    return f"{f(v['mean'], nd=nd)} [{f(v['lo'], nd=nd)}, {f(v['hi'], nd=nd)}]"


def table(rows, header):
    return ["| " + " | ".join(header) + " |", "|" + "---|" * len(header)] + ["| " + " | ".join(str(c) for c in r) + " |" for r in rows] + [""]


def render():
    p = os.path.join(R, "followup23.json")
    if not os.path.exists(p):
        return "# Follow-up report\n\n(no results yet)\n"
    j = json.load(open(p))
    out = ["# Generated report — 23_first-m-temporal follow-ups (post-results, exploratory)", "",
           "_Generated by `report_followup23.py` from `results/followup23.json`; do not edit by hand. "
           f"Two-way intervals, {j['resamples']} resamples; estimates on fewer than {j['minN']} units are not computed._", ""]
    F1 = j["F1"]
    rows = []
    for m in range(1, 21):  # every m, including those below the minimum (shown as not estimated)
        cells = [F1.get(f"pool>=20 {x}-POP m={m}") for x in ("KNN", "UBCF", "REGPOP")]
        rows.append([m, (cells[0] or {}).get("n"), (cells[0] or {}).get("pages", "—")] + [ci(c) for c in cells])
    out += ["## F1 — pools of at least 20 earlier readers", ""]
    out += table(rows, ["m", "units", "pages", "KNN − POP", "UBCF − POP", "REGPOP − POP"])
    rows = []
    for lab in ("5-7", "8-11", "12-19", "20-39", "40+"):
        cells = [F1.get(f"pool {lab} {x}-POP m=1") for x in ("KNN", "UBCF", "REGPOP")]
        rows.append([lab, (cells[0] or {}).get("n"), (cells[0] or {}).get("pages", "—")] + [ci(c) for c in cells])
    out += ["## F1 — by pool size at m = 1", ""]
    out += table(rows, ["pool", "units", "pages", "KNN − POP", "UBCF − POP", "REGPOP − POP"])
    sl = F1.get("slope of KNN-POP on log pool, m=1") or {}
    if sl.get("slopePerSD") is not None:
        out += [f"slope of KNN − POP at m = 1 on log(pool), adjusted for log(sentences): {f(sl['slopePerSD'])} "
                f"[{f(sl['lo'])}, {f(sl['hi'])}] per SD ({sl['n']} units)", ""]
    out += ["## F2 — REGPOP − POP, all units", ""]
    out += table([[m, (j["F2"].get(f"REGPOP-POP m={m}") or {}).get("n"), ci(j["F2"].get(f"REGPOP-POP m={m}"))] for m in range(1, 21)],
                 ["m", "units", "REGPOP − POP [95%]"])
    out += ["## F3 — long m, all units", ""]
    out += table([[m, (j["F3"].get(f"KNN-POP m={m}") or {}).get("n"), ci(j["F3"].get(f"KNN-POP m={m}")), ci(j["F3"].get(f"UBCF-POP m={m}")),
                   ci(j["F3"].get(f"KNN-RAND m={m}"))] for m in range(9, 21)],
                 ["m", "units", "KNN − POP", "UBCF − POP", "KNN − RAND"])
    out += ["## Mean AP by scorer", ""]
    out += table([[k, v["units"]] + [f(v[s], False) for s in ("POP", "REGPOP", "KNN", "UBCF", "RAND", "floor")] for k, v in j["means"].items()],
                 ["m", "units", "POP", "REGPOP", "KNN", "UBCF", "RAND", "random floor"])
    out += ["## F4 — within reader (targets with a unit at every m = 1…M)", ""]
    for M, res in j["F4"].items():
        chg = res.get(f"change KNN-POP m=1 to m={M.split('=')[1]}") or {}
        out += [f"**{M}**: {res.get('targets')} targets (page–reader pairs" + (f"; {chg.get('readers')} distinct readers on {chg.get('pages')} pages" if chg.get("readers") else "") + ")"
                + (f" — {res['note']}" if res.get("note") else ""), ""]
        if res.get("note"):
            continue
        rows = []
        for x in ("KNN", "UBCF", "REGPOP"):
            mm = M.split("=")[1]
            rows.append([f"{x} − POP", ci(res.get(f"{x}-POP at m=1")), ci(res.get(f"{x}-POP at m={mm}")), ci(res.get(f"change {x}-POP m=1 to m={mm}"))])
        out += table(rows, ["contrast", "at m = 1", f"at m = {M.split('=')[1]}", "change (same targets)"])
    return "\n".join(out) + "\n"


def main():
    if "--check" in sys.argv:
        rep = os.path.join(R, "REPORT-followup.md")
        if not os.path.exists(rep):
            raise SystemExit("render the report first")
        res_path = os.path.join(HERE, "FOLLOWUP-RESULTS.md")
        res = open(res_path).read() if os.path.exists(res_path) else ""
        missing, allowed = RX.check(res, open(rep).read())
        if missing:
            print("NUMBERS IN FOLLOWUP-RESULTS.md NOT IN REPORT-followup.md (as complete signed tokens):", missing)
            sys.exit(1)
        print(f"check ok (explicitly unchecked: {sorted(allowed) or 'none'})")
        return
    os.makedirs(R, exist_ok=True)
    open(os.path.join(R, "REPORT-followup.md"), "w").write(render())


if __name__ == "__main__":
    main()


==> anc/review23.py <==
#!/usr/bin/env python3
"""23_first-m-temporal — analyses prompted by an external review (REVIEW.md, committed and pushed before
anything here was computed). Frozen inputs (MANIFEST.json, verified) and frozen statistics (analyze23,
lib_fm and ablation23, imported unchanged). The registered units and the ablation's TL and RL cells must
be reproduced exactly, or the script refuses. Prints and writes aggregates only.

  python3 review23.py run      # results/review23.json
  python3 review23.py render   # results/REPORT-review.md
  python3 review23.py check    # READ-ONLY: every number in REVIEW-RESULTS.md is in REPORT-review.md or,
                               # for the synthetic check of the ORACLE reading, in REPORT-oracle-null.md
"""
import argparse
import json
import os
import re
import sys

import numpy as np

import ablation23 as AB
import analyze23 as A

L = A.L
B = 2000
SEED = A.SEED + 9000
MS = (1, 3, 5)
M_R6 = (1, 2, 3, 4, 5)
DRAWS = 3
REDRAWS = 20
LAMBDAS = (0.1, 0.2, 0.3, 0.5)
TOPK = 5
SCORERS_R5 = ("POP", "REGPOP", "KNN", "UBCF", "ITEM", "ORACLE")
OUT = os.path.join(A.RESULTS, "review23.json")
REP = os.path.join(A.RESULTS, "REPORT-review.md")
NULL_REP = os.path.join(A.RESULTS, "REPORT-oracle-null.md")  # written by oracle_null23.py (synthetic pages, no data)


# ----------------------------------------------------------------------------- metrics beyond AP
def ndcg_tie(scores, rel, k=TOPK):
    """Exact expected NDCG@k (binary gains) under uniformly random order within ties."""
    rel = np.asarray(rel, dtype=bool)
    R = int(rel.sum())
    if R == 0:
        return None
    n_g, r_g, pos, _ = L._groups(scores, rel)
    dcg = 0.0
    for g in range(len(n_g)):
        start, size = int(pos[g]), int(n_g[g])
        if start >= k:
            break
        frac = r_g[g] / size
        for p in range(start + 1, min(start + size, k) + 1):
            dcg += frac / np.log2(p + 1)
    idcg = sum(1.0 / np.log2(p + 1) for p in range(1, min(k, R) + 1))
    return float(dcg / idcg)


def hit_tie(scores, z, k=TOPK):
    """Probability that the top k hold at least one item of z, under uniformly random order within ties."""
    z = np.asarray(z, dtype=bool)
    if not z.any():
        return None
    n_g, z_g, pos, _ = L._groups(scores, z)
    for g in range(len(n_g)):
        start, size, zg = int(pos[g]), int(n_g[g]), int(z_g[g])
        if start >= k:
            break
        take = min(k - start, size)
        if take == size:
            if zg > 0:
                return 1.0
            continue
        p_none = 1.0
        for i in range(take):
            p_none *= (size - zg - i) / (size - i)
        return float(1.0 - p_none)
    return 0.0


def ranks(keys, mask):
    return L.lexkey(*[k[mask] for k in keys])


# ----------------------------------------------------------------------------- registered-rule units, all scorers
def full_sets(page):
    n = page["nSent"]
    out = []
    for o in page["readers"]:
        v = np.zeros(n, dtype=bool)
        for e in o["h"]:
            v[e[1]] = True
        out.append(v)
    return out


def units_with_scorers(page, ms, pool_lo, pool_hi):
    """Units built by analyze23.page_units' exact rules, except that the live pool must have pool_lo..pool_hi
    readers; every scorer of REVIEW.md R3/R5 is evaluated on each."""
    n = page["nSent"]
    readers = page["readers"]
    bidx = np.array([A.block_index(t, n, A.REG_BLOCK) for t in range(n)])
    full = full_sets(page)
    out = []
    for ti, t in enumerate(readers):
        if t.get("allMarked"):
            continue
        h = t["h"]
        for m in ms:
            if len(h) < m + 1 or any(len(e[1]) == 0 for e in h[:m]) or h[m - 1][0] == h[m][0]:
                continue
            cut = h[m - 1][0]
            S = np.zeros(n, dtype=bool)
            for e in h[:m]:
                S[e[1]] = True
            Y = np.zeros(n, dtype=bool)
            for e in h[m:]:
                Y[e[1]] = True
            Y &= ~S
            if not Y.any():
                continue
            pool = []
            for oi, o in enumerate(readers):
                if oi == ti:
                    continue
                v = np.zeros(n, dtype=bool)
                for e in o["h"]:
                    if e[0] < cut:
                        v[e[1]] = True
                if not v.any() or v.all():
                    continue
                pool.append(v)
            if not (pool_lo <= len(pool) <= pool_hi):
                continue
            X = np.stack(pool)
            Xf = X.astype(float)
            C = ~S
            pop = X.sum(axis=0).astype(float)
            sim = L.cosine_to(X, S)
            touched = np.zeros(A.nblocks(n, A.REG_BLOCK), dtype=bool)
            touched[bidx[S]] = True
            act = np.flatnonzero(X[:, touched[bidx]].any(axis=1))
            pop_reg = X[act].sum(axis=0).astype(float) if len(act) else np.zeros(n)
            ub = sim @ Xf
            keys = {"POP": (pop,), "REGPOP": (pop_reg, pop), "UBCF": (ub, pop),
                    "ITEM": (L.item_scores(X, S, pop), pop)}
            N3 = L.top_k_neighbours(sim, A.K, L.rng_from(page["page"], t["p"], m, "knn"))
            keys["KNN"] = (L.nb_counts(X, N3), pop)
            for k in (1, 10):
                keys[f"KNN k={k}"] = (L.nb_counts(X, L.top_k_neighbours(sim, k, L.rng_from(page["page"], t["p"], m, "knn", k))), pop)
            overlap = X[:, S].sum(axis=1).astype(float)
            keys["KNN-overlap"] = (L.nb_counts(X, L.top_k_neighbours(overlap, A.K, L.rng_from(page["page"], t["p"], m, "knn-overlap"))), pop)
            sim_full = L.cosine_to(X, full[ti])
            keys["ORACLE"] = (L.nb_counts(X, L.top_k_neighbours(sim_full, A.K, L.rng_from(page["page"], t["p"], m, "oracle"))), pop)
            popn = pop / pop.max()
            ubn = ub / ub.max() if ub.max() > 0 else np.zeros(n)
            for lam in LAMBDAS:
                keys[f"BLEND {lam}"] = ((1 - lam) * popn + lam * ubn, pop)
            ap = {s: A._ap(kk, C, Y) for s, kk in keys.items()}
            # the next highlight: the first after the cut that adds a sentence not revealed
            Z = np.zeros(n, dtype=bool)
            for e in h[m:]:
                zz = np.zeros(n, dtype=bool)
                zz[e[1]] = True
                zz &= ~S
                if zz.any():
                    Z = zz
                    break
            nd = {s: ndcg_tie(ranks(keys[s], C), Y[C]) for s in SCORERS_R5}
            ht = {s: hit_tie(ranks(keys[s], C), Z[C]) for s in SCORERS_R5}
            out.append({"page": page["page"], "reader": t["p"], "m": m, "pool": len(pool), "ap": ap, "ndcg": nd, "hit": ht,
                        "afterPull": bool(h[m - 1][3])})
    return out


# ----------------------------------------------------------------------------- the ablation's targets: TL, RL and the new HL
def ablation_targets_with_hl(page):
    """For every ablation target (analyze23's unit rules, at least m + 1 runs): TL and RL rebuilt here (checked
    against ablation23.page_cells), the new random-highlights cell HL, and the sentences each reveal and score."""
    n = page["nSent"]
    readers = page["readers"]
    full = full_sets(page)
    out = []
    for ti, t in enumerate(readers):
        if t.get("allMarked"):
            continue
        h = t["h"]
        runs = L.runs_of(np.flatnonzero(full[ti]).tolist())
        run_masks = []
        for st, ln in runs:
            mk = np.zeros(n, dtype=bool)
            mk[st:st + ln] = True
            run_masks.append(mk)
        anchored = [e for e in h if len(e[1])]
        for m in AB.MS:
            if len(h) < m + 1 or any(len(e[1]) == 0 for e in h[:m]) or h[m - 1][0] == h[m][0]:
                continue
            cut = h[m - 1][0]
            S = np.zeros(n, dtype=bool)
            for e in h[:m]:
                S[e[1]] = True
            Y = np.zeros(n, dtype=bool)
            for e in h[m:]:
                Y[e[1]] = True
            Y &= ~S
            if not Y.any():
                continue
            live = []
            for oi, o in enumerate(readers):
                if oi == ti:
                    continue
                v = np.zeros(n, dtype=bool)
                for e in o["h"]:
                    if e[0] < cut:
                        v[e[1]] = True
                if not v.any() or v.all():
                    continue
                live.append(v)
            if len(live) < A.POOL_MIN or len(runs) < m + 1:
                continue
            XL = np.stack(live)
            rec = {"page": page["page"], "reader": t["p"], "m": m, "cells": {}, "sent": {}}
            rec["cells"]["TL"] = AB.score(XL, S, Y, n, L.rng_from(page["page"], t["p"], m, "knn"))
            rec["sent"]["TL"] = (int(S.sum()), int(Y.sum()))
            rl, rls = [], []
            for dr in range(AB.DRAWS):
                sel = L.rng_from(page["page"], t["p"], m, dr, "reveal").choice(len(runs), m, replace=False)
                SR = np.zeros(n, dtype=bool)
                for u in sel:
                    SR |= run_masks[u]
                YR = full[ti] & ~SR
                rl.append(AB.score(XL, SR, YR, n, L.rng_from(page["page"], t["p"], m, dr, A.K, "knn")))
                rls.append((int(SR.sum()), int(YR.sum())))
            rec["cells"]["RL"] = {k: (float(np.mean([d[k] for d in rl])) if all(d[k] is not None for d in rl) else None) for k in ("POP", "KNN", "UBCF")}
            rec["sent"]["RL"] = tuple(float(np.mean(x)) for x in zip(*rls))
            hl, hls, ok = [], [], True
            for dr in range(DRAWS):
                rng = L.rng_from(page["page"], t["p"], m, dr, "hl-reveal")
                got = None
                for _ in range(REDRAWS):
                    sel = rng.choice(len(anchored), m, replace=False)
                    SH = np.zeros(n, dtype=bool)
                    for u in sel:
                        SH[anchored[u][1]] = True
                    YH = full[ti] & ~SH
                    if YH.any():
                        got = (SH, YH)
                        break
                if got is None:
                    ok = False
                    break
                SH, YH = got
                hl.append(AB.score(XL, SH, YH, n, L.rng_from(page["page"], t["p"], m, dr, A.K, "knn")))
                hls.append((int(SH.sum()), int(YH.sum())))
            rec["hlDropped"] = not ok
            if ok:
                rec["cells"]["HL"] = {k: (float(np.mean([d[k] for d in hl])) if all(d[k] is not None for d in hl) else None) for k in ("POP", "KNN", "UBCF")}
                rec["sent"]["HL"] = tuple(float(np.mean(x)) for x in zip(*hls))
            out.append(rec)
    return out


# ----------------------------------------------------------------------------- estimates
class Seeds:
    def __init__(self, base):
        self.s = base

    def __call__(self):
        self.s += 1
        return self.s


def est(rows, seed):
    """rows: list of (value, page, reader); two-way bootstrap, unadjusted."""
    rows = [r for r in rows if r[0] is not None and not (isinstance(r[0], float) and np.isnan(r[0]))]
    if len(rows) < 30:
        return {"n": len(rows), "note": "fewer than 30 units"}
    return A.summ([r[0] for r in rows], [r[1] for r in rows], [r[2] for r in rows], B, seed)


def dpop(u, s, field="ap"):
    a, b = u[field].get(s), u[field].get("POP")
    return None if a is None or b is None else a - b


def mode_run(a):
    A.verify_manifest()
    pages = [pg for pg in A.read_pages(A.INPUTS["data/temporal-marks.jsonl"]) if len(pg.get("readers") or []) >= A.POOL_MIN + 1]
    seeds = Seeds(SEED)
    res = {"spec": "REVIEW.md", "resamples": B, "checks": {}}

    # registered units with every scorer; the check against the frozen units
    reg, small = [], []
    for pg in pages:
        reg += units_with_scorers(pg, M_R6, A.POOL_MIN, 10 ** 9)
        small += units_with_scorers(pg, MS, 1, A.POOL_MIN - 1)
    frozen = {(u["page"], u["reader"], u["m"]): u["ap"] for u in json.load(open(os.path.join(A.DATA, "units23.json"))) if u["m"] in M_R6}
    mine = {(u["page"], u["reader"], u["m"]): u["ap"] for u in reg}
    bad = [k for k in frozen if k not in mine or any(frozen[k][s] != mine[k][s] for s in ("POP", "KNN", "UBCF", "REGPOP"))]
    if bad or set(mine) - set(frozen):
        raise SystemExit(f"REFUSING: the registered units are not reproduced ({len(bad)} differ, {len(set(mine) - set(frozen))} extra)")
    res["checks"]["registeredUnitsReproduced"] = len(frozen)

    # the ablation's targets, checked against ablation23.page_cells
    abl, ref = [], {}
    for pg in pages:
        abl += ablation_targets_with_hl(pg)
        for r in AB.page_cells(pg):
            if r["eligibleR"] and all(r["cells"][c][x] is not None for c in AB.CELLS for x in ("KNN", "POP", "UBCF")):
                ref[(r["page"], r["reader"], r["m"])] = r
    abl = [r for r in abl if (r["page"], r["reader"], r["m"]) in ref]
    if len(abl) != len(ref):
        raise SystemExit(f"REFUSING: {len(ref) - len(abl)} ablation targets were not rebuilt")
    for r in abl:
        rr = ref[(r["page"], r["reader"], r["m"])]
        for c in ("TL", "RL"):
            if any(r["cells"][c][x] != rr["cells"][c][x] for x in ("POP", "KNN", "UBCF")):
                raise SystemExit(f"REFUSING: cell {c} differs from ablation23 on a target")
    res["checks"]["ablationTargetsTLandRLReproduced"] = len(abl)

    # R1: UBCF paired differences on the ablation targets and subsets
    res["R1"] = {}
    subsets = {"all": lambda r: True, "no near-duplicate": lambda r: r["twinAll"] < AB.TWIN, "pages in studies 21/22": lambda r: r["inStudy21"]}
    for m in AB.MS:
        rm = [r for k, r in ref.items() if k[2] == m]
        blk = {}
        for sname, keep in subsets.items():
            rs = [r for r in rm if keep(r)]
            d = lambda r, c: r["cells"][c]["UBCF"] - r["cells"][c]["POP"]
            sb = {"targets": len(rs)}
            for lab, (c1, c2) in AB.DIFFS.items():
                sb[lab] = est([(d(r, c1) - d(r, c2), r["page"], r["reader"]) for r in rs], seeds())
            sb["interaction ((RA-RL)-(TA-TL))"] = est([((d(r, "RA") - d(r, "RL")) - (d(r, "TA") - d(r, "TL")), r["page"], r["reader"]) for r in rs], seeds())
            blk[sname] = sb
        res["R1"][f"m={m}"] = blk

    # R2: the random-highlights cell
    res["R2"] = {}
    for m in AB.MS:
        rm = [r for r in abl if r["m"] == m]
        kept = [r for r in rm if not r["hlDropped"] and all(r["cells"]["HL"][x] is not None for x in ("POP", "KNN", "UBCF"))]
        dd = lambda r, c, x: r["cells"][c][x] - r["cells"][c]["POP"]
        blk = {"targets": len(rm), "dropped": len(rm) - len(kept)}
        for x in ("KNN", "UBCF"):
            blk[f"HL {x}-POP"] = est([(dd(r, "HL", x), r["page"], r["reader"]) for r in kept], seeds())
            blk[f"HL-TL {x}-POP"] = est([(dd(r, "HL", x) - dd(r, "TL", x), r["page"], r["reader"]) for r in kept], seeds())
            blk[f"RL-HL {x}-POP"] = est([(dd(r, "RL", x) - dd(r, "HL", x), r["page"], r["reader"]) for r in kept], seeds())
        blk["sentences"] = {c: {"revealed": float(np.mean([r["sent"][c][0] for r in kept])), "positives": float(np.mean([r["sent"][c][1] for r in kept]))}
                            for c in ("TL", "HL", "RL")}
        res["R2"][f"m={m}"] = blk

    # R3: other scorers, the oracle, the blend tuned before the pull and evaluated after it
    res["R3"] = {}
    others = ["ITEM", "KNN k=1", "KNN k=10", "KNN-overlap", "ORACLE"] + [f"BLEND {lam}" for lam in LAMBDAS]
    for m in MS:
        um = [u for u in reg if u["m"] == m]
        blk = {"units": len(um)}
        for s in others:
            blk[f"{s}-POP"] = est([(dpop(u, s), u["page"], u["reader"]) for u in um], seeds())
        res["R3"][f"m={m}"] = blk
    tune = [u for u in reg if u["m"] == 1 and not u["afterPull"]]
    means = {lam: float(np.mean([dpop(u, f"BLEND {lam}") for u in tune if dpop(u, f"BLEND {lam}") is not None])) for lam in LAMBDAS}
    lam_star = max(LAMBDAS, key=lambda lam: means[lam])
    res["R3"]["tuning"] = {"tuneUnits": len(tune), "meanBlendMinusPopByLambda": {str(k): v for k, v in means.items()}, "lambdaStar": lam_star}
    res["R3"]["blendStarAfterPull"] = {}
    for m in MS:
        um = [u for u in reg if u["m"] == m and u["afterPull"]]
        res["R3"]["blendStarAfterPull"][f"m={m}"] = est([(dpop(u, f"BLEND {lam_star}"), u["page"], u["reader"]) for u in um], seeds())

    # R4: one to four earlier readers
    res["R4"] = {}
    for m in MS:
        um = [u for u in small if u["m"] == m]
        blk = {"units": len(um)}
        for s in ("KNN", "UBCF"):
            blk[f"{s}-POP"] = est([(dpop(u, s), u["page"], u["reader"]) for u in um], seeds())
        if m == 1:
            for lo, hi in ((1, 2), (3, 4)):
                sub = [u for u in um if lo <= u["pool"] <= hi]
                blk[f"pool {lo}-{hi} units"] = len(sub)
                for s in ("KNN", "UBCF"):
                    blk[f"pool {lo}-{hi} {s}-POP"] = est([(dpop(u, s), u["page"], u["reader"]) for u in sub], seeds())
        res["R4"][f"m={m}"] = blk

    # R5: NDCG@5 and Hit@5 for the next highlight
    res["R5"] = {}
    for m in MS:
        um = [u for u in reg if u["m"] == m]
        blk = {}
        for metric in ("ndcg", "hit"):
            mb = {"POP mean": float(np.mean([u[metric]["POP"] for u in um if u[metric]["POP"] is not None]))}
            for s in SCORERS_R5[1:]:
                mb[f"{s}-POP"] = est([(dpop(u, s, metric), u["page"], u["reader"]) for u in um], seeds())
            blk["NDCG@5" if metric == "ndcg" else "Hit@5 next highlight"] = mb
        res["R5"][f"m={m}"] = blk

    # R6: units newer than study 21's artifact
    res["R6"] = {}
    for m in M_R6:
        um = [u for u in reg if u["m"] == m and u["afterPull"]]
        res["R6"][f"m={m}"] = {"units": len(um), **{f"{s}-POP": est([(dpop(u, s), u["page"], u["reader"]) for u in um], seeds()) for s in ("KNN", "UBCF")}}

    # the observation window, from the extraction's own counts (no computation on reader data)
    t = json.load(open(os.path.join(A.RESULTS, "counts23.json")))["marks"]["totals"]
    res["window"] = {"gapsUnder60s": t["gapsUnder60s"], "gapsTotal": t["gapsTotal"], "shareUnder60s": t["gapsUnder60s"] / t["gapsTotal"]}

    json.dump(res, open(OUT, "w"), indent=1)
    print(json.dumps({"checks": res["checks"], "R2 dropped": {k: v["dropped"] for k, v in res["R2"].items()},
                      "lambdaStar": lam_star, "R4 units": {k: v["units"] for k, v in res["R4"].items()},
                      "R6 units": {k: v["units"] for k, v in res["R6"].items()}}))


# ----------------------------------------------------------------------------- report
f = AB.f
ci = AB.ci


def mode_render(a):
    j = json.load(open(OUT))
    out = ["# Generated report — 23_first-m-temporal analyses prompted by an external review (post-results, exploratory)", "",
           f"_Generated by `review23.py render` from `results/review23.json`; do not edit by hand. Two-way intervals, {j['resamples']} "
           f"resamples, unadjusted. Registered units reproduced exactly: {j['checks']['registeredUnitsReproduced']}; ablation targets "
           f"whose TL and RL cells were reproduced exactly: {j['checks']['ablationTargetsTLandRLReproduced']}._", ""]
    out += ["## R1 — UBCF − POP, paired differences between cells (ablation targets)", ""]
    for mk, blk in j["R1"].items():
        for sname, sb in blk.items():
            out += [f"### {mk}, {sname} ({sb['targets']} targets)", "", "| paired difference of UBCF − POP | estimate [95% two-way CI] |", "|---|---|"]
            out += [f"| {k} | {ci(v)} |" for k, v in sb.items() if k != "targets"]
            out.append("")
    out += ["## R2 — random highlights, live pool (HL)", "",
            "| m | targets | dropped | HL KNN − POP | HL − TL (KNN) | RL − HL (KNN) | HL UBCF − POP | HL − TL (UBCF) | RL − HL (UBCF) |",
            "|---|---|---|---|---|---|---|---|---|"]
    for mk, b in j["R2"].items():
        out.append(f"| {mk} | {b['targets']} | {b['dropped']} | {ci(b['HL KNN-POP'])} | {ci(b['HL-TL KNN-POP'])} | {ci(b['RL-HL KNN-POP'])} | "
                   f"{ci(b['HL UBCF-POP'])} | {ci(b['HL-TL UBCF-POP'])} | {ci(b['RL-HL UBCF-POP'])} |")
    out += ["", "Mean sentences per unit (revealed / positives):", ""]
    for mk, b in j["R2"].items():
        out.append(f"- {mk}: " + "; ".join(f"{c} {f(v['revealed'], False, 2)} / {f(v['positives'], False, 2)}" for c, v in b["sentences"].items()))
    out += ["", "## R3 — other scorers and the oracle (registered units), difference from POP", ""]
    names = [k for k in j["R3"]["m=1"] if k != "units"]
    out += ["| scorer | " + " | ".join(f"{mk} ({j['R3'][mk]['units']} units)" for mk in ("m=1", "m=3", "m=5")) + " |", "|---|---|---|---|"]
    for k in names:
        out.append(f"| {k} | " + " | ".join(ci(j["R3"][mk][k]) for mk in ("m=1", "m=3", "m=5")) + " |")
    t = j["R3"]["tuning"]
    out += ["", f"Blend tuning on {t['tuneUnits']} units at m = 1 made before study 21's pull: mean BLEND − POP by λ "
            + "; ".join(f"{k} {f(v)}" for k, v in t["meanBlendMinusPopByLambda"].items()) + f"; λ* = {t['lambdaStar']}.", "",
            "BLEND(λ*) − POP on the units made at or after the pull: "
            + "; ".join(f"{mk} {ci(v)} (n {v.get('n')})" for mk, v in j["R3"]["blendStarAfterPull"].items()), ""]
    out += ["## R4 — one to four earlier readers (time order)", ""]
    for mk, b in j["R4"].items():
        line = f"- {mk}: {b['units']} units; KNN − POP {ci(b['KNN-POP'])}; UBCF − POP {ci(b['UBCF-POP'])}"
        if mk == "m=1":
            line += (f"; pools 1-2 ({b['pool 1-2 units']} units) KNN − POP {ci(b['pool 1-2 KNN-POP'])}, UBCF − POP {ci(b['pool 1-2 UBCF-POP'])}"
                     f"; pools 3-4 ({b['pool 3-4 units']} units) KNN − POP {ci(b['pool 3-4 KNN-POP'])}, UBCF − POP {ci(b['pool 3-4 UBCF-POP'])}")
        out.append(line)
    out += ["", "## R5 — top of the list (registered units), difference from POP", ""]
    for metric in ("NDCG@5", "Hit@5 next highlight"):
        out += [f"### {metric}", "", "| scorer | m=1 | m=3 | m=5 |", "|---|---|---|---|",
                "| POP (mean) | " + " | ".join(f(j["R5"][mk][metric]["POP mean"], False) for mk in ("m=1", "m=3", "m=5")) + " |"]
        for s in SCORERS_R5[1:]:
            out.append(f"| {s} − POP | " + " | ".join(ci(j["R5"][mk][metric][f"{s}-POP"]) for mk in ("m=1", "m=3", "m=5")) + " |")
        out.append("")
    out += ["## R6 — units made at or after study 21's pull", "", "| m | units | KNN − POP | UBCF − POP |", "|---|---|---|---|"]
    for mk, b in j["R6"].items():
        out.append(f"| {mk} | {b['units']} | {ci(b['KNN-POP'])} | {ci(b['UBCF-POP'])} |")
    w = j["window"]
    out += ["", "## Observation window (from the extraction's counts)", "",
            f"{w['gapsUnder60s']} of {w['gapsTotal']} gaps between a reader's consecutive highlights on a page were under 60 seconds "
            f"(share {f(w['shareUnder60s'], False, 3)}).", ""]
    open(REP, "w").write("\n".join(out) + "\n")


def mode_check(a):
    sys.path.append(os.path.join(os.path.dirname(A.HERE), "21_first-m-marks"))
    import report_exploratory as RX
    res = open(os.path.join(A.HERE, "REVIEW-RESULTS.md")).read()
    rep = open(REP).read() + "\n" + open(NULL_REP).read()
    missing, allowed = RX.check(res, rep)
    if missing:
        print("NUMBERS IN REVIEW-RESULTS.md NOT IN REPORT-review.md OR REPORT-oracle-null.md (as complete signed tokens):", missing)
        sys.exit(1)
    tri = re.compile(r"[+\-−]\d+\.\d+ \[[+\-−]\d+\.\d+, [+\-−]\d+\.\d+\]")
    have = set(x.replace("−", "-") for x in tri.findall(rep))
    bad = sorted({x for x in tri.findall(re.sub(r"<!--.*?-->", " ", res, flags=re.S)) if x.replace("−", "-") not in have})
    if bad:
        print("INTERVALS IN REVIEW-RESULTS.md NOT IN REPORT-review.md (as complete triples):", bad)
        sys.exit(1)
    print(f"check ok ({len(tri.findall(res))} intervals matched as triples; explicitly unchecked: {sorted(allowed) or 'none'})")


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("mode", choices=["run", "render", "check"])
    a = ap.parse_args()
    {"run": mode_run, "render": mode_render, "check": mode_check}[a.mode](a)


==> anc/review2_23.py <==
#!/usr/bin/env python3
"""23_first-m-temporal — analyses prompted by a second round of external reviews (REVIEW2.md). The
specification, this file and the synthetic-world results were committed and pushed before anything here was
computed on the data. Frozen inputs (MANIFEST.json, verified) and frozen statistics (analyze23, lib_fm and
review23, imported unchanged). The registered units must be reproduced exactly, or the script refuses.
Prints and writes aggregates only.

Three things were changed or added after the results, following an audit (REVIEW2.md, Corrections):
  - in R12 the random order that breaks KNN's neighbour ties is drawn once per target instead of once per arm and
    draw. Only R12's KNN estimates changed; the first computation is kept under "KNN as first computed";
  - R16, descriptive counts for the next-highlight target (no interval, no reading);
  - five more synthetic worlds (`audit-worlds`), built after the audit showed that some signs seen in the first
    five do not hold in general. They are kept in their own files, so that the five worlds the readings were fixed
    on stay as they were.

  python3 review2_23.py synth                # five synthetic worlds, no data read: the JSON and the report below
  python3 review2_23.py synth-verify         # recomputes them and compares with the stored files; writes nothing
  python3 review2_23.py synth-render         # rewrites the synthetic report from the stored JSON
  python3 review2_23.py audit-worlds         # the five worlds added after the audit, no data read
  python3 review2_23.py audit-worlds-verify  # recomputes them and compares with the stored files; writes nothing
  python3 review2_23.py audit-worlds-render  # rewrites that report from the stored JSON
  python3 review2_23.py run                  # results/review2-23.json
  python3 review2_23.py render               # results/REPORT-review2.md
  python3 review2_23.py check                # READ-ONLY: every number in REVIEW2-RESULTS.md is in one of the reports

The synthetic modes need NumPy only. In the repository they write results/review2-synth.json,
results/REPORT-review2-synth.md, results/review2-synth-audit.json and results/REPORT-review2-synth-audit.md; in the
arXiv package those sit beside this script as s23-review2-synth.json, C-REPORT-review2-synth.md,
s23-review2-synth-audit.json and C-REPORT-review2-synth-audit.md.
"""
import collections
import json
import os
import re
import sys
import tempfile

import numpy as np

SYNTH = len(sys.argv) > 1 and sys.argv[1] in ("synth", "synth-verify", "synth-render", "audit-worlds", "audit-worlds-verify",
                                               "audit-worlds-render")
if SYNTH:  # nothing in this mode reads data; pointing the frozen modules at an empty folder guarantees it
    _EMPTY = tempfile.mkdtemp(prefix="review2-synth-")
    os.environ["A23_DATA"] = _EMPTY
    os.environ["A23_RESULTS"] = _EMPTY
    os.environ["A23_TRAIN_MARKS"] = os.path.join(_EMPTY, "none.json")

import analyze23 as A  # noqa: E402
import review23 as RV  # noqa: E402

L = A.L
HERE = os.path.dirname(os.path.abspath(__file__))
IN_REPO = os.path.isdir(os.path.join(HERE, "results"))
RES = os.path.join(HERE, "results") if IN_REPO else HERE
OUT = os.path.join(A.RESULTS, "review2-23.json")       # the data's results (a scratch folder in a synthetic test)
REP = os.path.join(A.RESULTS, "REPORT-review2.md")
SYN_OUT = os.path.join(RES, "review2-synth.json" if IN_REPO else "s23-review2-synth.json")
SYN_REP = os.path.join(RES, "REPORT-review2-synth.md" if IN_REPO else "C-REPORT-review2-synth.md")
AUD_OUT = os.path.join(RES, "review2-synth-audit.json" if IN_REPO else "s23-review2-synth-audit.json")
AUD_REP = os.path.join(RES, "REPORT-review2-synth-audit.md" if IN_REPO else "C-REPORT-review2-synth-audit.md")

B = 2000
SEED = A.SEED + 12000
MS = (1, 3, 5)
LAM = 0.2               # the blend weight of REVIEW.md's tuned blend; fixed here, not tuned again
LAMBDAS = RV.LAMBDAS    # R10 only
TAUS = (10, 20, 40)     # distance scales of PROXPOP, in sentences
WINDOW = 10             # half-width of REGPOP window, in sentences
K_FIX = 5               # R12: the common cut is the target's fifth highlight
MM_FIX = (1, 3)         # R12: highlights revealed before that cut
DRAWS = 3
ANCHOR_SHARE = 0.9      # R13: a page whose organic highlights anchor at this rate or more
METRICS = ("ap", "ndcgAll", "hitAll", "ndcgNext", "hitNext")
METRIC_NAMES = {"ap": "AP, all later marks", "ndcgAll": "NDCG@5, all later marks", "hitAll": "Hit@5, all later marks",
                "ndcgNext": "NDCG@5, next highlight", "hitNext": "Hit@5, next highlight"}
SCORERS = ["POP", "REGPOP", "KNN", "UBCF", "ITEM", "BLEND", "LOCAL", "AHEAD"] + [f"PROXPOP {t}" for t in TAUS] + [
    "REGPOP b=10", "REGPOP b=40", "REGPOP shifted", "REGPOP window", "POP>UBCF", "POP>REGPOP", "REGPOP>UBCF", "REGBLEND"]
# paired contrasts reported for every metric and m, beside each scorer minus POP
PAIRS = [("KNN", "REGPOP"), ("UBCF", "REGPOP"), ("ITEM", "REGPOP"), ("BLEND", "REGPOP"), ("REGBLEND", "REGPOP"), ("REGPOP>UBCF", "REGPOP"),
         ("LOCAL", "REGPOP"), ("PROXPOP 20", "REGPOP"), ("UBCF", "PROXPOP 20"), ("KNN", "PROXPOP 20"), ("UBCF", "LOCAL"), ("REGPOP", "LOCAL"), ("AHEAD", "LOCAL"), ("UBCF", "AHEAD"),
         ("REGPOP b=10", "REGPOP"), ("REGPOP b=40", "REGPOP"), ("REGPOP shifted", "REGPOP"), ("REGPOP window", "REGPOP"),
         ("BLEND", "POP>UBCF"), ("POP>UBCF", "POP>REGPOP")]
FIX_SCORERS = ("KNN", "UBCF", "REGPOP", "LOCAL", "PROXPOP 20")
FIX_ARMS = ("FIRST", "RANDOM", "LAST")
KNN_FIRST = "KNN as first computed"   # R12 only: the neighbour tie order drawn afresh for every arm and draw (superseded)


# ----------------------------------------------------------------------------- scorers
def reg_readers(X, S, n, block, shift=0.0):
    """Pool readers who marked anything in the blocks the reveal touches. Blocks are analyze23's equal
    partition of the page into ceil(n / block) parts; `shift` moves every boundary by that share of a block."""
    nb = A.nblocks(n, block)
    if shift == 0.0:
        bidx = np.array([A.block_index(t, n, block) for t in range(n)])
        nbl = nb
    else:
        width = n / nb
        bidx = np.floor((np.arange(n) + shift * width) / width).astype(int)
        nbl = nb + 1
    touched = np.zeros(nbl, dtype=bool)
    touched[bidx[S]] = True
    return np.flatnonzero(X[:, touched[bidx]].any(axis=1))


def window_readers(X, S, n, w):
    """Pool readers who marked anything within w sentences of a revealed sentence (no fixed boundaries)."""
    near = np.zeros(n, dtype=bool)
    for s in np.flatnonzero(S):
        near[max(0, s - w):s + w + 1] = True
    return np.flatnonzero(X[:, near].any(axis=1))


def top_k_by_priority(sim, k, prio):
    """lib_fm.top_k_neighbours with the ties broken by a fixed order of the pool readers instead of a fresh draw."""
    cand = np.flatnonzero(sim > 0)
    if len(cand) == 0 or k <= 0:
        return np.zeros(0, dtype=int)
    return cand[np.lexsort((prio[cand], -sim[cand]))[:k]]


def _popularity(X, rows, n):
    return X[rows].sum(axis=0).astype(float) if len(rows) else np.zeros(n)


def keys_for(X, S, last, n, knn_seed, only=None):
    """Every scorer's lexicographic key (most significant first) for one unit. `last` marks the sentences of
    the latest revealed highlight: the reader's position for the scorers that use distance."""
    Xf = X.astype(float)
    pop = X.sum(axis=0).astype(float)
    sim = L.cosine_to(X, S)
    ub = sim @ Xf
    pop_reg = _popularity(X, reg_readers(X, S, n, A.REG_BLOCK), n)
    dist = np.min(np.abs(np.arange(n)[:, None] - np.flatnonzero(last)[None, :]), axis=1).astype(float)
    popn = pop / pop.max()
    ubn = ub / ub.max() if ub.max() > 0 else np.zeros(n)
    regn = pop_reg / pop_reg.max() if pop_reg.max() > 0 else np.zeros(n)
    k = {"POP": (pop,), "REGPOP": (pop_reg, pop), "UBCF": (ub, pop),
         "KNN": (L.nb_counts(X, L.top_k_neighbours(sim, A.K, L.rng_from(*knn_seed))), pop),
         "LOCAL": (-dist,), "PROXPOP 20": (pop * np.exp(-dist / 20.0), pop)}
    if only is None:
        after = (np.arange(n) > np.flatnonzero(last).max()).astype(float)   # below the latest revealed highlight on the page
        k["AHEAD"] = (after, -dist)
        k["ITEM"] = (L.item_scores(X, S, pop), pop)
        k["BLEND"] = ((1 - LAM) * popn + LAM * ubn, pop)
        for tau in TAUS:
            k[f"PROXPOP {tau}"] = (pop * np.exp(-dist / float(tau)), pop)
        k["REGPOP b=10"] = (_popularity(X, reg_readers(X, S, n, 10), n), pop)
        k["REGPOP b=40"] = (_popularity(X, reg_readers(X, S, n, 40), n), pop)
        k["REGPOP shifted"] = (_popularity(X, reg_readers(X, S, n, A.REG_BLOCK, 0.5), n), pop)
        k["REGPOP window"] = (_popularity(X, window_readers(X, S, n, WINDOW), n), pop)
        k["POP>UBCF"] = (pop, ub)
        k["POP>REGPOP"] = (pop, pop_reg)
        k["REGPOP>UBCF"] = (pop_reg, ub, pop)
        k["REGBLEND"] = ((1 - LAM) * regn + LAM * ubn, pop_reg, pop)
        prox = k["PROXPOP 20"][0]                                    # Addendum 1 (R15)
        k["PROXBLEND"] = ((1 - LAM) * prox / prox.max() + LAM * ubn if prox.max() > 0 else LAM * ubn, prox, pop)
        return k, sim, pop, ubn, popn
    return {s: k[s] for s in ("POP",) + tuple(only)}, sim, pop, ubn, popn


def metrics(keys, C, Y, Z):
    out = {}
    for s, kk in keys.items():
        r = L.lexkey(*[x[C] for x in kk])
        out[s] = {"ap": L.ap_tie(r, Y[C]), "ndcgAll": RV.ndcg_tie(r, Y[C]), "hitAll": RV.hit_tie(r, Y[C]),
                  "ndcgNext": RV.ndcg_tie(r, Z[C]), "hitNext": RV.hit_tie(r, Z[C])}
    return out


def _unit_frame(page, ti, m):
    """analyze23.page_units' rules for one target and m. Returns a reason (str) when there is no unit."""
    n = page["nSent"]
    readers = page["readers"]
    h = readers[ti]["h"]
    if len(h) < m + 1:
        return "fewer than m + 1 highlights"
    if any(len(e[1]) == 0 for e in h[:m]):
        return "a revealed highlight did not anchor"
    if h[m - 1][0] == h[m][0]:
        return "tie at the cut"
    cut = h[m - 1][0]
    S = np.zeros(n, dtype=bool)
    for e in h[:m]:
        S[e[1]] = True
    Y = np.zeros(n, dtype=bool)
    for e in h[m:]:
        Y[e[1]] = True
    Y &= ~S
    if not Y.any():
        return "no later highlight adds a sentence"
    pool = []
    for oi, o in enumerate(readers):
        if oi == ti:
            continue
        v = np.zeros(n, dtype=bool)
        for e in o["h"]:
            if e[0] < cut:
                v[e[1]] = True
        if not v.any() or v.all():
            continue
        pool.append(v)
    if len(pool) < A.POOL_MIN:
        return "fewer than five earlier readers"
    Z = np.zeros(n, dtype=bool)  # the next highlight: the first after the cut that adds a sentence not revealed
    for e in h[m:]:
        zz = np.zeros(n, dtype=bool)
        zz[e[1]] = True
        zz &= ~S
        if zz.any():
            Z = zz
            break
    return {"n": n, "h": h, "S": S, "Y": Y, "Z": Z, "X": np.stack(pool)}


def page_units(page, ms, funnel):
    """Registered-rule units with every scorer and metric, and what R10, R11 and R13 need."""
    n = page["nSent"]
    readers = page["readers"]
    events = [e for o in readers for e in o["h"]]
    share = sum(1 for e in events if len(e[1])) / max(1, len(events))
    out = []
    for ti, t in enumerate(readers):
        if t.get("allMarked"):
            for m in ms:
                funnel[m]["marked every sentence"] += 1
            continue
        for m in ms:
            fr = _unit_frame(page, ti, m)
            if isinstance(fr, str):
                funnel[m][fr] += 1
                continue
            funnel[m]["unit"] += 1
            h, S, Y, Z, X = fr["h"], fr["S"], fr["Y"], fr["Z"], fr["X"]
            C = ~S
            last = np.zeros(n, dtype=bool)
            last[h[m - 1][1]] = True
            keys, sim, pop, ubn, popn = keys_for(X, S, last, n, (page["page"], t["p"], m, "knn"))
            pc = np.sort(pop[C])[::-1]
            u = {"page": page["page"], "reader": t["p"], "m": m, "pool": int(X.shape[0]), "met": metrics(keys, C, Y, Z),
                 "npos": int((sim > 0).sum()), "afterPull": bool(h[m - 1][3]),
                 "allAnchored": all(len(e[1]) > 0 for e in h), "pageAnchorShare": share,
                 "tieAtFive": bool(len(pc) > 5 and pc[4] == pc[5]), "zeroPop": float((pop[C] == 0).mean())}
            # R16: what the next-highlight target is (descriptive). Z holds the sentences the next highlight ADDS: a
            # sentence of it that is already revealed is not a candidate and is not in Z.
            li, zi = np.flatnonzero(last), np.flatnonzero(Z)
            ra, rp = L.lexkey(*[x[C] for x in keys["AHEAD"]]), L.lexkey(pop[C])
            u["desc"] = {"cand": int(C.sum()), "sent": int(n), "nextSent": int(len(zi)),
                         "randHit": RV.hit_tie(np.zeros(int(C.sum())), Z[C]),
                         "nearest": int(np.min(np.abs(zi[:, None] - li[None, :]))), "below": bool(zi.min() > li.max()),
                         "fiveBelow": bool(int(C[li.max() + 1:].sum()) >= 5),
                         "aheadHit1": RV.hit_tie(ra, Z[C], 1), "aheadHit3": RV.hit_tie(ra, Z[C], 3),
                         "popHit1": RV.hit_tie(rp, Z[C], 1), "popHit3": RV.hit_tie(rp, Z[C], 3)}
            if m == 1 and not u["afterPull"]:   # R10: labels that end before the split
                Yp = np.zeros(n, dtype=bool)
                for e in h[m:]:
                    if not e[3]:
                        Yp[e[1]] = True
                Yp &= ~S
                if Yp.any():
                    base = L.ap_tie(L.lexkey(pop[C]), Yp[C])
                    u["blendPre"] = {str(lam): L.ap_tie(L.lexkey(((1 - lam) * popn + lam * ubn)[C], pop[C]), Yp[C]) - base for lam in LAMBDAS}
            if u["afterPull"]:                  # R10: the units after the split, for every lambda of the grid
                u["blendPost"] = {str(lam): L.ap_tie(L.lexkey(((1 - lam) * popn + lam * ubn)[C], pop[C]), Y[C]) - u["met"]["POP"]["ap"]
                                  for lam in LAMBDAS}
            out.append(u)
    return out


def fixed_label_units(page):
    """R12. The cut, the candidates, the positives and the pool are those of the registered unit at m = K_FIX;
    only which of the target's first K_FIX highlights the scorer sees changes. KNN breaks ties among equally
    similar pool readers at random: one order per target serves every arm and draw, so that the arms differ in
    the scorer's input and in nothing else. (As first computed, that order was drawn afresh for every arm and
    draw; those values are kept as KNN_FIRST. See REVIEW2-RESULTS.md, Deviations.)"""
    n = page["nSent"]
    out = []
    for ti, t in enumerate(page["readers"]):
        if t.get("allMarked"):
            continue
        fr = _unit_frame(page, ti, K_FIX)
        if isinstance(fr, str):
            continue
        h, S5, Y, Z, X = fr["h"], fr["S"], fr["Y"], fr["Z"], fr["X"]
        C = ~S5
        pop = X.sum(axis=0).astype(float)
        rp = L.lexkey(pop[C])
        rec = {"page": page["page"], "reader": t["p"], "popAp": L.ap_tie(rp, Y[C]), "popHit": RV.hit_tie(rp, Z[C]), "arms": {}}
        prio = L.rng_from(page["page"], t["p"], "knn-fixed-priority").permutation(X.shape[0])
        for mm in MM_FIX:
            sels = {"FIRST": [list(range(mm))], "LAST": [list(range(K_FIX - mm, K_FIX))],
                    "RANDOM": [sorted(int(i) for i in L.rng_from(page["page"], t["p"], mm, dr, "fixed-reveal").choice(K_FIX, mm, replace=False))
                               for dr in range(DRAWS)]}
            for arm, draws in sels.items():
                acc = collections.defaultdict(list)
                for di, sel in enumerate(draws):
                    S = np.zeros(n, dtype=bool)
                    for i in sel:
                        S[h[i][1]] = True
                    last = np.zeros(n, dtype=bool)
                    last[h[max(sel)][1]] = True
                    keys, sim = keys_for(X, S, last, n, (page["page"], t["p"], mm, arm, di, "knn-fixed"), only=FIX_SCORERS)[:2]
                    keys[KNN_FIRST] = keys["KNN"]
                    keys["KNN"] = (L.nb_counts(X, top_k_by_priority(sim, A.K, prio)), keys["KNN"][1])
                    for s in FIX_SCORERS + (KNN_FIRST,):
                        r = L.lexkey(*[x[C] for x in keys[s]])
                        acc[(s, "ap")].append(L.ap_tie(r, Y[C]))
                        acc[(s, "hitNext")].append(RV.hit_tie(r, Z[C]))
                rec["arms"][f"{arm} {mm}"] = {f"{s} {f}": float(np.mean(v)) for (s, f), v in acc.items()}
        out.append(rec)
    return out


# ----------------------------------------------------------------------------- estimates
def est(rows, seed):
    return RV.est(rows, seed)


def analyse(units, fixed, seeds, funnel=None):
    """Every reported quantity, from the unit records. Used unchanged for the data and for the synthetic worlds."""
    res = {"R7": {}, "R9": {}, "R11": {}, "R12": {}}
    val = lambda u, s, f: u["met"][s][f]
    diff = lambda u, a, b, f: None if val(u, a, f) is None or val(u, b, f) is None else val(u, a, f) - val(u, b, f)
    for m in MS:
        um = [u for u in units if u["m"] == m]
        blk = {"units": len(um), "POP mean": {f: float(np.mean([val(u, "POP", f) for u in um if val(u, "POP", f) is not None])) for f in METRICS}}
        for f in METRICS:
            fb = {}
            for s in SCORERS[1:]:
                fb[f"{s} - POP"] = est([(diff(u, s, "POP", f), u["page"], u["reader"]) for u in um], seeds())
            for a, b in PAIRS:
                fb[f"{a} - {b}"] = est([(diff(u, a, b, f), u["page"], u["reader"]) for u in um], seeds())
            blk[f] = fb
        res["R7"][f"m={m}"] = blk
        res["R9"][f"m={m}"] = {"top five not determined by POP (share of units)": float(np.mean([u["tieAtFive"] for u in um])),
                               "candidates no pool reader marked (mean share)": float(np.mean([u["zeroPop"] for u in um]))}
        # R11: where a positively similar earlier reader exists
        groups = {"none": lambda u: u["npos"] == 0, "one or two": lambda u: 1 <= u["npos"] <= 2, "three or more": lambda u: u["npos"] >= 3}
        ab = {"share with none (KNN and UBCF rank as POP)": float(np.mean([u["npos"] == 0 for u in um])),
              "share with one or two": float(np.mean([1 <= u["npos"] <= 2 for u in um])),
              "share with three or more": float(np.mean([u["npos"] >= 3 for u in um])),
              "median number": float(np.median([u["npos"] for u in um]))}
        for g, keep in groups.items():
            ug = [u for u in um if keep(u)]
            gb = {"units": len(ug)}
            if g != "none":
                for a, b, f in (("KNN", "POP", "ap"), ("UBCF", "POP", "ap"), ("UBCF", "REGPOP", "ap"), ("UBCF", "POP", "hitNext"),
                                ("REGPOP", "POP", "hitNext"), ("UBCF", "REGPOP", "hitNext"), ("KNN", "REGPOP", "hitNext")):
                    gb[f"{a} - {b}, {f}"] = est([(diff(u, a, b, f), u["page"], u["reader"]) for u in ug], seeds())
            ab[g] = gb
        res["R11"][f"m={m}"] = ab
    # R12: fixed labels
    res["R12"]["targets"] = len(fixed)
    first = {}   # KNN with the tie order drawn per arm and draw, on the seeds its estimates had when first computed
    for mm in MM_FIX:
        blk, fb = {}, {}
        for s in FIX_SCORERS:
            for f, base in (("ap", "popAp"), ("hitNext", "popHit")):
                g = lambda r, arm, sc=s: r["arms"][f"{arm} {mm}"][f"{sc} {f}"]
                for arm in FIX_ARMS:
                    sd = seeds()
                    blk[f"{s} - POP, {f}, {arm}"] = est([(g(r, arm) - r[base], r["page"], r["reader"]) for r in fixed], sd)
                    if s == "KNN":
                        fb[f"{s} - POP, {f}, {arm}"] = est([(g(r, arm, KNN_FIRST) - r[base], r["page"], r["reader"]) for r in fixed], sd)
                for a, b in (("RANDOM", "FIRST"), ("LAST", "FIRST"), ("LAST", "RANDOM")):
                    sd = seeds()
                    blk[f"{s}, {f}, {a} - {b}"] = est([(g(r, a) - g(r, b), r["page"], r["reader"]) for r in fixed], sd)
                    if s == "KNN":
                        fb[f"{s}, {f}, {a} - {b}"] = est([(g(r, a, KNN_FIRST) - g(r, b, KNN_FIRST), r["page"], r["reader"]) for r in fixed], sd)
        res["R12"][f"reveal {mm} of {K_FIX}"] = blk
        first[f"reveal {mm} of {K_FIX}"] = fb
    res["R12"][KNN_FIRST] = first
    # R15 (Addendum 1): similarity added to the distance-discounted popularity. Its own seeds, drawn after all of the
    # above, so that adding it leaves every earlier interval exactly as it was.
    s15 = RV.Seeds(seeds.s + 500000)
    res["R15"] = {}
    for m in MS:
        um = [u for u in units if u["m"] == m]
        res["R15"][f"m={m}"] = {f: {f"PROXBLEND - {b}": est([(diff(u, "PROXBLEND", b, f), u["page"], u["reader"]) for u in um], s15())
                                    for b in ("PROXPOP 20", "POP", "UBCF")} for f in METRICS}
    return res


# ----------------------------------------------------------------------------- synthetic worlds
# world -> (readers read one window and mark in reading order, weight of the reader type's own preferences)
WORLD_DEFS = {"no structure": (False, 0.0), "position only": (True, 0.0), "taste, moderate": (False, 0.5),
              "taste, strong": (False, 1.0), "position and taste": (True, 0.5)}
WORLDS = tuple(WORLD_DEFS)
SYN_PAGES = 300
SYN_SENT = 100


def synth_page(pid, rng, world):
    """A page with no reader structure, with reading position only (each reader reads one window and marks in
    reading order), with two reader types only (a reader marks sentence s with probability
    (1 - w) * page-wide + w * the type's own), or with both. A reader who marks nothing leaves no record."""
    position, w_taste = WORLD_DEFS[world]
    n = SYN_SENT
    R = int(rng.choice((8, 12, 20, 40)))
    p = rng.beta(0.6, 3.0, n)
    tilt = rng.beta(0.6, 3.0, (2, n))
    types = rng.integers(0, 2, R)
    readers = []
    for r in range(R):
        q = (1 - w_taste) * p + w_taste * tilt[types[r]]
        if position:
            w = int(rng.integers(30, 61))
            a = int(rng.integers(0, n - w + 1))
            inside = np.zeros(n, dtype=bool)
            inside[a:a + w] = True
            order = np.flatnonzero((rng.random(n) < np.minimum(1.0, 2.0 * q)) & inside)   # ascending: reading order
        else:
            order = rng.permutation(np.flatnonzero(rng.random(n) < q))
        if len(order) == 0:
            continue
        readers.append((r, order, rng.random() * 1000 + np.cumsum(rng.random(len(order)))))
    if not readers:
        return {"page": f"syn{pid}", "nSent": n, "readers": []}
    alltimes = np.sort(np.concatenate([x[2] for x in readers]))
    rank = {t: i + 1 for i, t in enumerate(alltimes)}
    out = [{"p": f"r{pid}_{r}", "allMarked": False, "h": [[rank[t], [int(s)], False, False] for s, t in zip(mk, tm)]}
           for r, mk, tm in sorted(readers, key=lambda x: x[2][0])]
    return {"page": f"syn{pid}", "nSent": n, "readers": out}


def synth_compute():
    res = {"what": "the analyses of REVIEW2.md on synthetic pages; no data read", "seed": SEED, "resamples": B, "pages": SYN_PAGES,
           "sentences": SYN_SENT, "worldDefinitions": {k: {"readingWindow": v[0], "tasteWeight": v[1]} for k, v in WORLD_DEFS.items()}, "worlds": {}}
    for wi, world in enumerate(WORLDS):
        rng = np.random.default_rng(SEED + wi)
        seeds = RV.Seeds(SEED + 1000 * (wi + 1))
        units, fixed = [], []
        funnel = {m: collections.Counter() for m in MS}
        for pid in range(SYN_PAGES):
            pg = synth_page(pid, rng, world)
            units += page_units(pg, MS, funnel)
            fixed += fixed_label_units(pg)
        res["worlds"][world] = slim(analyse(units, fixed, seeds))
    return res


def slim(o):
    """Keep n, the mean and the 95% bounds of every estimate (the synthetic file would otherwise be twice the size)."""
    if isinstance(o, dict):
        if "mean" in o and "lo" in o and "hi" in o:
            return {k: o[k] for k in ("n", "mean", "lo", "hi")}
        return {k: slim(v) for k, v in o.items()}
    return o


# what the synthetic report shows: the contrasts whose readings REVIEW2.md fixes
SYN_ROWS = [("R7", "ap", "KNN - POP"), ("R7", "ap", "UBCF - POP"), ("R7", "ap", "BLEND - POP"), ("R7", "ap", "REGPOP - POP"),
            ("R7", "ap", "LOCAL - POP"), ("R7", "ap", "PROXPOP 20 - POP"), ("R7", "ap", "UBCF - REGPOP"), ("R7", "ap", "REGBLEND - REGPOP"),
            ("R7", "ap", "UBCF - PROXPOP 20"), ("R7", "ap", "POP>UBCF - POP"), ("R7", "ap", "BLEND - POP>UBCF"),
            ("R7", "ndcgAll", "KNN - POP"), ("R7", "ndcgAll", "UBCF - POP"), ("R7", "ndcgNext", "KNN - POP"), ("R7", "ndcgNext", "UBCF - POP"),
            ("R7", "hitAll", "KNN - POP"), ("R7", "hitAll", "UBCF - POP"),
            ("R7", "hitNext", "REGPOP - POP"), ("R7", "hitNext", "KNN - POP"), ("R7", "hitNext", "UBCF - POP"), ("R7", "hitNext", "LOCAL - POP"),
            ("R7", "hitNext", "AHEAD - POP"), ("R7", "hitNext", "PROXPOP 20 - POP"), ("R7", "hitNext", "UBCF - REGPOP"), ("R7", "hitNext", "KNN - REGPOP"),
            ("R7", "hitNext", "REGBLEND - REGPOP"), ("R7", "hitNext", "UBCF - PROXPOP 20"), ("R7", "hitNext", "UBCF - LOCAL")]


def ci(d, nd=4):
    return "n/a" if "mean" not in d else f"{d['mean']:+.{nd}f} [{d['lo']:+.{nd}f}, {d['hi']:+.{nd}f}]"


def synth_render(res, WORLDS=WORLDS, head=None, rows=None):
    o = head or [
         "# REVIEW2.md's analyses on synthetic pages (generated by `review2_23.py synth`; no data read)", "",
         f"{res['pages']} pages of {res['sentences']} sentences per world, 8 to 40 readers a page. Sentence popularity is page-wide.",
         "*No structure*: every reader marks each sentence independently, in random order. *Position only*: every reader reads",
         "one window of 30 to 60 sentences and marks inside it (each sentence with twice its probability, capped at one), in",
         "reading order; nothing else distinguishes readers.",
         "*Taste*: two reader types, whole page, random order; a reader marks a sentence with probability (1 − w) × the page-wide",
         "one + w × the type's own, with w = 0.5 (moderate) or 1 (strong). *Position and taste*: windows and w = 0.5.",
         f"Intervals are 95% two-way (page × reader), {res['resamples']} resamples, as for the data.", ""]
    for m in MS:
        o += [f"## *m* = {m}", "", "| contrast | " + " | ".join(WORLDS) + " |", "|---|" + "---|" * len(WORLDS)]
        for sec, f, key in rows or SYN_ROWS:
            o.append(f"| {key}, {METRIC_NAMES[f]} | " + " | ".join(ci(res["worlds"][w][sec][f"m={m}"][f][key]) for w in WORLDS) + " |")
        o.append("")
    o += ["## Addendum 1 (R15): similarity added to the distance-discounted popularity", "",
          "| contrast | *m* | " + " | ".join(WORLDS) + " |", "|---|---|" + "---|" * len(WORLDS)]
    for f in ("ap", "hitNext"):
        for m in MS:
            o.append(f"| PROXBLEND - PROXPOP 20, {METRIC_NAMES[f]} | {m} | "
                     + " | ".join(ci(res["worlds"][w]["R15"][f"m={m}"][f]["PROXBLEND - PROXPOP 20"]) for w in WORLDS) + " |")
    o.append("")
    o += [f"## Fixed labels (R12): the cut, candidates, positives and pool of the unit at *m* = {K_FIX}", ""]
    for mm in MM_FIX:
        o += [f"Reveal {mm} of the first {K_FIX} highlights:", "", "| contrast | " + " | ".join(WORLDS) + " |", "|---|" + "---|" * len(WORLDS)]
        for f, fname in (("ap", "AP"), ("hitNext", "Hit@5 next")):
            for s in ("KNN", "UBCF", "REGPOP"):
                for a, b in (("RANDOM", "FIRST"), ("LAST", "FIRST")):
                    key = f"{s}, {f}, {a} - {b}"
                    o.append(f"| {s}, {fname}, {a} − {b} | "
                             + " | ".join(ci(res["worlds"][w]["R12"][f"reveal {mm} of {K_FIX}"][key]) for w in WORLDS) + " |")
        o.append("")
    return "\n".join(o).replace(" - ", " − ") + "\n"


def same(a, b):
    if isinstance(a, float) or isinstance(b, float):
        return isinstance(a, (int, float)) and isinstance(b, (int, float)) and abs(a - b) <= 1e-9
    if isinstance(a, dict) and isinstance(b, dict):
        return a.keys() == b.keys() and all(same(a[k], b[k]) for k in a)
    if isinstance(a, list) and isinstance(b, list):
        return len(a) == len(b) and all(same(x, y) for x, y in zip(a, b))
    return a == b


def mode_synth(verify):
    res = synth_compute()
    rep = synth_render(res)
    print(rep)
    if verify:
        if not same(json.load(open(SYN_OUT)), res):
            raise SystemExit(f"VERIFY FAILED: the recomputation differs from {os.path.basename(SYN_OUT)} (NumPy {np.__version__})")
        if open(SYN_REP).read() != rep:
            raise SystemExit(f"VERIFY FAILED: {os.path.basename(SYN_REP)} is not what this script renders")
        print(f"verify: OK, identical to {os.path.basename(SYN_OUT)} and {os.path.basename(SYN_REP)}")
        return
    json.dump(res, open(SYN_OUT, "w"), indent=1)
    open(SYN_REP, "w").write(rep)
    print(f"wrote {os.path.basename(SYN_OUT)} and {os.path.basename(SYN_REP)}")


# ----------------------------------------------------------------------------- worlds added after the audit
# The five worlds above are the ones the readings were fixed on. An audit of the results built other worlds in
# which some of the signs those five showed do not hold. The five below are the ones the write-up cites; they
# use the same page size, pool sizes, page-wide popularity and analysis code. They were chosen after the results.
#   window: the share of readers who read one window (the others mark anywhere on the page, in random order)
#   width: the window's width in sentences; ordered: marks inside a window are made in reading order
#   w: weight of the reader type's own preferences; tilt: the Beta those preferences are drawn from
#   consensus: sentences every reader marks with probability 0.9, and marks before anything else
AUDIT_DEFS = {
    "position only, narrow windows": {"window": 1.0, "width": (15, 30), "ordered": True, "w": 0.0},
    "position only, random order": {"window": 1.0, "width": (30, 60), "ordered": False, "w": 0.0},
    "half the readers in windows": {"window": 0.5, "width": (30, 60), "ordered": True, "w": 0.0},
    "taste, moderate, peaked": {"window": 0.0, "w": 0.5, "tilt": (0.06, 0.3)},
    "taste, strong, consensus first": {"window": 0.0, "w": 1.0, "consensus": 4},
}
AUDIT_WORLDS = tuple(AUDIT_DEFS)
AUDIT_ROWS = SYN_ROWS + [("R7", "ap", "PROXPOP 40 - POP"), ("R7", "ap", "AHEAD - POP"), ("R7", "hitNext", "UBCF - AHEAD")]


def audit_page(pid, rng, world):
    d = AUDIT_DEFS[world]
    n = SYN_SENT
    R = int(rng.choice((8, 12, 20, 40)))
    p = rng.beta(0.6, 3.0, n)
    tilt = rng.beta(*d.get("tilt", (0.6, 3.0)), (2, n))
    types = rng.integers(0, 2, R)
    cons = rng.choice(n, d["consensus"], replace=False) if d.get("consensus") else np.zeros(0, dtype=int)
    readers = []
    for r in range(R):
        q = (1 - d["w"]) * p + d["w"] * tilt[types[r]]
        q[cons] = 0.9
        if rng.random() < d["window"]:
            w = int(rng.integers(d["width"][0], d["width"][1] + 1))
            a = int(rng.integers(0, n - w + 1))
            inside = np.zeros(n, dtype=bool)
            inside[a:a + w] = True
            marked = np.flatnonzero((rng.random(n) < np.minimum(1.0, 2.0 * q)) & inside)
            order = marked if d["ordered"] else rng.permutation(marked)
        else:
            marked = np.flatnonzero(rng.random(n) < q)
            first = np.isin(marked, cons)
            order = np.concatenate([rng.permutation(marked[first]), rng.permutation(marked[~first])])
        if len(order) == 0:
            continue
        readers.append((r, order, rng.random() * 1000 + np.cumsum(rng.random(len(order)))))
    if not readers:
        return {"page": f"aud{pid}", "nSent": n, "readers": []}
    alltimes = np.sort(np.concatenate([x[2] for x in readers]))
    rank = {t: i + 1 for i, t in enumerate(alltimes)}
    out = [{"p": f"a{pid}_{r}", "allMarked": False, "h": [[rank[t], [int(x)], False, False] for x, t in zip(mk, tm)]}
           for r, mk, tm in sorted(readers, key=lambda x: x[2][0])]
    return {"page": f"aud{pid}", "nSent": n, "readers": out}


def audit_compute():
    res = {"what": "REVIEW2.md's analyses on five synthetic worlds added after an audit of the results; no data read",
           "seed": SEED, "resamples": B, "pages": SYN_PAGES, "sentences": SYN_SENT,
           "worldDefinitions": {k: {a: (list(b) if isinstance(b, tuple) else b) for a, b in v.items()} for k, v in AUDIT_DEFS.items()},
           "worlds": {}}
    for wi, world in enumerate(AUDIT_WORLDS):
        rng = np.random.default_rng(SEED + 100 + wi)
        seeds = RV.Seeds(SEED + 1000000 + 1000 * (wi + 1))
        units, fixed = [], []
        funnel = {m: collections.Counter() for m in MS}
        for pid in range(SYN_PAGES):
            pg = audit_page(pid, rng, world)
            units += page_units(pg, MS, funnel)
            fixed += fixed_label_units(pg)
        res["worlds"][world] = slim(analyse(units, fixed, seeds))
    return res


def audit_render(res):
    head = ["# REVIEW2.md's analyses on five synthetic worlds added after an audit (generated by `review2_23.py audit-worlds`; no data read)", "",
            "These worlds were built after the results, when an audit showed that some signs seen in the five worlds of",
            "`REPORT-review2-synth.md` do not hold in general. They did not serve to fix any reading.",
            f"{res['pages']} pages of {res['sentences']} sentences per world, 8 to 40 readers a page, page-wide popularity Beta(0.6, 3), one sentence",
            "per highlight, as in the first five.",
            "*Position only, narrow windows*: every reader reads one window of 15 to 30 sentences and marks inside it, in reading",
            "order. *Position only, random order*: one window of 30 to 60 sentences, marks inside it in random order. *Half the",
            "readers in windows*: each reader, with probability one half, reads one window of 30 to 60 sentences in reading order;",
            "the others mark anywhere on the page in random order. None of these three has reader types.",
            "*Taste, moderate, peaked*: two reader types, whole page, random order, w = 0.5 as in *taste, moderate*, with each type's",
            "own preferences drawn from Beta(0.06, 0.3) instead of Beta(0.6, 3): the same mean, on fewer sentences.",
            "*Taste, strong, consensus first*: two reader types with w = 1, whole page; four sentences of the page are marked by",
            "every reader with probability 0.9, and a reader marks those first and the rest in random order. There are no",
            "reading windows in the last two. Inside a window a sentence is marked with twice its probability, capped at one, as in",
            "the first five.",
            f"Intervals are 95% two-way (page × reader), {res['resamples']} resamples, as for the data.", ""]
    return synth_render(res, WORLDS=AUDIT_WORLDS, head=head, rows=AUDIT_ROWS)


def mode_audit(verify):
    res = audit_compute()
    rep = audit_render(res)
    print(rep)
    if verify:
        if not same(json.load(open(AUD_OUT)), res):
            raise SystemExit(f"VERIFY FAILED: the recomputation differs from {os.path.basename(AUD_OUT)} (NumPy {np.__version__})")
        if open(AUD_REP).read() != rep:
            raise SystemExit(f"VERIFY FAILED: {os.path.basename(AUD_REP)} is not what this script renders")
        print(f"verify: OK, identical to {os.path.basename(AUD_OUT)} and {os.path.basename(AUD_REP)}")
        return
    json.dump(res, open(AUD_OUT, "w"), indent=1)
    open(AUD_REP, "w").write(rep)
    print(f"wrote {os.path.basename(AUD_OUT)} and {os.path.basename(AUD_REP)}")


# ----------------------------------------------------------------------------- the data
def mode_run():
    A.verify_manifest()
    pages = [pg for pg in A.read_pages(A.INPUTS["data/temporal-marks.jsonl"]) if len(pg.get("readers") or []) >= A.POOL_MIN + 1]
    seeds = RV.Seeds(SEED)
    res = {"spec": "REVIEW2.md", "resamples": B, "checks": {}}
    funnel = {m: collections.Counter() for m in MS}
    units, fixed = [], []
    for pg in pages:
        units += page_units(pg, MS, funnel)
        fixed += fixed_label_units(pg)

    # the registered units, and what review23 computed on them, must be reproduced
    frozen = {(u["page"], u["reader"], u["m"]): u["ap"] for u in json.load(open(os.path.join(A.DATA, "units23.json"))) if u["m"] in MS}
    mine = {(u["page"], u["reader"], u["m"]): u["met"] for u in units}
    bad = [k for k in frozen if k not in mine or any(frozen[k][s] != mine[k][s]["ap"] for s in ("POP", "KNN", "UBCF", "REGPOP"))]
    if bad or set(mine) - set(frozen):
        raise SystemExit(f"REFUSING: the registered units are not reproduced ({len(bad)} differ, {len(set(mine) - set(frozen))} extra)")
    res["checks"]["registeredUnitsReproduced"] = len(frozen)
    prev = json.load(open(os.path.join(A.RESULTS, "review23.json")))
    for m in MS:
        um = [u for u in units if u["m"] == m]
        mean = lambda s, f: float(np.mean([u["met"][s][f] - u["met"]["POP"][f] for u in um if u["met"][s][f] is not None]))
        pairs = [(mean("BLEND", "ap"), prev["R3"][f"m={m}"][f"BLEND {LAM}-POP"]["mean"]), (mean("ITEM", "ap"), prev["R3"][f"m={m}"]["ITEM-POP"]["mean"])]
        for s in ("REGPOP", "KNN", "UBCF", "ITEM"):
            pairs.append((mean(s, "ndcgAll"), prev["R5"][f"m={m}"]["NDCG@5"][f"{s}-POP"]["mean"]))
            pairs.append((mean(s, "hitNext"), prev["R5"][f"m={m}"]["Hit@5 next highlight"][f"{s}-POP"]["mean"]))
        if any(abs(a - b) > 1e-12 for a, b in pairs):
            raise SystemExit(f"REFUSING: review23's BLEND, ITEM, NDCG@5 or Hit@5 means are not reproduced at m = {m}")
    res["checks"]["review23MeansReproduced"] = True
    f5 = {(u["page"], u["reader"]): u["ap"]["POP"] for u in json.load(open(os.path.join(A.DATA, "units23.json"))) if u["m"] == K_FIX}
    if set(f5) != {(r["page"], r["reader"]) for r in fixed} or any(f5[(r["page"], r["reader"])] != r["popAp"] for r in fixed):
        raise SystemExit("REFUSING: R12's targets are not the registered units at m = 5 with their POP")
    res["checks"]["fixedLabelTargetsAreTheRegisteredUnitsAtFive"] = len(fixed)

    res.update(analyse(units, fixed, seeds))

    # R10: the blend, tuned with labels that end before the split
    tune = [u for u in units if u["m"] == 1 and "blendPre" in u]
    means = {str(lam): float(np.mean([u["blendPre"][str(lam)] for u in tune])) for lam in LAMBDAS}
    lam_pre = max(LAMBDAS, key=lambda lam: means[str(lam)])
    res["R10"] = {"tuning units (reveal and labels before the split)": len(tune),
                  "reveals before the split at m = 1": sum(1 for u in units if u["m"] == 1 and not u["afterPull"]),
                  "mean BLEND - POP by lambda, labels before the split": means, "lambda chosen": lam_pre,
                  "same as REVIEW.md's lambda": bool(lam_pre == prev["R3"]["tuning"]["lambdaStar"]),
                  "BLEND(lambda chosen) - POP after the split": {
                      f"m={m}": est([(u["blendPost"][str(lam_pre)], u["page"], u["reader"]) for u in units if u["m"] == m and u["afterPull"]], seeds())
                      for m in MS}}
    if res["R10"]["same as REVIEW.md's lambda"]:   # then these are the units and the scorer of REVIEW.md's held-out evaluation
        for m in MS:
            mine_, theirs = res["R10"]["BLEND(lambda chosen) - POP after the split"][f"m={m}"], prev["R3"]["blendStarAfterPull"][f"m={m}"]
            if ("mean" in mine_) != ("mean" in theirs) or ("mean" in mine_ and abs(mine_["mean"] - theirs["mean"]) > 1e-12):
                raise SystemExit("REFUSING: REVIEW.md's held-out blend is not reproduced")

    post = {}   # the comparisons whose constants were fixed earlier, on the later period
    for m in MS:
        up = [u for u in units if u["m"] == m and u["afterPull"]]
        pb = {"units": len(up)}
        for a, b, f in (("REGPOP", "POP", "ap"), ("BLEND", "POP", "ap"), ("REGPOP", "POP", "hitNext"), ("UBCF", "POP", "hitNext"), ("UBCF", "REGPOP", "hitNext")):
            pb[f"{a} - {b}, {f}"] = est([(u["met"][a][f] - u["met"][b][f] if u["met"][a][f] is not None and u["met"][b][f] is not None else None,
                                          u["page"], u["reader"]) for u in up], seeds())
        post[f"m={m}"] = pb
    res["R10"]["fixed comparisons on the units after the split"] = post

    # R13: where the page text matches what readers highlighted
    res["R13"] = {}
    subsets = {"every highlight of the target anchored": lambda u: u["allAnchored"],
               f"pages where at least {ANCHOR_SHARE} of organic highlights anchored": lambda u: u["pageAnchorShare"] >= ANCHOR_SHARE}
    for m in MS:
        um = [u for u in units if u["m"] == m]
        blk = {}
        for name, keep in subsets.items():
            us = [u for u in um if keep(u)]
            sb = {"units": len(us), "pages": len({u["page"] for u in us})}
            for a, b, f in (("KNN", "POP", "ap"), ("UBCF", "POP", "ap"), ("REGPOP", "POP", "ap"), ("REGPOP", "POP", "hitNext"),
                            ("UBCF", "POP", "hitNext"), ("UBCF", "REGPOP", "hitNext")):
                sb[f"{a} - {b}, {f}"] = est([(u["met"][a][f] - u["met"][b][f] if u["met"][a][f] is not None and u["met"][b][f] is not None else None,
                                              u["page"], u["reader"]) for u in us], seeds())
            blk[name] = sb
        res["R13"][f"m={m}"] = blk

    # R14: who becomes a unit
    res["R14"] = {f"m={m}": dict(funnel[m]) for m in MS}

    # R16 (added after the audit): what the next-highlight target is. Counts and means, no interval.
    res["R16"] = {}
    for m in MS:
        um = [u["desc"] for u in units if u["m"] == m]
        col = lambda k: np.array([d[k] for d in um], dtype=float)
        res["R16"][f"m={m}"] = {
            "median sentences on the page": float(np.median(col("sent"))),
            "median candidates": float(np.median(col("cand"))),
            "mean sentences the next highlight adds": float(col("nextSent").mean()),
            "share of next highlights that add one sentence": float((col("nextSent") == 1).mean()),
            "Hit@5 under a uniformly random order": float(col("randHit").mean()),
            "POP Hit@1": float(col("popHit1").mean()), "POP Hit@3": float(col("popHit3").mean()),
            "AHEAD Hit@1": float(col("aheadHit1").mean()), "AHEAD Hit@3": float(col("aheadHit3").mean()),
            "share whose added sentences all lie below the latest revealed highlight": float(col("below").mean()),
            **{f"share whose nearest added sentence is within {k} of the latest revealed highlight": float((col("nearest") <= k).mean())
               for k in (1, 3, 5, 10)},
            "share with at least five candidates below the latest revealed highlight": float(col("fiveBelow").mean())}

    json.dump(res, open(OUT, "w"), indent=1)
    print(json.dumps({"checks": res["checks"], "R10": res["R10"], "R14": res["R14"], "R12 targets": res["R12"]["targets"]}))


# ----------------------------------------------------------------------------- report
def mode_render():
    r = json.load(open(OUT))
    o = ["# Second round of review analyses — generated report (`review2_23.py render`)", "",
         f"Two-way intervals (page × reader), {r['resamples']} resamples, unadjusted. Exploratory.", "",
         f"Checks: {r['checks']['registeredUnitsReproduced']} registered units at *m* = 1, 3, 5 reproduced exactly; review23's means reproduced; "
         f"R12's {r['checks']['fixedLabelTargetsAreTheRegisteredUnitsAtFive']} targets are the registered units at *m* = 5.", ""]
    for f in METRICS:
        o += [f"## R7 — {METRIC_NAMES[f]}", "", "| | *m* = 1 | *m* = 3 | *m* = 5 |", "|---|---|---|---|",
              "| units | " + " | ".join(str(r["R7"][f"m={m}"]["units"]) for m in MS) + " |",
              "| POP (mean) | " + " | ".join(f"{r['R7'][f'm={m}']['POP mean'][f]:.4f}" for m in MS) + " |"]
        for key in [f"{s} - POP" for s in SCORERS[1:]] + [f"{a} - {b}" for a, b in PAIRS]:
            o.append(f"| {key} | " + " | ".join(ci(r["R7"][f"m={m}"][f][key]) for m in MS) + " |")
        o.append("")
    o += ["## R9 — how much popularity leaves undecided", "", "| | *m* = 1 | *m* = 3 | *m* = 5 |", "|---|---|---|---|"]
    for key in r["R9"]["m=1"]:
        o.append(f"| {key} | " + " | ".join(f"{r['R9'][f'm={m}'][key]:.3f}" for m in MS) + " |")
    o += ["", "## R10 — the blend, tuned with labels that end before the split", ""]
    t = r["R10"]
    o += [f"- reveals before the split at *m* = 1: {t['reveals before the split at m = 1']}; of them with a label before the split: "
          f"{t['tuning units (reveal and labels before the split)']}",
          "- mean BLEND − POP by λ on those: " + ", ".join(f"λ = {k}: {v:+.4f}" for k, v in t["mean BLEND - POP by lambda, labels before the split"].items()),
          f"- λ chosen: {t['lambda chosen']}; the same as REVIEW.md's: {t['same as REVIEW.md' + chr(39) + 's lambda']}",
          "- BLEND(λ chosen) − POP on the units after the split: "
          + "; ".join(f"*m* = {m}: {ci(t['BLEND(lambda chosen) - POP after the split'][f'm={m}'])} "
                      f"({t['BLEND(lambda chosen) - POP after the split'][f'm={m}']['n']} units)" for m in MS), "",
          "Fixed comparisons on the units after the split:", "", "| | *m* = 1 | *m* = 3 | *m* = 5 |", "|---|---|---|---|",
          "| units | " + " | ".join(str(t["fixed comparisons on the units after the split"][f"m={m}"]["units"]) for m in MS) + " |"]
    for key in [k for k in t["fixed comparisons on the units after the split"]["m=1"] if k != "units"]:
        o.append(f"| {key} | " + " | ".join(ci(t["fixed comparisons on the units after the split"][f"m={m}"][key]) for m in MS) + " |")
    o.append("")
    o += ["## R11 — where a positively similar earlier reader exists", "", "| | *m* = 1 | *m* = 3 | *m* = 5 |", "|---|---|---|---|"]
    for key in ("share with none (KNN and UBCF rank as POP)", "share with one or two", "share with three or more", "median number"):
        o.append(f"| {key} | " + " | ".join(f"{r['R11'][f'm={m}'][key]:.3f}" for m in MS) + " |")
    for g in ("one or two", "three or more"):
        o.append(f"| units, {g} | " + " | ".join(str(r["R11"][f"m={m}"][g]["units"]) for m in MS) + " |")
        for key in [k for k in r["R11"]["m=1"][g] if k != "units"]:
            o.append(f"| {g}: {key} | " + " | ".join(ci(r["R11"][f"m={m}"][g][key]) for m in MS) + " |")
    o += ["", f"## R12 — fixed labels: the cut, candidates, positives and pool of the unit at *m* = {K_FIX} ({r['R12']['targets']} targets)", ""]
    for mm in MM_FIX:
        blk = r["R12"][f"reveal {mm} of {K_FIX}"]
        o += [f"Reveal {mm} of the first {K_FIX} highlights:", "", "| | value |", "|---|---|"]
        for key, v in blk.items():
            o.append(f"| {key} | {ci(v)} |")
        o.append("")
    o += ["### R12, KNN as first computed (superseded)", "",
          "KNN breaks ties among equally similar earlier readers at random. Above, one random order per target serves every arm",
          "and draw. As first computed, the order was drawn afresh for every arm and draw, so the arms differed in KNN's tie-breaking",
          "as well as in its input. Those values, on the same resampling seeds:", "",
          "| | " + " | ".join(f"{mm} of {K_FIX} shown" for mm in MM_FIX) + " |", "|---|" + "---|" * len(MM_FIX)]
    for key in r["R12"][KNN_FIRST][f"reveal {MM_FIX[0]} of {K_FIX}"]:
        o.append(f"| {key} | " + " | ".join(ci(r["R12"][KNN_FIRST][f"reveal {mm} of {K_FIX}"][key]) for mm in MM_FIX) + " |")
    o.append("")
    o += ["## R15 (Addendum 1) — similarity added to the distance-discounted popularity", "", "| | *m* = 1 | *m* = 3 | *m* = 5 |", "|---|---|---|---|"]
    for f in METRICS:
        for key in ("PROXBLEND - PROXPOP 20", "PROXBLEND - POP", "PROXBLEND - UBCF"):
            o.append(f"| {key}, {METRIC_NAMES[f]} | " + " | ".join(ci(r["R15"][f"m={m}"][f][key]) for m in MS) + " |")
    o.append("")
    o += ["## R13 — where the page text matches what readers highlighted", "",
          "The page share is over the organic highlights of the readers in the page's record. A reader none of whose",
          "highlights anchored has no record, so their highlights are not in it.", ""]
    for name in r["R13"]["m=1"]:
        o += [f"**{name}**", "", "| | *m* = 1 | *m* = 3 | *m* = 5 |", "|---|---|---|---|",
              "| units | " + " | ".join(str(r["R13"][f"m={m}"][name]["units"]) for m in MS) + " |",
              "| pages | " + " | ".join(str(r["R13"][f"m={m}"][name]["pages"]) for m in MS) + " |"]
        for key in [k for k in r["R13"]["m=1"][name] if k not in ("units", "pages")]:
            o.append(f"| {key} | " + " | ".join(ci(r["R13"][f"m={m}"][name][key]) for m in MS) + " |")
        o.append("")
    o += ["## R14 — who becomes a unit (readers on pages with at least six readers)", "", "| | *m* = 1 | *m* = 3 | *m* = 5 |", "|---|---|---|---|"]
    order = ["marked every sentence", "fewer than m + 1 highlights", "a revealed highlight did not anchor", "tie at the cut",
             "no later highlight adds a sentence", "fewer than five earlier readers", "unit"]
    for key in order:
        o.append(f"| {key} | " + " | ".join(str(r["R14"][f"m={m}"].get(key, 0)) for m in MS) + " |")
    o += ["", "## R16 (added after the audit) — what the next-highlight target is; counts and means, no interval", "",
          "The target is the sentences the next highlight adds: a sentence of it that was already revealed is not a candidate.",
          "Distances are in sentences, from the nearest added sentence to the nearest sentence of the latest revealed highlight.",
          "AHEAD's top five are the five nearest candidates below that highlight where at least five remain; otherwise it",
          "continues with the nearest candidates above.", "",
          "| | *m* = 1 | *m* = 3 | *m* = 5 |", "|---|---|---|---|"]
    for key in r["R16"]["m=1"]:
        nd = 1 if key.startswith("median") else (2 if key.startswith("mean") else 4)
        o.append(f"| {key} | " + " | ".join(f"{r['R16'][f'm={m}'][key]:.{nd}f}" for m in MS) + " |")
    o += tally_lines(r)
    open(REP, "w").write("\n".join(o).replace(" - ", " − ") + "\n")
    print(f"wrote {REP}")


def _sign(d):
    return 1 if d["lo"] > 0 else (-1 if d["hi"] < 0 else 0)


# the tally's kinds of contrast: one that involves a scorer using the latest highlight's position, one that involves a
# scorer choosing readers by region, a fixed-label contrast, or one between popularity and similarity scorers only
POSITION_SCORERS = ("LOCAL", "AHEAD", "PROXPOP 10", "PROXPOP 20", "PROXPOP 40", "PROXBLEND")
REGION_SCORERS = ("REGPOP", "REGPOP b=10", "REGPOP b=40", "REGPOP shifted", "REGPOP window", "REGBLEND", "POP>REGPOP", "REGPOP>UBCF")
KINDS = ("position scorer", "region scorer", "popularity and similarity only", "fixed labels")


def _kind(key):
    if key[0] == "R12":
        return "fixed labels"
    pair = key[3].split(" - ")
    if any(x in POSITION_SCORERS for x in pair):
        return "position scorer"
    return "region scorer" if any(x in REGION_SCORERS for x in pair) else "popularity and similarity only"


def _grid(src):
    """Every contrast of R7 and R15 on AP and on next-highlight Hit@5 at m = 1, 3, 5, and R12's paired contrasts on AP.
    A contrast computed in both directions (LOCAL - REGPOP and REGPOP - LOCAL) is counted once."""
    out = {}
    for m in MS:
        for f in ("ap", "hitNext"):
            for sec in ("R7", "R15"):
                for k, v in src[sec][f"m={m}"][f].items():
                    a, b = k.split(" - ")
                    if (sec, m, f, f"{b} - {a}") not in out:
                        out[(sec, m, f, k)] = v
    for mm in MM_FIX:
        for k, v in src["R12"][f"reveal {mm} of {K_FIX}"].items():
            if ", ap, " in k and " - POP" not in k:
                out[("R12", mm, "ap", k)] = v
    return out


def tally_lines(r):
    """A tally made after the results: of the contrasts resolved in the data, how many are resolved with the same
    sign, with the opposite sign, or not resolved, in each synthetic world."""
    if not (os.path.exists(SYN_OUT) and os.path.exists(AUD_OUT)):
        return []
    data = _grid(r)
    worlds = {**json.load(open(SYN_OUT))["worlds"], **json.load(open(AUD_OUT))["worlds"]}
    grids = {w: _grid(v) for w, v in worlds.items()}
    res = [k for k in data if _sign(data[k]) != 0]
    same = lambda w, k: _sign(grids[w][k]) == _sign(data[k])
    o = ["", "## Tally (made after the results) — the data's resolved contrasts on each kind of synthetic page", "",
         f"The contrasts of R7 and R15 on AP and on next-highlight Hit@5 at *m* = 1, 3, 5, and R12's paired contrasts on AP, each counted",
         f"once (LOCAL − REGPOP and REGPOP − LOCAL are one contrast): {len(data)} in all, of which {len(res)} are resolved on the data",
         "(unadjusted). For each world: how many of those are resolved with the same sign, resolved with the opposite sign, or not",
         "resolved. The contrasts are not independent: they share units and scorers, and many are algebraically related.", "",
         "| world | reader types | same | opposite | not resolved |", "|---|---|---|---|---|"]
    types = {w: ("none" if d[1] == 0 else f"w = {d[1]:g}") for w, d in WORLD_DEFS.items()}
    types.update({w: ("none" if d["w"] == 0 else f"w = {d['w']:g}") for w, d in AUDIT_DEFS.items()})
    for w, g in grids.items():
        o.append(f"| {w} | {types[w]} | {sum(same(w, k) for k in res)} | {sum(_sign(g[k]) == -_sign(data[k]) for k in res)} "
                 f"| {sum(_sign(g[k]) == 0 for k in res)} |")
    no_types = [w for w in grids if types[w] == "none"]
    types_only = [w for w in grids if types[w] != "none" and not (WORLD_DEFS.get(w, (False,))[0] or AUDIT_DEFS.get(w, {}).get("window", 0))]
    o += ["", f"Resolved with the same sign in at least one of the {len(no_types)} worlds without reader types: "
              f"{sum(any(same(w, k) for w in no_types) for k in res)} of {len(res)}.",
          f"In at least one of the {len(types_only)} worlds with reader types and no reading windows: "
          f"{sum(any(same(w, k) for w in types_only) for k in res)} of {len(res)}.", "",
          "By kind of contrast. Where highlights come in random order a fixed-label contrast has zero expectation by symmetry. The",
          "worlds without reading windows reproduce some of the contrasts that involve a position scorer too (the last column), so",
          "no row is one that such worlds cannot reproduce at all.", "",
          f"| kind of contrast | resolved on the data | position only: same | position only: opposite | the {len(types_only)} worlds with types and no windows: same in at least one |",
          "|---|---|---|---|---|"]
    for kind in KINDS:
        rk = [k for k in res if _kind(k) == kind]
        o.append(f"| {kind} | {len(rk)} | {sum(same('position only', k) for k in rk)} "
                 f"| {sum(_sign(grids['position only'][k]) == -_sign(data[k]) for k in rk)} | {sum(any(same(w, k) for w in types_only) for k in rk)} |")
    return o


def _check_file(name, rep, RX):
    """Every decimal of the file is in `rep` as a complete signed token, and every interval as a complete triple."""
    res = open(os.path.join(HERE, name)).read()
    missing, allowed = RX.check(res, rep)
    if missing:
        print(f"NUMBERS IN {name} NOT IN THE GENERATED REPORTS (as complete signed tokens):", missing)
        sys.exit(1)
    tri = re.compile(r"[+\-−]\d+\.\d+ \[[+\-−]\d+\.\d+, [+\-−]\d+\.\d+\]")
    have = set(x.replace("−", "-") for x in tri.findall(rep))
    body = re.sub(r"<!--.*?-->", " ", res, flags=re.S)
    bad = sorted({x for x in tri.findall(body) if x.replace("−", "-") not in have})
    if bad:
        print(f"INTERVALS IN {name} NOT IN THE GENERATED REPORTS (as complete triples):", bad)
        sys.exit(1)
    split = re.findall(r"[+\-−]\d+\.\d+\n\s+\[[+\-−]\d+\.\d+, [+\-−]\d+\.\d+\]", body)
    if split:
        print(f"INTERVALS BROKEN ACROSS LINES IN {name} (they would not be checked as triples):", split)
        sys.exit(1)
    print(f"check ok: {name} ({len(tri.findall(body))} intervals matched as triples; explicitly unchecked: {sorted(allowed) or 'none'})")


def mode_check():
    sys.path.append(os.path.join(os.path.dirname(A.HERE), "21_first-m-marks"))
    import report_exploratory as RX
    synth = open(SYN_REP).read() + "\n" + (open(AUD_REP).read() if os.path.exists(AUD_REP) else "")
    _check_file("REVIEW2.md", synth, RX)                       # the specification quotes the synthetic worlds only
    if os.path.exists(os.path.join(HERE, "REVIEW2-RESULTS.md")):
        _check_file("REVIEW2-RESULTS.md", open(REP).read() + "\n" + synth, RX)


if __name__ == "__main__":
    mode = sys.argv[1] if len(sys.argv) > 1 else ""
    if mode == "synth":
        mode_synth(False)
    elif mode == "synth-verify":
        mode_synth(True)
    elif mode == "synth-render":
        open(SYN_REP, "w").write(synth_render(json.load(open(SYN_OUT))))
        print(f"wrote {os.path.basename(SYN_REP)} from {os.path.basename(SYN_OUT)}")
    elif mode == "audit-worlds":
        mode_audit(False)
    elif mode == "audit-worlds-render":
        open(AUD_REP, "w").write(audit_render(json.load(open(AUD_OUT))))
        print(f"wrote {os.path.basename(AUD_REP)} from {os.path.basename(AUD_OUT)}")
    elif mode == "audit-worlds-verify":
        mode_audit(True)
    elif mode == "run":
        mode_run()
    elif mode == "render":
        mode_render()
    elif mode == "check":
        mode_check()
    else:
        raise SystemExit(__doc__)


==> anc/review3_23.py <==
#!/usr/bin/env python3
"""23_first-m-temporal — a third, small round after two further external reviews (REVIEW3.md). The specification,
this file and the synthetic-world results were committed and pushed before anything here was computed on the data.
Frozen inputs (MANIFEST.json, verified) and frozen statistics: review2_23 is imported unchanged, with analyze23,
lib_fm and review23 behind it. Nothing in review2-23.json or in the two synthetic files of REVIEW2 changes.
Prints and writes aggregates only.

  python3 review3_23.py synth         # S2's contrasts on the ten synthetic worlds, no data read
  python3 review3_23.py synth-verify  # recomputes them and compares with the stored files; writes nothing
  python3 review3_23.py run           # results/review3-23.json
  python3 review3_23.py render        # results/REPORT-review3.md
  python3 review3_23.py check         # READ-ONLY: every number in REVIEW3.md and REVIEW3-RESULTS.md is in a report

The synthetic modes need NumPy only. In the repository they write results/review3-synth.json and
results/REPORT-review3-synth.md; in the arXiv package those sit beside this script as s23-review3-synth.json and
C-REPORT-review3-synth.md.
"""
import json
import os
import sys

import numpy as np

import review2_23 as R2  # noqa: E402  (reads sys.argv[1]: in the synthetic modes it points the frozen modules at an empty folder)

A, RV, L = R2.A, R2.RV, R2.L
HERE = os.path.dirname(os.path.abspath(__file__))
IN_REPO = os.path.isdir(os.path.join(HERE, "results"))
RES = os.path.join(HERE, "results") if IN_REPO else HERE
OUT = os.path.join(A.RESULTS, "review3-23.json")
REP = os.path.join(A.RESULTS, "REPORT-review3.md")
SYN_OUT = os.path.join(RES, "review3-synth.json" if IN_REPO else "s23-review3-synth.json")
SYN_REP = os.path.join(RES, "REPORT-review3-synth.md" if IN_REPO else "C-REPORT-review3-synth.md")

B = R2.B
SEED = A.SEED + 13000
MS = R2.MS
LAM = R2.LAM            # the blend weight fixed in REVIEW.md
TAU_BEST = 40           # the distance scale that did best on AP in REVIEW2 (of 10, 20, 40); used here because it did
ANCHOR_SHARE = R2.ANCHOR_SHARE
SCORERS = ("POP", "KNN", "UBCF", "REGPOP", "LOCAL", "AHEAD", "PROXPOP 10", "PROXPOP 20", "PROXPOP 40", "PROXBLEND", "PROXBLEND 40")
FN = {"ap": "AP, all later marks", "hitNext": "Hit@5, next highlight"}

# S1: position and similarity on the units revealed after the split (the later period)
S1 = {"hitNext": (("AHEAD", "POP"), ("LOCAL", "POP"), ("PROXPOP 10", "POP"), ("UBCF", "POP"), ("KNN", "POP"), ("REGPOP", "POP"),
                  ("UBCF", "AHEAD"), ("REGPOP", "AHEAD")),
      "ap": (("PROXPOP 40", "POP"), ("PROXPOP 20", "POP"), ("AHEAD", "POP"), ("LOCAL", "POP"), ("UBCF", "POP"), ("KNN", "POP"),
             ("UBCF", "PROXPOP 40"))}
# S2: similarity against, and added to, the position baseline of REVIEW2 with the best AP
S2 = (("PROXBLEND 40", "PROXPOP 40"), ("PROXBLEND", "PROXPOP 40"), ("PROXPOP 40", "PROXPOP 20"), ("UBCF", "PROXPOP 40"), ("KNN", "PROXPOP 40"),
      ("PROXPOP 40", "POP"))
# S3: the position results where anchoring is least ambiguous
S3 = {"hitNext": (("AHEAD", "POP"), ("UBCF", "POP"), ("UBCF", "AHEAD")), "ap": (("PROXPOP 40", "POP"), ("UBCF", "POP"))}
SUBSETS = {"every highlight of the target anchored": lambda u: u["allAnchored"],
           f"pages where at least {ANCHOR_SHARE} of organic highlights anchored": lambda u: u["pageAnchorShare"] >= ANCHOR_SHARE,
           "latest revealed and next highlight each one contiguous run": lambda u: u["latestContig"] and u["nextContig"]}


def contiguous(sents):
    """A highlight anchored to one sentence or to an unbroken run of sentences."""
    s = sorted(set(sents))
    return len(s) > 0 and s[-1] - s[0] + 1 == len(s)


def units_of(page, ms):
    """The registered-rule units of a page, with the scorers this round compares and what its subsets need.
    Built from review2_23's own unit frame and keys, so POP, KNN, UBCF and the position scorers are REVIEW2's."""
    n = page["nSent"]
    readers = page["readers"]
    events = [e for o in readers for e in o["h"]]
    share = sum(1 for e in events if len(e[1])) / max(1, len(events))
    out = []
    for ti, t in enumerate(readers):
        if t.get("allMarked"):
            continue
        for m in ms:
            fr = R2._unit_frame(page, ti, m)
            if isinstance(fr, str):
                continue
            h, S, Y, Z, X = fr["h"], fr["S"], fr["Y"], fr["Z"], fr["X"]
            C = ~S
            last = np.zeros(n, dtype=bool)
            last[h[m - 1][1]] = True
            keys, _sim, pop, ubn, _popn = R2.keys_for(X, S, last, n, (page["page"], t["p"], m, "knn"))
            prox = keys[f"PROXPOP {TAU_BEST}"][0]
            keys = {s: keys[s] for s in SCORERS if s in keys}
            keys["PROXBLEND 40"] = ((1 - LAM) * prox / prox.max() + LAM * ubn if prox.max() > 0 else LAM * ubn, prox, pop)
            nxt = next(e[1] for e in h[m:] if any(not S[i] for i in e[1]))   # the next highlight, whole (as anchored)
            met = R2.metrics(keys, C, Y, Z)
            out.append({"page": page["page"], "reader": t["p"], "m": m, "met": {s: {f: met[s][f] for f in FN} for s in met},
                        "afterPull": bool(h[m - 1][3]), "allAnchored": all(len(e[1]) > 0 for e in h), "pageAnchorShare": share,
                        "latestContig": contiguous(h[m - 1][1]), "nextContig": contiguous(nxt)})
    return out


def contrast(units, a, b, f, seed):
    return R2.est([(None if u["met"][a][f] is None or u["met"][b][f] is None else u["met"][a][f] - u["met"][b][f], u["page"], u["reader"])
                   for u in units], seed)


def s2_block(um, seeds):
    return {f: {f"{a} - {b}": contrast(um, a, b, f, seeds()) for a, b in S2} for f in FN}


# ----------------------------------------------------------------------------- synthetic worlds (S2 only)
def synth_compute():
    res = {"what": "REVIEW3.md's S2 contrasts on the ten synthetic worlds of REVIEW2 (the same pages); no data read",
           "seed": SEED, "resamples": B, "pages": R2.SYN_PAGES, "worlds": {}, "checks": {}}
    stored = {**json.load(open(R2.SYN_OUT))["worlds"], **json.load(open(R2.AUD_OUT))["worlds"]}
    plan = [(w, R2.SEED + wi, R2.synth_page) for wi, w in enumerate(R2.WORLDS)] + \
           [(w, R2.SEED + 100 + wi, R2.audit_page) for wi, w in enumerate(R2.AUDIT_WORLDS)]
    for wi, (world, page_seed, make) in enumerate(plan):
        rng = np.random.default_rng(page_seed)
        seeds = RV.Seeds(SEED + 100000 * (wi + 1))
        units = []
        for pid in range(R2.SYN_PAGES):
            units += units_of(make(pid, rng, world), MS)
        blk = {}
        for m in MS:
            um = [u for u in units if u["m"] == m]
            mean = float(np.mean([u["met"]["UBCF"]["ap"] - u["met"]["POP"]["ap"] for u in um]))
            if abs(mean - stored[world]["R7"][f"m={m}"]["ap"]["UBCF - POP"]["mean"]) > 1e-9:   # the same pages as REVIEW2's files
                raise SystemExit(f"REFUSING: {world}, m = {m}: these are not the pages of REVIEW2's synthetic files")
            blk[f"m={m}"] = {"units": len(um), **s2_block(um, seeds)}
        res["worlds"][world] = R2.slim(blk)
    res["checks"]["sameUnitsAsReview2Synthetic"] = True
    return res


def synth_render(res):
    worlds = list(res["worlds"])
    o = ["# REVIEW3.md's S2 contrasts on synthetic pages (generated by `review3_23.py synth`; no data read)", "",
         f"The ten worlds of REVIEW2, the same pages ({res['pages']} per world): the first five are those of `REPORT-review2-synth.md`,",
         "the last five those of `REPORT-review2-synth-audit.md`. PROXBLEND 40 is 0.8 × PROXPOP(40) / max + 0.2 × UBCF / max, ties",
         "by PROXPOP(40), then POP; PROXBLEND is REVIEW2's, built on PROXPOP(20).",
         f"Intervals are 95% two-way (page × reader), {res['resamples']} resamples, as for the data.", ""]
    for f, fname in FN.items():
        o += [f"## {fname}", "", "| contrast | *m* | " + " | ".join(worlds) + " |", "|---|---|" + "---|" * len(worlds)]
        for a, b in S2:
            for m in MS:
                o.append(f"| {a} - {b} | {m} | " + " | ".join(R2.ci(res["worlds"][w][f"m={m}"][f][f"{a} - {b}"]) for w in worlds) + " |")
        o.append("")
    return "\n".join(o).replace(" - ", " − ") + "\n"


def mode_synth(verify):
    res = synth_compute()
    rep = synth_render(res)
    print(rep)
    if verify:
        if not R2.same(json.load(open(SYN_OUT)), res):
            raise SystemExit(f"VERIFY FAILED: the recomputation differs from {os.path.basename(SYN_OUT)} (NumPy {np.__version__})")
        if open(SYN_REP).read() != rep:
            raise SystemExit(f"VERIFY FAILED: {os.path.basename(SYN_REP)} is not what this script renders")
        print(f"verify: OK, identical to {os.path.basename(SYN_OUT)} and {os.path.basename(SYN_REP)}")
        return
    json.dump(res, open(SYN_OUT, "w"), indent=1)
    open(SYN_REP, "w").write(rep)
    print(f"wrote {os.path.basename(SYN_OUT)} and {os.path.basename(SYN_REP)}")


# ----------------------------------------------------------------------------- the data
def analyse(units, seeds):
    """S1, S2 and S3 from the unit records."""
    mean = lambda rows: float(np.mean(rows)) if len(rows) else None
    res = {"S1": {}, "S2": {}, "S3": {}}
    for m in MS:
        um = [u for u in units if u["m"] == m]
        up = [u for u in um if u["afterPull"]]
        res["S1"][f"m={m}"] = {"units": len(up), "pages": len({u["page"] for u in up}),
                               "POP mean": {f: mean([u["met"]["POP"][f] for u in up]) for f in FN},
                               "AHEAD mean": {"hitNext": mean([u["met"]["AHEAD"]["hitNext"] for u in up])},
                               **{f: {f"{a} - {b}": contrast(up, a, b, f, seeds()) for a, b in S1[f]} for f in FN}}
    for m in MS:
        um = [u for u in units if u["m"] == m]
        res["S2"][f"m={m}"] = {"units": len(um), **s2_block(um, seeds)}
    for m in MS:
        um = [u for u in units if u["m"] == m]
        blk = {"units": len(um), "share whose latest revealed highlight is one contiguous run": mean([u["latestContig"] for u in um]),
               "share whose next highlight is one contiguous run": mean([u["nextContig"] for u in um])}
        for name, keep in SUBSETS.items():
            us = [u for u in um if keep(u)]
            blk[name] = {"units": len(us), "pages": len({u["page"] for u in us}),
                         **{f: {f"{a} - {b}": contrast(us, a, b, f, seeds()) for a, b in S3[f]} for f in FN}}
        res["S3"][f"m={m}"] = blk
    return res


def mode_run():
    A.verify_manifest()
    pages = [pg for pg in A.read_pages(A.INPUTS["data/temporal-marks.jsonl"]) if len(pg.get("readers") or []) >= A.POOL_MIN + 1]
    seeds = RV.Seeds(SEED)
    units = []
    kinds = {"one sentence": 0, "a contiguous run of several sentences": 0, "sentences that are not contiguous": 0}
    for pg in pages:
        units += units_of(pg, MS)
        for o in pg["readers"]:          # how the highlights of the analysed pages anchor (every reader, anchored highlights only)
            for e in o["h"]:
                if len(e[1]):
                    kinds["one sentence" if len(set(e[1])) == 1 else
                          ("a contiguous run of several sentences" if contiguous(e[1]) else "sentences that are not contiguous")] += 1
    prev = json.load(open(R2.OUT))
    res = {"spec": "REVIEW3.md", "resamples": B, "checks": {}}
    for m in MS:                         # these are REVIEW2's units and scorers, or the script refuses
        um = [u for u in units if u["m"] == m]
        mean = lambda a, b, f: float(np.mean([u["met"][a][f] - u["met"][b][f] for u in um if u["met"][a][f] is not None]))
        pairs = [(len(um), prev["R7"][f"m={m}"]["units"]),
                 (mean("AHEAD", "POP", "hitNext"), prev["R7"][f"m={m}"]["hitNext"]["AHEAD - POP"]["mean"]),
                 (mean("PROXPOP 40", "POP", "ap"), prev["R7"][f"m={m}"]["ap"]["PROXPOP 40 - POP"]["mean"]),
                 (mean("KNN", "POP", "ap"), prev["R7"][f"m={m}"]["ap"]["KNN - POP"]["mean"]),
                 (mean("PROXBLEND", "PROXPOP 20", "ap"), prev["R15"][f"m={m}"]["ap"]["PROXBLEND - PROXPOP 20"]["mean"]),
                 (sum(1 for u in um if u["afterPull"]), prev["R10"]["fixed comparisons on the units after the split"][f"m={m}"]["units"])]
        pairs += [(sum(1 for u in um if keep(u)), prev["R13"][f"m={m}"][name]["units"]) for name, keep in list(SUBSETS.items())[:2]]
        if any(abs(a - b) > 1e-12 for a, b in pairs):
            raise SystemExit(f"REFUSING: REVIEW2's units, means or subsets are not reproduced at m = {m}")
    res["checks"]["review2Reproduced"] = True
    res.update(analyse(units, seeds))
    res["S3"]["anchored highlights of the analysed pages"] = kinds
    json.dump(res, open(OUT, "w"), indent=1)
    print(json.dumps({"checks": res["checks"], "S1 units": {m: res["S1"][f"m={m}"]["units"] for m in MS},
                      "anchored highlights": kinds}))


def mode_render():
    r = json.load(open(OUT))
    o = ["# Third round of review analyses — generated report (`review3_23.py render`)", "",
         f"Two-way intervals (page × reader), {r['resamples']} resamples, unadjusted. Exploratory.",
         "Checks: the units, the scorers' means and the subsets of REVIEW2 are reproduced, or the script refuses.", ""]
    head = "| | *m* = 1 | *m* = 3 | *m* = 5 |"
    o += ["## S1 — the units revealed after the split (the later period)", "", head, "|---|---|---|---|",
          "| units | " + " | ".join(str(r["S1"][f"m={m}"]["units"]) for m in MS) + " |",
          "| pages | " + " | ".join(str(r["S1"][f"m={m}"]["pages"]) for m in MS) + " |",
          "| POP (mean), Hit@5, next highlight | " + " | ".join(f"{r['S1'][f'm={m}']['POP mean']['hitNext']:.4f}" for m in MS) + " |",
          "| AHEAD (mean), Hit@5, next highlight | " + " | ".join(f"{r['S1'][f'm={m}']['AHEAD mean']['hitNext']:.4f}" for m in MS) + " |",
          "| POP (mean), AP, all later marks | " + " | ".join(f"{r['S1'][f'm={m}']['POP mean']['ap']:.4f}" for m in MS) + " |"]
    for f, fname in FN.items():
        for a, b in S1[f]:
            o.append(f"| {a} - {b}, {fname} | " + " | ".join(R2.ci(r["S1"][f"m={m}"][f][f"{a} - {b}"]) for m in MS) + " |")
    o += ["", "## S2 — similarity against, and added to, the position baseline with the best AP (all registered units)", "", head, "|---|---|---|---|",
          "| units | " + " | ".join(str(r["S2"][f"m={m}"]["units"]) for m in MS) + " |"]
    for f, fname in FN.items():
        for a, b in S2:
            o.append(f"| {a} - {b}, {fname} | " + " | ".join(R2.ci(r["S2"][f"m={m}"][f][f"{a} - {b}"]) for m in MS) + " |")
    k = r["S3"]["anchored highlights of the analysed pages"]
    tot = sum(k.values())
    o += ["", "## S3 — the position results where anchoring is least ambiguous", "",
          f"Anchored highlights of the analysed pages (every reader): {tot}. Anchored to " +
          "; ".join(f"{name}: {v} ({v / tot:.3f})" for name, v in k.items()) + ".", "", head, "|---|---|---|---|",
          "| units | " + " | ".join(str(r["S3"][f"m={m}"]["units"]) for m in MS) + " |"]
    for key in ("share whose latest revealed highlight is one contiguous run", "share whose next highlight is one contiguous run"):
        o.append(f"| {key} | " + " | ".join(f"{r['S3'][f'm={m}'][key]:.3f}" for m in MS) + " |")
    for name in SUBSETS:
        o += ["", f"**{name}**", "", head, "|---|---|---|---|",
              "| units | " + " | ".join(str(r["S3"][f"m={m}"][name]["units"]) for m in MS) + " |",
              "| pages | " + " | ".join(str(r["S3"][f"m={m}"][name]["pages"]) for m in MS) + " |"]
        for f, fname in FN.items():
            for a, b in S3[f]:
                o.append(f"| {a} - {b}, {fname} | " + " | ".join(R2.ci(r["S3"][f"m={m}"][name][f][f"{a} - {b}"]) for m in MS) + " |")
    open(REP, "w").write("\n".join(o).replace(" - ", " − ") + "\n")
    print(f"wrote {REP}")


def mode_check():
    sys.path.append(os.path.join(os.path.dirname(A.HERE), "21_first-m-marks"))
    import report_exploratory as RX
    synth = open(SYN_REP).read()
    R2._check_file("REVIEW3.md", synth, RX)                     # the specification quotes the synthetic worlds only
    if os.path.exists(os.path.join(HERE, "REVIEW3-RESULTS.md")):
        R2._check_file("REVIEW3-RESULTS.md", open(REP).read() + "\n" + synth, RX)


if __name__ == "__main__":
    mode = sys.argv[1] if len(sys.argv) > 1 else ""
    if mode == "synth":
        mode_synth(False)
    elif mode == "synth-verify":
        mode_synth(True)
    elif mode == "run":
        mode_run()
    elif mode == "render":
        mode_render()
    elif mode == "check":
        mode_check()
    else:
        raise SystemExit(__doc__)


==> anc/review4_23.py <==
#!/usr/bin/env python3
"""23_first-m-temporal — one check after three further external reviews (REVIEW4.md): the position results on the
pages where the extraction matched no highlight by token overlap. The specification and this file were committed and
pushed before anything here was computed. Frozen inputs (MANIFEST.json, verified) and frozen statistics: review3_23 is
imported unchanged, with review2_23, analyze23, lib_fm and review23 behind it. Nothing in any earlier results file
changes. Prints and writes aggregates only.

  python3 review4_23.py run      # results/review4-23.json
  python3 review4_23.py render   # results/REPORT-review4.md
  python3 review4_23.py check    # READ-ONLY: every number in REVIEW4.md and REVIEW4-RESULTS.md is in a report
"""
import json
import os
import sys

import numpy as np

import review3_23 as R3  # noqa: E402

R2, A, RV = R3.R2, R3.A, R3.RV
HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(A.RESULTS, "review4-23.json")
REP = os.path.join(A.RESULTS, "REPORT-review4.md")

B = R3.B
SEED = A.SEED + 16000
MS = R3.MS
FN = R3.FN
XC = R3.S3                 # the contrasts of S3, in S3's order
READ_FLOOR = 300           # X2 units at m = 1 below which nothing is read (CONFIRM.md's floor)
AP_FLOOR = 3000            # X2 units at m = 1 below which the AP contrasts are not read
CONTIG = "latest revealed and next highlight each one contiguous run"
SUBSETS = {"X1: units on exact pages": lambda u: u["exactPage"],
           "X2: X1, latest revealed and next highlight each one contiguous run":
               lambda u: u["exactPage"] and u["latestContig"] and u["nextContig"]}


def analyse(units, seeds):
    res = {}
    for m in MS:
        um = [u for u in units if u["m"] == m]
        blk = {"units": len(um), "pages": len({u["page"] for u in um})}
        for name, keep in SUBSETS.items():
            us = [u for u in um if keep(u)]
            blk[name] = {"units": len(us), "pages": len({u["page"] for u in us}),
                         **{f: {f"{a} - {b}": R3.contrast(us, a, b, f, seeds()) for a, b in XC[f]} for f in FN}}
        res[f"m={m}"] = blk
    return res


def mode_run():
    A.verify_manifest()
    path = A.INPUTS["data/temporal-marks.jsonl"]
    total_fuzzy_all_groups = 0
    pages = []
    for pg in A.read_pages(path):
        total_fuzzy_all_groups += pg["counts"]["fuzzyMatches"]
        if len(pg.get("readers") or []) >= A.POOL_MIN + 1:
            pages.append(pg)
    counts = json.load(open(os.path.join(A.RESULTS, "counts23.json")))
    if total_fuzzy_all_groups != counts["marks"]["totals"]["fuzzyMatches"]:      # the extraction's own count, per page
        raise SystemExit("REFUSING: the per-page counts of token-overlap matches do not sum to the extraction's total")
    seeds = RV.Seeds(SEED)
    units = []
    per = {True: {"pages": 0, "readers": [], "anchored": [], "matches": 0, "fuzzy": 0},
           False: {"pages": 0, "readers": [], "anchored": [], "matches": 0, "fuzzy": 0}}
    for pg in pages:
        exact = pg["counts"]["fuzzyMatches"] == 0
        us = R3.units_of(pg, MS)
        for u in us:
            u["exactPage"] = exact
        units += us
        d = per[exact]
        d["pages"] += 1
        d["readers"].append(len(pg["readers"]))
        d["anchored"].append(sum(1 for o in pg["readers"] for e in o["h"] if len(e[1])))
        d["matches"] += sum(len(set(e[1])) for o in pg["readers"] for e in o["h"])
        d["fuzzy"] += pg["counts"]["fuzzyMatches"]
    prev = json.load(open(R3.OUT))
    for m in MS:                         # these are REVIEW3's units, scorers and contiguous subset, or the script refuses
        um = [u for u in units if u["m"] == m]
        uc = [u for u in um if u["latestContig"] and u["nextContig"]]
        p3 = prev["S3"][f"m={m}"]
        pairs = [(len(um), p3["units"]), (len(uc), p3[CONTIG]["units"]),
                 (float(np.mean([u["met"]["AHEAD"]["hitNext"] - u["met"]["POP"]["hitNext"] for u in uc])),
                  p3[CONTIG]["hitNext"]["AHEAD - POP"]["mean"]),
                 (float(np.mean([u["met"]["PROXPOP 40"]["ap"] - u["met"]["POP"]["ap"] for u in uc])),
                  p3[CONTIG]["ap"]["PROXPOP 40 - POP"]["mean"])]
        if any(abs(a - b) > 1e-12 for a, b in pairs):
            raise SystemExit(f"REFUSING: REVIEW3's units, means or contiguous subset are not reproduced at m = {m}")
    anchored_all = sum(sum(per[k]["anchored"]) for k in per)
    if anchored_all != sum(prev["S3"]["anchored highlights of the analysed pages"].values()):
        raise SystemExit("REFUSING: the analysed pages are not those of REVIEW3")
    med = lambda xs: float(np.median(xs)) if len(xs) else None
    res = {"spec": "REVIEW4.md", "resamples": B, "seed": SEED, "readFloor": READ_FLOOR, "apFloor": AP_FLOOR,
           "checks": {"review3Reproduced": True, "perPageCountsSumToTheExtractionTotal": True},
           "pages": {"analysed pages": per[True]["pages"] + per[False]["pages"], "exact pages": per[True]["pages"],
                     "(highlight, sentence) matches on the analysed pages": per[True]["matches"] + per[False]["matches"],
                     "of which by token overlap alone": per[True]["fuzzy"] + per[False]["fuzzy"],
                     "anchored highlights": {"exact pages": sum(per[True]["anchored"]), "other pages": sum(per[False]["anchored"])},
                     "median readers per page": {"exact pages": med(per[True]["readers"]), "other pages": med(per[False]["readers"])},
                     "median anchored highlights per page": {"exact pages": med(per[True]["anchored"]),
                                                             "other pages": med(per[False]["anchored"])}},
           "X": analyse(units, seeds)}
    json.dump(res, open(OUT, "w"), indent=1)
    print(json.dumps({"checks": res["checks"], "pages": res["pages"],
                      "units": {f"m={m}": {name: res["X"][f"m={m}"][name]["units"] for name in SUBSETS} for m in MS}}))


def mode_render():
    r = json.load(open(OUT))
    p = r["pages"]
    x2 = list(SUBSETS)[1]
    n2 = r["X"]["m=1"][x2]["units"]
    o = ["# One check after a fourth round of reviews — generated report (`review4_23.py render`)", "",
         f"Two-way intervals (page × reader), {r['resamples']} resamples, unadjusted. Exploratory.",
         "Checks: the units, the scorers' means and the contiguous subset of REVIEW3 are reproduced, and the per-page counts of",
         "token-overlap matches sum to the extraction's total, or the script refuses.", "",
         "## X — the position results where every anchor is an exact match", "",
         f"Analysed pages: {p['analysed pages']}. Exact pages (no highlight of any reader matched by token overlap): {p['exact pages']} "
         f"({p['exact pages'] / p['analysed pages']:.3f}).",
         f"(Highlight, sentence) matches on the analysed pages: {p['(highlight, sentence) matches on the analysed pages']}, of which by token "
         f"overlap alone: {p['of which by token overlap alone']} "
         f"({p['of which by token overlap alone'] / p['(highlight, sentence) matches on the analysed pages']:.3f}).",
         f"Anchored highlights: {p['anchored highlights']['exact pages']} on exact pages, {p['anchored highlights']['other pages']} on the others.",
         f"Median readers per page: {p['median readers per page']['exact pages']:g} on exact pages, "
         f"{p['median readers per page']['other pages']:g} on the others. Median anchored highlights per page: "
         f"{p['median anchored highlights per page']['exact pages']:g} and {p['median anchored highlights per page']['other pages']:g}.", "",
         f"Reading floors fixed in REVIEW4.md: X2 at *m* = 1 has {n2} units; the next-highlight contrasts are read if that is at least "
         f"{r['readFloor']} ({'read' if n2 >= r['readFloor'] else 'NOT read'}), the AP contrasts if it is at least {r['apFloor']} "
         f"({'read' if n2 >= r['apFloor'] else 'NOT read'}).", ""]
    head = "| | *m* = 1 | *m* = 3 | *m* = 5 |"
    o += [head, "|---|---|---|---|",
          "| registered units | " + " | ".join(str(r["X"][f"m={m}"]["units"]) for m in MS) + " |",
          "| pages with a registered unit | " + " | ".join(str(r["X"][f"m={m}"]["pages"]) for m in MS) + " |"]
    for name in SUBSETS:
        o += ["", f"**{name}**", "", head, "|---|---|---|---|",
              "| units | " + " | ".join(str(r["X"][f"m={m}"][name]["units"]) for m in MS) + " |",
              "| pages | " + " | ".join(str(r["X"][f"m={m}"][name]["pages"]) for m in MS) + " |"]
        for f, fname in FN.items():
            for a, b in XC[f]:
                o.append(f"| {a} - {b}, {fname} | " + " | ".join(R2.ci(r["X"][f"m={m}"][name][f][f"{a} - {b}"]) for m in MS) + " |")
    open(REP, "w").write("\n".join(o).replace(" - ", " − ") + "\n")
    print(f"wrote {REP}")


def mode_check():
    sys.path.append(os.path.join(os.path.dirname(A.HERE), "21_first-m-marks"))
    import report_exploratory as RX
    R2._check_file("REVIEW4.md", open(R3.REP).read(), RX)        # the specification quotes REVIEW3's report only
    if os.path.exists(os.path.join(HERE, "REVIEW4-RESULTS.md")):
        R2._check_file("REVIEW4-RESULTS.md", open(REP).read() + "\n" + open(R3.REP).read(), RX)


if __name__ == "__main__":
    mode = sys.argv[1] if len(sys.argv) > 1 else ""
    if mode == "run":
        mode_run()
    elif mode == "render":
        mode_render()
    elif mode == "check":
        mode_check()
    else:
        raise SystemExit(__doc__)


==> anc/run_loo.py <==
#!/usr/bin/env python3
"""Compute the leave-target-out (LOO) agreement statistic G(t) for every target of every document
(PREREG §4), by calling study 21's frozen struct_z.mjs with --targets, in parallel shards.

  python3 run_loo.py [--shards 8]

Writes data/loo.json (gitignored; per target: document id, the source file's reader hash, the
statistics) and results/loo-summary.json (counts and medians only). The document-level part of
struct_z is run with few permutations because this study does not use it.
"""
import argparse
import json
import os
import statistics
import subprocess

import common as C

TARGET_PERMS = 100
DOC_PERMS = 20       # the document-level statistic is not used here
BLOCK = 20           # study 21's b*


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--shards", type=int, default=8)
    a = ap.parse_args()
    C.verify_manifest()
    raw, _ = C.load_raw()
    os.makedirs(C.DATA, exist_ok=True)
    # balance shards by the cost of the LOO loop (~ readers^2 per document)
    order = sorted(range(len(raw)), key=lambda i: -len(raw[i]["readerMarks"]) ** 2)
    shards = [[] for _ in range(a.shards)]
    load = [0] * a.shards
    for i in order:
        s = load.index(min(load))
        shards[s].append(raw[i]["docId"])
        load[s] += len(raw[i]["readerMarks"]) ** 2
    procs, outs = [], []
    for s, ids in enumerate(shards):
        idf = os.path.join(C.DATA, f"loo-shard-{s}.ids.json")
        json.dump(ids, open(idf, "w"))
        out = os.path.join(C.DATA, f"loo-shard-{s}.json")
        cmd = ["node", os.path.join(C.S21, "struct_z.mjs"), "--in", C.A21.SOURCE, "--out", out, "--targets",
               "--perms", str(DOC_PERMS), "--target-perms", str(TARGET_PERMS), "--block-size", str(BLOCK), "--docs-file", idf]
        procs.append(subprocess.Popen(cmd, stdout=open(out + ".log", "w"), stderr=subprocess.STDOUT))
        outs.append(out)
    codes = [p.wait() for p in procs]
    if any(codes):
        raise SystemExit(f"shard failures: {codes}")
    by_id = {d["docId"]: d for d in raw}
    rows, ndocs = [], 0
    for out in outs:
        d = json.load(open(out))
        ndocs += len(d["docs"])
        for t in d["targets"]:
            doc = by_id[t["docId"]]
            rows.append({"docId": t["docId"], "reader": doc["readerHashes"][t["target"]],
                         **{k: t.get(k) for k in ("zCurveball", "excessCurveball", "excessSpan", "excessBlockSpan", "zBlockSpan", "nPool", "meanRunLen")}})
    if ndocs != len(raw) or len({(r["docId"], r["reader"]) for r in rows}) != len(rows):
        raise SystemExit("REFUSING: shards did not cover every document exactly once, or a (document, reader) key repeats")
    json.dump({"targetPerms": TARGET_PERMS, "blockSize": BLOCK, "targets": rows}, open(os.path.join(C.DATA, "loo.json"), "w"))
    z = [r["zCurveball"] for r in rows if r.get("zCurveball") is not None]
    summary = {"documents": ndocs, "targets": len(rows), "targetsWithZ": len(z), "medianLooZ": statistics.median(z) if z else None,
               "targetsWithExcess": sum(r.get("excessCurveball") is not None for r in rows), "targetPerms": TARGET_PERMS, "blockSize": BLOCK}
    C.write_json(os.path.join(C.RESULTS, "loo-summary.json"), summary)
    print(json.dumps(summary))


if __name__ == "__main__":
    main()


==> anc/s21-confirmation.json <==
{
 "split": "confirmation",
 "kStar": 3,
 "blockSize": 20,
 "freezeSha256": "030669aad4c267beedcc05f13bc54b0f12aa008f64aac649c2d8ea6b896d34b5",
 "nDocs": 1031,
 "describe": {
  "1": {
   "units": 6878,
   "docs": 1030,
   "readers": 3018,
   "medianPool": 8.0,
   "medianRuns": 6.0
  },
  "2": {
   "units": 5646,
   "docs": 1021,
   "readers": 2498,
   "medianPool": 8.0,
   "medianRuns": 7.0
  },
  "3": {
   "units": 4795,
   "docs": 1005,
   "readers": 2156,
   "medianPool": 8.0,
   "medianRuns": 8.0
  },
  "4": {
   "units": 4076,
   "docs": 976,
   "readers": 1885,
   "medianPool": 8.0,
   "medianRuns": 9.0
  },
  "5": {
   "units": 3498,
   "docs": 943,
   "readers": 1660,
   "medianPool": 8.0,
   "medianRuns": 10.0
  },
  "6": {
   "units": 3051,
   "docs": 876,
   "readers": 1481,
   "medianPool": 8.0,
   "medianRuns": 12.0
  },
  "7": {
   "units": 2594,
   "docs": 817,
   "readers": 1301,
   "medianPool": 8.0,
   "medianRuns": 13.0
  },
  "8": {
   "units": 2262,
   "docs": 760,
   "readers": 1165,
   "medianPool": 8.0,
   "medianRuns": 14.0
  }
 },
 "twinShare": {
  "0.8": 0.08403605699331201,
  "0.9": 0.04696132596685083
 },
 "secondary": {
  "1": {
   "C1": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.007622469158771248,
    "lo": 0.0049988742976812064,
    "hi": 0.01037084631622628,
    "lo90": 0.005388170215082854,
    "hi90": 0.009921069466696544,
    "p": 0.0005,
    "boot": "document"
   },
   "C2": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.018685272335679674,
    "lo": 0.01614956890131739,
    "hi": 0.02124150913587176,
    "lo90": 0.016563369936443223,
    "hi90": 0.02079686306485659,
    "p": 0.0005,
    "boot": "document"
   },
   "C2reg": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.012080391626897242,
    "lo": 0.009969726009756649,
    "hi": 0.014235570900756195,
    "lo90": 0.01021013143552811,
    "hi90": 0.013888684713237029,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_REGPOP": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.0030858521674079235,
    "lo": 0.0007701300206213091,
    "hi": 0.005594571764755326,
    "lo90": 0.0010698039524428397,
    "hi90": 0.005192819296837828,
    "p": 0.012,
    "boot": "document"
   },
   "REGPOP_minus_POP": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.004536616991363324,
    "lo": 0.0032812643612589888,
    "hi": 0.0059343393981549294,
    "lo90": 0.003451341896966535,
    "hi90": 0.005738263874488871,
    "p": 0.0005,
    "boot": "document"
   },
   "BLEND_minus_POP": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.007898789979053968,
    "lo": 0.0053335681581825195,
    "hi": 0.010611409182342251,
    "lo90": 0.005729941963637184,
    "hi90": 0.010183621673751123,
    "p": 0.0005,
    "boot": "document"
   },
   "C3_unmatched_gap": {
    "n": 6757,
    "docs": 1030,
    "readers": 2969,
    "mean": 0.01559967466503178,
    "lo": 0.013175262127103422,
    "hi": 0.018067846226014685,
    "lo90": 0.013568715045441986,
    "hi90": 0.01765887333240302,
    "p": 0.0005,
    "boot": "document"
   },
   "fire": 0.7936900261703984,
   "means": {
    "POP": 0.33991438928020323,
    "REGPOP": 0.34445100627156666,
    "KNN@3": 0.3475368584389745,
    "BLEND@3": 0.34781317925925725,
    "KNNINC@3": 0.347162932242834,
    "RAND@3": 0.3288515861032948,
    "RANDREG@3": 0.33545646681207725,
    "KNNOV@3": 0.3455571248920806,
    "ORACLE@3": 0.42362975445857354,
    "UBCF": 0.34848571709767695,
    "ITEM": 0.34880418804316315,
    "floor": 0.16349456804472162
   },
   "Sraw_b20": {
    "n": 6587,
    "docs": 1025,
    "readers": 2894,
    "mean": 0.009249232017050918,
    "lo": 0.007420764349982036,
    "hi": 0.011192945764852441,
    "lo90": 0.007731804256234392,
    "hi90": 0.010931550410422776,
    "p": 0.0005,
    "boot": "document"
   },
   "coverage_b20": 0.8803915867015606,
   "Sraw_b10": {
    "n": 6400,
    "docs": 1018,
    "readers": 2802,
    "mean": 0.006155394024704335,
    "lo": 0.004632060346305174,
    "hi": 0.007790545549254574,
    "lo90": 0.0048922291771931765,
    "hi90": 0.007538720078044306,
    "p": 0.0005,
    "boot": "document"
   },
   "coverage_b10": 0.8041581855190463,
   "Sraw_b5": {
    "n": 6093,
    "docs": 1006,
    "readers": 2689,
    "mean": 0.004483497265768799,
    "lo": 0.003347495524155496,
    "hi": 0.0056914428082599075,
    "lo90": 0.003540085544908311,
    "hi90": 0.005484995080162658,
    "p": 0.0005,
    "boot": "document"
   },
   "coverage_b5": 0.7047591354075797,
   "C1_p5": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.0035000040018666936,
    "lo": 0.00033850671242266006,
    "hi": 0.006858413320532306,
    "lo90": 0.0008667449296780876,
    "hi90": 0.006294748922274996,
    "p": 0.029,
    "boot": "document"
   },
   "BLEND_p5": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.0038048906814262436,
    "lo": 0.0006997538658526315,
    "hi": 0.007127691408561267,
    "lo90": 0.0011858882435733763,
    "hi90": 0.006556987876385465,
    "p": 0.019,
    "boot": "document"
   },
   "tiered_minus_POP": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.007248542962630703,
    "lo": 0.004948132939770994,
    "hi": 0.009584318510864795,
    "lo90": 0.005306520045211714,
    "hi90": 0.009175477672532316,
    "p": 0.0005,
    "boot": "document"
   },
   "UBCF_minus_POP": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.008571327817473716,
    "lo": 0.005449785073089368,
    "hi": 0.011799382090643303,
    "lo90": 0.00593270178031065,
    "hi90": 0.01126081169759295,
    "p": 0.0005,
    "boot": "document"
   },
   "ITEM_minus_POP": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.008889798762959894,
    "lo": 0.0062697470926731235,
    "hi": 0.011510522784168918,
    "lo90": 0.006721387870855902,
    "hi90": 0.011146371154705716,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_UBCF": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": -0.0009488586587024663,
    "lo": -0.0023249673357486696,
    "hi": 0.00025375606472980637,
    "lo90": -0.0020912095225808385,
    "hi90": 9.12982084840416e-05,
    "p": 0.148,
    "boot": "document"
   },
   "KNN_minus_ITEM": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": -0.0012673296041886472,
    "lo": -0.002234700780871405,
    "hi": -0.0003843781654449296,
    "lo90": -0.0020518553126595766,
    "hi90": -0.0004962606201169567,
    "p": 0.002,
    "boot": "document"
   },
   "KNN_minus_KNNOV": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.00197973354689385,
    "lo": 0.0011012766843684397,
    "hi": 0.0029382395515393797,
    "lo90": 0.0012368862695906874,
    "hi90": 0.002753687309292186,
    "p": 0.0005,
    "boot": "document"
   },
   "oracleDiag": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.08371536517837028,
    "lo": 0.07896636905888009,
    "hi": 0.08877859776307781,
    "lo90": 0.07964685133624197,
    "hi90": 0.08790313726409031,
    "p": 0.0005,
    "boot": "document"
   },
   "fixed_C1": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.005898787014388857,
    "lo": 0.0030227271828520827,
    "hi": 0.008922819265666912,
    "lo90": 0.003483940481548262,
    "hi90": 0.008426801231518467,
    "p": 0.0005,
    "boot": "document"
   },
   "C1_gap": {
    "n": 6757,
    "docs": 1030,
    "readers": 2969,
    "mean": 0.00881394182756923,
    "lo": 0.006181651206045393,
    "hi": 0.011488012062362083,
    "lo90": 0.006607147176280968,
    "hi90": 0.011053567776578906,
    "p": 0.0005,
    "boot": "document"
   },
   "neighbourRecovery": {
    "n": 6407,
    "docs": 1013,
    "readers": 2815,
    "mean": 0.29017394169571475,
    "lo": 0.2822238304911663,
    "hi": 0.2981839680271874,
    "lo90": 0.2834801929800455,
    "hi90": 0.29686562215743895,
    "p": 0.0005,
    "boot": "document"
   },
   "S_diagnostics": {
    "qSizeT": 1.6697208978943188,
    "qSizeD": 1.671942457952589,
    "qPopT": 1.978427143558011,
    "qPopD": 1.9762268178026934,
    "keffT": 1.515437938683618,
    "keffD": 1.520308568401536,
    "maskedY": 0.041226387522761775
   },
   "identifiability": {
    "uniqueByReveal": 0.32722690704662205,
    "kAnonLt5": 0.8388097315110982,
    "singletonTop5": 0.06978772899098576,
    "singletonTop5Tiered": 0.048706019191625476
   },
   "selection": {
    "C1_whereSdefined": {
     "n": 6587,
     "docs": 1025,
     "readers": 2894,
     "mean": 0.0074465775357481214,
     "lo": 0.004658380257962762,
     "hi": 0.010175164228798779,
     "lo90": 0.005067221063172245,
     "hi90": 0.009773445408618792,
     "p": 0.0005,
     "boot": "document"
    },
    "C1_whereSundefined": {
     "n": 291,
     "docs": 226,
     "readers": 276,
     "mean": 0.01160390600019164,
     "lo": -0.00024293885390565007,
     "hi": 0.023491473341897322,
     "lo90": 0.0018216176784700445,
     "hi90": 0.021311736322635125,
     "p": 0.053,
     "boot": "document"
    }
   },
   "noTwin0.8_C1": {
    "n": 6300,
    "docs": 1022,
    "readers": 2824,
    "mean": 0.0018025132851163612,
    "lo": -0.0003382934870248349,
    "hi": 0.003932795288850537,
    "lo90": 1.051150045374547e-05,
    "hi90": 0.0035157426852238834,
    "p": 0.1,
    "boot": "document"
   },
   "noTwin0.9_C1": {
    "n": 6555,
    "docs": 1028,
    "readers": 2906,
    "mean": 0.003028332827750653,
    "lo": 0.0007588281275549603,
    "hi": 0.005441543689205765,
    "lo90": 0.001095213461365886,
    "hi90": 0.005000952816461305,
    "p": 0.002,
    "boot": "document"
   },
   "front_KNN_minus_POP": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.006759823344786608,
    "lo": 0.003903717060323899,
    "hi": 0.009592908096126711,
    "lo90": 0.004470267062336168,
    "hi90": 0.009107668013668486,
    "p": 0.0005,
    "boot": "document"
   },
   "front_KNN_minus_REGPOP": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.002649681788592552,
    "lo": -0.0002146730991540579,
    "hi": 0.0054827820994280225,
    "lo90": 0.00024872397854910997,
    "hi90": 0.00510336712424993,
    "p": 0.073,
    "boot": "document"
   },
   "front_BLEND_minus_POP": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.006975730591910508,
    "lo": 0.004144344917834561,
    "hi": 0.009811613100735132,
    "lo90": 0.0046887529834533865,
    "hi90": 0.009355384432075984,
    "p": 0.0005,
    "boot": "document"
   },
   "front_UBCF_minus_POP": {
    "n": 6878,
    "docs": 1030,
    "readers": 3018,
    "mean": 0.007758692798636767,
    "lo": 0.004541281175565894,
    "hi": 0.011057410228356592,
    "lo90": 0.005045079299633726,
    "hi90": 0.01057568796680837,
    "p": 0.0005,
    "boot": "document"
   }
  },
  "2": {
   "C1": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.008333432119709163,
    "lo": 0.005463390827069307,
    "hi": 0.0110189992525266,
    "lo90": 0.005931937349672083,
    "hi90": 0.010662340916616896,
    "p": 0.0005,
    "boot": "document"
   },
   "C2": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.019084948396032055,
    "lo": 0.01623885722377892,
    "hi": 0.0217451055269292,
    "lo90": 0.016648301411098892,
    "hi90": 0.021353261409596244,
    "p": 0.0005,
    "boot": "document"
   },
   "C2reg": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.013719092064440452,
    "lo": 0.01116977734775115,
    "hi": 0.016125434599384696,
    "lo90": 0.011542139158508602,
    "hi90": 0.01578845378080393,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_REGPOP": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.0046104945485234096,
    "lo": 0.0019375869979434122,
    "hi": 0.007070004997033793,
    "lo90": 0.002370544530347963,
    "hi90": 0.00674082360390031,
    "p": 0.0005,
    "boot": "document"
   },
   "REGPOP_minus_POP": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.003722937571185752,
    "lo": 0.0027629886523109957,
    "hi": 0.004708692862308634,
    "lo90": 0.0029064287985408064,
    "hi90": 0.004545614487306178,
    "p": 0.0005,
    "boot": "document"
   },
   "BLEND_minus_POP": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.008631924190341264,
    "lo": 0.0057645509202771525,
    "hi": 0.011266582853964853,
    "lo90": 0.006248480192754211,
    "hi90": 0.010939190851241915,
    "p": 0.0005,
    "boot": "document"
   },
   "C3_unmatched_gap": {
    "n": 5595,
    "docs": 1016,
    "readers": 2476,
    "mean": 0.014849794328761745,
    "lo": 0.012387996565985009,
    "hi": 0.01741155187541079,
    "lo90": 0.01280518240865577,
    "hi90": 0.016953006938499063,
    "p": 0.0005,
    "boot": "document"
   },
   "fire": 0.9224819931514936,
   "means": {
    "POP": 0.34049179554331876,
    "REGPOP": 0.3442147331145045,
    "KNN@3": 0.34882522766302787,
    "BLEND@3": 0.34912371973366,
    "KNNINC@3": 0.3486469027088997,
    "RAND@3": 0.32974027926699584,
    "RANDREG@3": 0.33510613559858743,
    "KNNOV@3": 0.3469752026091613,
    "ORACLE@3": 0.41155306828958016,
    "UBCF": 0.35255811745726595,
    "ITEM": 0.3506949130876575,
    "floor": 0.16721327668261232
   },
   "Sraw_b20": {
    "n": 4832,
    "docs": 956,
    "readers": 2172,
    "mean": 0.007805135291383784,
    "lo": 0.005812397931518284,
    "hi": 0.009916686386365047,
    "lo90": 0.006102348189451619,
    "hi90": 0.009524145477769391,
    "p": 0.0005,
    "boot": "document"
   },
   "coverage_b20": 0.6823710001180777,
   "Sraw_b10": {
    "n": 4137,
    "docs": 895,
    "readers": 1917,
    "mean": 0.004899545795540402,
    "lo": 0.0027269200320077245,
    "hi": 0.0069984193684041575,
    "lo90": 0.003066450584627694,
    "hi90": 0.0067047242228993,
    "p": 0.0005,
    "boot": "document"
   },
   "coverage_b10": 0.5115716141220924,
   "Sraw_b5": {
    "n": 3218,
    "docs": 812,
    "readers": 1596,
    "mean": 0.0019818824886522974,
    "lo": -0.0003981622379739367,
    "hi": 0.00451492404221862,
    "lo90": 1.740088197977366e-05,
    "hi90": 0.004076735175148704,
    "p": 0.099,
    "boot": "document"
   },
   "coverage_b5": 0.34950997756523794,
   "C1_p5": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.004506609788168613,
    "lo": 0.0008514312784800137,
    "hi": 0.008147355951406265,
    "lo90": 0.001424472064521842,
    "hi90": 0.0074571824853742405,
    "p": 0.017,
    "boot": "document"
   },
   "BLEND_p5": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.004951144443182975,
    "lo": 0.001320618702141504,
    "hi": 0.008558822636931033,
    "lo90": 0.0019270752903011704,
    "hi90": 0.007887239043916403,
    "p": 0.006,
    "boot": "document"
   },
   "tiered_minus_POP": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.008155107165580997,
    "lo": 0.005480343260955164,
    "hi": 0.010711682298909914,
    "lo90": 0.005932966082508926,
    "hi90": 0.010303333004103162,
    "p": 0.0005,
    "boot": "document"
   },
   "UBCF_minus_POP": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.01206632191394718,
    "lo": 0.008244933019568417,
    "hi": 0.015758686554349238,
    "lo90": 0.008907158369766254,
    "hi90": 0.015096545074474192,
    "p": 0.0005,
    "boot": "document"
   },
   "ITEM_minus_POP": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.010203117544338773,
    "lo": 0.00671903602704726,
    "hi": 0.013641521875586503,
    "lo90": 0.007297341170134394,
    "hi90": 0.013056895806909732,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_UBCF": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": -0.0037328897942380205,
    "lo": -0.005562340498157101,
    "hi": -0.0019705282377855513,
    "lo90": -0.005242327559370981,
    "hi90": -0.0022676068874807167,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_ITEM": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": -0.0018696854246296102,
    "lo": -0.0036118408997070834,
    "hi": -0.0002995867342116659,
    "lo90": -0.0033058927361477616,
    "hi90": -0.0005193745447364465,
    "p": 0.017,
    "boot": "document"
   },
   "KNN_minus_KNNOV": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.0018500250538666307,
    "lo": 0.0005381238760097229,
    "hi": 0.0031364146114888935,
    "lo90": 0.0007368853676659959,
    "hi90": 0.002952589880032836,
    "p": 0.007,
    "boot": "document"
   },
   "oracleDiag": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.07106127274626141,
    "lo": 0.06669668448992398,
    "hi": 0.07565767882957584,
    "lo90": 0.06729793820259265,
    "hi90": 0.0748732002364502,
    "p": 0.0005,
    "boot": "document"
   },
   "fixed_C1": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.006661638936807869,
    "lo": 0.0037889232224883576,
    "hi": 0.009694715127602083,
    "lo90": 0.004185161765748338,
    "hi90": 0.009165063377275226,
    "p": 0.0005,
    "boot": "document"
   },
   "C1_gap": {
    "n": 5600,
    "docs": 1021,
    "readers": 2479,
    "mean": 0.010005214657956278,
    "lo": 0.007143266565203383,
    "hi": 0.012719266331131176,
    "lo90": 0.007647215469977892,
    "hi90": 0.012308425832947436,
    "p": 0.0005,
    "boot": "document"
   },
   "neighbourRecovery": {
    "n": 5518,
    "docs": 1007,
    "readers": 2439,
    "mean": 0.3130137227658974,
    "lo": 0.3056765032001673,
    "hi": 0.32091909993320655,
    "lo90": 0.3067259804943608,
    "hi90": 0.32002168491520244,
    "p": 0.0005,
    "boot": "document"
   },
   "S_diagnostics": {
    "qSizeT": 3.2989137813985066,
    "qSizeD": 3.293038583389907,
    "qPopT": 2.01666353005313,
    "qPopD": 1.996125025532432,
    "keffT": 2.1164946820547637,
    "keffD": 2.098806856754922,
    "maskedY": 0.07021307613000714
   },
   "identifiability": {
    "uniqueByReveal": 0.6227417640807651,
    "kAnonLt5": 0.9558389420238516,
    "singletonTop5": 0.0758176880387295,
    "singletonTop5Tiered": 0.05112764198842839
   },
   "selection": {
    "C1_whereSdefined": {
     "n": 4832,
     "docs": 956,
     "readers": 2172,
     "mean": 0.009701761332964912,
     "lo": 0.0067012856598948,
     "hi": 0.012803734870560891,
     "lo90": 0.0071093384407373466,
     "hi90": 0.012368709236401196,
     "p": 0.0005,
     "boot": "document"
    },
    "C1_whereSundefined": {
     "n": 814,
     "docs": 518,
     "readers": 646,
     "mean": 0.0002108685343875581,
     "lo": -0.0033540478252488933,
     "hi": 0.003898451471073704,
     "lo90": -0.0028862509592281122,
     "hi90": 0.00338214889784539,
     "p": 0.901,
     "boot": "document"
    }
   },
   "noTwin0.8_C1": {
    "n": 5219,
    "docs": 1010,
    "readers": 2354,
    "mean": 0.002452581846148796,
    "lo": 0.00022465572520592936,
    "hi": 0.004704872618287313,
    "lo90": 0.000527498278001344,
    "hi90": 0.004386110994051391,
    "p": 0.031,
    "boot": "document"
   },
   "noTwin0.9_C1": {
    "n": 5403,
    "docs": 1019,
    "readers": 2415,
    "mean": 0.0041148283255704856,
    "lo": 0.001554599638729607,
    "hi": 0.006534236313987081,
    "lo90": 0.0019252840486778781,
    "hi90": 0.006090283950236654,
    "p": 0.002,
    "boot": "document"
   },
   "front_KNN_minus_POP": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.007255588418602788,
    "lo": 0.004264809634848786,
    "hi": 0.010160190197963553,
    "lo90": 0.004727872358205133,
    "hi90": 0.009771473282655166,
    "p": 0.0005,
    "boot": "document"
   },
   "front_KNN_minus_REGPOP": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.004374594310455444,
    "lo": 0.0014169243313027504,
    "hi": 0.007253861042538429,
    "lo90": 0.0018846848990590095,
    "hi90": 0.006752437311777981,
    "p": 0.003,
    "boot": "document"
   },
   "front_BLEND_minus_POP": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.007496768229212188,
    "lo": 0.004529227064055505,
    "hi": 0.0104340107425278,
    "lo90": 0.005006889518726752,
    "hi90": 0.009939405321273218,
    "p": 0.0005,
    "boot": "document"
   },
   "front_UBCF_minus_POP": {
    "n": 5646,
    "docs": 1021,
    "readers": 2498,
    "mean": 0.01017421542979129,
    "lo": 0.00656227102735888,
    "hi": 0.0135026391612074,
    "lo90": 0.007244429397076758,
    "hi90": 0.013032105057536582,
    "p": 0.0005,
    "boot": "document"
   }
  },
  "3": {
   "C1": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.008940076498981398,
    "lo": 0.005991980510806761,
    "hi": 0.012005332218360816,
    "lo90": 0.006429484813335827,
    "hi90": 0.011470171905472842,
    "p": 0.0005,
    "boot": "document"
   },
   "C2": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.019090260144242314,
    "lo": 0.016032873760297314,
    "hi": 0.0222031528565074,
    "lo90": 0.016523848334742408,
    "hi90": 0.02169379206078936,
    "p": 0.0005,
    "boot": "document"
   },
   "C2reg": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.01505056878489189,
    "lo": 0.012116784693864582,
    "hi": 0.01798009216397076,
    "lo90": 0.01262283629197301,
    "hi90": 0.017466902395694744,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_REGPOP": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.006369605060903732,
    "lo": 0.0034849345571584343,
    "hi": 0.009234749875697312,
    "lo90": 0.0038832989870421037,
    "hi90": 0.008748746264255371,
    "p": 0.0005,
    "boot": "document"
   },
   "REGPOP_minus_POP": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.0025704714380776657,
    "lo": 0.0018182003357926917,
    "hi": 0.0033795680335141575,
    "lo90": 0.001922869344647079,
    "hi90": 0.0032291567225627435,
    "p": 0.0005,
    "boot": "document"
   },
   "BLEND_minus_POP": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.009211512608309142,
    "lo": 0.006304400673239371,
    "hi": 0.012268180493476884,
    "lo90": 0.006725308634276703,
    "hi90": 0.011730233946319812,
    "p": 0.0005,
    "boot": "document"
   },
   "C3_unmatched_gap": {
    "n": 4726,
    "docs": 975,
    "readers": 2130,
    "mean": 0.014681609149273162,
    "lo": 0.011711283593727626,
    "hi": 0.017839925454881972,
    "lo90": 0.012171422798563123,
    "hi90": 0.017327691350447042,
    "p": 0.0005,
    "boot": "document"
   },
   "fire": 0.9587069864442127,
   "means": {
    "POP": 0.3407844578344271,
    "REGPOP": 0.34335492927250477,
    "KNN@3": 0.34972453433340855,
    "BLEND@3": 0.3499959704427362,
    "KNNINC@3": 0.3497722450259408,
    "RAND@3": 0.33063427418916613,
    "RANDREG@3": 0.3346739655485166,
    "KNNOV@3": 0.34737858589529114,
    "ORACLE@3": 0.4056063556898594,
    "UBCF": 0.35502967129998164,
    "ITEM": 0.35126509399258393,
    "floor": 0.1678013452337029
   },
   "Sraw_b20": {
    "n": 3333,
    "docs": 802,
    "readers": 1588,
    "mean": 0.006459357453485424,
    "lo": 0.0035896949761721995,
    "hi": 0.009563950247471923,
    "lo90": 0.00412882910659128,
    "hi90": 0.009027366869593993,
    "p": 0.0005,
    "boot": "document"
   },
   "coverage_b20": 0.497462634688912,
   "Sraw_b10": {
    "n": 2344,
    "docs": 680,
    "readers": 1238,
    "mean": 0.0032055977442552713,
    "lo": 0.00015241806605318772,
    "hi": 0.006293101859194218,
    "lo90": 0.0005637512612355113,
    "hi90": 0.005789066385364281,
    "p": 0.04,
    "boot": "document"
   },
   "coverage_b10": 0.29996524157108095,
   "Sraw_b5": {
    "n": 1418,
    "docs": 517,
    "readers": 864,
    "mean": 0.0045853141955064045,
    "lo": 0.0007041971532803568,
    "hi": 0.008803653995969546,
    "lo90": 0.0011833727014562232,
    "hi90": 0.008057935389057375,
    "p": 0.013,
    "boot": "document"
   },
   "coverage_b5": 0.16614529023288147,
   "C1_p5": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.004867584178128482,
    "lo": 0.0008378948380047695,
    "hi": 0.00902583411136103,
    "lo90": 0.0013774412594023508,
    "hi90": 0.008306921266643166,
    "p": 0.018,
    "boot": "document"
   },
   "BLEND_p5": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.0051764135328389626,
    "lo": 0.0011324960936952612,
    "hi": 0.009245172343317126,
    "lo90": 0.0017202244601414879,
    "hi90": 0.008530194948280634,
    "p": 0.013,
    "boot": "document"
   },
   "tiered_minus_POP": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.008987787191513698,
    "lo": 0.00614694630630551,
    "hi": 0.01179027291147494,
    "lo90": 0.0066849531371213616,
    "hi90": 0.011332460271780087,
    "p": 0.0005,
    "boot": "document"
   },
   "UBCF_minus_POP": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.014245213465554624,
    "lo": 0.010528124396241671,
    "hi": 0.017935905655068505,
    "lo90": 0.011074018486374779,
    "hi90": 0.017318186429413025,
    "p": 0.0005,
    "boot": "document"
   },
   "ITEM_minus_POP": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.010480636158156862,
    "lo": 0.006815690855408958,
    "hi": 0.014164128038545276,
    "lo90": 0.007438879192856938,
    "hi90": 0.013610433459583845,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_UBCF": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": -0.005305136966573227,
    "lo": -0.007245679838807952,
    "hi": -0.0033464313403131166,
    "lo90": -0.0068526827233560735,
    "hi90": -0.0036771071003151956,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_ITEM": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": -0.0015405596591754629,
    "lo": -0.0036016316342917243,
    "hi": 0.0004038952941861003,
    "lo90": -0.0031287674486136477,
    "hi90": 8.011674140317459e-05,
    "p": 0.124,
    "boot": "document"
   },
   "KNN_minus_KNNOV": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.0023459484381172686,
    "lo": 0.0009287692425422539,
    "hi": 0.003780468062244306,
    "lo90": 0.0011430006126650813,
    "hi90": 0.0035542796059615366,
    "p": 0.001,
    "boot": "document"
   },
   "oracleDiag": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.06482189785543234,
    "lo": 0.06027293887465624,
    "hi": 0.06925456317388028,
    "lo90": 0.06113618042906916,
    "hi90": 0.0684158851191415,
    "p": 0.0005,
    "boot": "document"
   },
   "fixed_C1": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.008798837966781256,
    "lo": 0.005740467594406684,
    "hi": 0.01215662491368612,
    "lo90": 0.006141308905452446,
    "hi90": 0.011507880591322385,
    "p": 0.0005,
    "boot": "document"
   },
   "C1_gap": {
    "n": 4763,
    "docs": 1004,
    "readers": 2148,
    "mean": 0.010960696175046492,
    "lo": 0.007827424190188415,
    "hi": 0.013929234742489683,
    "lo90": 0.008344832206424251,
    "hi90": 0.013486314108938509,
    "p": 0.0005,
    "boot": "document"
   },
   "neighbourRecovery": {
    "n": 4727,
    "docs": 995,
    "readers": 2122,
    "mean": 0.33068962579037675,
    "lo": 0.32313579733459463,
    "hi": 0.3380840884611077,
    "lo90": 0.32437872196117523,
    "hi90": 0.33689422635463867,
    "p": 0.0005,
    "boot": "document"
   },
   "S_diagnostics": {
    "qSizeT": 4.850204200700117,
    "qSizeD": 4.787427881498767,
    "qPopT": 2.183776485893422,
    "qPopD": 2.1349518511214858,
    "keffT": 2.4303902502268895,
    "keffD": 2.4156578179696617,
    "maskedY": 0.09516503822027442
   },
   "identifiability": {
    "uniqueByReveal": 0.7656586722280152,
    "kAnonLt5": 0.975530066041015,
    "singletonTop5": 0.07469586374695864,
    "singletonTop5Tiered": 0.0524226624956552
   },
   "selection": {
    "C1_whereSdefined": {
     "n": 3333,
     "docs": 802,
     "readers": 1588,
     "mean": 0.012252353953522673,
     "lo": 0.008478133619037273,
     "hi": 0.016017218139296803,
     "lo90": 0.009032877675467071,
     "hi90": 0.015472052295440046,
     "p": 0.0005,
     "boot": "document"
    },
    "C1_whereSundefined": {
     "n": 1462,
     "docs": 771,
     "readers": 980,
     "mean": 0.0013888995113028307,
     "lo": -0.0021530132002397966,
     "hi": 0.005059020972648546,
     "lo90": -0.0015881323959341766,
     "hi90": 0.004415739486051403,
     "p": 0.453,
     "boot": "document"
    }
   },
   "noTwin0.8_C1": {
    "n": 4448,
    "docs": 991,
    "readers": 2029,
    "mean": 0.003692457352578618,
    "lo": 0.0011136872466841364,
    "hi": 0.006071928902298957,
    "lo90": 0.001550194609420149,
    "hi90": 0.005683158141498107,
    "p": 0.005,
    "boot": "document"
   },
   "noTwin0.9_C1": {
    "n": 4590,
    "docs": 1001,
    "readers": 2080,
    "mean": 0.006174035112303471,
    "lo": 0.003431441131618743,
    "hi": 0.008804649441967563,
    "lo90": 0.003912464426842061,
    "hi90": 0.008363452812500888,
    "p": 0.0005,
    "boot": "document"
   },
   "front_KNN_minus_POP": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.008069793290140388,
    "lo": 0.005182564225250773,
    "hi": 0.010837628589633684,
    "lo90": 0.005619487337576322,
    "hi90": 0.010508686022328158,
    "p": 0.0005,
    "boot": "document"
   },
   "front_KNN_minus_REGPOP": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.005008068417090424,
    "lo": 0.002173970661235708,
    "hi": 0.007728315815968297,
    "lo90": 0.0025576543566945826,
    "hi90": 0.007278515160248362,
    "p": 0.0005,
    "boot": "document"
   },
   "front_BLEND_minus_POP": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.008047716419481165,
    "lo": 0.0052080220356224,
    "hi": 0.010815412433108046,
    "lo90": 0.005631218760071186,
    "hi90": 0.010432488518157635,
    "p": 0.0005,
    "boot": "document"
   },
   "front_UBCF_minus_POP": {
    "n": 4795,
    "docs": 1005,
    "readers": 2156,
    "mean": 0.012469597650826433,
    "lo": 0.008770916437392341,
    "hi": 0.016110640350424386,
    "lo90": 0.00934044016546081,
    "hi90": 0.01566412414037012,
    "p": 0.0005,
    "boot": "document"
   }
  },
  "4": {
   "C1": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.009274982536045568,
    "lo": 0.0061618062460383075,
    "hi": 0.012639365503260296,
    "lo90": 0.006630137729177381,
    "hi90": 0.01203982744268971,
    "p": 0.0005,
    "boot": "document"
   },
   "C2": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.019196336108000884,
    "lo": 0.016080724323648155,
    "hi": 0.022638673084548096,
    "lo90": 0.016536583665738402,
    "hi90": 0.022072920885616087,
    "p": 0.0005,
    "boot": "document"
   },
   "C2reg": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.016169036418163217,
    "lo": 0.013298901218787941,
    "hi": 0.01939091424586758,
    "lo90": 0.013701185497233564,
    "hi90": 0.01888829835709314,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_REGPOP": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.007175093321810593,
    "lo": 0.0041950128823271884,
    "hi": 0.010369928148895825,
    "lo90": 0.004667656360468135,
    "hi90": 0.009769083093707056,
    "p": 0.0005,
    "boot": "document"
   },
   "REGPOP_minus_POP": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.0020998892142349733,
    "lo": 0.0014746496316156482,
    "hi": 0.0027640512391965875,
    "lo90": 0.0015783126176012882,
    "hi90": 0.002650965632099158,
    "p": 0.0005,
    "boot": "document"
   },
   "BLEND_minus_POP": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.009592266321584096,
    "lo": 0.006579836029639501,
    "hi": 0.012918677382619408,
    "lo90": 0.00702439257222707,
    "hi90": 0.012342939535628828,
    "p": 0.0005,
    "boot": "document"
   },
   "C3_unmatched_gap": {
    "n": 3975,
    "docs": 913,
    "readers": 1843,
    "mean": 0.015118294344221858,
    "lo": 0.012258064888564424,
    "hi": 0.018142467459417,
    "lo90": 0.012693417839338458,
    "hi90": 0.01757691618384104,
    "p": 0.0005,
    "boot": "document"
   },
   "fire": 0.9732580961727183,
   "means": {
    "POP": 0.33788108195244415,
    "REGPOP": 0.3399809711666791,
    "KNN@3": 0.34715606448848974,
    "BLEND@3": 0.34747334827402826,
    "KNNINC@3": 0.34734078205164415,
    "RAND@3": 0.3279597283804888,
    "RANDREG@3": 0.33098702807032654,
    "KNNOV@3": 0.3456988225217362,
    "ORACLE@3": 0.39668131124866585,
    "UBCF": 0.35268610289306884,
    "ITEM": 0.3499983818723521,
    "floor": 0.1678651832813549
   },
   "Sraw_b20": {
    "n": 2233,
    "docs": 644,
    "readers": 1182,
    "mean": 0.007994826633747896,
    "lo": 0.004383487652867923,
    "hi": 0.011606322801622274,
    "lo90": 0.005027536537803651,
    "hi90": 0.011012210940150648,
    "p": 0.0005,
    "boot": "document"
   },
   "coverage_b20": 0.3570493948315342,
   "Sraw_b10": {
    "n": 1342,
    "docs": 495,
    "readers": 803,
    "mean": 0.00722834684532462,
    "lo": 0.002618770570817047,
    "hi": 0.012258641481835048,
    "lo90": 0.003252819965589158,
    "hi90": 0.011532552027983752,
    "p": 0.003,
    "boot": "document"
   },
   "coverage_b10": 0.18604841347726528,
   "Sraw_b5": {
    "n": 658,
    "docs": 317,
    "readers": 457,
    "mean": 0.006675011053707334,
    "lo": 0.0028409668336101257,
    "hi": 0.010922290095450366,
    "lo90": 0.003449151321842186,
    "hi90": 0.010382084276785919,
    "p": 0.0005,
    "boot": "document"
   },
   "coverage_b5": 0.09020281321557082,
   "C1_p5": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.006823524029420147,
    "lo": 0.0026851537257813443,
    "hi": 0.011760369343216164,
    "lo90": 0.003243548032873584,
    "hi90": 0.010821901912327042,
    "p": 0.0005,
    "boot": "document"
   },
   "BLEND_p5": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.00721092012968619,
    "lo": 0.0031137079559621548,
    "hi": 0.01198853505397295,
    "lo90": 0.0036849908028277626,
    "hi90": 0.011130701782238489,
    "p": 0.0005,
    "boot": "document"
   },
   "tiered_minus_POP": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.009459700099199969,
    "lo": 0.00656734215377304,
    "hi": 0.012671617965455441,
    "lo90": 0.006932907631014175,
    "hi90": 0.012066576258157097,
    "p": 0.0005,
    "boot": "document"
   },
   "UBCF_minus_POP": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.01480502094062463,
    "lo": 0.010826593224226952,
    "hi": 0.018926027152589245,
    "lo90": 0.011447689133615274,
    "hi90": 0.018150429511844576,
    "p": 0.0005,
    "boot": "document"
   },
   "ITEM_minus_POP": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.012117299919907926,
    "lo": 0.008120687457736482,
    "hi": 0.016146760740576922,
    "lo90": 0.008813315780308136,
    "hi90": 0.015526505495991548,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_UBCF": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": -0.005530038404579066,
    "lo": -0.007714203353882728,
    "hi": -0.0035543890083173076,
    "lo90": -0.007272881952232241,
    "hi90": -0.0037788016604434443,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_ITEM": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": -0.002842317383862359,
    "lo": -0.005214673408248176,
    "hi": -0.0005374746496463603,
    "lo90": -0.0047874162529831935,
    "hi90": -0.0008711474317153755,
    "p": 0.017,
    "boot": "document"
   },
   "KNN_minus_KNNOV": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.0014572419667535717,
    "lo": -0.0001769918163900603,
    "hi": 0.00304699242808271,
    "lo90": 0.00010831385422883435,
    "hi90": 0.002807504524181111,
    "p": 0.073,
    "boot": "document"
   },
   "oracleDiag": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.058800229296221695,
    "lo": 0.0543164257231195,
    "hi": 0.06332126366404682,
    "lo90": 0.055023664389846724,
    "hi90": 0.06274629954276836,
    "p": 0.0005,
    "boot": "document"
   },
   "fixed_C1": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.009512181097489117,
    "lo": 0.006342520552190935,
    "hi": 0.012908966890281523,
    "lo90": 0.006735194447852263,
    "hi90": 0.012392068187202189,
    "p": 0.0005,
    "boot": "document"
   },
   "C1_gap": {
    "n": 4050,
    "docs": 973,
    "readers": 1875,
    "mean": 0.012030600341557752,
    "lo": 0.008709035941127275,
    "hi": 0.015403413853558407,
    "lo90": 0.009264262872225714,
    "hi90": 0.014837313609257328,
    "p": 0.0005,
    "boot": "document"
   },
   "neighbourRecovery": {
    "n": 4037,
    "docs": 966,
    "readers": 1862,
    "mean": 0.3442123551592216,
    "lo": 0.3366505619126731,
    "hi": 0.3517695632105279,
    "lo90": 0.33774124640678127,
    "hi90": 0.3506904996317525,
    "p": 0.0005,
    "boot": "document"
   },
   "S_diagnostics": {
    "qSizeT": 6.31028522039758,
    "qSizeD": 6.316044847786421,
    "qPopT": 2.1882685114676987,
    "qPopD": 2.120760557264723,
    "keffT": 2.5900617017190055,
    "keffD": 2.5849563046192263,
    "maskedY": 0.11598732743930211
   },
   "identifiability": {
    "uniqueByReveal": 0.837585868498528,
    "kAnonLt5": 0.9844618907425581,
    "singletonTop5": 0.07615309126594702,
    "singletonTop5Tiered": 0.0544978737324174
   },
   "selection": {
    "C1_whereSdefined": {
     "n": 2233,
     "docs": 644,
     "readers": 1182,
     "mean": 0.016264573315683647,
     "lo": 0.01117159672164624,
     "hi": 0.021406038045495242,
     "lo90": 0.01191786376126947,
     "hi90": 0.02056491473837956,
     "p": 0.0005,
     "boot": "document"
    },
    "C1_whereSundefined": {
     "n": 1843,
     "docs": 874,
     "readers": 1101,
     "mean": 0.0008063139462833181,
     "lo": -0.002163985832481481,
     "hi": 0.0037006203710616323,
     "lo90": -0.0016870954708082786,
     "hi90": 0.0032630351460697406,
     "p": 0.578,
     "boot": "document"
    }
   },
   "noTwin0.8_C1": {
    "n": 3811,
    "docs": 960,
    "readers": 1782,
    "mean": 0.0043359538546359055,
    "lo": 0.0015943485956451658,
    "hi": 0.007030014228556244,
    "lo90": 0.00203770194185178,
    "hi90": 0.006585862927712582,
    "p": 0.002,
    "boot": "document"
   },
   "noTwin0.9_C1": {
    "n": 3925,
    "docs": 971,
    "readers": 1824,
    "mean": 0.0063659469205029455,
    "lo": 0.0035359108008751624,
    "hi": 0.009384287742372972,
    "lo90": 0.0039201351271848945,
    "hi90": 0.008893170965956054,
    "p": 0.0005,
    "boot": "document"
   },
   "front_KNN_minus_POP": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.008180968424799642,
    "lo": 0.005101968094294433,
    "hi": 0.011279835954470657,
    "lo90": 0.005493563124247583,
    "hi90": 0.010825271197078577,
    "p": 0.0005,
    "boot": "document"
   },
   "front_KNN_minus_REGPOP": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.0050150152053993315,
    "lo": 0.0019944503643358927,
    "hi": 0.008132314990859793,
    "lo90": 0.002487309283025835,
    "hi90": 0.007570882293122936,
    "p": 0.001,
    "boot": "document"
   },
   "front_BLEND_minus_POP": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.00836340153023071,
    "lo": 0.005371696887498415,
    "hi": 0.011438527266847185,
    "lo90": 0.005799338488458508,
    "hi90": 0.010907832410785719,
    "p": 0.0005,
    "boot": "document"
   },
   "front_UBCF_minus_POP": {
    "n": 4076,
    "docs": 976,
    "readers": 1885,
    "mean": 0.01401934332759541,
    "lo": 0.010186813911900102,
    "hi": 0.017820678569662407,
    "lo90": 0.010830311290290042,
    "hi90": 0.017290760404197726,
    "p": 0.0005,
    "boot": "document"
   }
  },
  "5": {
   "C1": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.009447858738016441,
    "lo": 0.005818636740527247,
    "hi": 0.013254285467141375,
    "lo90": 0.0064481372440133985,
    "hi90": 0.012413821751868491,
    "p": 0.0005,
    "boot": "document"
   },
   "C2": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.01887359749269368,
    "lo": 0.01525594956884218,
    "hi": 0.022767172432369073,
    "lo90": 0.01580262210603797,
    "hi90": 0.022133004208855455,
    "p": 0.0005,
    "boot": "document"
   },
   "C2reg": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.016571420723004795,
    "lo": 0.013086658254130232,
    "hi": 0.02032036776964845,
    "lo90": 0.01352852780757664,
    "hi90": 0.019688578500961326,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_REGPOP": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.007743987107989156,
    "lo": 0.004309842353874862,
    "hi": 0.011375609275450924,
    "lo90": 0.004828835334465216,
    "hi90": 0.010625711442618988,
    "p": 0.0005,
    "boot": "document"
   },
   "REGPOP_minus_POP": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.0017038716300272875,
    "lo": 0.0011196335378522747,
    "hi": 0.002310999338994513,
    "lo90": 0.001207897275938268,
    "hi90": 0.0022058667711494662,
    "p": 0.0005,
    "boot": "document"
   },
   "BLEND_minus_POP": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.00956201742566173,
    "lo": 0.006037972166408642,
    "hi": 0.0133471068775588,
    "lo90": 0.006609633981802442,
    "hi90": 0.012551039379779262,
    "p": 0.0005,
    "boot": "document"
   },
   "C3_unmatched_gap": {
    "n": 3350,
    "docs": 830,
    "readers": 1602,
    "mean": 0.01591614980131789,
    "lo": 0.012282674188907841,
    "hi": 0.019646607321651553,
    "lo90": 0.012798181967839592,
    "hi90": 0.019023426597283413,
    "p": 0.0005,
    "boot": "document"
   },
   "fire": 0.9832285115303983,
   "means": {
    "POP": 0.33087832156575886,
    "REGPOP": 0.33258219319578614,
    "KNN@3": 0.34032618030377526,
    "BLEND@3": 0.3404403389914206,
    "KNNINC@3": 0.34069345156510134,
    "RAND@3": 0.32145258281108163,
    "RANDREG@3": 0.3237547595807705,
    "KNNOV@3": 0.33803675407931194,
    "ORACLE@3": 0.3854197014043739,
    "UBCF": 0.346592652124155,
    "ITEM": 0.3444346943341402,
    "floor": 0.16466908329957788
   },
   "Sraw_b20": {
    "n": 1461,
    "docs": 477,
    "readers": 843,
    "mean": 0.00761175214761439,
    "lo": 0.0028831699919388276,
    "hi": 0.012233613279976298,
    "lo90": 0.0035896037154816763,
    "hi90": 0.011569169051087461,
    "p": 0.001,
    "boot": "document"
   },
   "coverage_b20": 0.2573851724795121,
   "Sraw_b10": {
    "n": 714,
    "docs": 321,
    "readers": 482,
    "mean": 0.00494942210491769,
    "lo": -0.000478808805661705,
    "hi": 0.01045298782545132,
    "lo90": 0.00036163507684696625,
    "hi90": 0.009548154729140721,
    "p": 0.081,
    "boot": "document"
   },
   "coverage_b10": 0.11349342481417952,
   "Sraw_b5": {
    "n": 336,
    "docs": 171,
    "readers": 244,
    "mean": 0.004424221594706436,
    "lo": -0.0009623886906046912,
    "hi": 0.01050122464183428,
    "lo90": -0.00011290696251165186,
    "hi90": 0.009248313433639762,
    "p": 0.114,
    "boot": "document"
   },
   "coverage_b5": 0.058319039451114926,
   "C1_p5": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.009175566084782184,
    "lo": 0.00384657662507293,
    "hi": 0.014463742544942773,
    "lo90": 0.004752787829546484,
    "hi90": 0.013602344467295217,
    "p": 0.0005,
    "boot": "document"
   },
   "BLEND_p5": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.009452068059397366,
    "lo": 0.004133255164062722,
    "hi": 0.014674469479255842,
    "lo90": 0.0050273726603200074,
    "hi90": 0.013881904230809034,
    "p": 0.0005,
    "boot": "document"
   },
   "tiered_minus_POP": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.009815129999342516,
    "lo": 0.0063506313418148375,
    "hi": 0.013402749962107566,
    "lo90": 0.006923988199107743,
    "hi90": 0.012676294762833537,
    "p": 0.0005,
    "boot": "document"
   },
   "UBCF_minus_POP": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.015714330558396113,
    "lo": 0.01124060976375614,
    "hi": 0.02048418419037711,
    "lo90": 0.011837063451502199,
    "hi90": 0.019632757389898906,
    "p": 0.0005,
    "boot": "document"
   },
   "ITEM_minus_POP": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.013556372768381396,
    "lo": 0.008739782231453526,
    "hi": 0.018513956020035985,
    "lo90": 0.009505266624559474,
    "hi90": 0.017650971610544675,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_UBCF": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": -0.0062664718203796705,
    "lo": -0.008797234840133745,
    "hi": -0.003989754367808386,
    "lo90": -0.008401294305800062,
    "hi90": -0.004278983681965129,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_ITEM": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": -0.0041085140303649525,
    "lo": -0.006836075471621556,
    "hi": -0.0017247084714827024,
    "lo90": -0.006271541358969503,
    "hi90": -0.0020698522118104525,
    "p": 0.001,
    "boot": "document"
   },
   "KNN_minus_KNNOV": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.002289426224463312,
    "lo": 0.0007063343492541916,
    "hi": 0.0038456438036603437,
    "lo90": 0.0009822171690998752,
    "hi90": 0.0035848152252573595,
    "p": 0.003,
    "boot": "document"
   },
   "oracleDiag": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.05454137983861506,
    "lo": 0.05020184179426077,
    "hi": 0.0590893606310907,
    "lo90": 0.05075445086959974,
    "hi90": 0.05836651749175455,
    "p": 0.0005,
    "boot": "document"
   },
   "fixed_C1": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.009447858738016441,
    "lo": 0.005818636740527247,
    "hi": 0.013254285467141375,
    "lo90": 0.0064481372440133985,
    "hi90": 0.012413821751868491,
    "p": 0.0005,
    "boot": "document"
   },
   "C1_gap": {
    "n": 3482,
    "docs": 938,
    "readers": 1657,
    "mean": 0.011756689364136126,
    "lo": 0.00808620211242859,
    "hi": 0.015581986810637476,
    "lo90": 0.008580462821484692,
    "hi90": 0.015029290762095693,
    "p": 0.0005,
    "boot": "document"
   },
   "neighbourRecovery": {
    "n": 3479,
    "docs": 937,
    "readers": 1645,
    "mean": 0.36510826865957646,
    "lo": 0.3559869776887931,
    "hi": 0.37371240964435126,
    "lo90": 0.3573895581418661,
    "hi90": 0.3725394224211246,
    "p": 0.0005,
    "boot": "document"
   },
   "S_diagnostics": {
    "qSizeT": 7.772777047744197,
    "qSizeD": 7.809961308220178,
    "qPopT": 2.2618078304296745,
    "qPopD": 2.213985515909986,
    "keffT": 2.715140896481238,
    "keffD": 2.699572930354796,
    "maskedY": 0.12960597772557197
   },
   "identifiability": {
    "uniqueByReveal": 0.8759291023441966,
    "kAnonLt5": 0.986944920907185,
    "singletonTop5": 0.07682485229655041,
    "singletonTop5Tiered": 0.056127310844291976
   },
   "selection": {
    "C1_whereSdefined": {
     "n": 1461,
     "docs": 477,
     "readers": 843,
     "mean": 0.021307687948417905,
     "lo": 0.014908171942882796,
     "hi": 0.02832489973503129,
     "lo90": 0.015854326495576485,
     "hi90": 0.027171826167568067,
     "p": 0.0005,
     "boot": "document"
    },
    "C1_whereSundefined": {
     "n": 2037,
     "docs": 890,
     "readers": 1144,
     "mean": 0.0009416189361526533,
     "lo": -0.002010612753896573,
     "hi": 0.0037702611040666516,
     "lo90": -0.0015757651120548027,
     "hi90": 0.003319937869290918,
     "p": 0.555,
     "boot": "document"
    }
   },
   "noTwin0.8_C1": {
    "n": 3273,
    "docs": 924,
    "readers": 1563,
    "mean": 0.00469106855878017,
    "lo": 0.0018745152794543577,
    "hi": 0.007684172229742991,
    "lo90": 0.0022269377189182357,
    "hi90": 0.007164843787873082,
    "p": 0.0005,
    "boot": "document"
   },
   "noTwin0.9_C1": {
    "n": 3360,
    "docs": 937,
    "readers": 1604,
    "mean": 0.006313997531168487,
    "lo": 0.003320277414736429,
    "hi": 0.009395777093252827,
    "lo90": 0.0037017533836749368,
    "hi90": 0.008849106904423924,
    "p": 0.0005,
    "boot": "document"
   },
   "front_KNN_minus_POP": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.00761232175331978,
    "lo": 0.004169172375434934,
    "hi": 0.01115811906130845,
    "lo90": 0.004727209369100173,
    "hi90": 0.010524089964627793,
    "p": 0.0005,
    "boot": "document"
   },
   "front_KNN_minus_REGPOP": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.0039966266773853575,
    "lo": 0.0006528287803727365,
    "hi": 0.007428831867642145,
    "lo90": 0.0010737779616955075,
    "hi90": 0.006754744921238625,
    "p": 0.022,
    "boot": "document"
   },
   "front_BLEND_minus_POP": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.0076686912639984724,
    "lo": 0.004337874263139866,
    "hi": 0.01113323222258178,
    "lo90": 0.004811810551980042,
    "hi90": 0.010522098333718316,
    "p": 0.0005,
    "boot": "document"
   },
   "front_UBCF_minus_POP": {
    "n": 3498,
    "docs": 943,
    "readers": 1660,
    "mean": 0.014502610749108512,
    "lo": 0.010137667838588,
    "hi": 0.018896320991974438,
    "lo90": 0.010823654417420411,
    "hi90": 0.018123522760488696,
    "p": 0.0005,
    "boot": "document"
   }
  },
  "6": {
   "C1": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": 0.009648348641263101,
    "lo": 0.005858006242659306,
    "hi": 0.013816289121716641,
    "lo90": 0.006475634408744911,
    "hi90": 0.013137844074642545,
    "p": 0.0005,
    "boot": "document"
   },
   "C2": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": 0.019194063162820654,
    "lo": 0.015273748368892436,
    "hi": 0.023404237467919198,
    "lo90": 0.015960914991600468,
    "hi90": 0.022881196158366715,
    "p": 0.0005,
    "boot": "document"
   },
   "C2reg": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": 0.01662465888071243,
    "lo": 0.01280845771230025,
    "hi": 0.020745790782693854,
    "lo90": 0.013536518209359954,
    "hi90": 0.020163098308426487,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_REGPOP": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": 0.007795077856458996,
    "lo": 0.004079576539354976,
    "hi": 0.011983341599362362,
    "lo90": 0.00469200509161712,
    "hi90": 0.01126163592709078,
    "p": 0.0005,
    "boot": "document"
   },
   "REGPOP_minus_POP": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": 0.0018532707848041062,
    "lo": 0.0013920884282340958,
    "hi": 0.002330917434836674,
    "lo90": 0.00146341008351852,
    "hi90": 0.0022570380330971013,
    "p": 0.0005,
    "boot": "document"
   },
   "BLEND_minus_POP": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": 0.009699149987703583,
    "lo": 0.005948208010999218,
    "hi": 0.013809982265596195,
    "lo90": 0.006590619109730608,
    "hi90": 0.013164789560551157,
    "p": 0.0005,
    "boot": "document"
   },
   "C3_unmatched_gap": {
    "n": 2869,
    "docs": 748,
    "readers": 1405,
    "mean": 0.014452453199136522,
    "lo": 0.010788251999097978,
    "hi": 0.01831977037210433,
    "lo90": 0.011355909121536235,
    "hi90": 0.017670178370937786,
    "p": 0.0005,
    "boot": "document"
   },
   "fire": 0.9884190975636403,
   "means": {
    "POP": 0.32539077198324895,
    "REGPOP": 0.3272440427680531,
    "KNN@3": 0.335039120624512,
    "BLEND@3": 0.33508992197095255,
    "KNNINC@3": 0.3348764762676026,
    "RAND@3": 0.3158450574616914,
    "RANDREG@3": 0.3184144617437996,
    "KNNOV@3": 0.33205324976677136,
    "ORACLE@3": 0.3757989511254572,
    "UBCF": 0.341498668397188,
    "ITEM": 0.3393263063416072,
    "floor": 0.1600189223000423
   },
   "Sraw_b20": {
    "n": 945,
    "docs": 364,
    "readers": 576,
    "mean": 0.007848417776191491,
    "lo": 0.0023219269145066347,
    "hi": 0.012889022700397212,
    "lo90": 0.0033784648563614053,
    "hi90": 0.012320922423156286,
    "p": 0.008,
    "boot": "document"
   },
   "coverage_b20": 0.18562220037146293,
   "Sraw_b10": {
    "n": 408,
    "docs": 208,
    "readers": 294,
    "mean": 0.014186120676828048,
    "lo": 0.007261133272824625,
    "hi": 0.021843842349818336,
    "lo90": 0.008208452508383715,
    "hi90": 0.02046377701520271,
    "p": 0.0005,
    "boot": "document"
   },
   "coverage_b10": 0.07833497214028187,
   "Sraw_b5": {
    "n": 209,
    "docs": 98,
    "readers": 142,
    "mean": 0.005667439311269476,
    "lo": 0.00023860216817541538,
    "hi": 0.012144113238555371,
    "lo90": 0.0010268783114477744,
    "hi90": 0.01057645194668847,
    "p": 0.037,
    "boot": "document"
   },
   "coverage_b5": 0.047634655304271814,
   "C1_p5": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": 0.008521026245853604,
    "lo": 0.003350985266604221,
    "hi": 0.014099946138892925,
    "lo90": 0.004003482139458284,
    "hi90": 0.013124432021249044,
    "p": 0.003,
    "boot": "document"
   },
   "BLEND_p5": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": 0.008600138897986213,
    "lo": 0.003470725765318969,
    "hi": 0.014076676110266155,
    "lo90": 0.004100468414662865,
    "hi90": 0.013163302484552867,
    "p": 0.003,
    "boot": "document"
   },
   "tiered_minus_POP": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": 0.009485704284353655,
    "lo": 0.005810113162452014,
    "hi": 0.013513131567597887,
    "lo90": 0.006460411952329595,
    "hi90": 0.012805758506282383,
    "p": 0.0005,
    "boot": "document"
   },
   "UBCF_minus_POP": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": 0.01610789641393905,
    "lo": 0.011741385201068343,
    "hi": 0.020872326471596727,
    "lo90": 0.012293931313503592,
    "hi90": 0.020090301406470012,
    "p": 0.0005,
    "boot": "document"
   },
   "ITEM_minus_POP": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": 0.013935534358358318,
    "lo": 0.009354660257678723,
    "hi": 0.01896415699984883,
    "lo90": 0.009945335856222346,
    "hi90": 0.018178670017517145,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_UBCF": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": -0.006459547772675947,
    "lo": -0.009066910898405424,
    "hi": -0.004123092025895619,
    "lo90": -0.008643968086689041,
    "hi90": -0.0043991354237187825,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_ITEM": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": -0.0042871857170952155,
    "lo": -0.007133087553817635,
    "hi": -0.0017400347905270643,
    "lo90": -0.006619714432293332,
    "hi90": -0.002084008392395359,
    "p": 0.001,
    "boot": "document"
   },
   "KNN_minus_KNNOV": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": 0.0029858708577406674,
    "lo": 0.00138252187084405,
    "hi": 0.004671592872399341,
    "lo90": 0.0016652768803746664,
    "hi90": 0.004361340719088238,
    "p": 0.0005,
    "boot": "document"
   },
   "oracleDiag": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": 0.050408179142208326,
    "lo": 0.04561603740426519,
    "hi": 0.055568528677305024,
    "lo90": 0.0463657489787931,
    "hi90": 0.054746250591174946,
    "p": 0.0005,
    "boot": "document"
   },
   "fixed_C1": {
    "n": 3051,
    "docs": 876,
    "readers": 1481,
    "mean": 0.009648348641263101,
    "lo": 0.005858006242659306,
    "hi": 0.013816289121716641,
    "lo90": 0.006475634408744911,
    "hi90": 0.013137844074642545,
    "p": 0.0005,
    "boot": "document"
   },
   "C1_gap": {
    "n": 3031,
    "docs": 873,
    "readers": 1475,
    "mean": 0.012198263560535648,
    "lo": 0.008378181204501626,
    "hi": 0.016672608594618995,
    "lo90": 0.008899003225642625,
    "hi90": 0.015834728346785665,
    "p": 0.0005,
    "boot": "document"
   },
   "neighbourRecovery": {
    "n": 3036,
    "docs": 871,
    "readers": 1471,
    "mean": 0.38225310166886256,
    "lo": 0.37339506023621305,
    "hi": 0.3910353196269639,
    "lo90": 0.37450578782680133,
    "hi90": 0.3900208211483913,
    "p": 0.0005,
    "boot": "document"
   },
   "S_diagnostics": {
    "qSizeT": 9.227502527805864,
    "qSizeD": 9.181075160094371,
    "qPopT": 2.3594967581161526,
    "qPopD": 2.299666454201227,
    "keffT": 2.783282777216043,
    "keffD": 2.7617683406358835,
    "maskedY": 0.14134655589797068
   },
   "identifiability": {
    "uniqueByReveal": 0.9004697913252484,
    "kAnonLt5": 0.9892931279361957,
    "singletonTop5": 0.0768928220255654,
    "singletonTop5Tiered": 0.05617830219600131
   },
   "selection": {
    "C1_whereSdefined": {
     "n": 945,
     "docs": 364,
     "readers": 576,
     "mean": 0.02281260202138386,
     "lo": 0.014170939116913903,
     "hi": 0.03206995913712555,
     "lo90": 0.01522262975401229,
     "hi90": 0.030842358694528345,
     "p": 0.0005,
     "boot": "document"
    },
    "C1_whereSundefined": {
     "n": 2106,
     "docs": 843,
     "readers": 1156,
     "mean": 0.0037413118681319892,
     "lo": 0.0007287894397793441,
     "hi": 0.006805547920796935,
     "lo90": 0.0011917317286201405,
     "hi90": 0.006375788734809099,
     "p": 0.016,
     "boot": "document"
    }
   },
   "noTwin0.8_C1": {
    "n": 2852,
    "docs": 858,
    "readers": 1388,
    "mean": 0.00447500164039637,
    "lo": 0.0014847966862737139,
    "hi": 0.007710703466360154,
    "lo90": 0.0019196579568039561,
    "hi90": 0.0071200668341143344,
    "p": 0.004,
    "boot": "document"
   },
   "noTwin0.9_C1": {
    "n": 2925,
    "docs": 870,
    "readers": 1426,
    "mean": 0.006248833522900712,
    "lo": 0.0029142832987958467,
    "hi": 0.009538852667070833,
    "lo90": 0.0035004049539315925,
    "hi90": 0.00901855764082665,
    "p": 0.0005,
    "boot": "document"
   }
  },
  "7": {
   "C1": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": 0.012210310976679458,
    "lo": 0.00824102217592643,
    "hi": 0.016467061487958134,
    "lo90": 0.008778625039820522,
    "hi90": 0.015875561710895693,
    "p": 0.0005,
    "boot": "document"
   },
   "C2": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": 0.021391464906684424,
    "lo": 0.01716383234169673,
    "hi": 0.026001352434714246,
    "lo90": 0.01778663629832585,
    "hi90": 0.025314683139056497,
    "p": 0.0005,
    "boot": "document"
   },
   "C2reg": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": 0.019254655996870634,
    "lo": 0.01513162436838612,
    "hi": 0.023620934812421696,
    "lo90": 0.0157647105051068,
    "hi90": 0.02300537996455262,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_REGPOP": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": 0.010716067390795218,
    "lo": 0.006849368813359195,
    "hi": 0.014908158382770736,
    "lo90": 0.007390597626020319,
    "hi90": 0.014226818515197024,
    "p": 0.0005,
    "boot": "document"
   },
   "REGPOP_minus_POP": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": 0.0014942435858842382,
    "lo": 0.0010261237910114706,
    "hi": 0.0020010211130769805,
    "lo90": 0.0011018079527535434,
    "hi90": 0.0019085469149509584,
    "p": 0.0005,
    "boot": "document"
   },
   "BLEND_minus_POP": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": 0.012139806021903241,
    "lo": 0.008272566533715543,
    "hi": 0.016383893271973565,
    "lo90": 0.008797976340306242,
    "hi90": 0.015725430399215676,
    "p": 0.0005,
    "boot": "document"
   },
   "C3_unmatched_gap": {
    "n": 2411,
    "docs": 674,
    "readers": 1228,
    "mean": 0.015297686805945163,
    "lo": 0.011208979727268753,
    "hi": 0.019762950440151986,
    "lo90": 0.0117920500273781,
    "hi90": 0.019019096055387562,
    "p": 0.0005,
    "boot": "document"
   },
   "fire": 0.9916473914160883,
   "means": {
    "POP": 0.3230201783382277,
    "REGPOP": 0.3245144219241119,
    "KNN@3": 0.3352304893149071,
    "BLEND@3": 0.33515998436013095,
    "KNNINC@3": 0.33507992238623774,
    "RAND@3": 0.3138390244082227,
    "RANDREG@3": 0.3159758333180365,
    "KNNOV@3": 0.3332214175646665,
    "ORACLE@3": 0.3713209248115287,
    "UBCF": 0.34222930743444036,
    "ITEM": 0.34126039460249824,
    "floor": 0.15811380478133316
   },
   "Sraw_b20": {
    "n": 620,
    "docs": 259,
    "readers": 410,
    "mean": 0.0076978251528111675,
    "lo": 0.0016227295216346617,
    "hi": 0.014489405089545292,
    "lo90": 0.0025639387052858007,
    "hi90": 0.013551889711263426,
    "p": 0.013,
    "boot": "document"
   },
   "coverage_b20": 0.13891030583397584,
   "Sraw_b10": {
    "n": 249,
    "docs": 117,
    "readers": 184,
    "mean": 0.0030365076629151897,
    "lo": -0.004584423563339739,
    "hi": 0.011104617870719568,
    "lo90": -0.003460981022133497,
    "hi90": 0.010113865296353382,
    "p": 0.47,
    "boot": "document"
   },
   "coverage_b10": 0.060267283474685164,
   "Sraw_b5": {
    "n": 130,
    "docs": 54,
    "readers": 89,
    "mean": -0.0008188637023115888,
    "lo": -0.004081618981727238,
    "hi": 0.0025236660174980208,
    "lo90": -0.003407719842531073,
    "hi90": 0.0019463632183877515,
    "p": 0.579,
    "boot": "document"
   },
   "coverage_b5": 0.03996401953225392,
   "C1_p5": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": 0.01153676507753207,
    "lo": 0.005412447005526803,
    "hi": 0.018081480670333872,
    "lo90": 0.006202098877129502,
    "hi90": 0.01707090171285825,
    "p": 0.0005,
    "boot": "document"
   },
   "BLEND_p5": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": 0.011379064631088369,
    "lo": 0.00540946272135727,
    "hi": 0.01795813491860032,
    "lo90": 0.00607552453590796,
    "hi90": 0.016861759514412454,
    "p": 0.0005,
    "boot": "document"
   },
   "tiered_minus_POP": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": 0.012059744048010045,
    "lo": 0.008313252820298295,
    "hi": 0.01614807924500516,
    "lo90": 0.008816916068183467,
    "hi90": 0.015491975409175828,
    "p": 0.0005,
    "boot": "document"
   },
   "UBCF_minus_POP": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": 0.019209129096212692,
    "lo": 0.01429338567205324,
    "hi": 0.024355460040444997,
    "lo90": 0.015105780187589582,
    "hi90": 0.023481886808133,
    "p": 0.0005,
    "boot": "document"
   },
   "ITEM_minus_POP": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": 0.018240216264270567,
    "lo": 0.013052701167626761,
    "hi": 0.023569467880560736,
    "lo90": 0.013870650683560323,
    "hi90": 0.02266519710104923,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_UBCF": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": -0.006998818119533236,
    "lo": -0.009919372819533954,
    "hi": -0.0043266868489614555,
    "lo90": -0.009411966977693606,
    "hi90": -0.004681089877978706,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_ITEM": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": -0.006029905287591108,
    "lo": -0.009275255283558423,
    "hi": -0.002974397527663564,
    "lo90": -0.008683152076848064,
    "hi90": -0.0034090940180125148,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_KNNOV": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": 0.00200907175024066,
    "lo": 0.00048755964406682416,
    "hi": 0.003634652021603939,
    "lo90": 0.0006729408053514598,
    "hi90": 0.003371698368327276,
    "p": 0.01,
    "boot": "document"
   },
   "oracleDiag": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": 0.04830074647330101,
    "lo": 0.043317461622889596,
    "hi": 0.0535624052258355,
    "lo90": 0.04404158001957291,
    "hi90": 0.0525909935942281,
    "p": 0.0005,
    "boot": "document"
   },
   "fixed_C1": {
    "n": 2594,
    "docs": 817,
    "readers": 1301,
    "mean": 0.012210310976679458,
    "lo": 0.00824102217592643,
    "hi": 0.016467061487958134,
    "lo90": 0.008778625039820522,
    "hi90": 0.015875561710895693,
    "p": 0.0005,
    "boot": "document"
   },
   "C1_gap": {
    "n": 2583,
    "docs": 814,
    "readers": 1299,
    "mean": 0.014293739596100068,
    "lo": 0.010223051512913018,
    "hi": 0.018487481590089064,
    "lo90": 0.010905677373727803,
    "hi90": 0.017767520370249566,
    "p": 0.0005,
    "boot": "document"
   },
   "neighbourRecovery": {
    "n": 2584,
    "docs": 811,
    "readers": 1294,
    "mean": 0.39645424836601306,
    "lo": 0.3866628627197788,
    "hi": 0.40582719902186926,
    "lo90": 0.3880870391189735,
    "hi90": 0.4046163427088031,
    "p": 0.0005,
    "boot": "document"
   },
   "S_diagnostics": {
    "qSizeT": 10.941069574247145,
    "qSizeD": 10.966813776393215,
    "qPopT": 2.4793941364595633,
    "qPopD": 2.408586724407684,
    "keffT": 2.8200934579439254,
    "keffD": 2.8369678089304258,
    "maskedY": 0.14622339756875724
   },
   "identifiability": {
    "uniqueByReveal": 0.9101773323053199,
    "kAnonLt5": 0.9888203546646106,
    "singletonTop5": 0.07671549730146492,
    "singletonTop5Tiered": 0.05561552300179902
   },
   "selection": {
    "C1_whereSdefined": {
     "n": 620,
     "docs": 259,
     "readers": 410,
     "mean": 0.030968389227413896,
     "lo": 0.020079882432431483,
     "hi": 0.04413694317351607,
     "lo90": 0.021611952271702914,
     "hi90": 0.04176069530244967,
     "p": 0.0005,
     "boot": "document"
    },
    "C1_whereSundefined": {
     "n": 1974,
     "docs": 805,
     "readers": 1087,
     "mean": 0.006318715984047568,
     "lo": 0.0030354990870157445,
     "hi": 0.00956940593989386,
     "lo90": 0.0036026944334492683,
     "hi90": 0.009061237422700768,
     "p": 0.0005,
     "boot": "document"
    }
   },
   "noTwin0.8_C1": {
    "n": 2416,
    "docs": 799,
    "readers": 1213,
    "mean": 0.00696435909592431,
    "lo": 0.003803344362051828,
    "hi": 0.010260568463780794,
    "lo90": 0.004253049502428076,
    "hi90": 0.009708678187142829,
    "p": 0.0005,
    "boot": "document"
   },
   "noTwin0.9_C1": {
    "n": 2479,
    "docs": 811,
    "readers": 1246,
    "mean": 0.008893613282997351,
    "lo": 0.005270519991605904,
    "hi": 0.012526445547149864,
    "lo90": 0.006004575298963468,
    "hi90": 0.011968440765342862,
    "p": 0.0005,
    "boot": "document"
   }
  },
  "8": {
   "C1": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": 0.014198045602421246,
    "lo": 0.009620822689656909,
    "hi": 0.019494268224567,
    "lo90": 0.010241737403259996,
    "hi90": 0.0184065173496997,
    "p": 0.0005,
    "boot": "document"
   },
   "C2": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": 0.022537674528211916,
    "lo": 0.017501650534464737,
    "hi": 0.02793941477256518,
    "lo90": 0.018144674791910037,
    "hi90": 0.02696339159815064,
    "p": 0.0005,
    "boot": "document"
   },
   "C2reg": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": 0.02081944360303662,
    "lo": 0.015894529595520405,
    "hi": 0.026206092281538376,
    "lo90": 0.016481550889298452,
    "hi90": 0.02522809103536313,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_REGPOP": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": 0.01294535824992034,
    "lo": 0.008440059825302347,
    "hi": 0.018145431818054315,
    "lo90": 0.00906572328146107,
    "hi90": 0.017139685137749338,
    "p": 0.0005,
    "boot": "document"
   },
   "REGPOP_minus_POP": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": 0.0012526873525009023,
    "lo": 0.0008696488779752118,
    "hi": 0.0016676809719048218,
    "lo90": 0.0009217333559274404,
    "hi90": 0.0016069062338571916,
    "p": 0.0005,
    "boot": "document"
   },
   "BLEND_minus_POP": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": 0.014134582436668411,
    "lo": 0.00957481551271919,
    "hi": 0.019301027277255287,
    "lo90": 0.01023049558118131,
    "hi90": 0.018316127993007834,
    "p": 0.0005,
    "boot": "document"
   },
   "C3_unmatched_gap": {
    "n": 2054,
    "docs": 601,
    "readers": 1076,
    "mean": 0.01636785149228185,
    "lo": 0.011402988188147273,
    "hi": 0.021560145925281635,
    "lo90": 0.012220764916831625,
    "hi90": 0.020651570585217296,
    "p": 0.0005,
    "boot": "document"
   },
   "fire": 0.9926318891836133,
   "means": {
    "POP": 0.3155096773620327,
    "REGPOP": 0.3167623647145336,
    "KNN@3": 0.329707722964454,
    "BLEND@3": 0.3296442597987012,
    "KNNINC@3": 0.32923350574049626,
    "RAND@3": 0.307170048436242,
    "RANDREG@3": 0.3088882793614174,
    "KNNOV@3": 0.32650173849303354,
    "ORACLE@3": 0.36088266008691255,
    "UBCF": 0.3361721416143091,
    "ITEM": 0.3343119407916547,
    "floor": 0.15336793569536317
   },
   "Sraw_b20": {
    "n": 392,
    "docs": 174,
    "readers": 286,
    "mean": 0.005549644749457024,
    "lo": -0.002477911402547178,
    "hi": 0.013601753444312045,
    "lo90": -0.0011595856363008233,
    "hi90": 0.012181693119087584,
    "p": 0.18,
    "boot": "document"
   },
   "coverage_b20": 0.10521662245800177,
   "Sraw_b10": {
    "n": 173,
    "docs": 81,
    "readers": 125,
    "mean": 0.009251674402221865,
    "lo": 0.00024731443505703174,
    "hi": 0.02173776229870268,
    "lo90": 0.0012392325806371825,
    "hi90": 0.0194865969053782,
    "p": 0.04,
    "boot": "document"
   },
   "coverage_b10": 0.05113468906572354,
   "Sraw_b5": {
    "n": 121,
    "docs": 48,
    "readers": 84,
    "mean": 0.0035245269684137806,
    "lo": 0.0001248170449409675,
    "hi": 0.00824789152883396,
    "lo90": 0.00048560095298169056,
    "hi90": 0.007307379559306217,
    "p": 0.038,
    "boot": "document"
   },
   "coverage_b5": 0.040671971706454466,
   "C1_p5": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": 0.015282298999241517,
    "lo": 0.008535740876405767,
    "hi": 0.023366897885447966,
    "lo90": 0.00954726166630647,
    "hi90": 0.021768237684720207,
    "p": 0.0005,
    "boot": "document"
   },
   "BLEND_p5": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": 0.015398460857377215,
    "lo": 0.008576972351876913,
    "hi": 0.023405205025574038,
    "lo90": 0.009565834335298139,
    "hi90": 0.02186096140777597,
    "p": 0.0005,
    "boot": "document"
   },
   "tiered_minus_POP": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": 0.013723828378463475,
    "lo": 0.009302305440715575,
    "hi": 0.01865100067816011,
    "lo90": 0.009918868943417586,
    "hi90": 0.01776952651551307,
    "p": 0.0005,
    "boot": "document"
   },
   "UBCF_minus_POP": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": 0.020662464252276354,
    "lo": 0.015300908424220494,
    "hi": 0.02714691604500138,
    "lo90": 0.015992163282401422,
    "hi90": 0.025764126617961212,
    "p": 0.0005,
    "boot": "document"
   },
   "ITEM_minus_POP": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": 0.018802263429622,
    "lo": 0.013035782784453585,
    "hi": 0.025356839893775927,
    "lo90": 0.013948641758674009,
    "hi90": 0.02438703316119754,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_UBCF": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": -0.006464418649855113,
    "lo": -0.00974404953101589,
    "hi": -0.0033213416705911826,
    "lo90": -0.009217267924999654,
    "hi90": -0.003854383796178221,
    "p": 0.0005,
    "boot": "document"
   },
   "KNN_minus_ITEM": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": -0.00460421782720076,
    "lo": -0.008211119650403298,
    "hi": -0.00123906750826787,
    "lo90": -0.007651946007339676,
    "hi90": -0.0016729737529702095,
    "p": 0.005,
    "boot": "document"
   },
   "KNN_minus_KNNOV": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": 0.0032059844714203926,
    "lo": 0.0015174146005965923,
    "hi": 0.004920494103948914,
    "lo90": 0.0017574112871330486,
    "hi90": 0.004570074910281504,
    "p": 0.0005,
    "boot": "document"
   },
   "oracleDiag": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": 0.04537298272487975,
    "lo": 0.04018491649794854,
    "hi": 0.05148955023970849,
    "lo90": 0.040861732288868316,
    "hi90": 0.050179914992906104,
    "p": 0.0005,
    "boot": "document"
   },
   "fixed_C1": {
    "n": 2262,
    "docs": 760,
    "readers": 1165,
    "mean": 0.014198045602421246,
    "lo": 0.009620822689656909,
    "hi": 0.019494268224567,
    "lo90": 0.010241737403259996,
    "hi90": 0.0184065173496997,
    "p": 0.0005,
    "boot": "document"
   },
   "C1_gap": {
    "n": 2248,
    "docs": 759,
    "readers": 1158,
    "mean": 0.016926977767014,
    "lo": 0.012354804534428693,
    "hi": 0.022063010288373992,
    "lo90": 0.012953254576693754,
    "hi90": 0.021292000393296203,
    "p": 0.0005,
    "boot": "document"
   },
   "neighbourRecovery": {
    "n": 2255,
    "docs": 756,
    "readers": 1160,
    "mean": 0.41111031042128604,
    "lo": 0.40011127155237447,
    "hi": 0.42218461610026226,
    "lo90": 0.4018135269916734,
    "hi90": 0.420578090304507,
    "p": 0.0005,
    "boot": "document"
   },
   "S_diagnostics": {
    "qSizeT": 12.527777777777777,
    "qSizeD": 12.504895152505446,
    "qPopT": 2.6914162064241056,
    "qPopD": 2.6443711171442903,
    "keffT": 2.8570261437908493,
    "keffD": 2.8794934640522873,
    "maskedY": 0.15988825365616982
   },
   "identifiability": {
    "uniqueByReveal": 0.9201296787503684,
    "kAnonLt5": 0.9895372826407308,
    "singletonTop5": 0.07618626584143826,
    "singletonTop5Tiered": 0.05779546124373711
   },
   "selection": {
    "C1_whereSdefined": {
     "n": 392,
     "docs": 174,
     "readers": 286,
     "mean": 0.042241020742109135,
     "lo": 0.025245403776333778,
     "hi": 0.06334558263277258,
     "lo90": 0.027135733122038045,
     "hi90": 0.0592896490617342,
     "p": 0.0005,
     "boot": "document"
    },
    "C1_whereSundefined": {
     "n": 1870,
     "docs": 748,
     "readers": 1012,
     "mean": 0.008319518193459932,
     "lo": 0.005196135182662747,
     "hi": 0.011450801826498129,
     "lo90": 0.005678560835832227,
     "hi90": 0.010987978682690311,
     "p": 0.0005,
     "boot": "document"
    }
   },
   "noTwin0.8_C1": {
    "n": 2101,
    "docs": 743,
    "readers": 1083,
    "mean": 0.008788984163100755,
    "lo": 0.005352321007950816,
    "hi": 0.012469558191276106,
    "lo90": 0.005841586701786809,
    "hi90": 0.011795287952332994,
    "p": 0.0005,
    "boot": "document"
   },
   "noTwin0.9_C1": {
    "n": 2158,
    "docs": 755,
    "readers": 1115,
    "mean": 0.010512874414602197,
    "lo": 0.00660270474295571,
    "hi": 0.014534896245685172,
    "lo90": 0.0071686423133508845,
    "hi90": 0.013880020539200495,
    "p": 0.0005,
    "boot": "document"
   }
  }
 },
 "_provenance": {
  "code": {
   "analyze.py": "fa50d536ceaca68305986f5657d34d1a14e3e362aa5a649ac353a11c2d8e63a2",
   "lib_fm.py": "20ae2593605e01fded25b18267c375c3a5a1a9aacd18265576a2f6721a1eb9ac",
   "verdict.py": "288a2e9cd3202c6f0993225da28be9ffbca0c83652cbd43894125f947151aec2",
   "struct_z.mjs": "8a88ac49022adf445f8ae08aa49924d4fed64373f0d86a16c628f1777d8c43e9",
   "synth.py": "5f323a1fba87d18fbaef749b9314bada7ecb9612d6b7c6fbc53c46cfbdbf2334",
   "calibrate_planted.py": "f11ed5cea7e33aa734f52da1f137c5af43b67c616268dd8d373d2a97eea3e339",
   "shard_struct_z.py": "2876dbc1390268c099b8297b5b91fc768ffbdc2b556e1d2ae257b57bfa4f9eff",
   "run_controls.py": "f09742c3e7caac8f6e9b74f3f063dc947df326f590ab717ea43b568aa537b6ac",
   "report.py": "0d606f0ea5eade97c803d00ce5fb77d34158a6ed8f8ef5261aa81437de82454f"
  },
  "codeChangedDuringRun": false,
  "numpy": "2.1.1",
  "python": "3.12.6"
 }
}

==> anc/s21-family.json <==
{
 "kStar": 3,
 "blockSize": 20,
 "freezeSha256": "030669aad4c267beedcc05f13bc54b0f12aa008f64aac649c2d8ea6b896d34b5",
 "family": {
  "C1 m=1": {
   "n": 6878,
   "docs": 1030,
   "readers": 3018,
   "mean": 0.007622469158771248,
   "lo": 0.003488387368863081,
   "hi": 0.012236528915672052,
   "lo90": 0.004158715641895613,
   "hi90": 0.011335303318619412,
   "p": 0.0002,
   "boot": "two-way (document x reader)",
   "pHolm": 0.0016
  },
  "S m=1": {
   "n": 6575,
   "docs": 1025,
   "readers": 2890,
   "mean": 0.007783563119191524,
   "lo": 0.004818763733177941,
   "hi": 0.011044303052526867,
   "lo90": 0.0052762535193586054,
   "hi90": 0.010502469711631627,
   "p": 0.0001,
   "boot": "two-way (document x reader)",
   "pHolm": 0.001
  },
  "C1 m=2": {
   "n": 5646,
   "docs": 1021,
   "readers": 2498,
   "mean": 0.008333432119709163,
   "lo": 0.003907237911337691,
   "hi": 0.01320284998500986,
   "lo90": 0.004597984588146589,
   "hi90": 0.012284129022833755,
   "p": 0.0002,
   "boot": "two-way (document x reader)",
   "pHolm": 0.0016
  },
  "S m=2": {
   "n": 4812,
   "docs": 955,
   "readers": 2165,
   "mean": 0.0073900586173800764,
   "lo": 0.003718728459939391,
   "hi": 0.011224654833951134,
   "lo90": 0.0042928821357063425,
   "hi90": 0.010640693225086434,
   "p": 0.0001,
   "boot": "two-way (document x reader)",
   "pHolm": 0.001
  },
  "C1 m=3": {
   "n": 4795,
   "docs": 1005,
   "readers": 2156,
   "mean": 0.008940076498981398,
   "lo": 0.004506468401751816,
   "hi": 0.013675884317209905,
   "lo90": 0.005178918596604975,
   "hi90": 0.012839314338071752,
   "p": 0.0002,
   "boot": "two-way (document x reader)",
   "pHolm": 0.0016
  },
  "S m=3": {
   "n": 3311,
   "docs": 801,
   "readers": 1578,
   "mean": 0.0048141737192210435,
   "lo": -0.00028390306449618043,
   "hi": 0.009920610107929847,
   "lo90": 0.0004941294722307533,
   "hi90": 0.009109289525675543,
   "p": 0.064,
   "boot": "two-way (document x reader)",
   "pHolm": 0.128
  },
  "C1 m=4": {
   "n": 4076,
   "docs": 976,
   "readers": 1885,
   "mean": 0.009274982536045568,
   "lo": 0.004531501042952593,
   "hi": 0.01459490143306232,
   "lo90": 0.005223944504402865,
   "hi90": 0.013691902251503204,
   "p": 0.0002,
   "boot": "two-way (document x reader)",
   "pHolm": 0.0016
  },
  "S m=4": {
   "n": 2205,
   "docs": 641,
   "readers": 1169,
   "mean": 0.007474411871600815,
   "lo": 0.0009200146220343594,
   "hi": 0.014506624847034164,
   "lo90": 0.001913327906874159,
   "hi90": 0.013211532373169637,
   "p": 0.0266,
   "boot": "two-way (document x reader)",
   "pHolm": 0.0798
  },
  "C1 m=5": {
   "n": 3498,
   "docs": 943,
   "readers": 1660,
   "mean": 0.009447858738016441,
   "lo": 0.004322231111117472,
   "hi": 0.015118512654008901,
   "lo90": 0.005095322816013213,
   "hi90": 0.014111117960625003,
   "p": 0.0002,
   "boot": "two-way (document x reader)",
   "pHolm": 0.0016
  },
  "S m=5": {
   "n": 1441,
   "docs": 474,
   "readers": 834,
   "mean": 0.006781270679974497,
   "lo": -0.0013583661766136677,
   "hi": 0.0153854611834704,
   "lo90": -3.0792635598810636e-05,
   "hi90": 0.013922145611908484,
   "p": 0.1014,
   "boot": "two-way (document x reader)",
   "pHolm": 0.128
  }
 },
 "byM": {
  "1": {
   "Sraw": {
    "n": 6587,
    "docs": 1025,
    "readers": 2894,
    "mean": 0.009249232017050918,
    "lo": 0.006278354728692123,
    "hi": 0.012267313204753053,
    "lo90": 0.006909552915852073,
    "hi90": 0.011727544796499314,
    "p": 0.0005,
    "boot": "two-way (document x reader)"
   },
   "Snull": {
    "n": 6666,
    "docs": 1025,
    "readers": 2931,
    "mean": 0.0012380080814968538,
    "lo": -0.00041868442317793936,
    "hi": 0.0028698673930631843,
    "lo90": -0.00011356364854771775,
    "hi90": 0.002582007479595585,
    "p": 0.133,
    "boot": "two-way (document x reader)"
   },
   "pairedCoverage": 0.9981782298466677,
   "Scoverage": 0.8803915867015606,
   "fire": 0.7936900261703984,
   "Sraw_b20": {
    "n": 6587,
    "docs": 1025,
    "readers": 2894,
    "mean": 0.009249232017050918,
    "lo": 0.007420764349982036,
    "hi": 0.011192945764852441,
    "lo90": 0.007731804256234392,
    "hi90": 0.010931550410422776,
    "p": 0.0005,
    "boot": "document"
   },
   "Sraw_b10": {
    "n": 6400,
    "docs": 1018,
    "readers": 2802,
    "mean": 0.006155394024704335,
    "lo": 0.004632060346305174,
    "hi": 0.007790545549254574,
    "lo90": 0.0048922291771931765,
    "hi90": 0.007538720078044306,
    "p": 0.0005,
    "boot": "document"
   },
   "Sraw_b5": {
    "n": 6093,
    "docs": 1006,
    "readers": 2689,
    "mean": 0.004483497265768799,
    "lo": 0.003347495524155496,
    "hi": 0.0056914428082599075,
    "lo90": 0.003540085544908311,
    "hi90": 0.005484995080162658,
    "p": 0.0005,
    "boot": "document"
   },
   "noTwin0.8_S": {
    "n": 6020,
    "docs": 1016,
    "readers": 2709,
    "mean": 0.004050581330010789,
    "lo": 0.0015022572162182305,
    "hi": 0.0066749366447166805,
    "lo90": 0.001956824754778458,
    "hi90": 0.00621900068502574,
    "p": 0.0005,
    "boot": "two-way (document x reader)"
   },
   "noTwin0.9_S": {
    "n": 6270,
    "docs": 1022,
    "readers": 2788,
    "mean": 0.0049907501789741675,
    "lo": 0.0024766694424794306,
    "hi": 0.007763446204499717,
    "lo90": 0.0029161273604969055,
    "hi90": 0.007191587505070838,
    "p": 0.0005,
    "boot": "two-way (document x reader)"
   }
  },
  "2": {
   "Sraw": {
    "n": 4832,
    "docs": 956,
    "readers": 2172,
    "mean": 0.007805135291383784,
    "lo": 0.004633816014667014,
    "hi": 0.011368309222008419,
    "lo90": 0.005164774256533678,
    "hi90": 0.010911175051846139,
    "p": 0.0005,
    "boot": "two-way (document x reader)"
   },
   "Snull": {
    "n": 4882,
    "docs": 956,
    "readers": 2184,
    "mean": 0.0002920260897967068,
    "lo": -0.001735822461571803,
    "hi": 0.0023768974820785223,
    "lo90": -0.0014152906973758036,
    "hi90": 0.0020083809357682764,
    "p": 0.771,
    "boot": "two-way (document x reader)"
   },
   "pairedCoverage": 0.9958609271523179,
   "Scoverage": 0.6823710001180777,
   "fire": 0.9224819931514936,
   "Sraw_b20": {
    "n": 4832,
    "docs": 956,
    "readers": 2172,
    "mean": 0.007805135291383784,
    "lo": 0.005812397931518284,
    "hi": 0.009916686386365047,
    "lo90": 0.006102348189451619,
    "hi90": 0.009524145477769391,
    "p": 0.0005,
    "boot": "document"
   },
   "Sraw_b10": {
    "n": 4137,
    "docs": 895,
    "readers": 1917,
    "mean": 0.004899545795540402,
    "lo": 0.0027269200320077245,
    "hi": 0.0069984193684041575,
    "lo90": 0.003066450584627694,
    "hi90": 0.0067047242228993,
    "p": 0.0005,
    "boot": "document"
   },
   "Sraw_b5": {
    "n": 3218,
    "docs": 812,
    "readers": 1596,
    "mean": 0.0019818824886522974,
    "lo": -0.0003981622379739367,
    "hi": 0.00451492404221862,
    "lo90": 1.740088197977366e-05,
    "hi90": 0.004076735175148704,
    "p": 0.099,
    "boot": "document"
   },
   "noTwin0.8_S": {
    "n": 4402,
    "docs": 940,
    "readers": 2028,
    "mean": 0.0055810040280253725,
    "lo": 0.0019126360505548876,
    "hi": 0.009120486375648558,
    "lo90": 0.0024243265723888625,
    "hi90": 0.00853260679423227,
    "p": 0.001,
    "boot": "two-way (document x reader)"
   },
   "noTwin0.9_S": {
    "n": 4577,
    "docs": 951,
    "readers": 2082,
    "mean": 0.005892298242499172,
    "lo": 0.002392881887059226,
    "hi": 0.00949462354155267,
    "lo90": 0.0028580331861427035,
    "hi90": 0.008857245575056204,
    "p": 0.0005,
    "boot": "two-way (document x reader)"
   }
  },
  "3": {
   "Sraw": {
    "n": 3333,
    "docs": 802,
    "readers": 1588,
    "mean": 0.006459357453485424,
    "lo": 0.0019039937329608477,
    "hi": 0.011025541310104872,
    "lo90": 0.0026642582617414637,
    "hi90": 0.010244386393958768,
    "p": 0.008,
    "boot": "two-way (document x reader)"
   },
   "Snull": {
    "n": 3428,
    "docs": 810,
    "readers": 1629,
    "mean": 0.001307409725053043,
    "lo": -0.0017185282816087502,
    "hi": 0.004246932159668983,
    "lo90": -0.0011729872179848042,
    "hi90": 0.0037739139545329703,
    "p": 0.364,
    "boot": "two-way (document x reader)"
   },
   "pairedCoverage": 0.9933993399339934,
   "Scoverage": 0.497462634688912,
   "fire": 0.9587069864442127,
   "Sraw_b20": {
    "n": 3333,
    "docs": 802,
    "readers": 1588,
    "mean": 0.006459357453485424,
    "lo": 0.0035896949761721995,
    "hi": 0.009563950247471923,
    "lo90": 0.00412882910659128,
    "hi90": 0.009027366869593993,
    "p": 0.0005,
    "boot": "document"
   },
   "Sraw_b10": {
    "n": 2344,
    "docs": 680,
    "readers": 1238,
    "mean": 0.0032055977442552713,
    "lo": 0.00015241806605318772,
    "hi": 0.006293101859194218,
    "lo90": 0.0005637512612355113,
    "hi90": 0.005789066385364281,
    "p": 0.04,
    "boot": "document"
   },
   "Sraw_b5": {
    "n": 1418,
    "docs": 517,
    "readers": 864,
    "mean": 0.0045853141955064045,
    "lo": 0.0007041971532803568,
    "hi": 0.008803653995969546,
    "lo90": 0.0011833727014562232,
    "hi90": 0.008057935389057375,
    "p": 0.013,
    "boot": "document"
   },
   "noTwin0.8_S": {
    "n": 2988,
    "docs": 784,
    "readers": 1451,
    "mean": 0.00415391626631588,
    "lo": -0.0015432314909779139,
    "hi": 0.009684429125568892,
    "lo90": -0.0004996032850599356,
    "hi90": 0.008696870738753642,
    "p": 0.147,
    "boot": "two-way (document x reader)"
   },
   "noTwin0.9_S": {
    "n": 3113,
    "docs": 795,
    "readers": 1499,
    "mean": 0.004715721924324778,
    "lo": -0.0006177430527080671,
    "hi": 0.010025739205078729,
    "lo90": 0.00040152851445872834,
    "hi90": 0.009115991513663652,
    "p": 0.074,
    "boot": "two-way (document x reader)"
   }
  },
  "4": {
   "Sraw": {
    "n": 2233,
    "docs": 644,
    "readers": 1182,
    "mean": 0.007994826633747896,
    "lo": 0.002319817445722248,
    "hi": 0.014224686268982694,
    "lo90": 0.0031281538882493376,
    "hi90": 0.012920396417855686,
    "p": 0.008,
    "boot": "two-way (document x reader)"
   },
   "Snull": {
    "n": 2284,
    "docs": 653,
    "readers": 1199,
    "mean": -5.0947413454099e-05,
    "lo": -0.004546863423221571,
    "hi": 0.004481443414481182,
    "lo90": -0.003930787405128539,
    "hi90": 0.00367362334838081,
    "p": 0.984,
    "boot": "two-way (document x reader)"
   },
   "pairedCoverage": 0.987460815047022,
   "Scoverage": 0.3570493948315342,
   "fire": 0.9732580961727183,
   "Sraw_b20": {
    "n": 2233,
    "docs": 644,
    "readers": 1182,
    "mean": 0.007994826633747896,
    "lo": 0.004383487652867923,
    "hi": 0.011606322801622274,
    "lo90": 0.005027536537803651,
    "hi90": 0.011012210940150648,
    "p": 0.0005,
    "boot": "document"
   },
   "Sraw_b10": {
    "n": 1342,
    "docs": 495,
    "readers": 803,
    "mean": 0.00722834684532462,
    "lo": 0.002618770570817047,
    "hi": 0.012258641481835048,
    "lo90": 0.003252819965589158,
    "hi90": 0.011532552027983752,
    "p": 0.003,
    "boot": "document"
   },
   "Sraw_b5": {
    "n": 658,
    "docs": 317,
    "readers": 457,
    "mean": 0.006675011053707334,
    "lo": 0.0028409668336101257,
    "hi": 0.010922290095450366,
    "lo90": 0.003449151321842186,
    "hi90": 0.010382084276785919,
    "p": 0.0005,
    "boot": "document"
   },
   "noTwin0.8_S": {
    "n": 1971,
    "docs": 620,
    "readers": 1066,
    "mean": 0.00623999773397303,
    "lo": -0.001191915771489787,
    "hi": 0.013941339556457714,
    "lo90": 0.00019696112893116284,
    "hi90": 0.012601441908857135,
    "p": 0.089,
    "boot": "two-way (document x reader)"
   },
   "noTwin0.9_S": {
    "n": 2062,
    "docs": 631,
    "readers": 1109,
    "mean": 0.007220402505521126,
    "lo": -0.0003057862437937435,
    "hi": 0.014531423830289658,
    "lo90": 0.0010880744684723983,
    "hi90": 0.01328547578303989,
    "p": 0.055,
    "boot": "two-way (document x reader)"
   }
  },
  "5": {
   "Sraw": {
    "n": 1461,
    "docs": 477,
    "readers": 843,
    "mean": 0.00761175214761439,
    "lo": 0.0006748033069493054,
    "hi": 0.016073935720645905,
    "lo90": 0.0016065281738549583,
    "hi90": 0.014162854919598058,
    "p": 0.038,
    "boot": "two-way (document x reader)"
   },
   "Snull": {
    "n": 1535,
    "docs": 492,
    "readers": 872,
    "mean": 0.0001246798960546545,
    "lo": -0.004387875737728316,
    "hi": 0.004496321571814037,
    "lo90": -0.003633098696692758,
    "hi90": 0.003672308592331696,
    "p": 0.936,
    "boot": "two-way (document x reader)"
   },
   "pairedCoverage": 0.9863107460643394,
   "Scoverage": 0.2573851724795121,
   "fire": 0.9832285115303983,
   "Sraw_b20": {
    "n": 1461,
    "docs": 477,
    "readers": 843,
    "mean": 0.00761175214761439,
    "lo": 0.0028831699919388276,
    "hi": 0.012233613279976298,
    "lo90": 0.0035896037154816763,
    "hi90": 0.011569169051087461,
    "p": 0.001,
    "boot": "document"
   },
   "Sraw_b10": {
    "n": 714,
    "docs": 321,
    "readers": 482,
    "mean": 0.00494942210491769,
    "lo": -0.000478808805661705,
    "hi": 0.01045298782545132,
    "lo90": 0.00036163507684696625,
    "hi90": 0.009548154729140721,
    "p": 0.081,
    "boot": "document"
   },
   "Sraw_b5": {
    "n": 336,
    "docs": 171,
    "readers": 244,
    "mean": 0.004424221594706436,
    "lo": -0.0009623886906046912,
    "hi": 0.01050122464183428,
    "lo90": -0.00011290696251165186,
    "hi90": 0.009248313433639762,
    "p": 0.114,
    "boot": "document"
   },
   "noTwin0.8_S": {
    "n": 1238,
    "docs": 450,
    "readers": 742,
    "mean": 0.005988489679055357,
    "lo": -0.0028073476713390486,
    "hi": 0.015436221088109424,
    "lo90": -0.001341735037405108,
    "hi90": 0.014013423067607465,
    "p": 0.186,
    "boot": "two-way (document x reader)"
   },
   "noTwin0.9_S": {
    "n": 1306,
    "docs": 463,
    "readers": 775,
    "mean": 0.006776367871850888,
    "lo": -0.0019721598566402347,
    "hi": 0.015665009022798382,
    "lo90": -0.00022799308090504705,
    "hi90": 0.014091338590730772,
    "p": 0.108,
    "boot": "two-way (document x reader)"
   }
  }
 },
 "_provenance": {
  "code": {
   "analyze.py": "fa50d536ceaca68305986f5657d34d1a14e3e362aa5a649ac353a11c2d8e63a2",
   "lib_fm.py": "20ae2593605e01fded25b18267c375c3a5a1a9aacd18265576a2f6721a1eb9ac",
   "verdict.py": "288a2e9cd3202c6f0993225da28be9ffbca0c83652cbd43894125f947151aec2",
   "struct_z.mjs": "8a88ac49022adf445f8ae08aa49924d4fed64373f0d86a16c628f1777d8c43e9",
   "synth.py": "5f323a1fba87d18fbaef749b9314bada7ecb9612d6b7c6fbc53c46cfbdbf2334",
   "calibrate_planted.py": "f11ed5cea7e33aa734f52da1f137c5af43b67c616268dd8d373d2a97eea3e339",
   "shard_struct_z.py": "2876dbc1390268c099b8297b5b91fc768ffbdc2b556e1d2ae257b57bfa4f9eff",
   "run_controls.py": "f09742c3e7caac8f6e9b74f3f063dc947df326f590ab717ea43b568aa537b6ac",
   "report.py": "0d606f0ea5eade97c803d00ce5fb77d34158a6ed8f8ef5261aa81437de82454f"
  },
  "codeChangedDuringRun": false,
  "numpy": "2.1.1",
  "python": "3.12.6"
 }
}

==> anc/s21-posthoc-twoway.json <==
{
 "posthoc": true,
 "writtenAfter": "the confirmation outcomes and both results audits",
 "k": 3,
 "freezeSha256": "030669aad4c267beedcc05f13bc54b0f12aa008f64aac649c2d8ea6b896d34b5",
 "overall": {
  "UBCF_minus_POP m=1": {
   "mean": 0.008571327817473716,
   "lo": 0.0031836166545055355,
   "hi": 0.014250597123073874,
   "n": 6878,
   "docs": 1030,
   "readers": 3018,
   "boot": "two-way (document x reader)"
  },
  "KNN_minus_REGPOP m=1": {
   "mean": 0.0030858521674079235,
   "lo": -0.0009431888016304468,
   "hi": 0.007142998687268089,
   "n": 6878,
   "docs": 1030,
   "readers": 3018,
   "boot": "two-way (document x reader)"
  },
  "KNN_minus_UBCF m=1": {
   "mean": -0.0009488586587024663,
   "lo": -0.003124208417961423,
   "hi": 0.00102577854199086,
   "n": 6878,
   "docs": 1030,
   "readers": 3018,
   "boot": "two-way (document x reader)"
  },
  "UBCF_minus_POP m=2": {
   "mean": 0.01206632191394718,
   "lo": 0.005898346614206089,
   "hi": 0.019027671188268033,
   "n": 5646,
   "docs": 1021,
   "readers": 2498,
   "boot": "two-way (document x reader)"
  },
  "KNN_minus_REGPOP m=2": {
   "mean": 0.0046104945485234096,
   "lo": 0.00021188778781932674,
   "hi": 0.009122605144896921,
   "n": 5646,
   "docs": 1021,
   "readers": 2498,
   "boot": "two-way (document x reader)"
  },
  "KNN_minus_UBCF m=2": {
   "mean": -0.0037328897942380205,
   "lo": -0.007222354220266976,
   "hi": -0.000685047396136218,
   "n": 5646,
   "docs": 1021,
   "readers": 2498,
   "boot": "two-way (document x reader)"
  },
  "UBCF_minus_POP m=3": {
   "mean": 0.014245213465554624,
   "lo": 0.00836113361033138,
   "hi": 0.021018799404420366,
   "n": 4795,
   "docs": 1005,
   "readers": 2156,
   "boot": "two-way (document x reader)"
  },
  "KNN_minus_REGPOP m=3": {
   "mean": 0.006369605060903732,
   "lo": 0.002206098788750325,
   "hi": 0.010960576450402427,
   "n": 4795,
   "docs": 1005,
   "readers": 2156,
   "boot": "two-way (document x reader)"
  },
  "KNN_minus_UBCF m=3": {
   "mean": -0.005305136966573227,
   "lo": -0.00900296756424687,
   "hi": -0.0022976761623810615,
   "n": 4795,
   "docs": 1005,
   "readers": 2156,
   "boot": "two-way (document x reader)"
  },
  "UBCF_minus_POP m=4": {
   "mean": 0.01480502094062463,
   "lo": 0.008993543522036252,
   "hi": 0.02229278091360023,
   "n": 4076,
   "docs": 976,
   "readers": 1885,
   "boot": "two-way (document x reader)"
  },
  "KNN_minus_REGPOP m=4": {
   "mean": 0.007175093321810593,
   "lo": 0.0025019795746891774,
   "hi": 0.012154450409738445,
   "n": 4076,
   "docs": 976,
   "readers": 1885,
   "boot": "two-way (document x reader)"
  },
  "KNN_minus_UBCF m=4": {
   "mean": -0.005530038404579066,
   "lo": -0.00965847606743761,
   "hi": -0.0019775275780204295,
   "n": 4076,
   "docs": 976,
   "readers": 1885,
   "boot": "two-way (document x reader)"
  },
  "UBCF_minus_POP m=5": {
   "mean": 0.015714330558396113,
   "lo": 0.008771435975965297,
   "hi": 0.023796351788817074,
   "n": 3498,
   "docs": 943,
   "readers": 1660,
   "boot": "two-way (document x reader)"
  },
  "KNN_minus_REGPOP m=5": {
   "mean": 0.007743987107989156,
   "lo": 0.0027084782700107475,
   "hi": 0.013323453242648423,
   "n": 3498,
   "docs": 943,
   "readers": 1660,
   "boot": "two-way (document x reader)"
  },
  "KNN_minus_UBCF m=5": {
   "mean": -0.0062664718203796705,
   "lo": -0.011263020025844814,
   "hi": -0.0025103333840223205,
   "n": 3498,
   "docs": 943,
   "readers": 1660,
   "boot": "two-way (document x reader)"
  },
  "C1 within-reader growth m5-m1": {
   "mean": 0.0035490717236275854,
   "lo": -0.00011885654308576553,
   "hi": 0.007407685104884615,
   "n": 3498,
   "docs": 943,
   "readers": 1660,
   "boot": "two-way (document x reader)"
  }
 },
 "terciles": {
  "all targets": {
   "tercile 1 C1 m=1": {
    "mean": -0.0053133210457322584,
    "lo": -0.01025883950534615,
    "hi": -0.00036680184760539444,
    "n": 1685,
    "docs": 243,
    "readers": 1104,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 KNN_minus_REGPOP m=1": {
    "mean": -0.00740335864679873,
    "lo": -0.012262337836651597,
    "hi": -0.0030350983291922776,
    "n": 1685,
    "docs": 243,
    "readers": 1104,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 C1 m=2": {
    "mean": -0.0062897924092857865,
    "lo": -0.011137844338232995,
    "hi": -0.0014285542460980955,
    "n": 1364,
    "docs": 243,
    "readers": 902,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 KNN_minus_REGPOP m=2": {
    "mean": -0.008633492816984991,
    "lo": -0.014127722251992146,
    "hi": -0.003944433488629568,
    "n": 1364,
    "docs": 243,
    "readers": 902,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 C1 m=3": {
    "mean": -0.004085963447216697,
    "lo": -0.009340866397636791,
    "hi": 0.0012064776168235563,
    "n": 1148,
    "docs": 242,
    "readers": 767,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 KNN_minus_REGPOP m=3": {
    "mean": -0.006229156347533088,
    "lo": -0.01144991373250751,
    "hi": -0.001012863345916917,
    "n": 1148,
    "docs": 242,
    "readers": 767,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 C1 m=4": {
    "mean": -0.003925901243179073,
    "lo": -0.010395804633048919,
    "hi": 0.0025612072653252863,
    "n": 975,
    "docs": 241,
    "readers": 655,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 KNN_minus_REGPOP m=4": {
    "mean": -0.005371065961262161,
    "lo": -0.011831570604492577,
    "hi": 0.0016005014253326387,
    "n": 975,
    "docs": 241,
    "readers": 655,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 C1 m=5": {
    "mean": -0.003568794748185347,
    "lo": -0.009468738543044643,
    "hi": 0.0024422629822247457,
    "n": 830,
    "docs": 238,
    "readers": 564,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 KNN_minus_REGPOP m=5": {
    "mean": -0.004677176069007576,
    "lo": -0.010464934347285336,
    "hi": 0.0012946529865230838,
    "n": 830,
    "docs": 238,
    "readers": 564,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 C1 within-reader growth m5-m1": {
    "mean": 0.0009123704792117455,
    "lo": -0.004450409356433244,
    "hi": 0.005829546613596289,
    "n": 830,
    "docs": 238,
    "readers": 564,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 C1 m=1": {
    "mean": 0.00036636886330056135,
    "lo": -0.005683019286773214,
    "hi": 0.006506549559058318,
    "n": 1892,
    "docs": 242,
    "readers": 1163,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 KNN_minus_REGPOP m=1": {
    "mean": -0.0033253057470665655,
    "lo": -0.009851410324839912,
    "hi": 0.002681553662246196,
    "n": 1892,
    "docs": 242,
    "readers": 1163,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 C1 m=2": {
    "mean": 0.001648158800108567,
    "lo": -0.005137262076620863,
    "hi": 0.008607142622366896,
    "n": 1572,
    "docs": 242,
    "readers": 974,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 KNN_minus_REGPOP m=2": {
    "mean": -0.001818572674881631,
    "lo": -0.00841935416202275,
    "hi": 0.005030261086093344,
    "n": 1572,
    "docs": 242,
    "readers": 974,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 C1 m=3": {
    "mean": 0.00304997351610307,
    "lo": -0.0034180978873779664,
    "hi": 0.009897099379225302,
    "n": 1337,
    "docs": 242,
    "readers": 841,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 KNN_minus_REGPOP m=3": {
    "mean": 0.0010474199772768672,
    "lo": -0.005318523272592223,
    "hi": 0.008117459373221277,
    "n": 1337,
    "docs": 242,
    "readers": 841,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 C1 m=4": {
    "mean": 0.0031039772650049238,
    "lo": -0.004382734448606666,
    "hi": 0.010636913186520436,
    "n": 1111,
    "docs": 236,
    "readers": 713,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 KNN_minus_REGPOP m=4": {
    "mean": 0.0008639838645602464,
    "lo": -0.0053481049915506665,
    "hi": 0.007510642444854713,
    "n": 1111,
    "docs": 236,
    "readers": 713,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 C1 m=5": {
    "mean": 0.0008459635016167765,
    "lo": -0.006782408242872737,
    "hi": 0.009584896535483712,
    "n": 945,
    "docs": 225,
    "readers": 623,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 KNN_minus_REGPOP m=5": {
    "mean": -0.0007795981775537441,
    "lo": -0.008574523175544732,
    "hi": 0.006611592991470803,
    "n": 945,
    "docs": 225,
    "readers": 623,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 C1 within-reader growth m5-m1": {
    "mean": 0.0028627759243529585,
    "lo": -0.003509099655925615,
    "hi": 0.010077525102382849,
    "n": 945,
    "docs": 225,
    "readers": 623,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 C1 m=1": {
    "mean": 0.025961290100730627,
    "lo": 0.015573907245216451,
    "hi": 0.037136194899532786,
    "n": 2125,
    "docs": 242,
    "readers": 1246,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 KNN_minus_REGPOP m=1": {
    "mean": 0.01781006362549699,
    "lo": 0.008319971611910084,
    "hi": 0.02915402522982205,
    "n": 2125,
    "docs": 242,
    "readers": 1246,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 C1 m=2": {
    "mean": 0.027392486705763774,
    "lo": 0.016839986064344427,
    "hi": 0.039300231473968925,
    "n": 1795,
    "docs": 242,
    "readers": 1048,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 KNN_minus_REGPOP m=2": {
    "mean": 0.02234377260940893,
    "lo": 0.01258369009288925,
    "hi": 0.0339042000680252,
    "n": 1795,
    "docs": 242,
    "readers": 1048,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 C1 m=3": {
    "mean": 0.02519858372578536,
    "lo": 0.015620074494812852,
    "hi": 0.036155971642683866,
    "n": 1564,
    "docs": 242,
    "readers": 921,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 KNN_minus_REGPOP m=3": {
    "mean": 0.021951020737363963,
    "lo": 0.012614543777304199,
    "hi": 0.032082870557993505,
    "n": 1564,
    "docs": 242,
    "readers": 921,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 C1 m=4": {
    "mean": 0.025109785945596368,
    "lo": 0.01413777669319314,
    "hi": 0.03686674494961374,
    "n": 1370,
    "docs": 240,
    "readers": 820,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 KNN_minus_REGPOP m=4": {
    "mean": 0.02245674166907327,
    "lo": 0.011934824347017611,
    "hi": 0.03426938651271753,
    "n": 1370,
    "docs": 240,
    "readers": 820,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 C1 m=5": {
    "mean": 0.027365525149874732,
    "lo": 0.015989243392382068,
    "hi": 0.04083841784959177,
    "n": 1215,
    "docs": 238,
    "readers": 722,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 KNN_minus_REGPOP m=5": {
    "mean": 0.0253808116106942,
    "lo": 0.013896548439407982,
    "hi": 0.03816483147171414,
    "n": 1215,
    "docs": 238,
    "readers": 722,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 C1 within-reader growth m5-m1": {
    "mean": 0.007867026306507187,
    "lo": -0.0010004049046216884,
    "hi": 0.016034534618316235,
    "n": 1215,
    "docs": 238,
    "readers": 722,
    "boot": "two-way (document x reader)"
   },
   "top - bottom C1 within-reader growth m5-m1": {
    "mean": 0.006954655827295441,
    "lo": -0.003226803581120543,
    "hi": 0.016557976525066884,
    "boot": "two-way (document x reader), both terciles jointly"
   }
  },
  "near-duplicate targets excluded (cosine >= 0.8)": {
   "tercile 1 C1 m=1": {
    "mean": -0.0060101314626670845,
    "lo": -0.010936884550166304,
    "hi": -0.0008631156929405524,
    "n": 1587,
    "docs": 239,
    "readers": 1034,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 KNN_minus_REGPOP m=1": {
    "mean": -0.00820161274761968,
    "lo": -0.013222154130586842,
    "hi": -0.003581194074217423,
    "n": 1587,
    "docs": 239,
    "readers": 1034,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 C1 m=2": {
    "mean": -0.007226117979540711,
    "lo": -0.01211433250028284,
    "hi": -0.002026602797308847,
    "n": 1279,
    "docs": 238,
    "readers": 836,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 KNN_minus_REGPOP m=2": {
    "mean": -0.00971622780780147,
    "lo": -0.01503920311855297,
    "hi": -0.004442842741601074,
    "n": 1279,
    "docs": 238,
    "readers": 836,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 C1 m=3": {
    "mean": -0.004917408359561486,
    "lo": -0.010442708219567236,
    "hi": 0.0006992392018241582,
    "n": 1068,
    "docs": 237,
    "readers": 703,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 KNN_minus_REGPOP m=3": {
    "mean": -0.007160022616890087,
    "lo": -0.012924339201325881,
    "hi": -0.0018194214973588794,
    "n": 1068,
    "docs": 237,
    "readers": 703,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 C1 m=4": {
    "mean": -0.004527291798558469,
    "lo": -0.011770340016082771,
    "hi": 0.00261733208605832,
    "n": 917,
    "docs": 235,
    "readers": 608,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 KNN_minus_REGPOP m=4": {
    "mean": -0.006041020759150377,
    "lo": -0.012973819674160744,
    "hi": 0.00028189274134818705,
    "n": 917,
    "docs": 235,
    "readers": 608,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 C1 m=5": {
    "mean": -0.003969667354091699,
    "lo": -0.010757382818939164,
    "hi": 0.0019639330127072725,
    "n": 783,
    "docs": 232,
    "readers": 523,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 KNN_minus_REGPOP m=5": {
    "mean": -0.005083898841277787,
    "lo": -0.011487884677489684,
    "hi": 0.0008897136320089482,
    "n": 783,
    "docs": 232,
    "readers": 523,
    "boot": "two-way (document x reader)"
   },
   "tercile 1 C1 within-reader growth m5-m1": {
    "mean": 0.0009772385787339402,
    "lo": -0.004509154668196346,
    "hi": 0.006148168229412592,
    "n": 783,
    "docs": 232,
    "readers": 523,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 C1 m=1": {
    "mean": -9.34002351611877e-05,
    "lo": -0.006208769214963257,
    "hi": 0.006288430360230514,
    "n": 1759,
    "docs": 240,
    "readers": 1088,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 KNN_minus_REGPOP m=1": {
    "mean": -0.00441128963146801,
    "lo": -0.010879917422510958,
    "hi": 0.0018200065820399398,
    "n": 1759,
    "docs": 240,
    "readers": 1088,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 C1 m=2": {
    "mean": -0.0001650615050159438,
    "lo": -0.007285148654257676,
    "hi": 0.00646988200158355,
    "n": 1473,
    "docs": 240,
    "readers": 909,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 KNN_minus_REGPOP m=2": {
    "mean": -0.003612247003158401,
    "lo": -0.010416108059158689,
    "hi": 0.002820306253185866,
    "n": 1473,
    "docs": 240,
    "readers": 909,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 C1 m=3": {
    "mean": -0.00012784830600191433,
    "lo": -0.006108427172273645,
    "hi": 0.006311995407443282,
    "n": 1261,
    "docs": 238,
    "readers": 788,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 KNN_minus_REGPOP m=3": {
    "mean": -0.0021250747679029923,
    "lo": -0.008303162021296833,
    "hi": 0.004116829640623869,
    "n": 1261,
    "docs": 238,
    "readers": 788,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 C1 m=4": {
    "mean": 0.0014875078287288044,
    "lo": -0.005220398467766796,
    "hi": 0.008501517150751963,
    "n": 1058,
    "docs": 232,
    "readers": 678,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 KNN_minus_REGPOP m=4": {
    "mean": -0.0008468374631956813,
    "lo": -0.00782327175614348,
    "hi": 0.005850022944964399,
    "n": 1058,
    "docs": 232,
    "readers": 678,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 C1 m=5": {
    "mean": 0.0004919975684904704,
    "lo": -0.007500958127591639,
    "hi": 0.009245297796208791,
    "n": 903,
    "docs": 221,
    "readers": 594,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 KNN_minus_REGPOP m=5": {
    "mean": -0.0011956027511137975,
    "lo": -0.009006924649799209,
    "hi": 0.006775017449755791,
    "n": 903,
    "docs": 221,
    "readers": 594,
    "boot": "two-way (document x reader)"
   },
   "tercile 2 C1 within-reader growth m5-m1": {
    "mean": 0.0025954377704620764,
    "lo": -0.004412335202729974,
    "hi": 0.010654452490507591,
    "n": 903,
    "docs": 221,
    "readers": 594,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 C1 m=1": {
    "mean": 0.010639700052947135,
    "lo": 0.002725007411938105,
    "hi": 0.018716449273222597,
    "n": 1825,
    "docs": 241,
    "readers": 1105,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 KNN_minus_REGPOP m=1": {
    "mean": 0.004447184802644802,
    "lo": -0.002565463524297903,
    "hi": 0.011613484330727326,
    "n": 1825,
    "docs": 241,
    "readers": 1105,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 C1 m=2": {
    "mean": 0.01276329483763823,
    "lo": 0.004616871342250706,
    "hi": 0.021129767874044136,
    "n": 1582,
    "docs": 240,
    "readers": 959,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 KNN_minus_REGPOP m=2": {
    "mean": 0.008907393236920818,
    "lo": 0.0017518826171834087,
    "hi": 0.016376016997078705,
    "n": 1582,
    "docs": 240,
    "readers": 959,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 C1 m=3": {
    "mean": 0.013991422337136496,
    "lo": 0.005893038539603804,
    "hi": 0.02322878283933144,
    "n": 1395,
    "docs": 240,
    "readers": 853,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 KNN_minus_REGPOP m=3": {
    "mean": 0.011791982784877126,
    "lo": 0.004258025457916441,
    "hi": 0.02042571450365139,
    "n": 1395,
    "docs": 240,
    "readers": 853,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 C1 m=4": {
    "mean": 0.013660368187786499,
    "lo": 0.003956755496941568,
    "hi": 0.023052078757287982,
    "n": 1232,
    "docs": 238,
    "readers": 758,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 KNN_minus_REGPOP m=4": {
    "mean": 0.011661617739401857,
    "lo": 0.0034244642684156065,
    "hi": 0.020403726638069233,
    "n": 1232,
    "docs": 238,
    "readers": 758,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 C1 m=5": {
    "mean": 0.015893591405771536,
    "lo": 0.005866140827420081,
    "hi": 0.02663971702794074,
    "n": 1091,
    "docs": 234,
    "readers": 664,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 KNN_minus_REGPOP m=5": {
    "mean": 0.014229507430490203,
    "lo": 0.005329362791583448,
    "hi": 0.024712401750306555,
    "n": 1091,
    "docs": 234,
    "readers": 664,
    "boot": "two-way (document x reader)"
   },
   "tercile 3 C1 within-reader growth m5-m1": {
    "mean": 0.008973757834997213,
    "lo": 0.0018572869507356277,
    "hi": 0.016233615148823464,
    "n": 1091,
    "docs": 234,
    "readers": 664,
    "boot": "two-way (document x reader)"
   },
   "top - bottom C1 within-reader growth m5-m1": {
    "mean": 0.007996519256263272,
    "lo": -0.0005784273911576313,
    "hi": 0.016994770761620565,
    "boot": "two-way (document x reader), both terciles jointly"
   }
  }
 },
 "_provenance": {
  "code": {
   "analyze.py": "fa50d536ceaca68305986f5657d34d1a14e3e362aa5a649ac353a11c2d8e63a2",
   "lib_fm.py": "20ae2593605e01fded25b18267c375c3a5a1a9aacd18265576a2f6721a1eb9ac",
   "verdict.py": "288a2e9cd3202c6f0993225da28be9ffbca0c83652cbd43894125f947151aec2",
   "struct_z.mjs": "8a88ac49022adf445f8ae08aa49924d4fed64373f0d86a16c628f1777d8c43e9",
   "synth.py": "5f323a1fba87d18fbaef749b9314bada7ecb9612d6b7c6fbc53c46cfbdbf2334",
   "calibrate_planted.py": "f11ed5cea7e33aa734f52da1f137c5af43b67c616268dd8d373d2a97eea3e339",
   "shard_struct_z.py": "2876dbc1390268c099b8297b5b91fc768ffbdc2b556e1d2ae257b57bfa4f9eff",
   "run_controls.py": "f09742c3e7caac8f6e9b74f3f063dc947df326f590ab717ea43b568aa537b6ac",
   "report.py": "0d606f0ea5eade97c803d00ce5fb77d34158a6ed8f8ef5261aa81437de82454f"
  },
  "codeChangedDuringRun": false,
  "numpy": "2.1.1",
  "python": "3.12.6"
 }
}

==> anc/s21-struct-z-confirmation-summary.json <==
{
 "split": "confirmation",
 "blockSize": 20,
 "docsScored": 727,
 "docs": 1031,
 "byNull": {
  "Curveball": {
   "medianExcess": 0.04805533156732955,
   "medianZ": 2.0752096118724426,
   "n": 727,
   "shareZgt1645": 0.579092159559835
  },
  "Span": {
   "medianExcess": 0.01960140619898454,
   "medianZ": 0.8027830817542804,
   "n": 727,
   "shareZgt1645": 0.2902338376891334
  },
  "BlockSpan": {
   "medianExcess": 0.00686044210048159,
   "medianZ": 0.5794785660301607,
   "n": 726,
   "shareZgt1645": 0.19834710743801653
  }
 },
 "_provenance": {
  "code": {
   "analyze.py": "fa50d536ceaca68305986f5657d34d1a14e3e362aa5a649ac353a11c2d8e63a2",
   "lib_fm.py": "20ae2593605e01fded25b18267c375c3a5a1a9aacd18265576a2f6721a1eb9ac",
   "verdict.py": "288a2e9cd3202c6f0993225da28be9ffbca0c83652cbd43894125f947151aec2",
   "struct_z.mjs": "8a88ac49022adf445f8ae08aa49924d4fed64373f0d86a16c628f1777d8c43e9",
   "synth.py": "5f323a1fba87d18fbaef749b9314bada7ecb9612d6b7c6fbc53c46cfbdbf2334",
   "calibrate_planted.py": "f11ed5cea7e33aa734f52da1f137c5af43b67c616268dd8d373d2a97eea3e339",
   "shard_struct_z.py": "2876dbc1390268c099b8297b5b91fc768ffbdc2b556e1d2ae257b57bfa4f9eff",
   "run_controls.py": "f09742c3e7caac8f6e9b74f3f063dc947df326f590ab717ea43b568aa537b6ac",
   "report.py": "0d606f0ea5eade97c803d00ce5fb77d34158a6ed8f8ef5261aa81437de82454f"
  },
  "codeChangedDuringRun": false,
  "numpy": "2.1.1",
  "python": "3.12.6"
 }
}

==> anc/s22-gate.json <==
{
 "dropped": {
  "documents": 29,
  "groups": 27
 },
 "eligibleTargets": 10176,
 "terciles": [
  {
   "tercile": 1,
   "targets": 3392,
   "looZmin": -3.309236550886468,
   "looZmedian": -0.23800272148573542,
   "looZmax": 0.4995339587970507,
   "coReadersMedian": 7.0,
   "sentencesMedian": 97.0,
   "explorationShare": 0.3555424528301887
  },
  {
   "tercile": 2,
   "targets": 3392,
   "looZmin": 0.5001427673260846,
   "looZmedian": 1.2524885624128055,
   "looZmax": 2.13724409671278,
   "coReadersMedian": 8.0,
   "sentencesMedian": 101.0,
   "explorationShare": 0.330188679245283
  },
  {
   "tercile": 3,
   "targets": 3392,
   "looZmin": 2.1372546744964116,
   "looZmedian": 3.606009528304401,
   "looZmax": 31.307749561443657,
   "coReadersMedian": 10.0,
   "sentencesMedian": 109.0,
   "explorationShare": 0.33932783018867924
  }
 ],
 "P1": {
  "mean": 0.006011491361160688,
  "lo": -0.0028775874696433472,
  "hi": 0.015271117185095112,
  "nTop": 3392,
  "nBottom": 3392,
  "resamples": 10000,
  "status": "unresolved"
 },
 "S1": {
  "tercile 1 m=1": {
   "mean": 0.005244759171799752,
   "lo": 0.00044866898951854457,
   "hi": 0.011077020018476517,
   "n": 3392,
   "docs": 987,
   "readers": 1879
  },
  "tercile 1 m=2": {
   "mean": 0.004316614122335403,
   "lo": -0.00034567252329222893,
   "hi": 0.009054565375541147,
   "n": 2765,
   "docs": 911,
   "readers": 1549
  },
  "tercile 1 m=3": {
   "mean": 0.004673374907241862,
   "lo": 0.000467316192016808,
   "hi": 0.009176729965065952,
   "n": 2323,
   "docs": 848,
   "readers": 1326
  },
  "tercile 1 m=4": {
   "mean": 0.005295977829111031,
   "lo": 0.00012060183964550261,
   "hi": 0.011025980299498264,
   "n": 1951,
   "docs": 772,
   "readers": 1140
  },
  "tercile 1 m=5": {
   "mean": 0.007435132359487711,
   "lo": 0.0023706333950988686,
   "hi": 0.013019429320986771,
   "n": 1652,
   "docs": 712,
   "readers": 990
  },
  "tercile 2 m=1": {
   "mean": 0.0044862919209257245,
   "lo": -0.0009853157459625832,
   "hi": 0.009924056722656647,
   "n": 3392,
   "docs": 972,
   "readers": 1857
  },
  "tercile 2 m=2": {
   "mean": 0.00523748864189701,
   "lo": -0.00010738330733627049,
   "hi": 0.010984336804384574,
   "n": 2775,
   "docs": 887,
   "readers": 1548
  },
  "tercile 2 m=3": {
   "mean": 0.004953841692804445,
   "lo": -0.0008796957576152804,
   "hi": 0.011246616141394198,
   "n": 2353,
   "docs": 824,
   "readers": 1348
  },
  "tercile 2 m=4": {
   "mean": 0.00586556249033412,
   "lo": 0.00017358704001186573,
   "hi": 0.011599076863269792,
   "n": 2010,
   "docs": 765,
   "readers": 1161
  },
  "tercile 2 m=5": {
   "mean": 0.0036816191638189538,
   "lo": -0.0022153945142938986,
   "hi": 0.009702415802425358,
   "n": 1738,
   "docs": 712,
   "readers": 1033
  },
  "tercile 3 m=1": {
   "mean": 0.01125625053296044,
   "lo": 0.003914567006314382,
   "hi": 0.019689863490644017,
   "n": 3392,
   "docs": 669,
   "readers": 1811
  },
  "tercile 3 m=2": {
   "mean": 0.013270418357977827,
   "lo": 0.005593232330161541,
   "hi": 0.021678488832669762,
   "n": 2804,
   "docs": 619,
   "readers": 1506
  },
  "tercile 3 m=3": {
   "mean": 0.012272309327196782,
   "lo": 0.004895998274665462,
   "hi": 0.02042877722023795,
   "n": 2401,
   "docs": 586,
   "readers": 1293
  },
  "tercile 3 m=4": {
   "mean": 0.014480279184830804,
   "lo": 0.006113893308133953,
   "hi": 0.023931322009668014,
   "n": 2087,
   "docs": 553,
   "readers": 1133
  },
  "tercile 3 m=5": {
   "mean": 0.01316143575753857,
   "lo": 0.004563239599808824,
   "hi": 0.021658807378129308,
   "n": 1823,
   "docs": 533,
   "readers": 994
  }
 },
 "S2": {
  "exploration": {
   "mean": 0.0027960140776378617,
   "lo": -0.015232690156767939,
   "hi": 0.019748352337578667,
   "nTop": 1151,
   "nBottom": 1206,
   "resamples": 2000,
   "status": "unresolved"
  },
  "confirmation": {
   "mean": 0.0076901086025189976,
   "lo": -0.002582136730846069,
   "hi": 0.017879258066317957,
   "nTop": 2241,
   "nBottom": 2186,
   "resamples": 2000,
   "status": "unresolved"
  }
 },
 "S3": {
  "n": 10176,
  "slopePerSD": 0.0018727558625526415,
  "lo": -0.002417136834151142,
  "hi": 0.006358084034817139,
  "model": "C1 ~ exposure(std) + log co-readers + log sentences + log target runs + co-readers' mean run length; two-way bootstrap"
 },
 "S4": {
  "n": 10176,
  "slopePerSD": 0.0018932645507856835,
  "lo": -0.002183972942866714,
  "hi": 0.006197012825327446,
  "model": "C1 ~ exposure(std) + log co-readers + log sentences + log target runs + co-readers' mean run length; two-way bootstrap"
 },
 "S5": {
  "mean": 0.0016617477973812863,
  "lo": -0.005243300928626205,
  "hi": 0.008152599107462393,
  "nTop": 3070,
  "nBottom": 3163,
  "resamples": 2000,
  "status": "unresolved"
 },
 "S6": {
  "targets": 5596,
  "inSample": {
   "mean": 0.03128495081609055,
   "lo": 0.018541767903381856,
   "hi": 0.04480869311184631,
   "nTop": 1867,
   "nBottom": 1870,
   "resamples": 2000,
   "status": "positive"
  },
  "leaveTargetOut": {
   "mean": 0.009030450930679447,
   "lo": -0.0028439785129511118,
   "hi": 0.02074652510168794,
   "nTop": 1865,
   "nBottom": 1866,
   "resamples": 2000,
   "status": "unresolved"
  },
  "spearmanInSampleVsLoo": 0.7381994696309961
 },
 "S7": {
  "tercile 1 m=1": {
   "mean": 0.00673892289946701,
   "lo": 0.00026410987105698994,
   "hi": 0.01407401579189324,
   "n": 3392,
   "docs": 987,
   "readers": 1879
  },
  "tercile 2 m=1": {
   "mean": 0.005388035472865966,
   "lo": -0.0009990434128582936,
   "hi": 0.012598015353218472,
   "n": 3392,
   "docs": 972,
   "readers": 1857
  },
  "tercile 3 m=1": {
   "mean": 0.012121910763748026,
   "lo": 0.0034774409453237343,
   "hi": 0.021526361952978,
   "n": 3392,
   "docs": 669,
   "readers": 1811
  },
  "top - bottom m=1": {
   "mean": 0.005382987864281016,
   "lo": -0.005042477565629518,
   "hi": 0.016005642038439148,
   "nTop": 3392,
   "nBottom": 3392,
   "resamples": 2000,
   "status": "unresolved"
  },
  "tercile 1 m=5": {
   "mean": 0.011103270792298671,
   "lo": 0.004340195047125062,
   "hi": 0.01870426681751213,
   "n": 1652,
   "docs": 712,
   "readers": 990
  },
  "tercile 2 m=5": {
   "mean": 0.009691983657247027,
   "lo": 0.0021526354183881973,
   "hi": 0.019112352538937685,
   "n": 1738,
   "docs": 712,
   "readers": 1033
  },
  "tercile 3 m=5": {
   "mean": 0.02001763894532931,
   "lo": 0.009066987786288786,
   "hi": 0.031057479796088378,
   "n": 1823,
   "docs": 533,
   "readers": 994
  },
  "top - bottom m=5": {
   "mean": 0.008914368153030637,
   "lo": -0.0039514575750920515,
   "hi": 0.02173657638751128,
   "nTop": 1823,
   "nBottom": 1652,
   "resamples": 2000,
   "status": "unresolved"
  }
 },
 "S8": {
  "m=3": {
   "mean": 0.0075989344199549206,
   "lo": -0.0009457990103619782,
   "hi": 0.01689702401625811,
   "nTop": 2401,
   "nBottom": 2323,
   "resamples": 2000,
   "status": "unresolved"
  },
  "m=5": {
   "mean": 0.005726303398050858,
   "lo": -0.004124230907436701,
   "hi": 0.016363030244159103,
   "nTop": 1823,
   "nBottom": 1652,
   "resamples": 2000,
   "status": "unresolved"
  }
 },
 "_provenance": {
  "code": {
   "common.py": "7bc8695097c23716956a452d3aef493886021b4cd955c5c2915e92d12137e1c0",
   "run_loo.py": "c2a936919c43a143932886fff74ecd5de8fe0513cfe3fa551356ab3e00a39fa1",
   "gate.py": "7b5bc25e4ebd5d3aa6ae31ae510243e0562528590f98cd7d16d1c8df0ac8975d",
   "report.py": "d1f8b1eb4e9f6130f012f7dd816c94a50a8f0ce56339324e59daec6f9f8d88e5",
   "manifest.py": "1c4299d70c19968446dc197b818d2ac06f2264659691760314892d01cf3681f5",
   "../21_first-m-marks/analyze.py": "fa50d536ceaca68305986f5657d34d1a14e3e362aa5a649ac353a11c2d8e63a2",
   "../21_first-m-marks/lib_fm.py": "20ae2593605e01fded25b18267c375c3a5a1a9aacd18265576a2f6721a1eb9ac",
   "../21_first-m-marks/struct_z.mjs": "8a88ac49022adf445f8ae08aa49924d4fed64373f0d86a16c628f1777d8c43e9",
   "../21_first-m-marks/report_exploratory.py": "ce2fa0d713e24794563fa65ef0632f76235cc21a12e5779ab12b22c761a9d96f"
  },
  "sourceSha256": "4fda6b3c2932bc9f2d5111f834510c591123a72d75d98bf5923a1376346b952e"
 }
}

==> anc/s22-posthoc-inclusion.json <==
{
 "posthoc": true,
 "targets": 5596,
 "units": 5596,
 "documents": 714,
 "resamples": 2000,
 "spearmanAllRule1VsLoo": 0.8921610319500288,
 "spearmanStudy21RuleVsAllRule1": 0.8328507199301444,
 "contrasts": {
  "inSampleStudy21Rule": {
   "mean": 0.031284950816090555,
   "lo": 0.019146308803522583,
   "hi": 0.04414686781993214
  },
  "allReadersLooRule": {
   "mean": 0.027353422489991473,
   "lo": 0.015640090181908112,
   "hi": 0.04103103526532758
  },
  "leaveTargetOut": {
   "mean": 0.009030450930679447,
   "lo": -0.002099459917340538,
   "hi": 0.020670116975231318
  }
 },
 "differences": {
  "rule and permutations (study 21 rule minus rule 1, all readers)": {
   "mean": 0.003931528326099082,
   "lo": -0.003222641125328068,
   "hi": 0.011600250663448679
  },
  "target presence and per-target level (all readers minus leave-target-out, rule 1)": {
   "mean": 0.018322971559312028,
   "lo": 0.009380945137741334,
   "hi": 0.02982711679790654
  },
  "total (study 21 rule minus leave-target-out)": {
   "mean": 0.02225449988541111,
   "lo": 0.011443411606839428,
   "hi": 0.035045405250567825
  }
 },
 "_provenance": {
  "code": {
   "common.py": "7bc8695097c23716956a452d3aef493886021b4cd955c5c2915e92d12137e1c0",
   "run_loo.py": "c2a936919c43a143932886fff74ecd5de8fe0513cfe3fa551356ab3e00a39fa1",
   "gate.py": "7b5bc25e4ebd5d3aa6ae31ae510243e0562528590f98cd7d16d1c8df0ac8975d",
   "report.py": "d1f8b1eb4e9f6130f012f7dd816c94a50a8f0ce56339324e59daec6f9f8d88e5",
   "manifest.py": "1c4299d70c19968446dc197b818d2ac06f2264659691760314892d01cf3681f5",
   "../21_first-m-marks/analyze.py": "fa50d536ceaca68305986f5657d34d1a14e3e362aa5a649ac353a11c2d8e63a2",
   "../21_first-m-marks/lib_fm.py": "20ae2593605e01fded25b18267c375c3a5a1a9aacd18265576a2f6721a1eb9ac",
   "../21_first-m-marks/struct_z.mjs": "8a88ac49022adf445f8ae08aa49924d4fed64373f0d86a16c628f1777d8c43e9",
   "../21_first-m-marks/report_exploratory.py": "ce2fa0d713e24794563fa65ef0632f76235cc21a12e5779ab12b22c761a9d96f"
  },
  "sourceSha256": "4fda6b3c2932bc9f2d5111f834510c591123a72d75d98bf5923a1376346b952e"
 }
}

==> anc/s23-ablation23-a1-composition.json <==
{
 "posthoc": true,
 "describes": "ABLATION.md Addendum A1, the targets labelled 'early or other'",
 "byM": {
  "m=1": {
   "nonLateTargets": 8147,
   "firstFailingRule": {
    "fewer than five earlier readers (early arrival)": 5549,
    "a revealed highlight did not anchor": 2100,
    "fewer than m + 1 highlights": 432,
    "nothing new marked later": 66
   },
   "earlyShare": 0.6811096108997177
  },
  "m=3": {
   "nonLateTargets": 6639,
   "firstFailingRule": {
    "fewer than five earlier readers (early arrival)": 3136,
    "a revealed highlight did not anchor": 3135,
    "fewer than m + 1 highlights": 331,
    "nothing new marked later": 37
   },
   "earlyShare": 0.4723602952251845
  },
  "m=5": {
   "nonLateTargets": 5404,
   "firstFailingRule": {
    "a revealed highlight did not anchor": 3186,
    "fewer than five earlier readers (early arrival)": 1930,
    "fewer than m + 1 highlights": 257,
    "nothing new marked later": 31
   },
   "earlyShare": 0.35714285714285715
  }
 }
}

==> anc/s23-ablation23-a1-split.json <==
{
 "posthoc": true,
 "describes": "ABLATION.md Addendum A1, the 'early or other' targets split by arrival",
 "byM": {
  "m=1": {
   "early": {
    "n": 6752,
    "pages": 1735,
    "readers": 2708,
    "mean": 0.005452490005424563,
    "lo": 0.00011923282513664212,
    "hi": 0.012111205458018347,
    "lo90": 0.0008756797141656035,
    "hi90": 0.01078414576034243,
    "p": 0.04
   },
   "late but not scoreable": {
    "n": 1395,
    "pages": 655,
    "readers": 1063,
    "mean": 0.03802605178603591,
    "lo": 0.01971779368868513,
    "hi": 0.058057385306433645,
    "lo90": 0.022535154720415042,
    "hi90": 0.05455012775600362,
    "p": 0.0005
   },
   "no m-th highlight": {
    "n": 0,
    "note": "fewer than 30 units"
   }
  },
  "m=3": {
   "early": {
    "n": 4714,
    "pages": 1659,
    "readers": 1883,
    "mean": 0.0036933483404441845,
    "lo": -0.0005157749817129676,
    "hi": 0.008377599929100327,
    "lo90": 4.502658915313523e-05,
    "hi90": 0.00761992154891211,
    "p": 0.097
   },
   "late but not scoreable": {
    "n": 1764,
    "pages": 793,
    "readers": 1083,
    "mean": 0.008624985298570354,
    "lo": -0.0018567773520073352,
    "hi": 0.01949333380856322,
    "lo90": 2.2807159953315025e-05,
    "hi90": 0.017543513389902805,
    "p": 0.097
   },
   "no m-th highlight": {
    "n": 161,
    "pages": 136,
    "readers": 152,
    "mean": 0.09875871464048244,
    "lo": 0.046344064617289425,
    "hi": 0.17006169950290564,
    "lo90": 0.05243246271075437,
    "hi90": 0.1546638219611446,
    "p": 0.0005
   }
  },
  "m=5": {
   "early": {
    "n": 3508,
    "pages": 1486,
    "readers": 1435,
    "mean": 0.0033695200370805955,
    "lo": -0.0007058498332195635,
    "hi": 0.007894719005827437,
    "lo90": -9.865613735866696e-05,
    "hi90": 0.007018903995306915,
    "p": 0.108
   },
   "late but not scoreable": {
    "n": 1755,
    "pages": 822,
    "readers": 1022,
    "mean": 0.0047765002003723606,
    "lo": -0.0028821236667454985,
    "hi": 0.012421299011620012,
    "lo90": -0.0017459326990536103,
    "hi90": 0.01120492499222379,
    "p": 0.212
   },
   "no m-th highlight": {
    "n": 141,
    "pages": 125,
    "readers": 136,
    "mean": 0.0578191204047686,
    "lo": 0.01657206197468243,
    "hi": 0.11122032451143474,
    "lo90": 0.022385217169612934,
    "hi90": 0.09818357211780046,
    "p": 0.005
   }
  }
 }
}

==> anc/s23-ablation23-a1.json <==
{
 "spec": "ABLATION.md Addendum A1",
 "resamples": 2000,
 "checkRAStarEqualsRAOnLateTargets": true,
 "byM": {
  "m=1": {
   "all pages": {
    "targets": 15270,
    "late": 7123,
    "KNN-POP all": {
     "n": 15270,
     "pages": 1739,
     "readers": 5379,
     "mean": 0.0045968211815426,
     "lo": 6.126874957977681e-05,
     "hi": 0.009535936559340256,
     "lo90": 0.0008808764217155998,
     "hi90": 0.008791431727401981,
     "p": 0.042
    },
    "UBCF-POP all": {
     "n": 15270,
     "pages": 1739,
     "readers": 5379,
     "mean": 0.0069948754778212845,
     "lo": 0.0013258972622973337,
     "hi": 0.013358818683132203,
     "lo90": 0.0022440168237879,
     "hi90": 0.012108512377006567,
     "p": 0.011
    },
    "KNN-POP late": {
     "n": 7123,
     "pages": 1491,
     "readers": 3131,
     "mean": -0.0027612095066673085,
     "lo": -0.0077134991097376785,
     "hi": 0.0029808817146519465,
     "lo90": -0.0071495372214363815,
     "hi90": 0.0020648367180855194,
     "p": 0.333
    },
    "UBCF-POP late": {
     "n": 7123,
     "pages": 1491,
     "readers": 3131,
     "mean": -0.0010931325539209585,
     "lo": -0.00767151928751582,
     "hi": 0.006163552252242253,
     "lo90": -0.0065915316862653955,
     "hi90": 0.004739899855437016,
     "p": 0.707
    },
    "KNN-POP early or other": {
     "n": 8147,
     "pages": 1737,
     "readers": 3412,
     "mean": 0.011030017768276265,
     "lo": 0.005459188911774671,
     "hi": 0.018221756758400178,
     "lo90": 0.006118077867879118,
     "hi90": 0.016778568044162178,
     "p": 0.0005
    },
    "UBCF-POP early or other": {
     "n": 8147,
     "pages": 1737,
     "readers": 3412,
     "mean": 0.014066298235904016,
     "lo": 0.006566216729301506,
     "hi": 0.02289161843475252,
     "lo90": 0.007685877154793405,
     "hi90": 0.021465659789050573,
     "p": 0.0005
    },
    "KNN-POP late minus early": {
     "mean": -0.013791227274943575,
     "lo": -0.02110704495185231,
     "hi": -0.006875529481852777,
     "p": 0.0005,
     "nTop": 7123,
     "nBottom": 8147,
     "resamples": 2000,
     "redraws": 0
    }
   },
   "pages in studies 21/22": {
    "targets": 8960,
    "late": 3512,
    "KNN-POP all": {
     "n": 8960,
     "pages": 1238,
     "readers": 3459,
     "mean": 0.005668803051260149,
     "lo": 0.0009305191030739986,
     "hi": 0.011071886324126414,
     "lo90": 0.0016160011802640382,
     "hi90": 0.010001988870007052,
     "p": 0.023
    },
    "UBCF-POP all": {
     "n": 8960,
     "pages": 1238,
     "readers": 3459,
     "mean": 0.00709298568391281,
     "lo": 0.001340292932032662,
     "hi": 0.014086193063185721,
     "lo90": 0.002148153577640402,
     "hi90": 0.012719222497590749,
     "p": 0.011
    },
    "KNN-POP late": {
     "n": 3512,
     "pages": 1071,
     "readers": 1662,
     "mean": 0.0015629987512598925,
     "lo": -0.0043607167461619765,
     "hi": 0.00741142951485594,
     "lo90": -0.0034388633738302826,
     "hi90": 0.0063536159920505025,
     "p": 0.64
    },
    "UBCF-POP late": {
     "n": 3512,
     "pages": 1071,
     "readers": 1662,
     "mean": 0.0018325836073317249,
     "lo": -0.005393099436965952,
     "hi": 0.009396633632275816,
     "lo90": -0.004038864668271442,
     "hi90": 0.007983812646258135,
     "p": 0.629
    },
    "KNN-POP early or other": {
     "n": 5448,
     "pages": 1236,
     "readers": 2473,
     "mean": 0.008315569699865306,
     "lo": 0.0027405269865188845,
     "hi": 0.01563126445256863,
     "lo90": 0.003571464645015734,
     "hi90": 0.014364606337232333,
     "p": 0.003
    },
    "UBCF-POP early or other": {
     "n": 5448,
     "pages": 1236,
     "readers": 2473,
     "mean": 0.01048405251448417,
     "lo": 0.00345997860451493,
     "hi": 0.019425316582164436,
     "lo90": 0.004404638056233701,
     "hi90": 0.017650497501156406,
     "p": 0.003
    },
    "KNN-POP late minus early": {
     "mean": -0.006752570948605414,
     "lo": -0.014722556909003707,
     "hi": 0.00045049703757904204,
     "p": 0.064,
     "nTop": 3512,
     "nBottom": 5448,
     "resamples": 2000,
     "redraws": 0
    }
   }
  },
  "m=3": {
   "all pages": {
    "targets": 10523,
    "late": 3884,
    "KNN-POP all": {
     "n": 10523,
     "pages": 1715,
     "readers": 3675,
     "mean": 0.004864298168457075,
     "lo": 0.00019014072714165997,
     "hi": 0.010177796088942283,
     "lo90": 0.0009090155159549989,
     "hi90": 0.009240439998841806,
     "p": 0.038
    },
    "UBCF-POP all": {
     "n": 10523,
     "pages": 1715,
     "readers": 3675,
     "mean": 0.012877553109605549,
     "lo": 0.007319480583402416,
     "hi": 0.01938405130950123,
     "lo90": 0.007970136886827291,
     "hi90": 0.018349390862986446,
     "p": 0.0005
    },
    "KNN-POP late": {
     "n": 3884,
     "pages": 1146,
     "readers": 1849,
     "mean": 0.0006853600478949855,
     "lo": -0.00658315312653198,
     "hi": 0.008711131177971522,
     "lo90": -0.005492978248485902,
     "hi90": 0.007452509847371047,
     "p": 0.865
    },
    "UBCF-POP late": {
     "n": 3884,
     "pages": 1146,
     "readers": 1849,
     "mean": 0.009137739945957042,
     "lo": 0.0019177580315527414,
     "hi": 0.018112898568657602,
     "lo90": 0.003049332806573912,
     "hi90": 0.016635084328161985,
     "p": 0.014
    },
    "KNN-POP early or other": {
     "n": 6639,
     "pages": 1697,
     "readers": 2670,
     "mean": 0.007309093417781242,
     "lo": 0.002654403585852078,
     "hi": 0.012827263760160346,
     "lo90": 0.0032170046340635485,
     "hi90": 0.011855500592712762,
     "p": 0.001
    },
    "UBCF-POP early or other": {
     "n": 6639,
     "pages": 1697,
     "readers": 2670,
     "mean": 0.01506544802263625,
     "lo": 0.008858365321337621,
     "hi": 0.022647380695440363,
     "lo90": 0.009757061478524837,
     "hi90": 0.021229440484885467,
     "p": 0.0005
    },
    "KNN-POP late minus early": {
     "mean": -0.006623733369886257,
     "lo": -0.014112891995373564,
     "hi": 0.0012913885841903208,
     "p": 0.104,
     "nTop": 3884,
     "nBottom": 6639,
     "resamples": 2000,
     "redraws": 0
    }
   },
   "pages in studies 21/22": {
    "targets": 6293,
    "late": 1948,
    "KNN-POP all": {
     "n": 6293,
     "pages": 1219,
     "readers": 2442,
     "mean": 0.006190433595724278,
     "lo": 0.0020430918812572615,
     "hi": 0.010975096027561483,
     "lo90": 0.0025684919351920436,
     "hi90": 0.010234349280866004,
     "p": 0.0005
    },
    "UBCF-POP all": {
     "n": 6293,
     "pages": 1219,
     "readers": 2442,
     "mean": 0.012371689785228427,
     "lo": 0.006093505946287136,
     "hi": 0.019868025471928813,
     "lo90": 0.00698172153805868,
     "hi90": 0.018271131225033408,
     "p": 0.0005
    },
    "KNN-POP late": {
     "n": 1948,
     "pages": 799,
     "readers": 1015,
     "mean": 0.004108250912007759,
     "lo": -0.002292030668025863,
     "hi": 0.01082336497182693,
     "lo90": -0.0011943053966123967,
     "hi90": 0.009555539623807742,
     "p": 0.202
    },
    "UBCF-POP late": {
     "n": 1948,
     "pages": 799,
     "readers": 1015,
     "mean": 0.010768465413878195,
     "lo": 0.0016296272720387475,
     "hi": 0.020551361053258024,
     "lo90": 0.003060808659193707,
     "hi90": 0.018695943261616544,
     "p": 0.014
    },
    "KNN-POP early or other": {
     "n": 4345,
     "pages": 1208,
     "readers": 1914,
     "mean": 0.007123941505477966,
     "lo": 0.002233590913772997,
     "hi": 0.012702431404988224,
     "lo90": 0.002937622135198239,
     "hi90": 0.011652206780465382,
     "p": 0.002
    },
    "UBCF-POP early or other": {
     "n": 4345,
     "pages": 1208,
     "readers": 1914,
     "mean": 0.013090465636871752,
     "lo": 0.0063094391467664575,
     "hi": 0.021118877966355382,
     "lo90": 0.007203237732262723,
     "hi90": 0.01962482801112896,
     "p": 0.0005
    },
    "KNN-POP late minus early": {
     "mean": -0.0030156905934702067,
     "lo": -0.010325848080827251,
     "hi": 0.004869638887637129,
     "p": 0.409,
     "nTop": 1948,
     "nBottom": 4345,
     "resamples": 2000,
     "redraws": 0
    }
   }
  },
  "m=5": {
   "all pages": {
    "targets": 7754,
    "late": 2350,
    "KNN-POP all": {
     "n": 7754,
     "pages": 1638,
     "readers": 2837,
     "mean": 0.0029649447618910925,
     "lo": -0.001316505503887242,
     "hi": 0.0073959846777045205,
     "lo90": -0.0005510885344824603,
     "hi90": 0.006693860986941946,
     "p": 0.172
    },
    "UBCF-POP all": {
     "n": 7754,
     "pages": 1638,
     "readers": 2837,
     "mean": 0.012003628605905085,
     "lo": 0.0071462642006737504,
     "hi": 0.017590248335400762,
     "lo90": 0.007840311554361257,
     "hi90": 0.016371096917224194,
     "p": 0.0005
    },
    "KNN-POP late": {
     "n": 2350,
     "pages": 890,
     "readers": 1243,
     "mean": -0.0022831269936600257,
     "lo": -0.010293164711632984,
     "hi": 0.006161036577572834,
     "lo90": -0.009071985115887032,
     "hi90": 0.004634877467123757,
     "p": 0.574
    },
    "UBCF-POP late": {
     "n": 2350,
     "pages": 890,
     "readers": 1243,
     "mean": 0.010726900286276578,
     "lo": 0.0032824224264080878,
     "hi": 0.019724586722272872,
     "lo90": 0.00442319114065621,
     "hi90": 0.01779485122243059,
     "p": 0.0005
    },
    "KNN-POP early or other": {
     "n": 5404,
     "pages": 1583,
     "readers": 2187,
     "mean": 0.005247137327684047,
     "lo": 0.001232080828439619,
     "hi": 0.009645849533425122,
     "lo90": 0.0018052438329079945,
     "hi90": 0.008923093034787456,
     "p": 0.011
    },
    "UBCF-POP early or other": {
     "n": 5404,
     "pages": 1583,
     "readers": 2187,
     "mean": 0.012558830595380842,
     "lo": 0.007458408395874404,
     "hi": 0.01858460812038996,
     "lo90": 0.008241765661689745,
     "hi90": 0.017725769046008776,
     "p": 0.0005
    },
    "KNN-POP late minus early": {
     "mean": -0.007530264321344073,
     "lo": -0.01607717722293752,
     "hi": 0.0011348354111148787,
     "p": 0.089,
     "nTop": 2350,
     "nBottom": 5404,
     "resamples": 2000,
     "redraws": 0
    }
   },
   "pages in studies 21/22": {
    "targets": 4665,
    "late": 1180,
    "KNN-POP all": {
     "n": 4665,
     "pages": 1156,
     "readers": 1891,
     "mean": 0.005789980851989998,
     "lo": 0.0019157129424362852,
     "hi": 0.0101139366695158,
     "lo90": 0.002570483866538438,
     "hi90": 0.009379306605315475,
     "p": 0.001
    },
    "UBCF-POP all": {
     "n": 4665,
     "pages": 1156,
     "readers": 1891,
     "mean": 0.011786774662785085,
     "lo": 0.006573044180940142,
     "hi": 0.018474025404411537,
     "lo90": 0.007213648248858583,
     "hi90": 0.017388133583038784,
     "p": 0.0005
    },
    "KNN-POP late": {
     "n": 1180,
     "pages": 604,
     "readers": 678,
     "mean": 0.004315517408535945,
     "lo": -0.0032776505899232934,
     "hi": 0.012444240031633884,
     "lo90": -0.0020969388754026675,
     "hi90": 0.011190736202513249,
     "p": 0.268
    },
    "UBCF-POP late": {
     "n": 1180,
     "pages": 604,
     "readers": 678,
     "mean": 0.013973467166712331,
     "lo": 0.003662902781453011,
     "hi": 0.026133178285506684,
     "lo90": 0.005418173945315914,
     "hi90": 0.023744473868487843,
     "p": 0.007
    },
    "KNN-POP early or other": {
     "n": 3485,
     "pages": 1117,
     "readers": 1545,
     "mean": 0.006289225289084915,
     "lo": 0.002175570854276625,
     "hi": 0.011274875759121441,
     "lo90": 0.0027675065728184753,
     "hi90": 0.01026760838963221,
     "p": 0.001
    },
    "UBCF-POP early or other": {
     "n": 3485,
     "pages": 1117,
     "readers": 1545,
     "mean": 0.011046373757581598,
     "lo": 0.0054217525428752,
     "hi": 0.018209710536767305,
     "lo90": 0.0061340030373066064,
     "hi90": 0.016903313133910833,
     "p": 0.0005
    },
    "KNN-POP late minus early": {
     "mean": -0.0019737078805489696,
     "lo": -0.010822415730867077,
     "hi": 0.006914478537674927,
     "p": 0.692,
     "nTop": 1180,
     "nBottom": 3485,
     "resamples": 2000,
     "redraws": 0
    }
   }
  }
 }
}

==> anc/s23-ablation23-a2.json <==
{
 "spec": "ABLATION.md Addendum A2",
 "resamples": 2000,
 "checkedRegisteredUnits": 21152,
 "byM": {
  "m=1": {
   "units": 8449,
   "newlyIncluded": 1106,
   "KNN-POP all": {
    "n": 8449,
    "pages": 1586,
    "readers": 3599,
    "mean": -0.0029834178879073535,
    "lo": -0.0075221250857640445,
    "hi": 0.0017396299581554243,
    "lo90": -0.006907036151744438,
    "hi90": 0.0008999484780948976,
    "p": 0.194
   },
   "UBCF-POP all": {
    "n": 8449,
    "pages": 1586,
    "readers": 3599,
    "mean": -0.00220098778615659,
    "lo": -0.007221615203302646,
    "hi": 0.002880025753732258,
    "lo90": -0.0063888131008439115,
    "hi90": 0.0021190873521178123,
    "p": 0.403
   },
   "KNN-POP newly included": {
    "n": 1106,
    "pages": 570,
    "readers": 812,
    "mean": -0.0019933215815852094,
    "lo": -0.012003247695950863,
    "hi": 0.008700291764521539,
    "lo90": -0.010283067311156554,
    "hi90": 0.007092744268378621,
    "p": 0.727
   },
   "UBCF-POP newly included": {
    "n": 1106,
    "pages": 570,
    "readers": 812,
    "mean": -0.004608862709605186,
    "lo": -0.016475962451284534,
    "hi": 0.007758198949834005,
    "lo90": -0.014566825665192214,
    "hi90": 0.005717539089851735,
    "p": 0.466
   },
   "KNN-POP newly included, pages in studies 21/22": {
    "n": 567,
    "pages": 372,
    "readers": 445,
    "mean": 0.0034402231330155075,
    "lo": -0.006588446304660441,
    "hi": 0.016192591957466942,
    "lo90": -0.005300139181903621,
    "hi90": 0.013679416012267005,
    "p": 0.567
   },
   "UBCF-POP newly included, pages in studies 21/22": {
    "n": 567,
    "pages": 372,
    "readers": 445,
    "mean": 0.003350118626761309,
    "lo": -0.009294028924427598,
    "hi": 0.017352554774712016,
    "lo90": -0.007443042995414661,
    "hi90": 0.014435634794035642,
    "p": 0.624
   }
  },
  "m=2": {
   "units": 6945,
   "newlyIncluded": 1502,
   "KNN-POP all": {
    "n": 6945,
    "pages": 1489,
    "readers": 2908,
    "mean": -0.005145422321749183,
    "lo": -0.01011022479227994,
    "hi": -0.0004007629992184742,
    "lo90": -0.009376047184667793,
    "hi90": -0.0010771940368188336,
    "p": 0.029
   },
   "UBCF-POP all": {
    "n": 6945,
    "pages": 1489,
    "readers": 2908,
    "mean": -0.0052379575080672095,
    "lo": -0.010297732961140933,
    "hi": -9.005244263803084e-05,
    "lo90": -0.009529364763485697,
    "hi90": -0.0008228104338283362,
    "p": 0.048
   },
   "KNN-POP newly included": {
    "n": 1502,
    "pages": 704,
    "readers": 963,
    "mean": -0.006455492405190283,
    "lo": -0.014209283335754065,
    "hi": 0.0021225086431449196,
    "lo90": -0.012921301770175407,
    "hi90": 0.0008494868684746327,
    "p": 0.144
   },
   "UBCF-POP newly included": {
    "n": 1502,
    "pages": 704,
    "readers": 963,
    "mean": -0.00892537031795344,
    "lo": -0.018347216905258014,
    "hi": 0.0023602831024401474,
    "lo90": -0.016949188508764108,
    "hi90": -4.683371420355743e-05,
    "p": 0.098
   },
   "KNN-POP newly included, pages in studies 21/22": {
    "n": 770,
    "pages": 475,
    "readers": 529,
    "mean": 0.0019377110063595001,
    "lo": -0.0069093646310427964,
    "hi": 0.012926965542180742,
    "lo90": -0.005477085849578179,
    "hi90": 0.010406333359055967,
    "p": 0.669
   },
   "UBCF-POP newly included, pages in studies 21/22": {
    "n": 770,
    "pages": 475,
    "readers": 529,
    "mean": 0.0005294645982110538,
    "lo": -0.010906455881929608,
    "hi": 0.012213729514493118,
    "lo90": -0.008870698668134228,
    "hi90": 0.009518578042810812,
    "p": 0.937
   }
  },
  "m=3": {
   "units": 5959,
   "newlyIncluded": 1719,
   "KNN-POP all": {
    "n": 5959,
    "pages": 1419,
    "readers": 2496,
    "mean": -0.005531656150900958,
    "lo": -0.011550376676575647,
    "hi": 0.00022348875075563332,
    "lo90": -0.010539215813801512,
    "hi90": -0.0006799358508336222,
    "p": 0.062
   },
   "UBCF-POP all": {
    "n": 5959,
    "pages": 1419,
    "readers": 2496,
    "mean": -0.004770298567275067,
    "lo": -0.010501374224525673,
    "hi": 0.0007457785048523408,
    "lo90": -0.009640206485751139,
    "hi90": -0.00021963275626331498,
    "p": 0.09
   },
   "KNN-POP newly included": {
    "n": 1719,
    "pages": 780,
    "readers": 1043,
    "mean": -0.007042406700354581,
    "lo": -0.016084941735871033,
    "hi": 0.001835537228253475,
    "lo90": -0.014712000263225852,
    "hi90": 0.0004477230025416316,
    "p": 0.121
   },
   "UBCF-POP newly included": {
    "n": 1719,
    "pages": 780,
    "readers": 1043,
    "mean": -0.006933192920368857,
    "lo": -0.016096379411892833,
    "hi": 0.0030449870118234726,
    "lo90": -0.014497296289653459,
    "hi90": 0.0012260537409394972,
    "p": 0.168
   },
   "KNN-POP newly included, pages in studies 21/22": {
    "n": 909,
    "pages": 541,
    "readers": 585,
    "mean": -0.0019296768103201926,
    "lo": -0.011549929814319258,
    "hi": 0.006918177810878664,
    "lo90": -0.00970595938732987,
    "hi90": 0.005654139470556436,
    "p": 0.668
   },
   "UBCF-POP newly included, pages in studies 21/22": {
    "n": 909,
    "pages": 541,
    "readers": 585,
    "mean": -0.0034624668079072094,
    "lo": -0.014392059717283663,
    "hi": 0.006987561716886633,
    "lo90": -0.012614614196739529,
    "hi90": 0.00543188845677086,
    "p": 0.503
   }
  },
  "m=4": {
   "units": 5218,
   "newlyIncluded": 1812,
   "KNN-POP all": {
    "n": 5218,
    "pages": 1354,
    "readers": 2226,
    "mean": -0.005800767372583355,
    "lo": -0.011869821292975284,
    "hi": -0.00020342904131644504,
    "lo90": -0.010642345934787805,
    "hi90": -0.0012055439947891954,
    "p": 0.044
   },
   "UBCF-POP all": {
    "n": 5218,
    "pages": 1354,
    "readers": 2226,
    "mean": -0.003916874285344698,
    "lo": -0.00943910121732188,
    "hi": 0.0016048084342124894,
    "lo90": -0.008529285992836248,
    "hi90": 0.0007956066211201448,
    "p": 0.175
   },
   "KNN-POP newly included": {
    "n": 1812,
    "pages": 819,
    "readers": 1059,
    "mean": -0.005313387408768068,
    "lo": -0.01483695599804315,
    "hi": 0.003320704076998023,
    "lo90": -0.012950056853944616,
    "hi90": 0.002180281769480068,
    "p": 0.253
   },
   "UBCF-POP newly included": {
    "n": 1812,
    "pages": 819,
    "readers": 1059,
    "mean": -0.0036874441897289186,
    "lo": -0.012493898558712265,
    "hi": 0.005024378511365502,
    "lo90": -0.011115348459153084,
    "hi90": 0.0035050395682370192,
    "p": 0.379
   },
   "KNN-POP newly included, pages in studies 21/22": {
    "n": 981,
    "pages": 578,
    "readers": 612,
    "mean": 0.0008990282678300963,
    "lo": -0.0073643741064104516,
    "hi": 0.009904721292032681,
    "lo90": -0.0058383929093932625,
    "hi90": 0.008223023477458107,
    "p": 0.861
   },
   "UBCF-POP newly included, pages in studies 21/22": {
    "n": 981,
    "pages": 578,
    "readers": 612,
    "mean": -0.00011400640475221753,
    "lo": -0.010116520499613075,
    "hi": 0.010388177023263594,
    "lo90": -0.008606971607476843,
    "hi90": 0.008859471180351257,
    "p": 0.976
   }
  },
  "m=5": {
   "units": 4575,
   "newlyIncluded": 1832,
   "KNN-POP all": {
    "n": 4575,
    "pages": 1297,
    "readers": 1988,
    "mean": -0.006560544084798283,
    "lo": -0.01273293309633236,
    "hi": -0.0005212136414356759,
    "lo90": -0.011776267420316707,
    "hi90": -0.0015439782974964386,
    "p": 0.031
   },
   "UBCF-POP all": {
    "n": 4575,
    "pages": 1297,
    "readers": 1988,
    "mean": -0.00404728479247996,
    "lo": -0.009210084029377634,
    "hi": 0.0011408590377466822,
    "lo90": -0.008360724214203794,
    "hi90": 0.00015240185233078625,
    "p": 0.113
   },
   "KNN-POP newly included": {
    "n": 1832,
    "pages": 839,
    "readers": 1037,
    "mean": -0.00443857890865083,
    "lo": -0.012503301774717411,
    "hi": 0.004046685378299128,
    "lo90": -0.01147570593734214,
    "hi90": 0.002559949604400043,
    "p": 0.316
   },
   "UBCF-POP newly included": {
    "n": 1832,
    "pages": 839,
    "readers": 1037,
    "mean": -0.0011111778602856661,
    "lo": -0.008270384318423035,
    "hi": 0.006131099147043914,
    "lo90": -0.007205821904304233,
    "hi90": 0.0047971141856718415,
    "p": 0.729
   },
   "KNN-POP newly included, pages in studies 21/22": {
    "n": 989,
    "pages": 585,
    "readers": 598,
    "mean": 0.0010355200040910934,
    "lo": -0.006471545314454008,
    "hi": 0.00884491868525173,
    "lo90": -0.0051561458195438815,
    "hi90": 0.00766365462067723,
    "p": 0.81
   },
   "UBCF-POP newly included, pages in studies 21/22": {
    "n": 989,
    "pages": 585,
    "readers": 598,
    "mean": 0.0003106577003746489,
    "lo": -0.007474889400607753,
    "hi": 0.008444036826358704,
    "lo90": -0.006324681548801689,
    "hi90": 0.0067954493643823,
    "p": 0.959
   }
  }
 }
}

==> anc/s23-ablation23.json <==
{
 "spec": "ABLATION.md",
 "resamples": 2000,
 "checkTLReproducesFrozenUnits": true,
 "byM": {
  "m=1": {
   "timeOrderedUnits": 7343,
   "ablationTargets": 7123,
   "subsets": {
    "all": {
     "units": 7123,
     "D": {
      "TL": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": -0.0057117896310603,
       "lo": -0.010588429766560145,
       "hi": -0.0012007480539763472,
       "lo90": -0.009875728804251529,
       "hi90": -0.0018172106392743996,
       "p": 0.018
      },
      "TE": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": -0.005025591365286142,
       "lo": -0.00987385317179107,
       "hi": -0.0005966188250600954,
       "lo90": -0.009114678102742073,
       "hi90": -0.0011794099485548703,
       "p": 0.026
      },
      "TA": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": -0.004525488902661449,
       "lo": -0.00990678181974332,
       "hi": 0.0012965456447215531,
       "lo90": -0.009204969324658209,
       "hi90": 0.00033726180235459476,
       "p": 0.119
      },
      "RL": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": -0.004276382436640795,
       "lo": -0.008072079085746768,
       "hi": -0.00026653982187199975,
       "lo90": -0.007615251724258725,
       "hi90": -0.0010775361627190323,
       "p": 0.034
      },
      "RA": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": -0.0027612095066673085,
       "lo": -0.007861218728035625,
       "hi": 0.002728381531260899,
       "lo90": -0.007010525267374112,
       "hi90": 0.001741198139744762,
       "p": 0.302
      }
     },
     "UBCF": {
      "TL": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": -0.005107097315961638,
       "lo": -0.01037199302412446,
       "hi": 0.00015216757778540612,
       "lo90": -0.009515979909530198,
       "hi90": -0.0007119530735876094,
       "p": 0.058
      },
      "TE": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": -0.004709109931389632,
       "lo": -0.009911791177671627,
       "hi": 0.0004043833172186653,
       "lo90": -0.008986023464789243,
       "hi90": -0.00039030285984930903,
       "p": 0.076
      },
      "TA": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": -0.0030095199014559385,
       "lo": -0.010599853502643962,
       "hi": 0.004790795231110232,
       "lo90": -0.009371605337915073,
       "hi90": 0.003352054843843731,
       "p": 0.426
      },
      "RL": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": -0.004202970857153034,
       "lo": -0.008607183926235764,
       "hi": 0.0003510543241912178,
       "lo90": -0.007930071939804316,
       "hi90": -0.00040042891106136733,
       "p": 0.066
      },
      "RA": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": -0.0010931325539209585,
       "lo": -0.007310456923711482,
       "hi": 0.005697766083305757,
       "lo90": -0.006289402971350036,
       "hi90": 0.0046271411897661485,
       "p": 0.723
      }
     },
     "diffs": {
      "pool effect within T (TA-TL)": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": 0.0011863007283988488,
       "lo": -0.0037119617405354435,
       "hi": 0.007177268779355227,
       "lo90": -0.0030944754509408833,
       "hi90": 0.006015399511220578,
       "p": 0.695
      },
      "pool effect within R (RA-RL)": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": 0.001515172929973486,
       "lo": -0.002780135203968686,
       "hi": 0.0063871403175910614,
       "lo90": -0.002130872811001194,
       "hi90": 0.005504884477296575,
       "p": 0.506
      },
      "reveal effect within L (RL-TL)": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": 0.0014354071944195038,
       "lo": -0.002298386425155709,
       "hi": 0.005387512419130296,
       "lo90": -0.0016964035658643827,
       "hi90": 0.004755261768302572,
       "p": 0.452
      },
      "reveal effect within A (RA-TA)": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": 0.0017642793959941408,
       "lo": -0.0028569582074961597,
       "hi": 0.006330716506753952,
       "lo90": -0.0020920129426954493,
       "hi90": 0.005662793356242913,
       "p": 0.466
      },
      "earlier readers' later marks (TE-TL)": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": 0.0006861982657741558,
       "lo": -0.00029815409959534235,
       "hi": 0.0018616663854982124,
       "lo90": -0.00015614211744274242,
       "hi90": 0.001637317618998884,
       "p": 0.175
      },
      "later readers (TA-TE)": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": 0.0005001024626246933,
       "lo": -0.004438938743937893,
       "hi": 0.0060553257242334894,
       "lo90": -0.0037538425877239314,
       "hi90": 0.005051183119774464,
       "p": 0.928
      },
      "total (RA-TL)": {
       "n": 7123,
       "pages": 1491,
       "readers": 3131,
       "mean": 0.0029505801243929902,
       "lo": -0.002704083789054087,
       "hi": 0.0094673813039271,
       "lo90": -0.0019078916502957707,
       "hi90": 0.00852847446217735,
       "p": 0.319
      }
     },
     "interaction": {
      "n": 7123,
      "pages": 1491,
      "readers": 3131,
      "mean": 0.0003288722015746372,
      "lo": -0.0032019236766793603,
      "hi": 0.004094921527558439,
      "lo90": -0.002732932360225895,
      "hi90": 0.003485014892014718,
      "p": 0.883
     }
    },
    "no near-duplicate": {
     "units": 6484,
     "D": {
      "TL": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.00562395036636655,
       "lo": -0.009576535990107216,
       "hi": -0.001708423286863935,
       "lo90": -0.008940709044483651,
       "hi90": -0.002269014945988225,
       "p": 0.005
      },
      "TE": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.005263527785762206,
       "lo": -0.009192660382455779,
       "hi": -0.0012547105012853288,
       "lo90": -0.00861418782965646,
       "hi90": -0.0017133947152294232,
       "p": 0.008
      },
      "TA": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.008055595366522063,
       "lo": -0.012974944629106018,
       "hi": -0.003224185908264912,
       "lo90": -0.012088991366771053,
       "hi90": -0.00399760648971688,
       "p": 0.0005
      },
      "RL": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.005864610720272594,
       "lo": -0.009402315879080133,
       "hi": -0.002338525958870947,
       "lo90": -0.008809864470996865,
       "hi90": -0.0028774197607233905,
       "p": 0.002
      },
      "RA": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.007699668110191129,
       "lo": -0.011903033053566952,
       "hi": -0.00330761682869865,
       "lo90": -0.011268814803688227,
       "hi90": -0.0040087109231448795,
       "p": 0.001
      }
     },
     "UBCF": {
      "TL": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.007725788503461333,
       "lo": -0.012008883351053845,
       "hi": -0.003293307425173208,
       "lo90": -0.011393023982559473,
       "hi90": -0.004022344762145904,
       "p": 0.0005
      },
      "TE": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.007252341831867816,
       "lo": -0.011580059896592422,
       "hi": -0.0027207363827838208,
       "lo90": -0.010877440911877813,
       "hi90": -0.0032687448904230626,
       "p": 0.002
      },
      "TA": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.0099725342585228,
       "lo": -0.01547174536059122,
       "hi": -0.004190343339059356,
       "lo90": -0.01467566200092417,
       "hi90": -0.005055196621067459,
       "p": 0.001
      },
      "RL": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.007363763815826886,
       "lo": -0.011382823336246661,
       "hi": -0.0033566132950452877,
       "lo90": -0.010779243386805354,
       "hi90": -0.00395367629368183,
       "p": 0.0005
      },
      "RA": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.008380366608122974,
       "lo": -0.013405181657431054,
       "hi": -0.0037177730130637816,
       "lo90": -0.012466072572134116,
       "hi90": -0.004325759878225608,
       "p": 0.001
      }
     },
     "diffs": {
      "pool effect within T (TA-TL)": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.002431645000155512,
       "lo": -0.005888682211524983,
       "hi": 0.0011481275798780792,
       "lo90": -0.005333432104516022,
       "hi90": 0.0005337970774941291,
       "p": 0.181
      },
      "pool effect within R (RA-RL)": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.001835057389918533,
       "lo": -0.004511076328140156,
       "hi": 0.0009753164714032448,
       "lo90": -0.004113375063185583,
       "hi90": 0.000609256183688071,
       "p": 0.217
      },
      "reveal effect within L (RL-TL)": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.00024066035390604487,
       "lo": -0.003688650499613292,
       "hi": 0.002994886635336707,
       "lo90": -0.0030804085993961948,
       "hi90": 0.002609081532221532,
       "p": 0.859
      },
      "reveal effect within A (RA-TA)": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": 0.00035592725633093415,
       "lo": -0.003750837566048233,
       "hi": 0.004387941627093276,
       "lo90": -0.0029340478598683696,
       "hi90": 0.003799427171414862,
       "p": 0.888
      },
      "earlier readers' later marks (TE-TL)": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": 0.0003604225806043444,
       "lo": -0.0004963665295858727,
       "hi": 0.0011832110734627487,
       "lo90": -0.00034912730324676886,
       "hi90": 0.0010508796477621035,
       "p": 0.392
      },
      "later readers (TA-TE)": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.002792067580759857,
       "lo": -0.006175274002180027,
       "hi": 0.000602106667305893,
       "lo90": -0.005623799237392502,
       "hi90": 2.3786430418333766e-05,
       "p": 0.102
      },
      "total (RA-TL)": {
       "n": 6484,
       "pages": 1479,
       "readers": 2882,
       "mean": -0.002075717743824578,
       "lo": -0.006236070899713667,
       "hi": 0.0021305511645799665,
       "lo90": -0.0056091426012910865,
       "hi90": 0.0016335017342724864,
       "p": 0.342
      }
     },
     "interaction": {
      "n": 6484,
      "pages": 1479,
      "readers": 2882,
      "mean": 0.000596587610236979,
      "lo": -0.0027152453030013526,
      "hi": 0.0039906568369615725,
      "lo90": -0.0021454808420045468,
      "hi90": 0.0033512395728296216,
      "p": 0.736
     }
    },
    "pages in studies 21/22": {
     "units": 3512,
     "D": {
      "TL": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": -0.00030455528405481545,
       "lo": -0.005216789824907487,
       "hi": 0.0041943326435608,
       "lo90": -0.004309765688083974,
       "hi90": 0.0034695758615988694,
       "p": 0.889
      },
      "TE": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": -0.00012539785108634505,
       "lo": -0.004708296509240106,
       "hi": 0.004425595068916054,
       "lo90": -0.003965237126926141,
       "hi90": 0.003801483987006642,
       "p": 0.944
      },
      "TA": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": 0.0017367120573157045,
       "lo": -0.004568170115335211,
       "hi": 0.008676231198837094,
       "lo90": -0.0036934526644278984,
       "hi90": 0.007522865760457305,
       "p": 0.619
      },
      "RL": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": -0.0005968063189455786,
       "lo": -0.004926790278812986,
       "hi": 0.0034703218311125084,
       "lo90": -0.004249906874088578,
       "hi90": 0.0029291816371423926,
       "p": 0.805
      },
      "RA": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": 0.0015629987512598925,
       "lo": -0.004125667945899227,
       "hi": 0.007684423246152028,
       "lo90": -0.003300904859295717,
       "hi90": 0.006553820057561005,
       "p": 0.626
      }
     },
     "UBCF": {
      "TL": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": -0.0014452633941774108,
       "lo": -0.007142113336999974,
       "hi": 0.004755656230906876,
       "lo90": -0.006249823960232787,
       "hi90": 0.003511535527788568,
       "p": 0.603
      },
      "TE": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": -0.0013517067154730042,
       "lo": -0.007104182832894439,
       "hi": 0.004486028009266237,
       "lo90": -0.006098710957791544,
       "hi90": 0.003375392467984366,
       "p": 0.628
      },
      "TA": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": 0.0017181875166298042,
       "lo": -0.005890319296385914,
       "hi": 0.009956961728952685,
       "lo90": -0.004635071420798114,
       "hi90": 0.008455257214368317,
       "p": 0.685
      },
      "RL": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": -0.0016595935161507708,
       "lo": -0.0064517127228898834,
       "hi": 0.00319605717931862,
       "lo90": -0.005667520049262352,
       "hi90": 0.0025111784496517683,
       "p": 0.492
      },
      "RA": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": 0.0018325836073317249,
       "lo": -0.005009161725500215,
       "hi": 0.009596006901558103,
       "lo90": -0.003985491700709408,
       "hi90": 0.008394213325501325,
       "p": 0.616
      }
     },
     "diffs": {
      "pool effect within T (TA-TL)": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": 0.0020412673413705198,
       "lo": -0.002681468376831889,
       "hi": 0.007629286688097425,
       "lo90": -0.0018683061762542533,
       "hi90": 0.006443156689917476,
       "p": 0.459
      },
      "pool effect within R (RA-RL)": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": 0.0021598050702054715,
       "lo": -0.0017279457083820733,
       "hi": 0.0068646847014945354,
       "lo90": -0.0012788960631937274,
       "hi90": 0.005806647455360795,
       "p": 0.315
      },
      "reveal effect within L (RL-TL)": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": -0.0002922510348907635,
       "lo": -0.0048423171691639845,
       "hi": 0.004090993105637584,
       "lo90": -0.004053750007257866,
       "hi90": 0.0034051706700870196,
       "p": 0.893
      },
      "reveal effect within A (RA-TA)": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": -0.00017371330605581172,
       "lo": -0.0054392403863834085,
       "hi": 0.005380995087160491,
       "lo90": -0.004830207202989324,
       "hi90": 0.004371695384476244,
       "p": 0.947
      },
      "earlier readers' later marks (TE-TL)": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": 0.0001791574329684707,
       "lo": -0.0009209459933169725,
       "hi": 0.0014307421679812065,
       "lo90": -0.0006992584176896963,
       "hi90": 0.001167483516628614,
       "p": 0.748
      },
      "later readers (TA-TE)": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": 0.001862109908402049,
       "lo": -0.0029688536498877704,
       "hi": 0.007758918588473117,
       "lo90": -0.0022033871950254023,
       "hi90": 0.006407776284840165,
       "p": 0.43
      },
      "total (RA-TL)": {
       "n": 3512,
       "pages": 1071,
       "readers": 1662,
       "mean": 0.001867554035314708,
       "lo": -0.004029322614864755,
       "hi": 0.008041715061293891,
       "lo90": -0.0031596708539427666,
       "hi90": 0.006951995676493836,
       "p": 0.527
      }
     },
     "interaction": {
      "n": 3512,
      "pages": 1071,
      "readers": 1662,
      "mean": 0.00011853772883495138,
      "lo": -0.004098183351540264,
      "hi": 0.004211928320724535,
      "lo90": -0.0031399056386733955,
      "hi90": 0.003584331119511765,
      "p": 0.928
     }
    }
   }
  },
  "m=3": {
   "timeOrderedUnits": 4240,
   "ablationTargets": 3884,
   "subsets": {
    "all": {
     "units": 3884,
     "D": {
      "TL": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": -0.007411130049322136,
       "lo": -0.014092664284096215,
       "hi": -0.0012307831828370069,
       "lo90": -0.012903058280783674,
       "hi90": -0.0024176243296566784,
       "p": 0.014
      },
      "TE": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": -0.0037600613069730484,
       "lo": -0.010992823986222271,
       "hi": 0.004274634640090676,
       "lo90": -0.010004575022066862,
       "hi90": 0.003166386683123165,
       "p": 0.347
      },
      "TA": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": -0.008786863997705001,
       "lo": -0.017583524726038927,
       "hi": 0.0006358260951100971,
       "lo90": -0.016013924187287417,
       "hi90": -0.0008531311009833376,
       "p": 0.071
      },
      "RL": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": -0.0006438933642531356,
       "lo": -0.005397957355797198,
       "hi": 0.004186014510167821,
       "lo90": -0.004581575670885048,
       "hi90": 0.0034694486160872094,
       "p": 0.792
      },
      "RA": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": 0.0006853600478949855,
       "lo": -0.006140020308423137,
       "hi": 0.008884853816446507,
       "lo90": -0.005182317411614414,
       "hi90": 0.007412430834220757,
       "p": 0.861
      }
     },
     "UBCF": {
      "TL": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": -0.007409255294399221,
       "lo": -0.013557841592966819,
       "hi": -0.0014743737000686829,
       "lo90": -0.01252285127313294,
       "hi90": -0.0024570220278337176,
       "p": 0.016
      },
      "TE": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": -0.0014299174808636867,
       "lo": -0.009541528549987752,
       "hi": 0.007834878039460154,
       "lo90": -0.008197270073259476,
       "hi90": 0.006386639995522215,
       "p": 0.75
      },
      "TA": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": -0.0032625637737704353,
       "lo": -0.012273210372237948,
       "hi": 0.006219569756605025,
       "lo90": -0.010718024854503724,
       "hi90": 0.004487527288841696,
       "p": 0.443
      },
      "RL": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": 0.0028504059909059574,
       "lo": -0.002248243958704602,
       "hi": 0.007755481455832808,
       "lo90": -0.0013781398557334429,
       "hi90": 0.007072954239810904,
       "p": 0.274
      },
      "RA": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": 0.009137739945957042,
       "lo": 0.0020754276702788297,
       "hi": 0.01789823041551186,
       "lo90": 0.0029640837682162265,
       "hi90": 0.016042645287771797,
       "p": 0.009
      }
     },
     "diffs": {
      "pool effect within T (TA-TL)": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": -0.0013757339483828621,
       "lo": -0.00786034518750892,
       "hi": 0.006427447334482749,
       "lo90": -0.006829640804178855,
       "hi90": 0.004760910329674383,
       "p": 0.627
      },
      "pool effect within R (RA-RL)": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": 0.001329253412148121,
       "lo": -0.0038945850819081342,
       "hi": 0.007900143950795182,
       "lo90": -0.0030853374041773683,
       "hi90": 0.006672585758510309,
       "p": 0.682
      },
      "reveal effect within L (RL-TL)": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": 0.006767236685069001,
       "lo": 0.001301679208083058,
       "hi": 0.012568612229925367,
       "lo90": 0.0019281336401474054,
       "hi90": 0.01149565563563782,
       "p": 0.021
      },
      "reveal effect within A (RA-TA)": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": 0.009472224045599983,
       "lo": 0.0029151330954903737,
       "hi": 0.015917082328138165,
       "lo90": 0.00395646491097076,
       "hi90": 0.014939047464155338,
       "p": 0.003
      },
      "earlier readers' later marks (TE-TL)": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": 0.0036510687423490884,
       "lo": 7.967716352209988e-05,
       "hi": 0.008745347480921591,
       "lo90": 0.0004516692807781541,
       "hi90": 0.007717601740547574,
       "p": 0.044
      },
      "later readers (TA-TE)": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": -0.00502680269073195,
       "lo": -0.009702813776739401,
       "hi": -3.093777806930157e-05,
       "lo90": -0.008898093619055981,
       "hi90": -0.0008497741890452009,
       "p": 0.048
      },
      "total (RA-TL)": {
       "n": 3884,
       "pages": 1146,
       "readers": 1849,
       "mean": 0.008096490097217123,
       "lo": 0.0005599802284814698,
       "hi": 0.016106853665106616,
       "lo90": 0.0017659944546790022,
       "hi90": 0.014810901237584462,
       "p": 0.029
      }
     },
     "interaction": {
      "n": 3884,
      "pages": 1146,
      "readers": 1849,
      "mean": 0.002704987360530983,
      "lo": -0.002462399904105722,
      "hi": 0.007624335876722408,
      "lo90": -0.0013545399096654455,
      "hi90": 0.006783166705371664,
      "p": 0.258
     }
    },
    "no near-duplicate": {
     "units": 3679,
     "D": {
      "TL": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": -0.008291564686449244,
       "lo": -0.013334195332645484,
       "hi": -0.003017623707025755,
       "lo90": -0.01243736202414387,
       "hi90": -0.0038736705571340803,
       "p": 0.002
      },
      "TE": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": -0.00798542049942601,
       "lo": -0.013793688647026405,
       "hi": -0.002691940683229868,
       "lo90": -0.012829988895127879,
       "hi90": -0.0032953670557524352,
       "p": 0.002
      },
      "TA": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": -0.013690166970393339,
       "lo": -0.019531495438071513,
       "hi": -0.007991862146405886,
       "lo90": -0.018779139836319746,
       "hi90": -0.008872882447867507,
       "p": 0.0005
      },
      "RL": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": -0.0033293827551010096,
       "lo": -0.007876474481039102,
       "hi": 0.0009444050850134201,
       "lo90": -0.007099877717715684,
       "hi90": 0.00024583565697517003,
       "p": 0.12
      },
      "RA": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": -0.006030581436688176,
       "lo": -0.011398404622609767,
       "hi": -0.0005567430154798626,
       "lo90": -0.010505691066247486,
       "hi90": -0.0013269908020835512,
       "p": 0.034
      }
     },
     "UBCF": {
      "TL": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": -0.008694667221118021,
       "lo": -0.014057583657579482,
       "hi": -0.0033917659553330272,
       "lo90": -0.013125658479509136,
       "hi90": -0.004294884524507094,
       "p": 0.001
      },
      "TE": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": -0.008056756248793973,
       "lo": -0.013546417292201183,
       "hi": -0.0029712785007766284,
       "lo90": -0.012559671492283861,
       "hi90": -0.0036448937993466264,
       "p": 0.004
      },
      "TA": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": -0.009306470442755196,
       "lo": -0.015204390980722345,
       "hi": -0.0029784103917382307,
       "lo90": -0.014294168531154882,
       "hi90": -0.004036680071172541,
       "p": 0.001
      },
      "RL": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": 1.6428891307341243e-05,
       "lo": -0.004516770472036278,
       "hi": 0.0049330064291058075,
       "lo90": -0.003863030661717437,
       "hi90": 0.003942004064394444,
       "p": 0.983
      },
      "RA": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": 0.002200746816702137,
       "lo": -0.0034742091494021814,
       "hi": 0.007850717503381188,
       "lo90": -0.0024128814647163916,
       "hi90": 0.006835578555898415,
       "p": 0.44
      }
     },
     "diffs": {
      "pool effect within T (TA-TL)": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": -0.0053986022839440945,
       "lo": -0.009779130270432212,
       "hi": -0.0011223632620824358,
       "lo90": -0.009178844797946735,
       "hi90": -0.0018425654604686105,
       "p": 0.014
      },
      "pool effect within R (RA-RL)": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": -0.002701198681587166,
       "lo": -0.0066326143530198115,
       "hi": 0.0009640370691022099,
       "lo90": -0.005900735332746955,
       "hi90": 0.000365336975549052,
       "p": 0.152
      },
      "reveal effect within L (RL-TL)": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": 0.004962181931348234,
       "lo": -0.00036192543433406684,
       "hi": 0.009965298487359157,
       "lo90": 0.0005370549352337271,
       "hi90": 0.009257265221763815,
       "p": 0.058
      },
      "reveal effect within A (RA-TA)": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": 0.0076595855337051625,
       "lo": 0.0019600011123004574,
       "hi": 0.01331666470166033,
       "lo90": 0.002816877097889575,
       "hi90": 0.012267315362689471,
       "p": 0.011
      },
      "earlier readers' later marks (TE-TL)": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": 0.0003061441870232359,
       "lo": -0.0007804775433406104,
       "hi": 0.0014483198001633006,
       "lo90": -0.0006083237224434203,
       "hi90": 0.0012274518526817011,
       "p": 0.621
      },
      "later readers (TA-TE)": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": -0.00570474647096733,
       "lo": -0.010177346959798933,
       "hi": -0.0015110373105759222,
       "lo90": -0.009411514110527515,
       "hi90": -0.0022769280617291423,
       "p": 0.002
      },
      "total (RA-TL)": {
       "n": 3679,
       "pages": 1136,
       "readers": 1782,
       "mean": 0.0022609832497610684,
       "lo": -0.003628484379620455,
       "hi": 0.008355323234173895,
       "lo90": -0.0026281328913283887,
       "hi90": 0.007245844977352556,
       "p": 0.435
      }
     },
     "interaction": {
      "n": 3679,
      "pages": 1136,
      "readers": 1782,
      "mean": 0.0026974036023569284,
      "lo": -0.0016259408822508624,
      "hi": 0.007441692569226566,
      "lo90": -0.0008958634952220921,
      "hi90": 0.0065947912600769956,
      "p": 0.201
     }
    },
    "pages in studies 21/22": {
     "units": 1948,
     "D": {
      "TL": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": -0.002011603148745827,
       "lo": -0.0076267810555113395,
       "hi": 0.0033943931761285435,
       "lo90": -0.006699604704234416,
       "hi90": 0.002492855617244139,
       "p": 0.453
      },
      "TE": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": -0.0006132152650892358,
       "lo": -0.007064529777021337,
       "hi": 0.0060633546532320535,
       "lo90": -0.005922883724825644,
       "hi90": 0.0052409676761063055,
       "p": 0.864
      },
      "TA": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": -0.0036176009962544777,
       "lo": -0.010895044319049618,
       "hi": 0.003162531822313773,
       "lo90": -0.009669290997031706,
       "hi90": 0.002132006493524358,
       "p": 0.312
      },
      "RL": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": 0.00245210348366738,
       "lo": -0.0026142062605390066,
       "hi": 0.007546046107189928,
       "lo90": -0.001606116025468405,
       "hi90": 0.006802956988413395,
       "p": 0.352
      },
      "RA": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": 0.004108250912007759,
       "lo": -0.0026092882202699516,
       "hi": 0.010890483266593573,
       "lo90": -0.001397256690707716,
       "hi90": 0.009648226463111026,
       "p": 0.225
      }
     },
     "UBCF": {
      "TL": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": -0.004047804014644172,
       "lo": -0.010363028661587151,
       "hi": 0.002378112348918024,
       "lo90": -0.009398380792319227,
       "hi90": 0.0014321566140763156,
       "p": 0.212
      },
      "TE": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": 0.001665671441022054,
       "lo": -0.007016098869824154,
       "hi": 0.011837447378843558,
       "lo90": -0.005857560923426111,
       "hi90": 0.00991533967567507,
       "p": 0.795
      },
      "TA": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": 0.001511106408252164,
       "lo": -0.007373050265932403,
       "hi": 0.01235827458965437,
       "lo90": -0.006398263864873266,
       "hi90": 0.010082577586831508,
       "p": 0.786
      },
      "RL": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": 0.004835682085317572,
       "lo": -0.0016071330923206147,
       "hi": 0.011583347361420741,
       "lo90": -0.0005456359141682054,
       "hi90": 0.010476548564207544,
       "p": 0.154
      },
      "RA": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": 0.010768465413878195,
       "lo": 0.0018496722272707952,
       "hi": 0.02169980833329403,
       "lo90": 0.0033835401701316006,
       "hi90": 0.0194287227459074,
       "p": 0.014
      }
     },
     "diffs": {
      "pool effect within T (TA-TL)": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": -0.00160599784750865,
       "lo": -0.00687016802766441,
       "hi": 0.004403063542947014,
       "lo90": -0.00608299560934307,
       "hi90": 0.003302163845261639,
       "p": 0.531
      },
      "pool effect within R (RA-RL)": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": 0.0016561474283403792,
       "lo": -0.002921576785566256,
       "hi": 0.00638349867254228,
       "lo90": -0.0021961230905216344,
       "hi90": 0.005602181451635402,
       "p": 0.502
      },
      "reveal effect within L (RL-TL)": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": 0.004463706632413208,
       "lo": -0.0011248394461922393,
       "hi": 0.010074633493839228,
       "lo90": -0.0003192757609230298,
       "hi90": 0.009111066394120801,
       "p": 0.124
      },
      "reveal effect within A (RA-TA)": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": 0.007725851908262237,
       "lo": 0.0012397825867977524,
       "hi": 0.014554503248485479,
       "lo90": 0.0023566379258232917,
       "hi90": 0.013244421656059486,
       "p": 0.022
      },
      "earlier readers' later marks (TE-TL)": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": 0.0013983878836565911,
       "lo": -0.0010573766736300795,
       "hi": 0.005390392785914799,
       "lo90": -0.0007463977958521971,
       "hi90": 0.004504123950906449,
       "p": 0.381
      },
      "later readers (TA-TE)": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": -0.003004385731165241,
       "lo": -0.008281783171840282,
       "hi": 0.0019187717406630661,
       "lo90": -0.007140543682588572,
       "hi90": 0.001059155432923812,
       "p": 0.212
      },
      "total (RA-TL)": {
       "n": 1948,
       "pages": 799,
       "readers": 1015,
       "mean": 0.006119854060753587,
       "lo": -0.00048167723618091615,
       "hi": 0.013623852798636513,
       "lo90": 0.0004570942621768653,
       "hi90": 0.012070078480745613,
       "p": 0.071
      }
     },
     "interaction": {
      "n": 1948,
      "pages": 799,
      "readers": 1015,
      "mean": 0.0032621452758490295,
      "lo": -0.0020892417667574847,
      "hi": 0.008506161616520942,
      "lo90": -0.0012838476208065564,
      "hi90": 0.007695245111107085,
      "p": 0.223
     }
    }
   }
  },
  "m=5": {
   "timeOrderedUnits": 2743,
   "ablationTargets": 2350,
   "subsets": {
    "all": {
     "units": 2350,
     "D": {
      "TL": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": -0.012461146903804083,
       "lo": -0.020019859203978443,
       "hi": -0.005969834718554002,
       "lo90": -0.018420221401063787,
       "hi90": -0.006876975989894329,
       "p": 0.0005
      },
      "TE": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": -0.0106237886370687,
       "lo": -0.018503075974219872,
       "hi": -0.002977384920853435,
       "lo90": -0.017121757422625245,
       "hi90": -0.0039587307701273115,
       "p": 0.008
      },
      "TA": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": -0.016315394039080836,
       "lo": -0.025557239474532468,
       "hi": -0.0070793426099169665,
       "lo90": -0.024081548594430964,
       "hi90": -0.008502532324380944,
       "p": 0.001
      },
      "RL": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": -0.00048209000988692007,
       "lo": -0.006678502190500451,
       "hi": 0.005357511983591693,
       "lo90": -0.005374552902007066,
       "hi90": 0.004575880703304305,
       "p": 0.834
      },
      "RA": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": -0.0022831269936600257,
       "lo": -0.010122477360836761,
       "hi": 0.005872300612110631,
       "lo90": -0.008974382439389625,
       "hi90": 0.004719718460214595,
       "p": 0.568
      }
     },
     "UBCF": {
      "TL": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": -0.00961782616741242,
       "lo": -0.016187535234965595,
       "hi": -0.003626391106438471,
       "lo90": -0.015221587003357823,
       "hi90": -0.004562165276682283,
       "p": 0.003
      },
      "TE": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": -0.005219850326084667,
       "lo": -0.013196432072423452,
       "hi": 0.003989051686552559,
       "lo90": -0.012100376723164953,
       "hi90": 0.002254018262077164,
       "p": 0.247
      },
      "TA": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": -0.0068234215779361795,
       "lo": -0.015258672759725613,
       "hi": 0.0020116569671625338,
       "lo90": -0.013890387813373442,
       "hi90": 0.0005342566545874703,
       "p": 0.134
      },
      "RL": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": 0.00616067157851831,
       "lo": 0.0001058487592989581,
       "hi": 0.012949040324594497,
       "lo90": 0.0011653862507808232,
       "hi90": 0.011610238369610185,
       "p": 0.044
      },
      "RA": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": 0.010726900286276578,
       "lo": 0.003281755712870356,
       "hi": 0.018878595263791174,
       "lo90": 0.004211465390345143,
       "hi90": 0.017413473205241545,
       "p": 0.004
      }
     },
     "diffs": {
      "pool effect within T (TA-TL)": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": -0.003854247135276753,
       "lo": -0.009427616181830691,
       "hi": 0.0020631435049826372,
       "lo90": -0.008594810007966322,
       "hi90": 0.0012453246478169079,
       "p": 0.227
      },
      "pool effect within R (RA-RL)": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": -0.001801036983773106,
       "lo": -0.006976928663061976,
       "hi": 0.0037929069665231904,
       "lo90": -0.006181127856287163,
       "hi90": 0.0028535732578944826,
       "p": 0.494
      },
      "reveal effect within L (RL-TL)": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": 0.011979056893917163,
       "lo": 0.005632796119371508,
       "hi": 0.01906280357766057,
       "lo90": 0.006628082110971098,
       "hi90": 0.01788211029681503,
       "p": 0.0005
      },
      "reveal effect within A (RA-TA)": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": 0.01403226704542081,
       "lo": 0.0064733142176181336,
       "hi": 0.02192042168800043,
       "lo90": 0.007733199682492973,
       "hi90": 0.0206669644422642,
       "p": 0.0005
      },
      "earlier readers' later marks (TE-TL)": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": 0.001837358266735383,
       "lo": -0.0004014664111144013,
       "hi": 0.0049277932152371725,
       "lo90": -0.00010971262820794791,
       "hi90": 0.004308406389150554,
       "p": 0.135
      },
      "later readers (TA-TE)": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": -0.005691605402012136,
       "lo": -0.010882683992570348,
       "hi": -0.0003204436198133073,
       "lo90": -0.009881037814643617,
       "hi90": -0.0014120449473507088,
       "p": 0.037
      },
      "total (RA-TL)": {
       "n": 2350,
       "pages": 890,
       "readers": 1243,
       "mean": 0.010178019910144057,
       "lo": 0.001808963856545244,
       "hi": 0.019807188661152945,
       "lo90": 0.00303834125306795,
       "hi90": 0.018307413252423747,
       "p": 0.013
      }
     },
     "interaction": {
      "n": 2350,
      "pages": 890,
      "readers": 1243,
      "mean": 0.0020532101515036475,
      "lo": -0.0037037804166095835,
      "hi": 0.007682770663184471,
      "lo90": -0.002651736153124517,
      "hi90": 0.006576071403987009,
      "p": 0.482
     }
    },
    "no near-duplicate": {
     "units": 2254,
     "D": {
      "TL": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": -0.012143741768306139,
       "lo": -0.018327965698613523,
       "hi": -0.006097664562833568,
       "lo90": -0.017390200403576844,
       "hi90": -0.0069268279355148964,
       "p": 0.0005
      },
      "TE": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": -0.012010346194647026,
       "lo": -0.018657976779546614,
       "hi": -0.005733425335905651,
       "lo90": -0.017600517990426345,
       "hi90": -0.006663053353527649,
       "p": 0.0005
      },
      "TA": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": -0.018099301928749954,
       "lo": -0.026035488535035543,
       "hi": -0.010613107147927344,
       "lo90": -0.024437834880928398,
       "hi90": -0.011739388422006992,
       "p": 0.0005
      },
      "RL": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": -0.002122129828012468,
       "lo": -0.007336565882618543,
       "hi": 0.003446559718952022,
       "lo90": -0.006636866438042266,
       "hi90": 0.0024984895035021206,
       "p": 0.441
      },
      "RA": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": -0.006291862008044865,
       "lo": -0.01336412484660251,
       "hi": 0.0008526168203519751,
       "lo90": -0.01230923801826807,
       "hi90": -0.0004109466642049793,
       "p": 0.083
      }
     },
     "UBCF": {
      "TL": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": -0.01006123819203062,
       "lo": -0.016554066658145565,
       "hi": -0.0038554354489882983,
       "lo90": -0.015513649110515818,
       "hi90": -0.004831835368004788,
       "p": 0.002
      },
      "TE": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": -0.009748752267557502,
       "lo": -0.016612591805314693,
       "hi": -0.0032344073909642986,
       "lo90": -0.015142724318903256,
       "hi90": -0.004378330635086409,
       "p": 0.003
      },
      "TA": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": -0.010409511059999002,
       "lo": -0.016688479330542082,
       "hi": -0.00399450977832838,
       "lo90": -0.01585123514709252,
       "hi90": -0.005010547411756228,
       "p": 0.001
      },
      "RL": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": 0.0032566057580193314,
       "lo": -0.0017839533945723822,
       "hi": 0.008578479606402995,
       "lo90": -0.001101994666804941,
       "hi90": 0.007614143989201107,
       "p": 0.221
      },
      "RA": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": 0.0062144463823955816,
       "lo": 0.00030074318142584333,
       "hi": 0.012303039882656469,
       "lo90": 0.001259867407105179,
       "hi90": 0.011425259864115581,
       "p": 0.04
      }
     },
     "diffs": {
      "pool effect within T (TA-TL)": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": -0.005955560160443815,
       "lo": -0.011035407986523433,
       "hi": -0.0009762306555791933,
       "lo90": -0.01028001517983485,
       "hi90": -0.001657413688342492,
       "p": 0.026
      },
      "pool effect within R (RA-RL)": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": -0.004169732180032397,
       "lo": -0.008831990905336973,
       "hi": 0.00022295594539127551,
       "lo90": -0.008019580607571962,
       "hi90": -0.0004359101227535704,
       "p": 0.06
      },
      "reveal effect within L (RL-TL)": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": 0.01002161194029367,
       "lo": 0.0038103211202003776,
       "hi": 0.016691946227210437,
       "lo90": 0.004735589398061259,
       "hi90": 0.015434697712632929,
       "p": 0.001
      },
      "reveal effect within A (RA-TA)": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": 0.011807439920705088,
       "lo": 0.004498691105579496,
       "hi": 0.01914851492023459,
       "lo90": 0.005682882148021619,
       "hi90": 0.017808716520988747,
       "p": 0.001
      },
      "earlier readers' later marks (TE-TL)": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": 0.00013339557365911323,
       "lo": -0.0013978521192654534,
       "hi": 0.0014841326268591093,
       "lo90": -0.001042545524325923,
       "hi90": 0.0012318498940237892,
       "p": 0.825
      },
      "later readers (TA-TE)": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": -0.006088955734102927,
       "lo": -0.011229660934552384,
       "hi": -0.001066231993446262,
       "lo90": -0.010275614143572724,
       "hi90": -0.0017859674246026762,
       "p": 0.014
      },
      "total (RA-TL)": {
       "n": 2254,
       "pages": 882,
       "readers": 1211,
       "mean": 0.005851879760261273,
       "lo": -0.001383437675077449,
       "hi": 0.013241966357578188,
       "lo90": -0.0005148510777032336,
       "hi90": 0.01192534262153881,
       "p": 0.132
      }
     },
     "interaction": {
      "n": 2254,
      "pages": 882,
      "readers": 1211,
      "mean": 0.0017858279804114179,
      "lo": -0.0037321511116916862,
      "hi": 0.007314332791413454,
      "lo90": -0.0027024110477976244,
      "hi90": 0.006483079798985114,
      "p": 0.524
     }
    },
    "pages in studies 21/22": {
     "units": 1180,
     "D": {
      "TL": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": -0.0037091043076551175,
       "lo": -0.011347731194981978,
       "hi": 0.0032907077925094373,
       "lo90": -0.009958987453002359,
       "hi90": 0.0022581264525117503,
       "p": 0.314
      },
      "TE": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": -0.0010060704013373466,
       "lo": -0.009093541381710094,
       "hi": 0.0075613488923555565,
       "lo90": -0.007846396348233524,
       "hi90": 0.006126588575877105,
       "p": 0.788
      },
      "TA": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": -0.0056404477022931445,
       "lo": -0.014182925242247247,
       "hi": 0.00401090614620983,
       "lo90": -0.012823997942562804,
       "hi90": 0.0023795450199761833,
       "p": 0.229
      },
      "RL": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": 0.003035981658833976,
       "lo": -0.0032901648537090973,
       "hi": 0.00924674240037184,
       "lo90": -0.0020535642159032123,
       "hi90": 0.008297933690336514,
       "p": 0.353
      },
      "RA": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": 0.004315517408535945,
       "lo": -0.003919230984315645,
       "hi": 0.013020125915963816,
       "lo90": -0.002490559411015948,
       "hi90": 0.011409485285818886,
       "p": 0.312
      }
     },
     "UBCF": {
      "TL": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": -0.0053235417095255306,
       "lo": -0.013598423201839948,
       "hi": 0.0027973999886832723,
       "lo90": -0.01211434574504692,
       "hi90": 0.0013199847565098788,
       "p": 0.184
      },
      "TE": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": 0.0012762113349335782,
       "lo": -0.00952801603903378,
       "hi": 0.013787732635421098,
       "lo90": -0.007989396014821406,
       "hi90": 0.011610981342141617,
       "p": 0.882
      },
      "TA": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": 0.0005102437140363184,
       "lo": -0.010545966590635813,
       "hi": 0.014064018081673634,
       "lo90": -0.008694367779536907,
       "hi90": 0.01138286666871775,
       "p": 0.974
      },
      "RL": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": 0.007784633353361812,
       "lo": -0.00017057634850714082,
       "hi": 0.016931159971840207,
       "lo90": 0.000863815876484351,
       "hi90": 0.014863313470679223,
       "p": 0.053
      },
      "RA": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": 0.013973467166712331,
       "lo": 0.004257007373728056,
       "hi": 0.0266970631285075,
       "lo90": 0.005803264152808667,
       "hi90": 0.023796889190505353,
       "p": 0.005
      }
     },
     "diffs": {
      "pool effect within T (TA-TL)": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": -0.0019313433946380265,
       "lo": -0.008059786980036301,
       "hi": 0.004836275565503209,
       "lo90": -0.007033661285931651,
       "hi90": 0.0035141777206353308,
       "p": 0.52
      },
      "pool effect within R (RA-RL)": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": 0.0012795357497019685,
       "lo": -0.004024539635791589,
       "hi": 0.006827837905523904,
       "lo90": -0.0031873407788867805,
       "hi90": 0.005874312728918613,
       "p": 0.602
      },
      "reveal effect within L (RL-TL)": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": 0.006745085966489093,
       "lo": 0.0004909793756895557,
       "hi": 0.01326799335823601,
       "lo90": 0.001417670533468322,
       "hi90": 0.012179251426084592,
       "p": 0.035
      },
      "reveal effect within A (RA-TA)": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": 0.00995596511082909,
       "lo": 0.002143503503085895,
       "hi": 0.017532643698635962,
       "lo90": 0.003463985458662683,
       "hi90": 0.016305964041493003,
       "p": 0.011
      },
      "earlier readers' later marks (TE-TL)": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": 0.002703033906317771,
       "lo": -0.00015774662319086925,
       "hi": 0.007561812595308298,
       "lo90": 0.0001765361704386988,
       "hi90": 0.006582261211900194,
       "p": 0.071
      },
      "later readers (TA-TE)": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": -0.004634377300955798,
       "lo": -0.00999636241921187,
       "hi": 0.0009769984457570875,
       "lo90": -0.009169753187975258,
       "hi90": -7.0089499262382864e-06,
       "p": 0.099
      },
      "total (RA-TL)": {
       "n": 1180,
       "pages": 604,
       "readers": 678,
       "mean": 0.008024621716191062,
       "lo": -0.00039572820081274147,
       "hi": 0.01707289318486648,
       "lo90": 0.0009385224202626815,
       "hi90": 0.015408658101723335,
       "p": 0.059
      }
     },
     "interaction": {
      "n": 1180,
      "pages": 604,
      "readers": 678,
      "mean": 0.003210879144339996,
      "lo": -0.0025541568707443656,
      "hi": 0.009168753153838529,
      "lo90": -0.0016950650133497613,
      "hi90": 0.008267613966317764,
      "p": 0.256
     }
    }
   }
  }
 }
}

==> anc/s23-counts23.json <==
{
 "scan": {
  "publicCopy": "platform-level URL counts withheld; published to order of magnitude only",
  "seeds": "about 4 x 10^4",
  "pages": "about 2 x 10^4",
  "pagesWithSummedNominalAtLeast6": 4793,
  "failedProbes": 0,
  "incompletePages": 0
 },
 "eligibility": {
  "candidates": 4791,
  "eligible": 4714,
  "noFetchUrl": 0,
  "errors": {
   "userlist": 0,
   "getAll": 0,
   "page": 0
  },
  "skip": {
   "badIds": 0,
   "urlMismatch": 3,
   "userlistIncomplete": 0,
   "titleBlacklisted": 1
  }
 },
 "fetch": {
  "items": 4714,
  "statusOfEveryItem": {
   "ok": 2841,
   "fetch-failed": 934,
   "too-few-sentences": 407,
   "no-readability": 503,
   "not-html": 24,
   "stretch-too-long": 3,
   "parse-failed": 1,
   "ssrf-blocked": 1
  }
 },
 "marks": {
  "groups": 2434,
  "groupsWithoutText": 2181,
  "groupsDroppedIdenticalText": 46,
  "mergedGroups": 46,
  "pagesWritten": 2434,
  "g1Groups": 1299,
  "g1GroupsWithSeveralOldMembers": 8,
  "errors": {
   "userlist": 0,
   "getAll": 0,
   "page": 0
  },
  "skip": {
   "badIds": 0,
   "urlMismatch": 0,
   "userlistIncomplete": 0,
   "titleBlacklisted": 0
  },
  "totals": {
   "readers": 29301,
   "highlightDocs": 29486,
   "missingDocs": 0,
   "nonPublicDocs": 0,
   "unexpectedVisibility": 0,
   "noVisibilityField": 29363,
   "badHighlightsField": 45,
   "elements": 327897,
   "originDropped": 67,
   "viaDropped": 7898,
   "imageDropped": 168,
   "shortDropped": 40745,
   "badTimestamp": 0,
   "secondsTimestamp": 0,
   "dupSpansCollapsed": 3205,
   "organicKept": 275814,
   "anchoredKept": 213656,
   "unanchoredKept": 62158,
   "shortSentencesSkipped": 623,
   "readersNoOrganic": 2356,
   "readersNoAnchor": 3873,
   "readersAllMarked": 0,
   "readersRetained": 23072,
   "readersOnTwoOrMoreVariants": 173,
   "gapsUnder1s": 22,
   "gapsUnder60s": 173466,
   "gapsTotal": 248869,
   "crossReaderTies": 1057,
   "fuzzyMatches": 19742,
   "multiSentenceAnchors": 50349
  }
 },
 "units": {
  "pagesWithSixReaders": 1741,
  "units": 28866,
  "unitsAtM1": 7343,
  "skips": {
   "targetAllMarked": 0,
   "unanchoredInReveal": 33552,
   "tieAtCut": 0,
   "noPositives": 1556,
   "poolAllMarkedAtCut": 0,
   "poolTooSmall": 23083
  }
 }
}

==> anc/s23-family23.json <==
{
 "family": {
  "T1 m=1": {
   "n": 7343,
   "pages": 1511,
   "readers": 3244,
   "mean": -0.0031325458349034437,
   "lo": -0.007908765495960717,
   "hi": 0.0018798354163509642,
   "lo90": -0.007140767116209065,
   "hi90": 0.001091785802088843,
   "p": 0.2206,
   "pHolm": 1.0,
   "product": "below; TOST equivalent"
  },
  "T2 m=1": {
   "n": 7343,
   "pages": 1511,
   "readers": 3244,
   "mean": -0.0018383145374388803,
   "lo": -0.00723875341990731,
   "hi": 0.0036799245445106035,
   "lo90": -0.0063400891747563875,
   "hi90": 0.002695863901910626,
   "p": 0.5072,
   "pHolm": 1.0,
   "product": "below; TOST equivalent"
  },
  "T1 m=2": {
   "n": 5443,
   "pages": 1348,
   "readers": 2460,
   "mean": -0.0047839074833643715,
   "lo": -0.010137629275440272,
   "hi": 0.00045730903600447233,
   "lo90": -0.009271079497698821,
   "hi90": -0.00039263804850605806,
   "p": 0.0712,
   "pHolm": 0.712,
   "product": "below; TOST equivalent"
  },
  "T2 m=2": {
   "n": 5443,
   "pages": 1348,
   "readers": 2460,
   "mean": -0.004220413131721608,
   "lo": -0.009701833922079286,
   "hi": 0.0013002786203998261,
   "lo90": -0.008762655549080997,
   "hi90": 0.00035929157222582133,
   "p": 0.1276,
   "pHolm": 0.8932,
   "product": "below; TOST equivalent"
  },
  "T1 m=3": {
   "n": 4240,
   "pages": 1200,
   "readers": 1984,
   "mean": -0.004919160822006907,
   "lo": -0.011370437160379145,
   "hi": 0.0013362225499050713,
   "lo90": -0.010313557303203057,
   "hi90": 0.00041593941133843563,
   "p": 0.131,
   "pHolm": 0.8932,
   "product": "below; not shown equivalent"
  },
  "T2 m=3": {
   "n": 4240,
   "pages": 1200,
   "readers": 1984,
   "mean": -0.0038934081444052028,
   "lo": -0.01027807759017858,
   "hi": 0.00250903243198801,
   "lo90": -0.009135148725395892,
   "hi90": 0.0013697787841727635,
   "p": 0.23,
   "pHolm": 1.0,
   "product": "below; TOST equivalent"
  },
  "T1 m=4": {
   "n": 3406,
   "pages": 1078,
   "readers": 1671,
   "mean": -0.006060054658089315,
   "lo": -0.012924865803585107,
   "hi": 0.0006289902371974566,
   "lo90": -0.011792077323755756,
   "hi90": -0.0003866152604709074,
   "p": 0.0788,
   "pHolm": 0.712,
   "product": "below; not shown equivalent"
  },
  "T2 m=4": {
   "n": 3406,
   "pages": 1078,
   "readers": 1671,
   "mean": -0.00403893163509684,
   "lo": -0.01078658991160983,
   "hi": 0.0028242732604004954,
   "lo90": -0.0097113589918129,
   "hi90": 0.0016613178507173358,
   "p": 0.2268,
   "pHolm": 1.0,
   "product": "below; TOST equivalent"
  },
  "T1 m=5": {
   "n": 2743,
   "pages": 962,
   "readers": 1400,
   "mean": -0.007977766178382724,
   "lo": -0.015402322824439773,
   "hi": -0.0009267918307041193,
   "lo90": -0.014163597803448254,
   "hi90": -0.002128817640623043,
   "p": 0.026,
   "pHolm": 0.286,
   "product": "below; not shown equivalent"
  },
  "T2 m=5": {
   "n": 2743,
   "pages": 962,
   "readers": 1400,
   "mean": -0.006008257413617381,
   "lo": -0.012585358288955913,
   "hi": 0.0005691035342979503,
   "lo90": -0.011523473343380332,
   "hi90": -0.00047356971474130387,
   "p": 0.0748,
   "pHolm": 0.712,
   "product": "below; not shown equivalent"
  },
  "P1 gate": {
   "mean": -0.0024023898499938258,
   "lo": -0.013265077167414084,
   "hi": 0.008469362120853838,
   "p": 0.6654,
   "nTop": 2437,
   "nBottom": 2440,
   "resamples": 10000,
   "redraws": 0,
   "pHolm": 1.0
  }
 },
 "secondary": {
  "P1 unstratified": {
   "mean": -0.009573924871900936,
   "lo": -0.02142504568743309,
   "hi": 0.002523482565624264,
   "p": 0.121,
   "nTop": 2438,
   "nBottom": 2439,
   "resamples": 2000,
   "redraws": 0
  },
  "G adjusted regression": {
   "n": 7316,
   "slopePerSD": 0.0007473758640577982,
   "lo": -0.007429113293953009,
   "hi": 0.00954995106115835,
   "model": "T1 ~ G(std) + log pool + log(arrival index + 1) + reveal after 2026-07-03 + log sentences; two-way bootstrap"
  },
  "KNN-POP m=1": {
   "n": 7343,
   "pages": 1511,
   "readers": 3244,
   "mean": -0.0031325458349034437,
   "lo": -0.008165805503510228,
   "hi": 0.0016856544574366632,
   "lo90": -0.007215706283842331,
   "hi90": 0.0007707474109813131,
   "p": 0.202
  },
  "UBCF-POP m=1": {
   "n": 7343,
   "pages": 1511,
   "readers": 3244,
   "mean": -0.0018383145374388803,
   "lo": -0.006914411124203904,
   "hi": 0.003659965650828151,
   "lo90": -0.006319788822290336,
   "hi90": 0.0026030660411483393,
   "p": 0.505
  },
  "KNN-REGPOP m=1": {
   "n": 7343,
   "pages": 1511,
   "readers": 3244,
   "mean": -0.006976734242580045,
   "lo": -0.011600978602567206,
   "hi": -0.002533739660806234,
   "lo90": -0.010944189171322203,
   "hi90": -0.0031249364162151193,
   "p": 0.002
  },
  "UBCF-REGPOP m=1": {
   "n": 7343,
   "pages": 1511,
   "readers": 3244,
   "mean": -0.0056825029451154805,
   "lo": -0.010405983961929013,
   "hi": -0.001083162798842301,
   "lo90": -0.009610023821353186,
   "hi90": -0.0018192900294145386,
   "p": 0.017
  },
  "KNN-RAND m=1": {
   "n": 7343,
   "pages": 1511,
   "readers": 3244,
   "mean": 0.010787856185075495,
   "lo": 0.006589322173362475,
   "hi": 0.015035901212579129,
   "lo90": 0.007279231975565904,
   "hi90": 0.014235377834940686,
   "p": 0.0005
  },
  "KNN-POP nodup m=1": {
   "n": 6921,
   "pages": 1497,
   "readers": 3059,
   "mean": -0.005271581838369086,
   "lo": -0.009657921216678063,
   "hi": -0.001094890095291115,
   "lo90": -0.00890606294889013,
   "hi90": -0.0018328194153435563,
   "p": 0.011
  },
  "KNN-POP m=2": {
   "n": 5443,
   "pages": 1348,
   "readers": 2460,
   "mean": -0.0047839074833643715,
   "lo": -0.010309645732499305,
   "hi": 0.0006099253286570965,
   "lo90": -0.009255905431887788,
   "hi90": -0.0001387720564011169,
   "p": 0.09
  },
  "UBCF-POP m=2": {
   "n": 5443,
   "pages": 1348,
   "readers": 2460,
   "mean": -0.004220413131721608,
   "lo": -0.009925720057462777,
   "hi": 0.00129854058591885,
   "lo90": -0.008925587102172321,
   "hi90": 0.00036391929317966694,
   "p": 0.141
  },
  "KNN-REGPOP m=2": {
   "n": 5443,
   "pages": 1348,
   "readers": 2460,
   "mean": -0.00594018671008269,
   "lo": -0.010782649469260953,
   "hi": -0.0010215108695987227,
   "lo90": -0.010032232718518082,
   "hi90": -0.001801402640332147,
   "p": 0.015
  },
  "UBCF-REGPOP m=2": {
   "n": 5443,
   "pages": 1348,
   "readers": 2460,
   "mean": -0.005376692358439925,
   "lo": -0.01031939388265614,
   "hi": -0.00026644731039461827,
   "lo90": -0.009532787185525287,
   "hi90": -0.001040356898581989,
   "p": 0.037
  },
  "KNN-RAND m=2": {
   "n": 5443,
   "pages": 1348,
   "readers": 2460,
   "mean": 0.007827881883057157,
   "lo": 0.003281965542691723,
   "hi": 0.012244978647860175,
   "lo90": 0.004094834470831561,
   "hi90": 0.011579737416739445,
   "p": 0.002
  },
  "KNN-POP nodup m=2": {
   "n": 5164,
   "pages": 1339,
   "readers": 2378,
   "mean": -0.006081577128644744,
   "lo": -0.010802142324874787,
   "hi": -0.0016995336623746742,
   "lo90": -0.010041285506217435,
   "hi90": -0.0023009071274188576,
   "p": 0.007
  },
  "KNN-POP m=3": {
   "n": 4240,
   "pages": 1200,
   "readers": 1984,
   "mean": -0.004919160822006907,
   "lo": -0.011370749801658265,
   "hi": 0.0012557912612504343,
   "lo90": -0.010086283222498282,
   "hi90": 0.00038626517843159865,
   "p": 0.124
  },
  "UBCF-POP m=3": {
   "n": 4240,
   "pages": 1200,
   "readers": 1984,
   "mean": -0.0038934081444052028,
   "lo": -0.010294197281141799,
   "hi": 0.0023663789159590882,
   "lo90": -0.009232000836075163,
   "hi90": 0.0011553317944542716,
   "p": 0.22
  },
  "KNN-REGPOP m=3": {
   "n": 4240,
   "pages": 1200,
   "readers": 1984,
   "mean": -0.006058996027300453,
   "lo": -0.012099581041219963,
   "hi": -1.1803721949853319e-05,
   "lo90": -0.011090755146565046,
   "hi90": -0.0008725722859627071,
   "p": 0.048
  },
  "UBCF-REGPOP m=3": {
   "n": 4240,
   "pages": 1200,
   "readers": 1984,
   "mean": -0.00503324334969875,
   "lo": -0.010506868600536796,
   "hi": 0.00045786960838914165,
   "lo90": -0.009763079985645011,
   "hi90": -0.0005292413983316534,
   "p": 0.068
  },
  "KNN-RAND m=3": {
   "n": 4240,
   "pages": 1200,
   "readers": 1984,
   "mean": 0.006880704592375665,
   "lo": 0.0018367027284783841,
   "hi": 0.012116208348524903,
   "lo90": 0.0026646436155817843,
   "hi90": 0.011174514587756363,
   "p": 0.005
  },
  "KNN-POP nodup m=3": {
   "n": 4058,
   "pages": 1192,
   "readers": 1930,
   "mean": -0.0062790685186501355,
   "lo": -0.011778265795959,
   "hi": -0.0005705162402031012,
   "lo90": -0.010942723596800463,
   "hi90": -0.0016405121805992883,
   "p": 0.035
  },
  "KNN-POP m=4": {
   "n": 3406,
   "pages": 1078,
   "readers": 1671,
   "mean": -0.006060054658089315,
   "lo": -0.013166837053133755,
   "hi": 0.00038083781255684166,
   "lo90": -0.011845893346450576,
   "hi90": -0.0004803940642935926,
   "p": 0.07
  },
  "UBCF-POP m=4": {
   "n": 3406,
   "pages": 1078,
   "readers": 1671,
   "mean": -0.00403893163509684,
   "lo": -0.010387398403881035,
   "hi": 0.002714110538684616,
   "lo90": -0.009389316657057226,
   "hi90": 0.0016744220771789976,
   "p": 0.243
  },
  "KNN-REGPOP m=4": {
   "n": 3406,
   "pages": 1078,
   "readers": 1671,
   "mean": -0.00636026809192848,
   "lo": -0.012570375736957257,
   "hi": 0.00036521650356501035,
   "lo90": -0.011608940638549935,
   "hi90": -0.0009325384520598906,
   "p": 0.059
  },
  "UBCF-REGPOP m=4": {
   "n": 3406,
   "pages": 1078,
   "readers": 1671,
   "mean": -0.0043391450689360045,
   "lo": -0.010509381631084452,
   "hi": 0.0016186400619043466,
   "lo90": -0.009634542055011222,
   "hi90": 0.000605216722607814,
   "p": 0.156
  },
  "KNN-RAND m=4": {
   "n": 3406,
   "pages": 1078,
   "readers": 1671,
   "mean": 0.005613975081937764,
   "lo": -0.00015565419013776236,
   "hi": 0.011427747510732607,
   "lo90": 0.000987841166648066,
   "hi90": 0.010406953704359784,
   "p": 0.055
  },
  "KNN-POP nodup m=4": {
   "n": 3277,
   "pages": 1074,
   "readers": 1633,
   "mean": -0.007765643564517978,
   "lo": -0.014467237679467521,
   "hi": -0.0019692606884799666,
   "lo90": -0.01329938542756697,
   "hi90": -0.0028438511908706146,
   "p": 0.006
  },
  "KNN-POP m=5": {
   "n": 2743,
   "pages": 962,
   "readers": 1400,
   "mean": -0.007977766178382724,
   "lo": -0.015695971382999958,
   "hi": -0.0009838906771455045,
   "lo90": -0.01429052145011876,
   "hi90": -0.002151101581278592,
   "p": 0.028
  },
  "UBCF-POP m=5": {
   "n": 2743,
   "pages": 962,
   "readers": 1400,
   "mean": -0.006008257413617381,
   "lo": -0.012400528691800201,
   "hi": 0.0004143780335255729,
   "lo90": -0.011417137466945452,
   "hi90": -0.0007580812136978117,
   "p": 0.065
  },
  "KNN-REGPOP m=5": {
   "n": 2743,
   "pages": 962,
   "readers": 1400,
   "mean": -0.008210955571034817,
   "lo": -0.015508398170014794,
   "hi": -0.0019145169462662132,
   "lo90": -0.014419186473775759,
   "hi90": -0.0027954092021853353,
   "p": 0.019
  },
  "UBCF-REGPOP m=5": {
   "n": 2743,
   "pages": 962,
   "readers": 1400,
   "mean": -0.006241446806269473,
   "lo": -0.01196344886285492,
   "hi": -0.0005602327785036355,
   "lo90": -0.011025042766215321,
   "hi90": -0.0014468179576376235,
   "p": 0.035
  },
  "KNN-RAND m=5": {
   "n": 2743,
   "pages": 962,
   "readers": 1400,
   "mean": 0.003084248699848381,
   "lo": -0.003313032348607371,
   "hi": 0.009292303100754122,
   "lo90": -0.0021501534522123723,
   "hi90": 0.008353723401073817,
   "p": 0.329
  },
  "KNN-POP nodup m=5": {
   "n": 2646,
   "pages": 954,
   "readers": 1372,
   "mean": -0.008351735126858391,
   "lo": -0.015064352372466009,
   "hi": -0.0016072241327634697,
   "lo90": -0.014037429433645552,
   "hi90": -0.0027356144205989033,
   "p": 0.014
  },
  "KNN-POP m=6": {
   "n": 2254,
   "pages": 857,
   "readers": 1201,
   "mean": -0.00916504738148394,
   "lo": -0.017278431555014722,
   "hi": -0.0014896662104027624,
   "lo90": -0.015928625291058412,
   "hi90": -0.0026365741711777088,
   "p": 0.022
  },
  "UBCF-POP m=6": {
   "n": 2254,
   "pages": 857,
   "readers": 1201,
   "mean": -0.004801456014586684,
   "lo": -0.011616559725298601,
   "hi": 0.0018676237760354303,
   "lo90": -0.010186434439075074,
   "hi90": 0.0007396649033590191,
   "p": 0.153
  },
  "KNN-REGPOP m=6": {
   "n": 2254,
   "pages": 857,
   "readers": 1201,
   "mean": -0.008865789759408094,
   "lo": -0.017283830303574322,
   "hi": -0.0014568023348998612,
   "lo90": -0.01543040433801376,
   "hi90": -0.002631461970034719,
   "p": 0.016
  },
  "UBCF-REGPOP m=6": {
   "n": 2254,
   "pages": 857,
   "readers": 1201,
   "mean": -0.004502198392510837,
   "lo": -0.010767955554279701,
   "hi": 0.001550467175516657,
   "lo90": -0.009846437922665556,
   "hi90": 0.0004483331404582808,
   "p": 0.134
  },
  "KNN-RAND m=6": {
   "n": 2254,
   "pages": 857,
   "readers": 1201,
   "mean": 0.0013784767050597005,
   "lo": -0.0055214504761590295,
   "hi": 0.007926863665089108,
   "lo90": -0.004286554756062661,
   "hi90": 0.006870448298448989,
   "p": 0.647
  },
  "KNN-POP nodup m=6": {
   "n": 2181,
   "pages": 848,
   "readers": 1181,
   "mean": -0.009153189331265696,
   "lo": -0.017083152310186374,
   "hi": -0.002007945501739536,
   "lo90": -0.015713030248445815,
   "hi90": -0.0029717165534607144,
   "p": 0.012
  },
  "KNN-POP m=7": {
   "n": 1859,
   "pages": 746,
   "readers": 1028,
   "mean": -0.007096207824107818,
   "lo": -0.013629975486796616,
   "hi": -0.000674061808988388,
   "lo90": -0.012590432842146868,
   "hi90": -0.001650281261941646,
   "p": 0.032
  },
  "UBCF-POP m=7": {
   "n": 1859,
   "pages": 746,
   "readers": 1028,
   "mean": -0.004753832280802596,
   "lo": -0.011510352000266002,
   "hi": 0.0015146561510904007,
   "lo90": -0.009935147586255428,
   "hi90": 0.0005272235020440271,
   "p": 0.147
  },
  "KNN-REGPOP m=7": {
   "n": 1859,
   "pages": 746,
   "readers": 1028,
   "mean": -0.006499679930169604,
   "lo": -0.013159424873028862,
   "hi": -0.00047586776023372644,
   "lo90": -0.01204677165994198,
   "hi90": -0.0014839144660770956,
   "p": 0.037
  },
  "UBCF-REGPOP m=7": {
   "n": 1859,
   "pages": 746,
   "readers": 1028,
   "mean": -0.0041573043868643805,
   "lo": -0.010007756427551265,
   "hi": 0.0017348426048068707,
   "lo90": -0.008958653394398473,
   "hi90": 0.0008216018793323919,
   "p": 0.17
  },
  "KNN-RAND m=7": {
   "n": 1859,
   "pages": 746,
   "readers": 1028,
   "mean": 0.0022348970108421232,
   "lo": -0.0038909229902399593,
   "hi": 0.007869236169696918,
   "lo90": -0.00270400417447015,
   "hi90": 0.0070683765435769945,
   "p": 0.464
  },
  "KNN-POP nodup m=7": {
   "n": 1806,
   "pages": 740,
   "readers": 1010,
   "mean": -0.007540999638165748,
   "lo": -0.014333943137224714,
   "hi": -0.0014826358552945547,
   "lo90": -0.01306575021969023,
   "hi90": -0.0023323151126368926,
   "p": 0.011
  },
  "KNN-POP m=8": {
   "n": 1578,
   "pages": 661,
   "readers": 903,
   "mean": -0.006290084949195461,
   "lo": -0.01394790401901504,
   "hi": 0.0013469857774118274,
   "lo90": -0.012466404741538924,
   "hi90": -0.00012794157851275773,
   "p": 0.092
  },
  "UBCF-POP m=8": {
   "n": 1578,
   "pages": 661,
   "readers": 903,
   "mean": -0.0034444449299664624,
   "lo": -0.01083039898843112,
   "hi": 0.003993327246240292,
   "lo90": -0.00966175845901406,
   "hi90": 0.0028911982605148356,
   "p": 0.366
  },
  "KNN-REGPOP m=8": {
   "n": 1578,
   "pages": 661,
   "readers": 903,
   "mean": -0.006168546334597669,
   "lo": -0.013862054785089964,
   "hi": 0.0007065356603235294,
   "lo90": -0.012349471350268345,
   "hi90": -0.00044327016236571414,
   "p": 0.079
  },
  "UBCF-REGPOP m=8": {
   "n": 1578,
   "pages": 661,
   "readers": 903,
   "mean": -0.00332290631536867,
   "lo": -0.009827326423226599,
   "hi": 0.0029107381559942023,
   "lo90": -0.008759211534651196,
   "hi90": 0.0019045527508015276,
   "p": 0.311
  },
  "KNN-RAND m=8": {
   "n": 1578,
   "pages": 661,
   "readers": 903,
   "mean": 0.003498060853900158,
   "lo": -0.0027857759857965615,
   "hi": 0.010205631786054032,
   "lo90": -0.0019299608204683453,
   "hi90": 0.0090546067556374,
   "p": 0.282
  },
  "KNN-POP nodup m=8": {
   "n": 1532,
   "pages": 655,
   "readers": 885,
   "mean": -0.006676180769040644,
   "lo": -0.01427319010502995,
   "hi": 0.0008339032232752794,
   "lo90": -0.013016320060783095,
   "hi90": -0.00031842736682293474,
   "p": 0.084
  },
  "stratified tercile 1 KNN-POP m=1": {
   "n": 2440,
   "pages": 780,
   "readers": 1481,
   "mean": -0.0010547244014436023,
   "lo": -0.00844456489498298,
   "hi": 0.0063355522656404735,
   "lo90": -0.007017153344152913,
   "hi90": 0.005017038300081538,
   "p": 0.777
  },
  "stratified tercile 1 UBCF-POP m=1": {
   "n": 2440,
   "pages": 780,
   "readers": 1481,
   "mean": -0.001528265647104431,
   "lo": -0.009379136576241325,
   "hi": 0.006763170470453055,
   "lo90": -0.00838680307983043,
   "hi90": 0.005337333670132076,
   "p": 0.698
  },
  "stratified tercile 1 KNN-POP m=3": {
   "n": 1406,
   "pages": 596,
   "readers": 916,
   "mean": -0.002288871078264958,
   "lo": -0.010042505756672267,
   "hi": 0.00565851904111855,
   "lo90": -0.008755627648486294,
   "hi90": 0.004288170084931091,
   "p": 0.554
  },
  "stratified tercile 1 UBCF-POP m=3": {
   "n": 1406,
   "pages": 596,
   "readers": 916,
   "mean": -0.0008006367443639303,
   "lo": -0.008795154095389484,
   "hi": 0.007616018438339779,
   "lo90": -0.007487762024398033,
   "hi90": 0.006293747211746205,
   "p": 0.836
  },
  "stratified tercile 1 KNN-POP m=5": {
   "n": 906,
   "pages": 443,
   "readers": 639,
   "mean": -0.004869798596097102,
   "lo": -0.01620849117750982,
   "hi": 0.005885795944609507,
   "lo90": -0.013871948990559737,
   "hi90": 0.004286508527213975,
   "p": 0.351
  },
  "stratified tercile 1 UBCF-POP m=5": {
   "n": 906,
   "pages": 443,
   "readers": 639,
   "mean": -0.0052961371856335,
   "lo": -0.0155755909276893,
   "hi": 0.004913907448926339,
   "lo90": -0.013369811661297196,
   "hi90": 0.003246472193089806,
   "p": 0.286
  },
  "stratified tercile 2 KNN-POP m=1": {
   "n": 2439,
   "pages": 862,
   "readers": 1507,
   "mean": -0.004876590486810425,
   "lo": -0.013087122703930398,
   "hi": 0.0025122307347219403,
   "lo90": -0.011604488894877214,
   "hi90": 0.0012848700913600727,
   "p": 0.198
  },
  "stratified tercile 2 UBCF-POP m=1": {
   "n": 2439,
   "pages": 862,
   "readers": 1507,
   "mean": -0.0036600851869566554,
   "lo": -0.012157950337028118,
   "hi": 0.005465916765448993,
   "lo90": -0.010887118287237726,
   "hi90": 0.004239206072761741,
   "p": 0.434
  },
  "stratified tercile 2 KNN-POP m=3": {
   "n": 1376,
   "pages": 622,
   "readers": 910,
   "mean": -0.003025300631546036,
   "lo": -0.01246450008653447,
   "hi": 0.007235815257775477,
   "lo90": -0.011076695257826055,
   "hi90": 0.005736006716079892,
   "p": 0.608
  },
  "stratified tercile 2 UBCF-POP m=3": {
   "n": 1376,
   "pages": 622,
   "readers": 910,
   "mean": -0.0024304771167540503,
   "lo": -0.012876718570402675,
   "hi": 0.008835536468921037,
   "lo90": -0.011518778199725119,
   "hi90": 0.0068296191701424465,
   "p": 0.654
  },
  "stratified tercile 2 KNN-POP m=5": {
   "n": 897,
   "pages": 461,
   "readers": 638,
   "mean": -0.007004262704776347,
   "lo": -0.018817503377736376,
   "hi": 0.004583767858994078,
   "lo90": -0.01703969730456834,
   "hi90": 0.0027711413277281783,
   "p": 0.225
  },
  "stratified tercile 2 UBCF-POP m=5": {
   "n": 897,
   "pages": 461,
   "readers": 638,
   "mean": -0.004967085119134733,
   "lo": -0.01731274798038176,
   "hi": 0.006613163030820353,
   "lo90": -0.015288658187198906,
   "hi90": 0.004673738160866304,
   "p": 0.406
  },
  "stratified tercile 3 KNN-POP m=1": {
   "n": 2437,
   "pages": 668,
   "readers": 1499,
   "mean": -0.003457114251437428,
   "lo": -0.012177384913909106,
   "hi": 0.004804781120344866,
   "lo90": -0.010629286269688428,
   "hi90": 0.0036993238227955774,
   "p": 0.426
  },
  "stratified tercile 3 UBCF-POP m=1": {
   "n": 2437,
   "pages": 668,
   "readers": 1499,
   "mean": -0.000300805416660501,
   "lo": -0.010112831488289318,
   "hi": 0.009930639229996038,
   "lo90": -0.008249016456798633,
   "hi90": 0.008373810345314443,
   "p": 0.998
  },
  "stratified tercile 3 KNN-POP m=3": {
   "n": 1418,
   "pages": 511,
   "readers": 890,
   "mean": -0.009318920747419876,
   "lo": -0.0237669143209274,
   "hi": 0.0038506448639972326,
   "lo90": -0.021233548714847738,
   "hi90": 0.0019485550711799493,
   "p": 0.158
  },
  "stratified tercile 3 UBCF-POP m=3": {
   "n": 1418,
   "pages": 511,
   "readers": 890,
   "mean": -0.008418152017192647,
   "lo": -0.021687213653757,
   "hi": 0.0049961046015092785,
   "lo90": -0.019391484871350118,
   "hi90": 0.0027963465638537683,
   "p": 0.238
  },
  "stratified tercile 3 KNN-POP m=5": {
   "n": 908,
   "pages": 399,
   "readers": 597,
   "mean": -0.012822277241686499,
   "lo": -0.026874931572538625,
   "hi": -0.00013732424828612539,
   "lo90": -0.024065489640770692,
   "hi90": -0.0021540302317730087,
   "p": 0.047
  },
  "stratified tercile 3 UBCF-POP m=5": {
   "n": 908,
   "pages": 399,
   "readers": 597,
   "mean": -0.008412989000491602,
   "lo": -0.01899211190314819,
   "hi": 0.0027811969141877746,
   "lo90": -0.017270888068571306,
   "hi90": 0.0007893707996379351,
   "p": 0.122
  },
  "pages in studies 21/22 KNN-POP m=1": {
   "n": 3609,
   "pages": 1088,
   "readers": 1709,
   "mean": 0.0013265120136064005,
   "lo": -0.003853272671082352,
   "hi": 0.006192573163641346,
   "lo90": -0.0027999694819103543,
   "hi90": 0.005285426318575385,
   "p": 0.591
  },
  "pages in studies 21/22 UBCF-POP m=1": {
   "n": 3609,
   "pages": 1088,
   "readers": 1709,
   "mean": 0.0005719001090172277,
   "lo": -0.005378438781263951,
   "hi": 0.006547470617526795,
   "lo90": -0.00446439577258744,
   "hi90": 0.005634259601544444,
   "p": 0.847
  },
  "pages not in studies 21/22 KNN-POP m=1": {
   "n": 3734,
   "pages": 423,
   "readers": 2183,
   "mean": -0.0074423315272633865,
   "lo": -0.01546974592468238,
   "hi": 0.0008311477568101753,
   "lo90": -0.014151956562534294,
   "hi90": -0.0006034080178250496,
   "p": 0.075
  },
  "pages not in studies 21/22 UBCF-POP m=1": {
   "n": 3734,
   "pages": 423,
   "readers": 2183,
   "mean": -0.004167844440775809,
   "lo": -0.012690968044050089,
   "hi": 0.004892670545489355,
   "lo90": -0.01102863788509129,
   "hi90": 0.0031576273614189188,
   "p": 0.321
  },
  "text fetched KNN-POP m=1": {
   "n": 7243,
   "pages": 1470,
   "readers": 3194,
   "mean": -0.003200816475809524,
   "lo": -0.008111002542869316,
   "hi": 0.0014702010892219,
   "lo90": -0.007161610825879093,
   "hi90": 0.0008226914398220506,
   "p": 0.185
  },
  "text fetched UBCF-POP m=1": {
   "n": 7243,
   "pages": 1470,
   "readers": 3194,
   "mean": -0.0018888572112485786,
   "lo": -0.007154776234276768,
   "hi": 0.0035999144172700628,
   "lo90": -0.006282152616140283,
   "hi90": 0.002811133348427005,
   "p": 0.502
  },
  "text cached KNN-POP m=1": {
   "n": 100,
   "pages": 41,
   "readers": 91,
   "mean": 0.0018122966859239725,
   "lo": -0.025998935034614968,
   "hi": 0.038676255659048926,
   "lo90": -0.02097499620649326,
   "hi90": 0.030583062241384892,
   "p": 0.992
  },
  "text cached UBCF-POP m=1": {
   "n": 100,
   "pages": 41,
   "readers": 91,
   "mean": 0.0018224913265975798,
   "lo": -0.029215695915561085,
   "hi": 0.045008898746465444,
   "lo90": -0.024951110991092262,
   "hi90": 0.03628968747117325,
   "p": 0.997
  },
  "reveal before 2026-07-03 KNN-POP m=1": {
   "n": 6807,
   "pages": 1411,
   "readers": 3047,
   "mean": -0.0034764865447080746,
   "lo": -0.008740179157221483,
   "hi": 0.0016384530045246435,
   "lo90": -0.00782945506562766,
   "hi90": 0.0009287540511724784,
   "p": 0.186
  },
  "reveal before 2026-07-03 UBCF-POP m=1": {
   "n": 6807,
   "pages": 1411,
   "readers": 3047,
   "mean": -0.0025013550389518463,
   "lo": -0.008212937337472387,
   "hi": 0.0033988037808461327,
   "lo90": -0.007161366197618868,
   "hi90": 0.002194079915097321,
   "p": 0.368
  },
  "fixed cohort KNN-POP m=1": {
   "n": 2718,
   "pages": 957,
   "readers": 1390,
   "mean": -0.006426754920585598,
   "lo": -0.011431130413408751,
   "hi": -0.0013401619382362507,
   "lo90": -0.010713041896166722,
   "hi90": -0.001980290567236887,
   "p": 0.007
  },
  "fixed cohort UBCF-POP m=1": {
   "n": 2718,
   "pages": 957,
   "readers": 1390,
   "mean": -0.009200774071752512,
   "lo": -0.015438139130411005,
   "hi": -0.0032843315620090926,
   "lo90": -0.014439129969918372,
   "hi90": -0.004141216880000427,
   "p": 0.002
  },
  "fixed cohort KNN-POP m=2": {
   "n": 2718,
   "pages": 957,
   "readers": 1390,
   "mean": -0.008130055054913323,
   "lo": -0.013838910392720428,
   "hi": -0.0027218046541174217,
   "lo90": -0.012821520408381849,
   "hi90": -0.003680087764963471,
   "p": 0.003
  },
  "fixed cohort UBCF-POP m=2": {
   "n": 2718,
   "pages": 957,
   "readers": 1390,
   "mean": -0.010095518573207769,
   "lo": -0.016053786951566087,
   "hi": -0.004240516162994144,
   "lo90": -0.015295486585740465,
   "hi90": -0.005276200789504439,
   "p": 0.001
  },
  "fixed cohort KNN-POP m=3": {
   "n": 2718,
   "pages": 957,
   "readers": 1390,
   "mean": -0.00711225325428332,
   "lo": -0.013457441120349946,
   "hi": -0.001188625467298591,
   "lo90": -0.012456768743367585,
   "hi90": -0.002084140444272637,
   "p": 0.021
  },
  "fixed cohort UBCF-POP m=3": {
   "n": 2718,
   "pages": 957,
   "readers": 1390,
   "mean": -0.007507509207789837,
   "lo": -0.013942051376975871,
   "hi": -0.0013425055862067378,
   "lo90": -0.01275400652555412,
   "hi90": -0.002241521229338518,
   "p": 0.014
  },
  "fixed cohort KNN-POP m=4": {
   "n": 2718,
   "pages": 957,
   "readers": 1390,
   "mean": -0.007866643713679245,
   "lo": -0.014299503856949036,
   "hi": -0.0017068432055160612,
   "lo90": -0.013280592358357676,
   "hi90": -0.002643475200063925,
   "p": 0.009
  },
  "fixed cohort UBCF-POP m=4": {
   "n": 2718,
   "pages": 957,
   "readers": 1390,
   "mean": -0.007312474141398749,
   "lo": -0.013615613511026367,
   "hi": -0.0011818976444874455,
   "lo90": -0.012659344516727527,
   "hi90": -0.0019969428733520914,
   "p": 0.023
  },
  "fixed cohort KNN-POP m=5": {
   "n": 2718,
   "pages": 957,
   "readers": 1390,
   "mean": -0.008238824676283294,
   "lo": -0.0163848310776401,
   "hi": -0.0011143051896788617,
   "lo90": -0.014798443430902168,
   "hi90": -0.0021648050170782434,
   "p": 0.03
  },
  "fixed cohort UBCF-POP m=5": {
   "n": 2718,
   "pages": 957,
   "readers": 1390,
   "mean": -0.006236906367158854,
   "lo": -0.012671816889127892,
   "hi": 3.2672302293554062e-06,
   "lo90": -0.011828131275565564,
   "hi90": -0.0007624227212743876,
   "p": 0.051
  }
 },
 "means": {
  "m=1": {
   "POP": 0.31287004608152197,
   "REGPOP": 0.31671423448919855,
   "KNN": 0.3097375002466185,
   "UBCF": 0.31103173154408303,
   "RAND": 0.29894964406154306,
   "floor": 0.1643209767682814,
   "units": 7343
  },
  "m=2": {
   "POP": 0.31284935788749746,
   "REGPOP": 0.3140056371142158,
   "KNN": 0.30806545040413313,
   "UBCF": 0.30862894475577585,
   "RAND": 0.30023756852107597,
   "floor": 0.17265259068535163,
   "units": 5443
  },
  "m=3": {
   "POP": 0.315400585375694,
   "REGPOP": 0.3165404205809875,
   "KNN": 0.31048142455368705,
   "UBCF": 0.31150717723128873,
   "RAND": 0.3036007199613114,
   "floor": 0.17911319615763927,
   "units": 4240
  },
  "m=4": {
   "POP": 0.31499049434970755,
   "REGPOP": 0.3152907077835468,
   "KNN": 0.3089304396916182,
   "UBCF": 0.3109515627146107,
   "RAND": 0.30331646460968054,
   "floor": 0.1819474724982197,
   "units": 3406
  },
  "m=5": {
   "POP": 0.3188338653277289,
   "REGPOP": 0.31906705472038105,
   "KNN": 0.3108560991493462,
   "UBCF": 0.3128256079141115,
   "RAND": 0.30777185044949773,
   "floor": 0.18526198679504624,
   "units": 2743
  }
 },
 "units": 28866,
 "fixedCohortTargets": 2718,
 "g1": {
  "present": true,
  "pass": true,
  "share": 0.9983988614125601
 },
 "gate": {
  "snapshots": 7343,
  "defined": 7316,
  "degenerate": 27,
  "errors": 0,
  "stratifiedTargets": 7316,
  "poolBins": [
   [
    5,
    7
   ],
   [
    8,
    11
   ],
   [
    12,
    19
   ],
   [
    20,
    1000000000
   ]
  ],
  "targetsPerBin": {
   "5-7": 2610,
   "8-11": 1708,
   "12-19": 1424,
   "20-max": 1574
  },
  "targetsInBinsTooSmall": 0
 }
}

==> anc/s23-followup23.json <==
{
 "spec": "FOLLOWUP.md",
 "resamples": 2000,
 "minN": 100,
 "F1": {
  "pool>=20 KNN-POP m=1": {
   "n": 1574,
   "pages": 130,
   "readers": 1158,
   "mean": -0.013916221828726021,
   "lo": -0.028235493489519706,
   "hi": 0.0014509098047445726,
   "lo90": -0.02568535979207353,
   "hi90": -0.0008016809111141545,
   "p": 0.076
  },
  "pool>=20 UBCF-POP m=1": {
   "n": 1574,
   "pages": 130,
   "readers": 1158,
   "mean": -0.00312536525773598,
   "lo": -0.01933055018718336,
   "hi": 0.014086903023445988,
   "lo90": -0.01684066354351563,
   "hi90": 0.011406421564432494,
   "p": 0.709
  },
  "pool>=20 REGPOP-POP m=1": {
   "n": 1574,
   "pages": 130,
   "readers": 1158,
   "mean": 0.005373414408103879,
   "lo": -0.005955146982374883,
   "hi": 0.01822984084727529,
   "lo90": -0.0037603596886928133,
   "hi90": 0.01622778046626633,
   "p": 0.315
  },
  "pool>=20 KNN-POP m=2": {
   "n": 1092,
   "pages": 124,
   "readers": 807,
   "mean": -0.014176603497387764,
   "lo": -0.030948672836184604,
   "hi": 0.00466953105411042,
   "lo90": -0.027843009867917955,
   "hi90": 0.0012302303629303842,
   "p": 0.128
  },
  "pool>=20 UBCF-POP m=2": {
   "n": 1092,
   "pages": 124,
   "readers": 807,
   "mean": -0.009587177411554442,
   "lo": -0.025338968734556242,
   "hi": 0.007859412013455058,
   "lo90": -0.022220995924862177,
   "hi90": 0.00437006229502695,
   "p": 0.261
  },
  "pool>=20 REGPOP-POP m=2": {
   "n": 1092,
   "pages": 124,
   "readers": 807,
   "mean": 0.0022616599164337675,
   "lo": -0.0056543017806271,
   "hi": 0.011908471348470218,
   "lo90": -0.004284668404180406,
   "hi90": 0.010169880129382617,
   "p": 0.579
  },
  "pool>=20 KNN-POP m=3": {
   "n": 795,
   "pages": 114,
   "readers": 608,
   "mean": -0.014782536506995408,
   "lo": -0.0383412843781536,
   "hi": 0.007612650681803468,
   "lo90": -0.034091763921223914,
   "hi90": 0.004030618108604774,
   "p": 0.198
  },
  "pool>=20 UBCF-POP m=3": {
   "n": 795,
   "pages": 114,
   "readers": 608,
   "mean": -0.008365557643907446,
   "lo": -0.028305594103264248,
   "hi": 0.015138092216427507,
   "lo90": -0.025016816979899315,
   "hi90": 0.011037808909653375,
   "p": 0.49
  },
  "pool>=20 REGPOP-POP m=3": {
   "n": 795,
   "pages": 114,
   "readers": 608,
   "mean": 0.0005161996892745122,
   "lo": -0.008258527141261247,
   "hi": 0.009615556654531876,
   "lo90": -0.006362192397433962,
   "hi90": 0.008006933004853698,
   "p": 0.864
  },
  "pool>=20 KNN-POP m=4": {
   "n": 635,
   "pages": 104,
   "readers": 500,
   "mean": -0.015112633624384444,
   "lo": -0.04069756148152143,
   "hi": 0.0132678465440138,
   "lo90": -0.03650290450551151,
   "hi90": 0.008867020565732187,
   "p": 0.271
  },
  "pool>=20 UBCF-POP m=4": {
   "n": 635,
   "pages": 104,
   "readers": 500,
   "mean": -0.0065331761142011805,
   "lo": -0.0280208406959258,
   "hi": 0.018406140023981683,
   "lo90": -0.024614131383347768,
   "hi90": 0.013914082849484982,
   "p": 0.554
  },
  "pool>=20 REGPOP-POP m=4": {
   "n": 635,
   "pages": 104,
   "readers": 500,
   "mean": -0.002751533492844252,
   "lo": -0.011676409068123702,
   "hi": 0.00356198482547273,
   "lo90": -0.010004361034547484,
   "hi90": 0.0023366395396913777,
   "p": 0.376
  },
  "pool>=20 KNN-POP m=5": {
   "n": 512,
   "pages": 93,
   "readers": 405,
   "mean": -0.02248633308839243,
   "lo": -0.049506059869348154,
   "hi": 0.006995662837314176,
   "lo90": -0.0447934886620705,
   "hi90": 0.0013419443283928562,
   "p": 0.117
  },
  "pool>=20 UBCF-POP m=5": {
   "n": 512,
   "pages": 93,
   "readers": 405,
   "mean": -0.009778450428147147,
   "lo": -0.02823270769086778,
   "hi": 0.010527936866197341,
   "lo90": -0.024806603086931382,
   "hi90": 0.006363485893425476,
   "p": 0.325
  },
  "pool>=20 REGPOP-POP m=5": {
   "n": 512,
   "pages": 93,
   "readers": 405,
   "mean": -0.0019888348240689325,
   "lo": -0.010110103860501726,
   "hi": 0.007206000115136994,
   "lo90": -0.008496738368953968,
   "hi90": 0.004800046660342434,
   "p": 0.476
  },
  "pool>=20 KNN-POP m=6": {
   "n": 415,
   "pages": 83,
   "readers": 338,
   "mean": -0.03489405953001502,
   "lo": -0.06662059394202634,
   "hi": -0.008798802944363146,
   "lo90": -0.05891527160481578,
   "hi90": -0.013707418005247484,
   "p": 0.009
  },
  "pool>=20 UBCF-POP m=6": {
   "n": 415,
   "pages": 83,
   "readers": 338,
   "mean": -0.015102234327084864,
   "lo": -0.03191198364676878,
   "hi": 0.0012759124361831388,
   "lo90": -0.028336668902396688,
   "hi90": -0.002130290409775032,
   "p": 0.064
  },
  "pool>=20 REGPOP-POP m=6": {
   "n": 415,
   "pages": 83,
   "readers": 338,
   "mean": -0.005225475778085836,
   "lo": -0.014039830963914299,
   "hi": -3.517123429618704e-05,
   "lo90": -0.01197998758298653,
   "hi90": -0.0006499232255423639,
   "p": 0.049
  },
  "pool>=20 KNN-POP m=7": {
   "n": 330,
   "pages": 74,
   "readers": 268,
   "mean": -0.01928323347235733,
   "lo": -0.03966248013983239,
   "hi": 0.0012191914307579052,
   "lo90": -0.03630448453397966,
   "hi90": -0.0025141821841852,
   "p": 0.063
  },
  "pool>=20 UBCF-POP m=7": {
   "n": 330,
   "pages": 74,
   "readers": 268,
   "mean": -0.017150167541932982,
   "lo": -0.0347967532017154,
   "hi": 0.0012242236658624782,
   "lo90": -0.03148818357475415,
   "hi90": -0.0015674387069295572,
   "p": 0.068
  },
  "pool>=20 REGPOP-POP m=7": {
   "n": 330,
   "pages": 74,
   "readers": 268,
   "mean": -0.0035365712488877013,
   "lo": -0.011174321664021727,
   "hi": 0.0013294774637601138,
   "lo90": -0.00925726449111316,
   "hi90": 0.0006134773669332232,
   "p": 0.177
  },
  "pool>=20 KNN-POP m=8": {
   "n": 289,
   "pages": 68,
   "readers": 234,
   "mean": -0.02595788552586713,
   "lo": -0.05329567024177725,
   "hi": -0.0004862331177259364,
   "lo90": -0.04732758259897645,
   "hi90": -0.00450487185557632,
   "p": 0.045
  },
  "pool>=20 UBCF-POP m=8": {
   "n": 289,
   "pages": 68,
   "readers": 234,
   "mean": -0.01829310939884043,
   "lo": -0.03939050042327146,
   "hi": -0.0007491096527729766,
   "lo90": -0.03476812060395924,
   "hi90": -0.003715279791831882,
   "p": 0.044
  },
  "pool>=20 REGPOP-POP m=8": {
   "n": 289,
   "pages": 68,
   "readers": 234,
   "mean": -0.003366119617880571,
   "lo": -0.012965032416660418,
   "hi": 0.0029141599407317364,
   "lo90": -0.010461013038125194,
   "hi90": 0.0018625907554350655,
   "p": 0.305
  },
  "pool>=20 KNN-POP m=9": {
   "n": 243,
   "pages": 62,
   "readers": 196,
   "mean": -0.021854459493046523,
   "lo": -0.04472127729126879,
   "hi": 0.0007378771085779977,
   "lo90": -0.040846730713236544,
   "hi90": -0.0026483015825789643,
   "p": 0.063
  },
  "pool>=20 UBCF-POP m=9": {
   "n": 243,
   "pages": 62,
   "readers": 196,
   "mean": -0.013349434846146035,
   "lo": -0.030447732016840538,
   "hi": 0.0027499715650319448,
   "lo90": -0.027435808276810022,
   "hi90": 7.941704568234051e-05,
   "p": 0.102
  },
  "pool>=20 REGPOP-POP m=9": {
   "n": 243,
   "pages": 62,
   "readers": 196,
   "mean": -0.005453612156233441,
   "lo": -0.017360100349926817,
   "hi": 0.0005863451918513282,
   "lo90": -0.014020959482407636,
   "hi90": -0.000220903686925477,
   "p": 0.084
  },
  "pool>=20 KNN-POP m=10": {
   "n": 213,
   "pages": 54,
   "readers": 171,
   "mean": -0.023664876551485896,
   "lo": -0.04749628403365455,
   "hi": -0.001757025255844334,
   "lo90": -0.042855414373197995,
   "hi90": -0.005110820189669858,
   "p": 0.037
  },
  "pool>=20 UBCF-POP m=10": {
   "n": 213,
   "pages": 54,
   "readers": 171,
   "mean": -0.01789104971045081,
   "lo": -0.03756857075940105,
   "hi": -0.0026950904063579918,
   "lo90": -0.033485499364960314,
   "hi90": -0.004736176942703502,
   "p": 0.028
  },
  "pool>=20 REGPOP-POP m=10": {
   "n": 213,
   "pages": 54,
   "readers": 171,
   "mean": -0.0041707061995069055,
   "lo": -0.013647135453335964,
   "hi": 0.0005834649351217674,
   "lo90": -0.01096689209239651,
   "hi90": -0.00011757035447950657,
   "p": 0.094
  },
  "pool>=20 KNN-POP m=11": {
   "n": 185,
   "pages": 49,
   "readers": 152,
   "mean": -0.02498052598684251,
   "lo": -0.052226063015604854,
   "hi": 0.0015911593839629521,
   "lo90": -0.047111186911605187,
   "hi90": -0.003105370334198433,
   "p": 0.059
  },
  "pool>=20 UBCF-POP m=11": {
   "n": 185,
   "pages": 49,
   "readers": 152,
   "mean": -0.013335486543846316,
   "lo": -0.0289956947896458,
   "hi": 0.002792926667808739,
   "lo90": -0.02544267131641133,
   "hi90": -0.0007004321191231677,
   "p": 0.09
  },
  "pool>=20 REGPOP-POP m=11": {
   "n": 185,
   "pages": 49,
   "readers": 152,
   "mean": -0.0009856071826530035,
   "lo": -0.004664782103685846,
   "hi": 0.0035954259559444935,
   "lo90": -0.004076970807937326,
   "hi90": 0.0024787072700111806,
   "p": 0.53
  },
  "pool>=20 KNN-POP m=12": {
   "n": 171,
   "pages": 48,
   "readers": 143,
   "mean": -0.02205836877126426,
   "lo": -0.05236839338865533,
   "hi": 0.013867533983513746,
   "lo90": -0.04639590280549085,
   "hi90": 0.004755212234690537,
   "p": 0.162
  },
  "pool>=20 UBCF-POP m=12": {
   "n": 171,
   "pages": 48,
   "readers": 143,
   "mean": -0.014507226748377742,
   "lo": -0.033378984285000156,
   "hi": 0.0025191718491652617,
   "lo90": -0.029512844578142707,
   "hi90": -0.0017903542233813972,
   "p": 0.079
  },
  "pool>=20 REGPOP-POP m=12": {
   "n": 171,
   "pages": 48,
   "readers": 143,
   "mean": -0.0022631092036884074,
   "lo": -0.006333153958924288,
   "hi": 0.0020097936259966293,
   "lo90": -0.005693704932624185,
   "hi90": 0.0011547021013742986,
   "p": 0.256
  },
  "pool>=20 KNN-POP m=13": {
   "n": 152,
   "pages": 45,
   "readers": 129,
   "mean": -0.0216067859894395,
   "lo": -0.04635700727065301,
   "hi": 0.0005393829105518951,
   "lo90": -0.04087245131095236,
   "hi90": -0.004074428320994783,
   "p": 0.054
  },
  "pool>=20 UBCF-POP m=13": {
   "n": 152,
   "pages": 45,
   "readers": 129,
   "mean": -0.011010530297303776,
   "lo": -0.029638692244482918,
   "hi": 0.006491344173403052,
   "lo90": -0.02633055634421786,
   "hi90": 0.0029465175705205913,
   "p": 0.193
  },
  "pool>=20 REGPOP-POP m=13": {
   "n": 152,
   "pages": 45,
   "readers": 129,
   "mean": -0.0017830930139999608,
   "lo": -0.006585053996966691,
   "hi": 0.002828326657418687,
   "lo90": -0.0053406261056441065,
   "hi90": 0.0019552414296803667,
   "p": 0.44
  },
  "pool>=20 KNN-POP m=14": {
   "n": 131,
   "pages": 41,
   "readers": 112,
   "mean": -0.026168810110014287,
   "lo": -0.06459842716065493,
   "hi": 0.0004733333336634912,
   "lo90": -0.055037395731958726,
   "hi90": -0.003895565555230421,
   "p": 0.053
  },
  "pool>=20 UBCF-POP m=14": {
   "n": 131,
   "pages": 41,
   "readers": 112,
   "mean": -0.006471248182736668,
   "lo": -0.027346022384149377,
   "hi": 0.019020210435855372,
   "lo90": -0.023159128066340823,
   "hi90": 0.014162772988532631,
   "p": 0.505
  },
  "pool>=20 REGPOP-POP m=14": {
   "n": 131,
   "pages": 41,
   "readers": 112,
   "mean": -0.002294823921976825,
   "lo": -0.007559869840858434,
   "hi": 0.001824325951853756,
   "lo90": -0.006470606779905506,
   "hi90": 0.0011076967359411743,
   "p": 0.286
  },
  "pool>=20 KNN-POP m=15": {
   "n": 116,
   "pages": 38,
   "readers": 100,
   "mean": -0.0228964733166765,
   "lo": -0.057853710477538275,
   "hi": 0.004078267461323417,
   "lo90": -0.050847249877063266,
   "hi90": -0.0008962759862963726,
   "p": 0.087
  },
  "pool>=20 UBCF-POP m=15": {
   "n": 116,
   "pages": 38,
   "readers": 100,
   "mean": -0.008074378221969918,
   "lo": -0.025258681057220917,
   "hi": 0.011289871061297117,
   "lo90": -0.022792442512128037,
   "hi90": 0.008068749299413524,
   "p": 0.357
  },
  "pool>=20 REGPOP-POP m=15": {
   "n": 116,
   "pages": 38,
   "readers": 100,
   "mean": 0.00021062504743656654,
   "lo": -0.0038910256613016703,
   "hi": 0.0051000132571123085,
   "lo90": -0.0030810595889126497,
   "hi90": 0.004029653486481985,
   "p": 0.981
  },
  "pool>=20 KNN-POP m=16": {
   "n": 101,
   "pages": 33,
   "readers": 86,
   "mean": -0.028999247399805316,
   "lo": -0.0856920333742291,
   "hi": 0.004654809009897131,
   "lo90": -0.07156944445852248,
   "hi90": -2.341666885482566e-05,
   "p": 0.099
  },
  "pool>=20 UBCF-POP m=16": {
   "n": 101,
   "pages": 33,
   "readers": 86,
   "mean": -0.010734718432183123,
   "lo": -0.030592324456899758,
   "hi": 0.007621068188026585,
   "lo90": -0.025603182674345398,
   "hi90": 0.003923657431126703,
   "p": 0.197
  },
  "pool>=20 REGPOP-POP m=16": {
   "n": 101,
   "pages": 33,
   "readers": 86,
   "mean": 0.00023899648859296806,
   "lo": -0.004471443248594845,
   "hi": 0.007522978125451621,
   "lo90": -0.00361087829427749,
   "hi90": 0.005733981635573594,
   "p": 0.995
  },
  "pool>=20 KNN-POP m=17": {
   "n": 89,
   "note": "fewer than 100 units: not estimated"
  },
  "pool>=20 UBCF-POP m=17": {
   "n": 89,
   "note": "fewer than 100 units: not estimated"
  },
  "pool>=20 REGPOP-POP m=17": {
   "n": 89,
   "note": "fewer than 100 units: not estimated"
  },
  "pool>=20 KNN-POP m=18": {
   "n": 78,
   "note": "fewer than 100 units: not estimated"
  },
  "pool>=20 UBCF-POP m=18": {
   "n": 78,
   "note": "fewer than 100 units: not estimated"
  },
  "pool>=20 REGPOP-POP m=18": {
   "n": 78,
   "note": "fewer than 100 units: not estimated"
  },
  "pool>=20 KNN-POP m=19": {
   "n": 71,
   "note": "fewer than 100 units: not estimated"
  },
  "pool>=20 UBCF-POP m=19": {
   "n": 71,
   "note": "fewer than 100 units: not estimated"
  },
  "pool>=20 REGPOP-POP m=19": {
   "n": 71,
   "note": "fewer than 100 units: not estimated"
  },
  "pool>=20 KNN-POP m=20": {
   "n": 65,
   "note": "fewer than 100 units: not estimated"
  },
  "pool>=20 UBCF-POP m=20": {
   "n": 65,
   "note": "fewer than 100 units: not estimated"
  },
  "pool>=20 REGPOP-POP m=20": {
   "n": 65,
   "note": "fewer than 100 units: not estimated"
  },
  "pool 5-7 KNN-POP m=1": {
   "n": 2637,
   "pages": 1462,
   "readers": 1452,
   "mean": 0.003333412083216273,
   "lo": -0.0012437102611553318,
   "hi": 0.008265163347662691,
   "lo90": -0.000566317528814015,
   "hi90": 0.007398883730020591,
   "p": 0.16
  },
  "pool 5-7 UBCF-POP m=1": {
   "n": 2637,
   "pages": 1462,
   "readers": 1452,
   "mean": 0.0020857715586492425,
   "lo": -0.003423068022712847,
   "hi": 0.008307376276974159,
   "lo90": -0.0024042785529316403,
   "hi90": 0.007139955566826356,
   "p": 0.454
  },
  "pool 5-7 REGPOP-POP m=1": {
   "n": 2637,
   "pages": 1462,
   "readers": 1452,
   "mean": 0.0048815559387369945,
   "lo": 0.001428244421200336,
   "hi": 0.00865616565583253,
   "lo90": 0.0019771487562328977,
   "hi90": 0.007973362559075084,
   "p": 0.009
  },
  "pool 8-11 KNN-POP m=1": {
   "n": 1708,
   "pages": 737,
   "readers": 1004,
   "mean": -0.004146419024740859,
   "lo": -0.011371343044707388,
   "hi": 0.003572980766152076,
   "lo90": -0.010307907505266323,
   "hi90": 0.002074560657833846,
   "p": 0.29
  },
  "pool 8-11 UBCF-POP m=1": {
   "n": 1708,
   "pages": 737,
   "readers": 1004,
   "mean": -0.004819054478712303,
   "lo": -0.012925305515253482,
   "hi": 0.003959407084706365,
   "lo90": -0.011809494024094236,
   "hi90": 0.00252624116980202,
   "p": 0.28
  },
  "pool 8-11 REGPOP-POP m=1": {
   "n": 1708,
   "pages": 737,
   "readers": 1004,
   "mean": 0.0023087218391036677,
   "lo": -0.0022976807435845935,
   "hi": 0.00739373267333807,
   "lo90": -0.0014617186057157617,
   "hi90": 0.006588214427269796,
   "p": 0.324
  },
  "pool 12-19 KNN-POP m=1": {
   "n": 1424,
   "pages": 388,
   "readers": 909,
   "mean": -0.0019706986492030593,
   "lo": -0.012766861603354244,
   "hi": 0.009802976784824328,
   "lo90": -0.011101064313901381,
   "hi90": 0.007236665198502539,
   "p": 0.713
  },
  "pool 12-19 UBCF-POP m=1": {
   "n": 1424,
   "pages": 388,
   "readers": 909,
   "mean": -0.0041072003393642555,
   "lo": -0.016231298437596586,
   "hi": 0.009329672510982585,
   "lo90": -0.014221570044996306,
   "hi90": 0.006624775218148266,
   "p": 0.528
  },
  "pool 12-19 REGPOP-POP m=1": {
   "n": 1424,
   "pages": 388,
   "readers": 909,
   "mean": 0.002074551465993855,
   "lo": -0.003418291188888609,
   "hi": 0.007175824227589811,
   "lo90": -0.0022016889843252956,
   "hi90": 0.006447840194899794,
   "p": 0.403
  },
  "pool 20-39 KNN-POP m=1": {
   "n": 741,
   "pages": 130,
   "readers": 551,
   "mean": -0.004966936006606507,
   "lo": -0.02455786188691472,
   "hi": 0.016419567777704903,
   "lo90": -0.021764314151781806,
   "hi90": 0.012138228228684258,
   "p": 0.604
  },
  "pool 20-39 UBCF-POP m=1": {
   "n": 741,
   "pages": 130,
   "readers": 551,
   "mean": -0.00023419161919903958,
   "lo": -0.020504640710315773,
   "hi": 0.0229075433536182,
   "lo90": -0.017270624427174603,
   "hi90": 0.01868573995497575,
   "p": 0.958
  },
  "pool 20-39 REGPOP-POP m=1": {
   "n": 741,
   "pages": 130,
   "readers": 551,
   "mean": 0.010402033619476166,
   "lo": 0.0005219457373841935,
   "hi": 0.02130118517314939,
   "lo90": 0.0018800004983678166,
   "hi90": 0.019193026521328822,
   "p": 0.037
  },
  "pool 40+ KNN-POP m=1": {
   "n": 833,
   "pages": 28,
   "readers": 707,
   "mean": -0.02187711113747819,
   "lo": -0.04065976436823114,
   "hi": -0.0016221296858962354,
   "lo90": -0.03764244926082086,
   "hi90": -0.005699619829360961,
   "p": 0.036
  },
  "pool 40+ UBCF-POP m=1": {
   "n": 833,
   "pages": 28,
   "readers": 707,
   "mean": -0.005697225601260437,
   "lo": -0.029245989517971038,
   "hi": 0.020457812229000845,
   "lo90": -0.02497515118634872,
   "hi90": 0.016447712215890888,
   "p": 0.692
  },
  "pool 40+ REGPOP-POP m=1": {
   "n": 833,
   "pages": 28,
   "readers": 707,
   "mean": 0.0009001769103525439,
   "lo": -0.01638069714656051,
   "hi": 0.023791594068798435,
   "lo90": -0.013638047804576229,
   "hi90": 0.019310073832931242,
   "p": 0.902
  },
  "slope of KNN-POP on log pool, m=1": {
   "n": 7343,
   "slopePerSD": -0.0063419744485747115,
   "lo": -0.01171428833316875,
   "hi": -0.0006328113940639625,
   "model": "KNN - POP at m = 1 ~ log(pool)(std) + log(sentences)(std); two-way bootstrap; slope of log(pool) per SD"
  }
 },
 "F2": {
  "REGPOP-POP m=1": {
   "n": 7343,
   "pages": 1511,
   "readers": 3244,
   "mean": 0.0038441884076766005,
   "lo": 0.000638142643437159,
   "hi": 0.007026259747961019,
   "lo90": 0.0012382152385767193,
   "hi90": 0.006416275083225076,
   "p": 0.019
  },
  "REGPOP-POP m=2": {
   "n": 5443,
   "pages": 1348,
   "readers": 2460,
   "mean": 0.0011562792267183182,
   "lo": -0.001271371397346173,
   "hi": 0.003760598282807986,
   "lo90": -0.0009686104746377405,
   "hi90": 0.0033357963745733426,
   "p": 0.379
  },
  "REGPOP-POP m=3": {
   "n": 4240,
   "pages": 1200,
   "readers": 1984,
   "mean": 0.0011398352052935463,
   "lo": -0.0016319113026074846,
   "hi": 0.003716719717178398,
   "lo90": -0.001117445646390298,
   "hi90": 0.003291960705653454,
   "p": 0.385
  },
  "REGPOP-POP m=4": {
   "n": 3406,
   "pages": 1078,
   "readers": 1671,
   "mean": 0.0003002134338391652,
   "lo": -0.0022384012394666614,
   "hi": 0.0027993488928815683,
   "lo90": -0.0018447585714019372,
   "hi90": 0.002322135184384201,
   "p": 0.821
  },
  "REGPOP-POP m=5": {
   "n": 2743,
   "pages": 962,
   "readers": 1400,
   "mean": 0.00023318939265209272,
   "lo": -0.002090710093788107,
   "hi": 0.0028392855538406313,
   "lo90": -0.0017002873678017539,
   "hi90": 0.002283315833349159,
   "p": 0.835
  },
  "REGPOP-POP m=6": {
   "n": 2254,
   "pages": 857,
   "readers": 1201,
   "mean": -0.00029925762207584785,
   "lo": -0.0028326026569265596,
   "hi": 0.0020379753229153976,
   "lo90": -0.0022870212292088895,
   "hi90": 0.0016334456111705726,
   "p": 0.788
  },
  "REGPOP-POP m=7": {
   "n": 1859,
   "pages": 746,
   "readers": 1028,
   "mean": -0.0005965278939382159,
   "lo": -0.00279252452968226,
   "hi": 0.0012817682548886087,
   "lo90": -0.0023669823580977933,
   "hi90": 0.001000052853058185,
   "p": 0.591
  },
  "REGPOP-POP m=8": {
   "n": 1578,
   "pages": 661,
   "readers": 903,
   "mean": -0.0001215386145977919,
   "lo": -0.0026598309420139406,
   "hi": 0.0023565673946391624,
   "lo90": -0.002206876336654211,
   "hi90": 0.001968320297663923,
   "p": 0.971
  },
  "REGPOP-POP m=9": {
   "n": 1356,
   "pages": 598,
   "readers": 796,
   "mean": -0.0011880505396286499,
   "lo": -0.004104765429518311,
   "hi": 0.0009364578354955409,
   "lo90": -0.003476563558171141,
   "hi90": 0.0006266227929993486,
   "p": 0.296
  },
  "REGPOP-POP m=10": {
   "n": 1152,
   "pages": 522,
   "readers": 701,
   "mean": -0.0014774110558549228,
   "lo": -0.0037850495009345234,
   "hi": 0.0004948609697801544,
   "lo90": -0.00348077516304621,
   "hi90": 0.0001447657700676245,
   "p": 0.135
  },
  "REGPOP-POP m=11": {
   "n": 993,
   "pages": 466,
   "readers": 616,
   "mean": -0.0011518220921290115,
   "lo": -0.0032905613562324316,
   "hi": 0.0009235797983811358,
   "lo90": -0.002860782338462262,
   "hi90": 0.0005858964459115435,
   "p": 0.263
  },
  "REGPOP-POP m=12": {
   "n": 871,
   "pages": 413,
   "readers": 555,
   "mean": -0.00143401644101793,
   "lo": -0.003638661399997319,
   "hi": 0.00038360785768649474,
   "lo90": -0.0032265605830137946,
   "hi90": 0.00016606297910809015,
   "p": 0.137
  },
  "REGPOP-POP m=13": {
   "n": 754,
   "pages": 368,
   "readers": 492,
   "mean": -0.001314813700024112,
   "lo": -0.0035710980399921493,
   "hi": 0.0010084091985500792,
   "lo90": -0.0031370484274931853,
   "hi90": 0.0005456175532089024,
   "p": 0.228
  },
  "REGPOP-POP m=14": {
   "n": 652,
   "pages": 331,
   "readers": 432,
   "mean": -0.0018847609440549766,
   "lo": -0.00487120337065562,
   "hi": 0.0005804279543566386,
   "lo90": -0.004088493261033049,
   "hi90": 0.0001552980925491568,
   "p": 0.131
  },
  "REGPOP-POP m=15": {
   "n": 562,
   "pages": 292,
   "readers": 385,
   "mean": -0.0010330855767865287,
   "lo": -0.004053441349069122,
   "hi": 0.0017204338685343943,
   "lo90": -0.0033385323432318223,
   "hi90": 0.0012644461330372757,
   "p": 0.428
  },
  "REGPOP-POP m=16": {
   "n": 493,
   "pages": 262,
   "readers": 337,
   "mean": -0.001154603070206052,
   "lo": -0.004878321248240749,
   "hi": 0.002094258482956221,
   "lo90": -0.0041124879271952665,
   "hi90": 0.0015178784060021551,
   "p": 0.471
  },
  "REGPOP-POP m=17": {
   "n": 444,
   "pages": 244,
   "readers": 311,
   "mean": -0.0005828111619673726,
   "lo": -0.0029777609627123784,
   "hi": 0.0021751413877216914,
   "lo90": -0.0026448056072262715,
   "hi90": 0.0015862679009844565,
   "p": 0.639
  },
  "REGPOP-POP m=18": {
   "n": 383,
   "pages": 215,
   "readers": 273,
   "mean": -0.0006067539519538306,
   "lo": -0.0029029086248205994,
   "hi": 0.002007895315006268,
   "lo90": -0.0024758103404650175,
   "hi90": 0.0015053414360800856,
   "p": 0.567
  },
  "REGPOP-POP m=19": {
   "n": 348,
   "pages": 197,
   "readers": 250,
   "mean": -0.00014634504025147317,
   "lo": -0.002352108009585513,
   "hi": 0.0027170065416902735,
   "lo90": -0.0020148314002372417,
   "hi90": 0.0019840982789064115,
   "p": 0.823
  },
  "REGPOP-POP m=20": {
   "n": 304,
   "pages": 174,
   "readers": 215,
   "mean": -0.0005405529262436037,
   "lo": -0.0023537574990900373,
   "hi": 0.001876553589417757,
   "lo90": -0.002058780490398577,
   "hi90": 0.0012135610820369581,
   "p": 0.497
  }
 },
 "F3": {
  "KNN-POP m=9": {
   "n": 1356,
   "pages": 598,
   "readers": 796,
   "mean": -0.005536317558312615,
   "lo": -0.012284776398598136,
   "hi": 0.0014014017098133102,
   "lo90": -0.011225713239307501,
   "hi90": 0.00036685313060375735,
   "p": 0.118
  },
  "UBCF-POP m=9": {
   "n": 1356,
   "pages": 598,
   "readers": 796,
   "mean": -0.0019745328952921336,
   "lo": -0.009185467581180213,
   "hi": 0.005229936720979199,
   "lo90": -0.008176305125861299,
   "hi90": 0.0040724760408056325,
   "p": 0.58
  },
  "KNN-RAND m=9": {
   "n": 1356,
   "pages": 598,
   "readers": 796,
   "mean": 0.0021738280131908963,
   "lo": -0.004017044688441683,
   "hi": 0.008877557054318277,
   "lo90": -0.00315691542218169,
   "hi90": 0.007715811341566177,
   "p": 0.523
  },
  "KNN-POP m=10": {
   "n": 1152,
   "pages": 522,
   "readers": 701,
   "mean": -0.006973804595218801,
   "lo": -0.014071617029636725,
   "hi": 0.00012915642568961914,
   "lo90": -0.012988312132445399,
   "hi90": -0.0010112154858278651,
   "p": 0.052
  },
  "UBCF-POP m=10": {
   "n": 1152,
   "pages": 522,
   "readers": 701,
   "mean": -0.005666660012353377,
   "lo": -0.012654658643077433,
   "hi": 0.001647523428550736,
   "lo90": -0.011359556146304,
   "hi90": 0.00018982918598156,
   "p": 0.108
  },
  "KNN-RAND m=10": {
   "n": 1152,
   "pages": 522,
   "readers": 701,
   "mean": 0.0008134189355383693,
   "lo": -0.006017741017829763,
   "hi": 0.007666559104634016,
   "lo90": -0.005024275981532052,
   "hi90": 0.006532854604778896,
   "p": 0.822
  },
  "KNN-POP m=11": {
   "n": 993,
   "pages": 466,
   "readers": 616,
   "mean": -0.004834336027337818,
   "lo": -0.013878400558209282,
   "hi": 0.003475932624184279,
   "lo90": -0.012407671416036324,
   "hi90": 0.002083446092180809,
   "p": 0.244
  },
  "UBCF-POP m=11": {
   "n": 993,
   "pages": 466,
   "readers": 616,
   "mean": -0.0032654617189791083,
   "lo": -0.010876121479541874,
   "hi": 0.004612773687152026,
   "lo90": -0.00960761149800336,
   "hi90": 0.00328173806314464,
   "p": 0.38
  },
  "KNN-RAND m=11": {
   "n": 993,
   "pages": 466,
   "readers": 616,
   "mean": 0.00279780427799711,
   "lo": -0.004889723167360197,
   "hi": 0.011620561159814358,
   "lo90": -0.003659968767106276,
   "hi90": 0.009882048245642332,
   "p": 0.527
  },
  "KNN-POP m=12": {
   "n": 871,
   "pages": 413,
   "readers": 555,
   "mean": -0.004169048814047036,
   "lo": -0.013799631581131275,
   "hi": 0.0068663055092171845,
   "lo90": -0.012150854016233465,
   "hi90": 0.004840660462554984,
   "p": 0.381
  },
  "UBCF-POP m=12": {
   "n": 871,
   "pages": 413,
   "readers": 555,
   "mean": -0.002623524322614886,
   "lo": -0.01080499713984355,
   "hi": 0.005733177861965247,
   "lo90": -0.009358193136328706,
   "hi90": 0.0044536073744429715,
   "p": 0.533
  },
  "KNN-RAND m=12": {
   "n": 871,
   "pages": 413,
   "readers": 555,
   "mean": 0.0023011759842170203,
   "lo": -0.006480221715978702,
   "hi": 0.01328317153107546,
   "lo90": -0.005265349429565639,
   "hi90": 0.011169490397205852,
   "p": 0.616
  },
  "KNN-POP m=13": {
   "n": 754,
   "pages": 368,
   "readers": 492,
   "mean": -0.005719732176464169,
   "lo": -0.014788417313812058,
   "hi": 0.003959845628716948,
   "lo90": -0.01332175469590587,
   "hi90": 0.002468695892021341,
   "p": 0.258
  },
  "UBCF-POP m=13": {
   "n": 754,
   "pages": 368,
   "readers": 492,
   "mean": -0.002776155854192516,
   "lo": -0.011361940841532685,
   "hi": 0.007067341355720205,
   "lo90": -0.009893977006806975,
   "hi90": 0.005247607612702081,
   "p": 0.555
  },
  "KNN-RAND m=13": {
   "n": 754,
   "pages": 368,
   "readers": 492,
   "mean": -7.014455642802754e-05,
   "lo": -0.007894870316503409,
   "hi": 0.008227666152246347,
   "lo90": -0.006865137105221719,
   "hi90": 0.006877962893275023,
   "p": 0.95
  },
  "KNN-POP m=14": {
   "n": 652,
   "pages": 331,
   "readers": 432,
   "mean": -0.011273382133612397,
   "lo": -0.023029804104819047,
   "hi": -0.0005927198849483087,
   "lo90": -0.02071525340900539,
   "hi90": -0.0027307893431904036,
   "p": 0.041
  },
  "UBCF-POP m=14": {
   "n": 652,
   "pages": 331,
   "readers": 432,
   "mean": -0.003343481662388734,
   "lo": -0.012992808506327199,
   "hi": 0.008091828672215688,
   "lo90": -0.011200297718189173,
   "hi90": 0.00598217874710458,
   "p": 0.519
  },
  "KNN-RAND m=14": {
   "n": 652,
   "pages": 331,
   "readers": 432,
   "mean": -0.0030906416108353206,
   "lo": -0.013340472503370147,
   "hi": 0.005758008446628648,
   "lo90": -0.011531859960848182,
   "hi90": 0.004392018319864184,
   "p": 0.528
  },
  "KNN-POP m=15": {
   "n": 562,
   "pages": 292,
   "readers": 385,
   "mean": -0.008323220298030839,
   "lo": -0.01993155429752524,
   "hi": 0.002482424837124112,
   "lo90": -0.017225336446912747,
   "hi90": 0.000981840831804815,
   "p": 0.149
  },
  "UBCF-POP m=15": {
   "n": 562,
   "pages": 292,
   "readers": 385,
   "mean": -0.003339895782331148,
   "lo": -0.013581135220878957,
   "hi": 0.007579740989544805,
   "lo90": -0.012029775237514445,
   "hi90": 0.005542302299525797,
   "p": 0.518
  },
  "KNN-RAND m=15": {
   "n": 562,
   "pages": 292,
   "readers": 385,
   "mean": -0.0002924100685754776,
   "lo": -0.010387700432831187,
   "hi": 0.01031660671029852,
   "lo90": -0.008482363594632584,
   "hi90": 0.00836174985565437,
   "p": 0.969
  },
  "KNN-POP m=16": {
   "n": 493,
   "pages": 262,
   "readers": 337,
   "mean": -0.00744882580126083,
   "lo": -0.02046209996923425,
   "hi": 0.005228819851982728,
   "lo90": -0.018239678591331132,
   "hi90": 0.0027653468025671084,
   "p": 0.244
  },
  "UBCF-POP m=16": {
   "n": 493,
   "pages": 262,
   "readers": 337,
   "mean": -0.001411704944352274,
   "lo": -0.011231104514537354,
   "hi": 0.01009712885371934,
   "lo90": -0.009625831698135025,
   "hi90": 0.007865352375422203,
   "p": 0.771
  },
  "KNN-RAND m=16": {
   "n": 493,
   "pages": 262,
   "readers": 337,
   "mean": 0.0015701951718207492,
   "lo": -0.009512112041452268,
   "hi": 0.014318774706636242,
   "lo90": -0.007670548788440822,
   "hi90": 0.012034559626836685,
   "p": 0.767
  },
  "KNN-POP m=17": {
   "n": 444,
   "pages": 244,
   "readers": 311,
   "mean": -0.004746696992013262,
   "lo": -0.01796246686938088,
   "hi": 0.0077860002531709195,
   "lo90": -0.015545026892840494,
   "hi90": 0.005834396002282159,
   "p": 0.468
  },
  "UBCF-POP m=17": {
   "n": 444,
   "pages": 244,
   "readers": 311,
   "mean": 0.002302996476304818,
   "lo": -0.009636442869886585,
   "hi": 0.015593646812560025,
   "lo90": -0.007536547839316301,
   "hi90": 0.013543198971583577,
   "p": 0.738
  },
  "KNN-RAND m=17": {
   "n": 444,
   "pages": 244,
   "readers": 311,
   "mean": 0.001969070788571125,
   "lo": -0.00894758763136901,
   "hi": 0.014884938823086056,
   "lo90": -0.0070898878167581355,
   "hi90": 0.01208487168179028,
   "p": 0.742
  },
  "KNN-POP m=18": {
   "n": 383,
   "pages": 215,
   "readers": 273,
   "mean": -0.004544749159271408,
   "lo": -0.018459007518688095,
   "hi": 0.008811760060552435,
   "lo90": -0.015846442354555235,
   "hi90": 0.006727849369592463,
   "p": 0.504
  },
  "UBCF-POP m=18": {
   "n": 383,
   "pages": 215,
   "readers": 273,
   "mean": -0.000876774669527808,
   "lo": -0.011639126481467392,
   "hi": 0.010577302822544876,
   "lo90": -0.009698990722009632,
   "hi90": 0.008684152478640156,
   "p": 0.915
  },
  "KNN-RAND m=18": {
   "n": 383,
   "pages": 215,
   "readers": 273,
   "mean": 0.001138244336731864,
   "lo": -0.010949683815086441,
   "hi": 0.014320085140996303,
   "lo90": -0.008808946368118548,
   "hi90": 0.012229859676638803,
   "p": 0.817
  },
  "KNN-POP m=19": {
   "n": 348,
   "pages": 197,
   "readers": 250,
   "mean": -0.00406565554362832,
   "lo": -0.014888941574330199,
   "hi": 0.007851253778813657,
   "lo90": -0.013309589814751745,
   "hi90": 0.005738145300384219,
   "p": 0.504
  },
  "UBCF-POP m=19": {
   "n": 348,
   "pages": 197,
   "readers": 250,
   "mean": -0.0016750730463794775,
   "lo": -0.012416114788577542,
   "hi": 0.008281852273102321,
   "lo90": -0.010364015671317818,
   "hi90": 0.006925020599070681,
   "p": 0.73
  },
  "KNN-RAND m=19": {
   "n": 348,
   "pages": 197,
   "readers": 250,
   "mean": 0.0030965044267332953,
   "lo": -0.0071293632196824195,
   "hi": 0.015061106037499803,
   "lo90": -0.005562344718034362,
   "hi90": 0.012932609544128146,
   "p": 0.58
  },
  "KNN-POP m=20": {
   "n": 304,
   "pages": 174,
   "readers": 215,
   "mean": -0.006086179953951447,
   "lo": -0.019591018632530745,
   "hi": 0.007071897943829002,
   "lo90": -0.0168931996642928,
   "hi90": 0.004415009495952359,
   "p": 0.331
  },
  "UBCF-POP m=20": {
   "n": 304,
   "pages": 174,
   "readers": 215,
   "mean": -0.0004519142394294981,
   "lo": -0.011743853361042493,
   "hi": 0.011561722829831598,
   "lo90": -0.009890377849635599,
   "hi90": 0.009207903993021672,
   "p": 0.917
  },
  "KNN-RAND m=20": {
   "n": 304,
   "pages": 174,
   "readers": 215,
   "mean": 0.00013847594974914968,
   "lo": -0.010723273857323528,
   "hi": 0.012473962208223268,
   "lo90": -0.009240411966755105,
   "hi90": 0.0104102870782323,
   "p": 0.993
  }
 },
 "F4": {
  "M=5": {
   "targets": 2718,
   "KNN-POP at m=1": {
    "n": 2718,
    "pages": 957,
    "readers": 1390,
    "mean": -0.006426754920585598,
    "lo": -0.011856042129466313,
    "hi": -0.0013594281828158137,
    "lo90": -0.010944811391126578,
    "hi90": -0.0022842250637129463,
    "p": 0.012
   },
   "KNN-POP at m=5": {
    "n": 2718,
    "pages": 957,
    "readers": 1390,
    "mean": -0.008238824676283294,
    "lo": -0.015747672629520714,
    "hi": -0.0010437355795482987,
    "lo90": -0.014274373710040745,
    "hi90": -0.0026122393116748983,
    "p": 0.024
   },
   "change KNN-POP m=1 to m=5": {
    "n": 2718,
    "pages": 957,
    "readers": 1390,
    "mean": -0.0018120697556976953,
    "lo": -0.008217960862979996,
    "hi": 0.004078842294602772,
    "lo90": -0.007001483771415427,
    "hi90": 0.0031427139120980005,
    "p": 0.557
   },
   "UBCF-POP at m=1": {
    "n": 2718,
    "pages": 957,
    "readers": 1390,
    "mean": -0.009200774071752512,
    "lo": -0.015297446916985181,
    "hi": -0.0036561258952019587,
    "lo90": -0.014341468155109751,
    "hi90": -0.004247800378549914,
    "p": 0.002
   },
   "UBCF-POP at m=5": {
    "n": 2718,
    "pages": 957,
    "readers": 1390,
    "mean": -0.006236906367158854,
    "lo": -0.012834662552487927,
    "hi": 0.00011576064459844739,
    "lo90": -0.01163275201797852,
    "hi90": -0.0009580409874427981,
    "p": 0.053
   },
   "change UBCF-POP m=1 to m=5": {
    "n": 2718,
    "pages": 957,
    "readers": 1390,
    "mean": 0.0029638677045936584,
    "lo": -0.002995841663748409,
    "hi": 0.009249284544539209,
    "lo90": -0.0021316735530987367,
    "hi90": 0.008123373577965484,
    "p": 0.347
   },
   "REGPOP-POP at m=1": {
    "n": 2718,
    "pages": 957,
    "readers": 1390,
    "mean": -0.000679911610811734,
    "lo": -0.004529719204011241,
    "hi": 0.002747585692992726,
    "lo90": -0.0037194347862763953,
    "hi90": 0.0021209233174872876,
    "p": 0.686
   },
   "REGPOP-POP at m=5": {
    "n": 2718,
    "pages": 957,
    "readers": 1390,
    "mean": 0.00021007371566926093,
    "lo": -0.0021070305852769785,
    "hi": 0.002784362451362779,
    "lo90": -0.0017259132747358286,
    "hi90": 0.0022825618842921194,
    "p": 0.881
   },
   "change REGPOP-POP m=1 to m=5": {
    "n": 2718,
    "pages": 957,
    "readers": 1390,
    "mean": 0.0008899853264809952,
    "lo": -0.002202377531566882,
    "hi": 0.004654766859682644,
    "lo90": -0.00177835759694334,
    "hi90": 0.0038637985037992648,
    "p": 0.686
   }
  },
  "M=10": {
   "targets": 1136,
   "KNN-POP at m=1": {
    "n": 1136,
    "pages": 515,
    "readers": 692,
    "mean": -0.007261703220329138,
    "lo": -0.012949043136860974,
    "hi": -0.001444545020123646,
    "lo90": -0.012122862609636317,
    "hi90": -0.0023365877516983995,
    "p": 0.015
   },
   "KNN-POP at m=10": {
    "n": 1136,
    "pages": 515,
    "readers": 692,
    "mean": -0.007135962563391006,
    "lo": -0.014672952198394526,
    "hi": 0.0004534590019466601,
    "lo90": -0.013223545779138823,
    "hi90": -0.001001471713062784,
    "p": 0.059
   },
   "change KNN-POP m=1 to m=10": {
    "n": 1136,
    "pages": 515,
    "readers": 692,
    "mean": 0.00012574065693813513,
    "lo": -0.007230530433042257,
    "hi": 0.007858463034558224,
    "lo90": -0.006092746235708986,
    "hi90": 0.006653208596507814,
    "p": 0.979
   },
   "UBCF-POP at m=1": {
    "n": 1136,
    "pages": 515,
    "readers": 692,
    "mean": -0.009780096463926977,
    "lo": -0.01647081548843894,
    "hi": -0.003253796368673147,
    "lo90": -0.015080226823097995,
    "hi90": -0.004152439778434412,
    "p": 0.005
   },
   "UBCF-POP at m=10": {
    "n": 1136,
    "pages": 515,
    "readers": 692,
    "mean": -0.00588447435368552,
    "lo": -0.013014892156702228,
    "hi": 0.0015205902508864289,
    "lo90": -0.011673940966585247,
    "hi90": 0.00018129192147381127,
    "p": 0.111
   },
   "change UBCF-POP m=1 to m=10": {
    "n": 1136,
    "pages": 515,
    "readers": 692,
    "mean": 0.0038956221102414566,
    "lo": -0.0038525655771146183,
    "hi": 0.011141197962852787,
    "lo90": -0.0024877248340672833,
    "hi90": 0.010204618290385978,
    "p": 0.306
   },
   "REGPOP-POP at m=1": {
    "n": 1136,
    "pages": 515,
    "readers": 692,
    "mean": -0.00046539189035875575,
    "lo": -0.0042749207857974,
    "hi": 0.0028802824826032565,
    "lo90": -0.0036181916022703688,
    "hi90": 0.002521278523440633,
    "p": 0.803
   },
   "REGPOP-POP at m=10": {
    "n": 1136,
    "pages": 515,
    "readers": 692,
    "mean": -0.0015058409339978943,
    "lo": -0.0038756223174250142,
    "hi": 0.0005782343525479215,
    "lo90": -0.0034307826699226007,
    "hi90": 0.00021050915944857758,
    "p": 0.149
   },
   "change REGPOP-POP m=1 to m=10": {
    "n": 1136,
    "pages": 515,
    "readers": 692,
    "mean": -0.0010404490436391378,
    "lo": -0.004470529798038345,
    "hi": 0.002472803447178422,
    "lo90": -0.003884573990781793,
    "hi90": 0.001754012818748034,
    "p": 0.519
   }
  },
  "M=15": {
   "targets": 556,
   "KNN-POP at m=1": {
    "n": 556,
    "pages": 289,
    "readers": 381,
    "mean": -0.006619326144694435,
    "lo": -0.013033383475418618,
    "hi": -0.0006671496255639305,
    "lo90": -0.011860162926900583,
    "hi90": -0.0015844763030594437,
    "p": 0.038
   },
   "KNN-POP at m=15": {
    "n": 556,
    "pages": 289,
    "readers": 381,
    "mean": -0.008419442236482763,
    "lo": -0.01993794554524716,
    "hi": 0.00239221262101877,
    "lo90": -0.017826890935666216,
    "hi90": 0.0007449226803032118,
    "p": 0.134
   },
   "change KNN-POP m=1 to m=15": {
    "n": 556,
    "pages": 289,
    "readers": 381,
    "mean": -0.0018001160917883278,
    "lo": -0.012798845985672292,
    "hi": 0.008718095094718057,
    "lo90": -0.010768585553097967,
    "hi90": 0.006878809926009092,
    "p": 0.761
   },
   "UBCF-POP at m=1": {
    "n": 556,
    "pages": 289,
    "readers": 381,
    "mean": -0.008929189560379797,
    "lo": -0.016279805491465283,
    "hi": -0.0007424170743726596,
    "lo90": -0.015247299448753358,
    "hi90": -0.0020702565556662334,
    "p": 0.03
   },
   "UBCF-POP at m=15": {
    "n": 556,
    "pages": 289,
    "readers": 381,
    "mean": -0.0034566393489379454,
    "lo": -0.013701387857342274,
    "hi": 0.007270967963653789,
    "lo90": -0.011982748207709448,
    "hi90": 0.005228531068086322,
    "p": 0.45
   },
   "change UBCF-POP m=1 to m=15": {
    "n": 556,
    "pages": 289,
    "readers": 381,
    "mean": 0.005472550211441851,
    "lo": -0.005157375924599847,
    "hi": 0.015508174170022997,
    "lo90": -0.0033679235207541174,
    "hi90": 0.013904706464761196,
    "p": 0.306
   },
   "REGPOP-POP at m=1": {
    "n": 556,
    "pages": 289,
    "readers": 381,
    "mean": 0.0003968648300284726,
    "lo": -0.003939191554382799,
    "hi": 0.004838144342589217,
    "lo90": -0.0032378046442365005,
    "hi90": 0.004137945573994024,
    "p": 0.869
   },
   "REGPOP-POP at m=15": {
    "n": 556,
    "pages": 289,
    "readers": 381,
    "mean": -0.0010521213470702224,
    "lo": -0.004119031286636611,
    "hi": 0.0017508642902303922,
    "lo90": -0.0034095736565386866,
    "hi90": 0.0011731141073122028,
    "p": 0.437
   },
   "change REGPOP-POP m=1 to m=15": {
    "n": 556,
    "pages": 289,
    "readers": 381,
    "mean": -0.0014489861770986953,
    "lo": -0.006022743995951478,
    "hi": 0.003112592754790455,
    "lo90": -0.0050548958016146525,
    "hi90": 0.002369810601526202,
    "p": 0.523
   }
  },
  "M=20": {
   "targets": 300,
   "KNN-POP at m=1": {
    "n": 300,
    "pages": 172,
    "readers": 212,
    "mean": -0.005492843887149005,
    "lo": -0.013994106599649107,
    "hi": 0.0038876364852916774,
    "lo90": -0.012506413012061932,
    "hi90": 0.0021292547570802697,
    "p": 0.225
   },
   "KNN-POP at m=20": {
    "n": 300,
    "pages": 172,
    "readers": 212,
    "mean": -0.005992827598780725,
    "lo": -0.018983386335236815,
    "hi": 0.007565786746314749,
    "lo90": -0.01657187189538324,
    "hi90": 0.005048838045563755,
    "p": 0.372
   },
   "change KNN-POP m=1 to m=20": {
    "n": 300,
    "pages": 172,
    "readers": 212,
    "mean": -0.0004999837116317205,
    "lo": -0.013082082664883728,
    "hi": 0.01294025440570835,
    "lo90": -0.010841398630709927,
    "hi90": 0.010552892929336056,
    "p": 0.925
   },
   "UBCF-POP at m=1": {
    "n": 300,
    "pages": 172,
    "readers": 212,
    "mean": -0.008131158025093406,
    "lo": -0.019484545434918253,
    "hi": 0.00390238559166976,
    "lo90": -0.01753272832926679,
    "hi90": 0.0018731863920795387,
    "p": 0.187
   },
   "UBCF-POP at m=20": {
    "n": 300,
    "pages": 172,
    "readers": 212,
    "mean": -0.00034567397725034034,
    "lo": -0.011452130759733363,
    "hi": 0.011287460276834775,
    "lo90": -0.009573749250573799,
    "hi90": 0.009234156901673297,
    "p": 0.94
   },
   "change UBCF-POP m=1 to m=20": {
    "n": 300,
    "pages": 172,
    "readers": 212,
    "mean": 0.007785484047843064,
    "lo": -0.006167936810394074,
    "hi": 0.021922954648813296,
    "lo90": -0.004024074859322937,
    "hi90": 0.01915670050703236,
    "p": 0.265
   },
   "REGPOP-POP at m=1": {
    "n": 300,
    "pages": 172,
    "readers": 212,
    "mean": 0.0009616992586353405,
    "lo": -0.005399283145490988,
    "hi": 0.007745663042110602,
    "lo90": -0.004214191313268907,
    "hi90": 0.006864609720432633,
    "p": 0.746
   },
   "REGPOP-POP at m=20": {
    "n": 300,
    "pages": 172,
    "readers": 212,
    "mean": -0.0005545214287375393,
    "lo": -0.0024066972246014353,
    "hi": 0.0017366466841581764,
    "lo90": -0.0020592593126229847,
    "hi90": 0.0012660144323136087,
    "p": 0.492
   },
   "change REGPOP-POP m=1 to m=20": {
    "n": 300,
    "pages": 172,
    "readers": 212,
    "mean": -0.0015162206873728797,
    "lo": -0.008167791514426918,
    "hi": 0.004753259236124625,
    "lo90": -0.007012290672514343,
    "hi90": 0.003647969484441362,
    "p": 0.637
   }
  }
 },
 "means": {
  "m=1": {
   "POP": 0.31287004608152197,
   "REGPOP": 0.31671423448919855,
   "KNN": 0.3097375002466185,
   "UBCF": 0.31103173154408303,
   "RAND": 0.29894964406154306,
   "floor": 0.1643209767682814,
   "units": 7343
  },
  "m=2": {
   "POP": 0.31284935788749746,
   "REGPOP": 0.3140056371142158,
   "KNN": 0.30806545040413313,
   "UBCF": 0.30862894475577585,
   "RAND": 0.30023756852107597,
   "floor": 0.17265259068535163,
   "units": 5443
  },
  "m=3": {
   "POP": 0.315400585375694,
   "REGPOP": 0.3165404205809875,
   "KNN": 0.31048142455368705,
   "UBCF": 0.31150717723128873,
   "RAND": 0.3036007199613114,
   "floor": 0.17911319615763927,
   "units": 4240
  },
  "m=4": {
   "POP": 0.31499049434970755,
   "REGPOP": 0.3152907077835468,
   "KNN": 0.3089304396916182,
   "UBCF": 0.3109515627146107,
   "RAND": 0.30331646460968054,
   "floor": 0.1819474724982197,
   "units": 3406
  },
  "m=5": {
   "POP": 0.3188338653277289,
   "REGPOP": 0.31906705472038105,
   "KNN": 0.3108560991493462,
   "UBCF": 0.3128256079141115,
   "RAND": 0.30777185044949773,
   "floor": 0.18526198679504624,
   "units": 2743
  },
  "m=6": {
   "POP": 0.31924987605491817,
   "REGPOP": 0.31895061843284234,
   "KNN": 0.3100848286734343,
   "UBCF": 0.3144484200403315,
   "RAND": 0.3087063519683746,
   "floor": 0.18769710206511808,
   "units": 2254
  },
  "m=7": {
   "POP": 0.31438596711489364,
   "REGPOP": 0.3137894392209554,
   "KNN": 0.3072897592907858,
   "UBCF": 0.309632134834091,
   "RAND": 0.30505486227994366,
   "floor": 0.18848720513267783,
   "units": 1859
  },
  "m=8": {
   "POP": 0.30918471303063716,
   "REGPOP": 0.30906317441603937,
   "KNN": 0.30289462808144163,
   "UBCF": 0.3057402681006706,
   "RAND": 0.2993965672275415,
   "floor": 0.18817375681140341,
   "units": 1578
  },
  "m=9": {
   "POP": 0.30589740258936565,
   "REGPOP": 0.30470935204973704,
   "KNN": 0.300361085031053,
   "UBCF": 0.3039228696940735,
   "RAND": 0.29818725701786214,
   "floor": 0.18895088267792223,
   "units": 1356
  },
  "m=10": {
   "POP": 0.3065903100935483,
   "REGPOP": 0.30511289903769334,
   "KNN": 0.29961650549832947,
   "UBCF": 0.30092365008119487,
   "RAND": 0.2988030865627911,
   "floor": 0.18927040543151827,
   "units": 1152
  },
  "m=11": {
   "POP": 0.30696290563146655,
   "REGPOP": 0.30581108353933767,
   "KNN": 0.30212856960412876,
   "UBCF": 0.3036974439124875,
   "RAND": 0.2993307653261317,
   "floor": 0.18879324176124498,
   "units": 993
  },
  "m=12": {
   "POP": 0.30131611746880005,
   "REGPOP": 0.29988210102778207,
   "KNN": 0.29714706865475293,
   "UBCF": 0.2986925931461851,
   "RAND": 0.29484589267053596,
   "floor": 0.1865016728315997,
   "units": 871
  },
  "m=13": {
   "POP": 0.2928687209692302,
   "REGPOP": 0.2915539072692061,
   "KNN": 0.28714898879276607,
   "UBCF": 0.2900925651150377,
   "RAND": 0.2872191333491941,
   "floor": 0.1854735806457727,
   "units": 754
  },
  "m=14": {
   "POP": 0.29974146291452586,
   "REGPOP": 0.2978567019704708,
   "KNN": 0.2884680807809134,
   "UBCF": 0.2963979812521371,
   "RAND": 0.29155872239174874,
   "floor": 0.18684276357021573,
   "units": 652
  },
  "m=15": {
   "POP": 0.30217851432414344,
   "REGPOP": 0.3011454287473569,
   "KNN": 0.2938552940261126,
   "UBCF": 0.29883861854181226,
   "RAND": 0.29414770409468805,
   "floor": 0.1893662352293272,
   "units": 562
  },
  "m=16": {
   "POP": 0.3021938828767272,
   "REGPOP": 0.3010392798065211,
   "KNN": 0.29474505707546633,
   "UBCF": 0.3007821779323749,
   "RAND": 0.2931748619036456,
   "floor": 0.19063260485129177,
   "units": 493
  },
  "m=17": {
   "POP": 0.29606025615443454,
   "REGPOP": 0.29547744499246714,
   "KNN": 0.29131355916242124,
   "UBCF": 0.2983632526307393,
   "RAND": 0.28934448837385013,
   "floor": 0.18812133735179182,
   "units": 444
  },
  "m=18": {
   "POP": 0.28882436707622944,
   "REGPOP": 0.28821761312427563,
   "KNN": 0.284279617916958,
   "UBCF": 0.28794759240670165,
   "RAND": 0.2831413735802262,
   "floor": 0.18392487662700394,
   "units": 383
  },
  "m=19": {
   "POP": 0.28477055486388386,
   "REGPOP": 0.2846242098236324,
   "KNN": 0.2807048993202556,
   "UBCF": 0.28309548181750444,
   "RAND": 0.2776083948935223,
   "floor": 0.18324711806555088,
   "units": 348
  },
  "m=20": {
   "POP": 0.28604085866902057,
   "REGPOP": 0.2855003057427769,
   "KNN": 0.2799546787150691,
   "UBCF": 0.28558894442959104,
   "RAND": 0.27981620276531993,
   "floor": 0.18742928310728016,
   "units": 304
  }
 }
}

==> anc/s23-g1.json <==
{
 "documents": 1299,
 "oldReaderSets": 11242,
 "matchedOneToOne": 11224,
 "share": 0.9983988614125601,
 "bySetSize": {
  "1": {
   "old": 1814,
   "matched": 1813,
   "share": 0.9994487320837927
  },
  "2-3": {
   "old": 2062,
   "matched": 2059,
   "share": 0.998545101842871
  },
  "4+": {
   "old": 7366,
   "matched": 7352,
   "share": 0.9980993755090959
  }
 },
 "oldMemberDocsNotRead": 29,
 "passThreshold": 0.8,
 "pass": true,
 "diagnosticStudy23Rules": {
  "documents": 1299,
  "oldReaderSets": 11242,
  "matchedOneToOne": 10797,
  "share": 0.9604162960327344,
  "bySetSize": {
   "1": {
    "old": 1814,
    "matched": 1772,
    "share": 0.9768467475192943
   },
   "2-3": {
    "old": 2062,
    "matched": 1992,
    "share": 0.9660523763336566
   },
   "4+": {
    "old": 7366,
    "matched": 7033,
    "share": 0.9547922888949226
   }
  }
 }
}

==> anc/s23-inspect23.json <==
{
 "spec": "CONFIRM.md, H (implementation record: INSPECT.md)",
 "runId": "e6bb8b9d065c",
 "exportedUtc": "2026-10-06T21:56:59.153Z",
 "extraction": {
  "gitHead": "8547b588ef5a3ec780f4024f219c2721b58083c0",
  "groups": 2434,
  "pagesWritten": 2434,
  "unitsAtM1": 7355,
  "confirmationCohortExcluded": 0,
  "unitsForInspection": 7355,
  "strata": {
   "A": {
    "units": 4592,
    "sampled": 50
   },
   "B": {
    "units": 2249,
    "sampled": 50
   },
   "C": {
    "units": 514,
    "sampled": 50
   }
  },
  "shortfall": {
   "A": 0,
   "B": 0,
   "C": 0
  },
  "sampled": 150,
  "sampledByAnchorRelation": {
   "below": 128,
   "overlapping": 11,
   "above": 11
  },
  "sampledWithSeveralUrls": 68,
  "sampledByStratumAndNextRule": {
   "A:containment": 49,
   "B:containment": 47,
   "C:token overlap only": 10,
   "C:containment": 40,
   "A:mixed": 1,
   "B:mixed": 2,
   "B:token overlap only": 1
  },
  "parityWithBuildPageRecord": {
   "pagesChecked": 2434,
   "failures": 0
  },
  "errors": {
   "userlist": 0,
   "getAll": 0,
   "page": 0,
   "parity": 0
  }
 },
 "strata": {
  "A": {
   "name": "one sentence, by containment",
   "sampled": 50,
   "correct": 41,
   "ambiguous": 0,
   "failing": 9,
   "reasons": {
    "a highlight is wrong": 9,
    "below/above disagrees with the anchors": 0,
    "order not that of the recorded times": 0,
    "merged URLs are not one article": 0
   },
   "undetermined": {
    "below/above: cannot tell (a highlight's text is not in the page; the unit fails)": 0,
    "merged URLs: could not be checked (not counted as a failure)": 0
   },
   "failingOnlyBecauseAnAnchorIsShort": 9,
   "highlights": {
    "correct": 87,
    "ambiguous": 0,
    "wrong": 13
   },
   "failingShare": 0.18,
   "failingShareWilson95": [
    0.09770192670234178,
    0.30796053674300783
   ],
   "passes": false,
   "failingBySpecification": 0,
   "failingBySpecificationShare": 0.0,
   "failingBySpecificationWilson95": [
    6.938893903907228e-18,
    0.07134759913335872
   ],
   "passesBySpecification": true
  },
  "B": {
   "name": "two or more sentences, at least one by containment",
   "sampled": 50,
   "correct": 23,
   "ambiguous": 0,
   "failing": 27,
   "reasons": {
    "a highlight is wrong": 25,
    "below/above disagrees with the anchors": 2,
    "order not that of the recorded times": 0,
    "merged URLs are not one article": 0
   },
   "undetermined": {
    "below/above: cannot tell (a highlight's text is not in the page; the unit fails)": 0,
    "merged URLs: could not be checked (not counted as a failure)": 0
   },
   "failingOnlyBecauseAnAnchorIsShort": 25,
   "highlights": {
    "correct": 67,
    "ambiguous": 0,
    "wrong": 33
   },
   "failingShare": 0.54,
   "failingShareWilson95": [
    0.40398871399157477,
    0.6703034780777566
   ],
   "passes": false,
   "failingBySpecification": 2,
   "failingBySpecificationShare": 0.04,
   "failingBySpecificationWilson95": [
    0.011038884327619805,
    0.1346009068750702
   ],
   "passesBySpecification": true
  },
  "C": {
   "name": "by token overlap only",
   "sampled": 50,
   "correct": 39,
   "ambiguous": 0,
   "failing": 11,
   "reasons": {
    "a highlight is wrong": 11,
    "below/above disagrees with the anchors": 1,
    "order not that of the recorded times": 0,
    "merged URLs are not one article": 0
   },
   "undetermined": {
    "below/above: cannot tell (a highlight's text is not in the page; the unit fails)": 0,
    "merged URLs: could not be checked (not counted as a failure)": 0
   },
   "failingOnlyBecauseAnAnchorIsShort": 10,
   "highlights": {
    "correct": 88,
    "ambiguous": 0,
    "wrong": 12
   },
   "failingShare": 0.22,
   "failingShareWilson95": [
    0.1275391597021442,
    0.3524154958125367
   ],
   "passes": false,
   "failingBySpecification": 1,
   "failingBySpecificationShare": 0.02,
   "failingBySpecificationWilson95": [
    0.003539259271646236,
    0.10495443589637815
   ],
   "passesBySpecification": true
  }
 },
 "all": {
  "sampled": 150,
  "correct": 103,
  "ambiguous": 0,
  "failing": 47,
  "reasons": {
   "a highlight is wrong": 45,
   "below/above disagrees with the anchors": 3,
   "order not that of the recorded times": 0,
   "merged URLs are not one article": 0
  },
  "undetermined": {
   "below/above: cannot tell (a highlight's text is not in the page; the unit fails)": 0,
   "merged URLs: could not be checked (not counted as a failure)": 0
  },
  "failingOnlyBecauseAnAnchorIsShort": 44,
  "highlights": {
   "correct": 242,
   "ambiguous": 0,
   "wrong": 58
  },
  "failingShare": 0.31333333333333335,
  "failingShareWilson95": [
   0.24454914102020436,
   0.3914397502105443
  ],
  "failingBySpecification": 3,
  "failingBySpecificationShare": 0.02,
  "failingBySpecificationWilson95": [
   0.006824751322967459,
   0.05714668327038608
  ]
 },
 "strataNotAssessed": [],
 "everyAssessedStratumPasses": false,
 "everyAssessedStratumPassesBySpecification": true,
 "addedAfterTheResults": {
  "highlights": 300,
  "highlightsWhoseAnchorStopsShortAndNothingElse": 58,
  "highlightsWrongInAnotherWay": 0,
  "highlightsAmbiguous": 0,
  "shortByWhich": {
   "first": 29,
   "next": 29
  },
  "highlightsAnchoredWithTokenOverlap": 70,
  "unitsWithAHighlightWrongInAnotherWay": 0,
  "unitsWithAHighlightWrongInAnotherWayWilson95": [
   1.734723475976807e-18,
   0.0249702443680766
  ],
  "byHowTheHighlightAnchored": {
   "first highlight, one sentence, by containment": {
    "highlights": 50,
    "anchor stops short": 6,
    "at another place or with a spurious mark": 0,
    "ambiguous": 0
   },
   "first highlight, several sentences, by containment": {
    "highlights": 44,
    "anchor stops short": 14,
    "at another place or with a spurious mark": 0,
    "ambiguous": 0
   },
   "first highlight, token overlap involved": {
    "highlights": 56,
    "anchor stops short": 9,
    "at another place or with a spurious mark": 0,
    "ambiguous": 0
   },
   "next highlight, one sentence, by containment": {
    "highlights": 93,
    "anchor stops short": 16,
    "at another place or with a spurious mark": 0,
    "ambiguous": 0
   },
   "next highlight, several sentences, by containment": {
    "highlights": 43,
    "anchor stops short": 13,
    "at another place or with a spurious mark": 0,
    "ambiguous": 0
   },
   "next highlight, token overlap involved": {
    "highlights": 14,
    "anchor stops short": 0,
    "at another place or with a spurious mark": 0,
    "ambiguous": 0
   }
  },
  "belowAboveDisagreements": {
   "stratum B: anchors overlapping, person below; highlights correct and correct": 2,
   "stratum C: anchors below, person overlapping; highlights wrong and wrong": 1
  },
  "failingByHalfOfTheOrderShown": {
   "first half": 25,
   "second half": 22,
   "units per half": 75
  },
  "weightedByStratumSize": {
   "units failing": 0.2928755948334466,
   "units whose first highlight's anchor stops short": 0.17783548606390207,
   "units whose next highlight's anchor stops short": 0.20307817811012915,
   "units failing for another reason than a short anchor": 0.013628823929299797
  }
 },
 "answersSha256": "160cdffece3d3f9c439f98d90608b8c99595b14f8f272f4808f005549c8704cc"
}

==> anc/s23-oracle-null23.json <==
{
 "what": "ORACLE - POP (mean AP difference, 95% two-way interval) on synthetic pages with no reader structure; no data read",
 "seed": 20261005,
 "resamples": 2000,
 "settings": [
  {
   "label": "8 readers, about 17% of sentences marked",
   "betaA": 0.6,
   "betaB": 3.0,
   "readersPerPage": [
    8
   ],
   "nSent": 100,
   "pages": 300,
   "readersDrawn": 2400,
   "readersWhoMarkedNothing": 0,
   "byM": {
    "1": {
     "units": 900,
     "ORACLE-POP": 0.03972059386426895,
     "ORACLE-POP lo": 0.03619568656496744,
     "ORACLE-POP hi": 0.04356622068442937,
     "KNN-POP": -0.011787281324736379,
     "UBCF-POP": -0.01633086188819917
    },
    "3": {
     "units": 904,
     "ORACLE-POP": 0.03899447926411258,
     "ORACLE-POP lo": 0.03511063614914948,
     "ORACLE-POP hi": 0.04312403238089037,
     "KNN-POP": -0.008753307136697348,
     "UBCF-POP": -0.01338420612155365
    },
    "5": {
     "units": 906,
     "ORACLE-POP": 0.03848554423537868,
     "ORACLE-POP lo": 0.03406854749147313,
     "ORACLE-POP hi": 0.04342299763135789,
     "KNN-POP": -0.007308575870732059,
     "UBCF-POP": -0.007794177079202217
    }
   }
  },
  {
   "label": "8 to 40 readers, about 17% marked",
   "betaA": 0.6,
   "betaB": 3.0,
   "readersPerPage": [
    8,
    12,
    20,
    40
   ],
   "nSent": 100,
   "pages": 300,
   "readersDrawn": 5608,
   "readersWhoMarkedNothing": 0,
   "byM": {
    "1": {
     "units": 4108,
     "ORACLE-POP": 0.07559904275111799,
     "ORACLE-POP lo": 0.07185749515306292,
     "ORACLE-POP hi": 0.079280759761251,
     "KNN-POP": -0.029831375096704263,
     "UBCF-POP": -0.029744100596377377
    },
    "3": {
     "units": 4115,
     "ORACLE-POP": 0.07561202158571503,
     "ORACLE-POP lo": 0.07139331255138509,
     "ORACLE-POP hi": 0.07951188530336219,
     "KNN-POP": -0.03150081054456024,
     "UBCF-POP": -0.0159065269148922
    },
    "5": {
     "units": 4124,
     "ORACLE-POP": 0.07631583107630706,
     "ORACLE-POP lo": 0.0721489590097451,
     "ORACLE-POP hi": 0.08061359691054205,
     "KNN-POP": -0.02964446276828291,
     "UBCF-POP": -0.008789419499090047
    }
   }
  },
  {
   "label": "40 readers, about 17% marked",
   "betaA": 0.6,
   "betaB": 3.0,
   "readersPerPage": [
    40
   ],
   "nSent": 100,
   "pages": 300,
   "readersDrawn": 12000,
   "readersWhoMarkedNothing": 0,
   "byM": {
    "1": {
     "units": 10500,
     "ORACLE-POP": 0.09100276881055888,
     "ORACLE-POP lo": 0.08869062772361752,
     "ORACLE-POP hi": 0.09315252265839694,
     "KNN-POP": -0.03828457281480124,
     "UBCF-POP": -0.03437766771125119
    },
    "3": {
     "units": 10507,
     "ORACLE-POP": 0.09163090156474343,
     "ORACLE-POP lo": 0.08928265291296053,
     "ORACLE-POP hi": 0.09397656300641559,
     "KNN-POP": -0.038217441463349426,
     "UBCF-POP": -0.01611612912490122
    },
    "5": {
     "units": 10510,
     "ORACLE-POP": 0.09183880987748581,
     "ORACLE-POP lo": 0.08932971068719613,
     "ORACLE-POP hi": 0.09437959378084032,
     "KNN-POP": -0.03825939099480909,
     "UBCF-POP": -0.009024159786516958
    }
   }
  },
  {
   "label": "8 to 40 readers, about 5% marked",
   "betaA": 0.3,
   "betaB": 6.0,
   "readersPerPage": [
    8,
    12,
    20,
    40
   ],
   "nSent": 100,
   "pages": 300,
   "readersDrawn": 5976,
   "readersWhoMarkedNothing": 41,
   "byM": {
    "1": {
     "units": 4260,
     "ORACLE-POP": 0.16865014891812455,
     "ORACLE-POP lo": 0.15835306147247016,
     "ORACLE-POP hi": 0.17864240034142978,
     "KNN-POP": -0.024226031885278273,
     "UBCF-POP": -0.029548861561997656
    },
    "3": {
     "units": 3117,
     "ORACLE-POP": 0.1478242422752051,
     "ORACLE-POP lo": 0.13594380394209052,
     "ORACLE-POP hi": 0.16069188155096795,
     "KNN-POP": -0.023901884467487398,
     "UBCF-POP": -0.025673092386745127
    },
    "5": {
     "units": 1493,
     "ORACLE-POP": 0.12652093404987422,
     "ORACLE-POP lo": 0.10958982860543728,
     "ORACLE-POP hi": 0.14503875401706925,
     "KNN-POP": -0.02473885308587849,
     "UBCF-POP": -0.009513391454775706
    }
   }
  }
 ],
 "oracleMinusPopMin": 0.03848554423537868,
 "oracleMinusPopMax": 0.16865014891812455,
 "oracleMinusPopLowestLowerBound": 0.03406854749147313
}


==> anc/s23-review2-23.json <==
{
 "spec": "REVIEW2.md",
 "resamples": 2000,
 "checks": {
  "registeredUnitsReproduced": 14326,
  "review23MeansReproduced": true,
  "fixedLabelTargetsAreTheRegisteredUnitsAtFive": 2743
 },
 "R7": {
  "m=1": {
   "units": 7343,
   "POP mean": {
    "ap": 0.31287004608152197,
    "ndcgAll": 0.33264407808557944,
    "hitAll": 0.6325168763327244,
    "ndcgNext": 0.153764576244313,
    "hitNext": 0.25645983652086674
   },
   "ap": {
    "REGPOP - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0038441884076766005,
     "lo": 0.0004958429149022842,
     "hi": 0.007079546422195406,
     "lo90": 0.0012390661126671421,
     "hi90": 0.0065602193158353535,
     "p": 0.032
    },
    "KNN - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0031325458349034437,
     "lo": -0.007874504172237786,
     "hi": 0.002153054359751631,
     "lo90": -0.007022584419448511,
     "hi90": 0.0014218166024555516,
     "p": 0.25
    },
    "UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0018383145374388803,
     "lo": -0.007320537762394205,
     "hi": 0.003578390580093137,
     "lo90": -0.006327973233347523,
     "hi90": 0.002808129207103409,
     "p": 0.51
    },
    "ITEM - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.00012236364548964674,
     "lo": -0.004564876993912067,
     "hi": 0.0047106623689252445,
     "lo90": -0.0036955410192384265,
     "hi90": 0.0038846852543285367,
     "p": 0.957
    },
    "BLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0038443326103808277,
     "lo": 0.0022274191675396736,
     "hi": 0.005584552421011605,
     "lo90": 0.00247717026981585,
     "hi90": 0.00530009741254957,
     "p": 0.0005
    },
    "LOCAL - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.08760028842137342,
     "lo": -0.10280017511076786,
     "hi": -0.07260431740138416,
     "lo90": -0.10064508607871163,
     "hi90": -0.07482978978446785,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.02693696330205696,
     "lo": -0.04127283886446931,
     "hi": -0.011630843215530148,
     "lo90": -0.0389183250302149,
     "hi90": -0.013854403096358662,
     "p": 0.001
    },
    "PROXPOP 10 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.006858028532203047,
     "lo": -0.01694779681165474,
     "hi": 0.004013138788134079,
     "lo90": -0.015127428406471306,
     "hi90": 0.0021356021848464805,
     "p": 0.196
    },
    "PROXPOP 20 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.004973111517664111,
     "lo": -0.002986384947017918,
     "hi": 0.013585642477151615,
     "lo90": -0.00189189996718808,
     "hi90": 0.012163956610648289,
     "p": 0.227
    },
    "PROXPOP 40 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.012590915569499388,
     "lo": 0.006648149913474693,
     "hi": 0.018734356939749595,
     "lo90": 0.007561828307145115,
     "hi90": 0.01762212896758233,
     "p": 0.0005
    },
    "REGPOP b=10 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.00422614227892652,
     "lo": 0.0007016694290163807,
     "hi": 0.00787595833186261,
     "lo90": 0.0012647921556081746,
     "hi90": 0.007408695921607624,
     "p": 0.016
    },
    "REGPOP b=40 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.003476219443710147,
     "lo": 0.0016912146284822694,
     "hi": 0.005439708936145677,
     "lo90": 0.0019811458844983454,
     "hi90": 0.0051295053680379685,
     "p": 0.0005
    },
    "REGPOP shifted - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.00429603639704496,
     "lo": 0.001017505851946383,
     "hi": 0.007768364931872144,
     "lo90": 0.0015811427725883967,
     "hi90": 0.007217149015823773,
     "p": 0.011
    },
    "REGPOP window - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.00544697793224143,
     "lo": 0.0022897809433884944,
     "hi": 0.008772131125449138,
     "lo90": 0.002696150489322212,
     "hi90": 0.008194594896067999,
     "p": 0.0005
    },
    "POP>UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.003592641485402359,
     "lo": 0.0022254636154268636,
     "hi": 0.005053796680491034,
     "lo90": 0.0024127932287871146,
     "hi90": 0.004800144614066575,
     "p": 0.0005
    },
    "POP>REGPOP - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.003034321549989495,
     "lo": 0.0019434097412745818,
     "hi": 0.0042763100941381185,
     "lo90": 0.0020709683539091588,
     "hi90": 0.004028544098606226,
     "p": 0.0005
    },
    "REGPOP>UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.005470419648637331,
     "lo": 0.001538125340379346,
     "hi": 0.009335300468898093,
     "lo90": 0.0021793688245405804,
     "hi90": 0.00880269895688523,
     "p": 0.005
    },
    "REGBLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.00547910085626476,
     "lo": 0.0014262936931114451,
     "hi": 0.009716874530013986,
     "lo90": 0.00194813433863733,
     "hi90": 0.00903191516018924,
     "p": 0.014
    },
    "KNN - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.006976734242580045,
     "lo": -0.011608143394006211,
     "hi": -0.002638002325275156,
     "lo90": -0.0108052536495758,
     "hi90": -0.0034049495942745584,
     "p": 0.003
    },
    "UBCF - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0056825029451154805,
     "lo": -0.010395516661067064,
     "hi": -0.0009622797824004103,
     "lo90": -0.00974710626481813,
     "hi90": -0.001740600656048558,
     "p": 0.019
    },
    "ITEM - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.003721824762186954,
     "lo": -0.007889045144235019,
     "hi": 0.0004595449201960947,
     "lo90": -0.007121858154466734,
     "hi90": -0.0003019379792906858,
     "p": 0.077
    },
    "BLEND - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 1.4420270422762067e-07,
     "lo": -0.0030219837565028562,
     "hi": 0.003368353389666629,
     "lo90": -0.002532817232613749,
     "hi90": 0.002634320575700434,
     "p": 0.968
    },
    "REGBLEND - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0016349124485881604,
     "lo": -0.00027693777892537884,
     "hi": 0.003749423947839032,
     "lo90": 3.39905332736043e-05,
     "hi90": 0.0034489086918240803,
     "p": 0.097
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0016262312409607313,
     "lo": -0.00012036026251484524,
     "hi": 0.0036610043106336267,
     "lo90": 0.0001789009765047818,
     "hi90": 0.0032858507084815537,
     "p": 0.064
    },
    "LOCAL - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.09144447682904999,
     "lo": -0.10546291283165576,
     "hi": -0.07711307050410916,
     "lo90": -0.10309995680574227,
     "hi90": -0.07939551387491524,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.001128923109987512,
     "lo": -0.0058495949873253504,
     "hi": 0.008477946167531366,
     "lo90": -0.004719923951865875,
     "hi90": 0.007242228304807484,
     "p": 0.718
    },
    "UBCF - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.006811426055102992,
     "lo": -0.014289316628623433,
     "hi": -0.00044535125014171504,
     "lo90": -0.012955133485705546,
     "hi90": -0.0012165222775525825,
     "p": 0.038
    },
    "KNN - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.008105657352567555,
     "lo": -0.015593274972196508,
     "hi": -0.0008671552173345056,
     "lo90": -0.014228508493017234,
     "hi90": -0.0021702802458234984,
     "p": 0.032
    },
    "UBCF - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.08576197388393454,
     "lo": 0.07227010413792219,
     "hi": 0.0991605199999027,
     "lo90": 0.07477494164550455,
     "hi90": 0.09659200079456909,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.09144447682904999,
     "lo": 0.07761407653649549,
     "hi": 0.10545471181858354,
     "lo90": 0.0795829361346192,
     "hi90": 0.10317210400053048,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.06066332511931644,
     "lo": 0.055482562994285896,
     "hi": 0.06564970933979958,
     "lo90": 0.056453115306024,
     "hi90": 0.06480039371405759,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.025098648764618082,
     "lo": 0.011557624002422431,
     "hi": 0.038351508707621274,
     "lo90": 0.013572446373122767,
     "hi90": 0.03610801223333176,
     "p": 0.0005
    },
    "REGPOP b=10 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.00038195387124992077,
     "lo": -0.0023110466934469953,
     "hi": 0.0030564154636393954,
     "lo90": -0.0018331311180141542,
     "hi90": 0.0025812145425064647,
     "p": 0.752
    },
    "REGPOP b=40 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0003679689639664529,
     "lo": -0.002919847477873381,
     "hi": 0.0022563847753316137,
     "lo90": -0.002524503826951945,
     "hi90": 0.0017982338842850447,
     "p": 0.759
    },
    "REGPOP shifted - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.00045184798936836004,
     "lo": -0.0025956029835310208,
     "hi": 0.0035449860822210156,
     "lo90": -0.0020770076353159896,
     "hi90": 0.002964678122234351,
     "p": 0.775
    },
    "REGPOP window - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.00160278952456483,
     "lo": -0.000695113624166957,
     "hi": 0.003912225785181824,
     "lo90": -0.00028936130079941985,
     "hi90": 0.0035061759893081127,
     "p": 0.157
    },
    "BLEND - POP>UBCF": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.00025169112497846894,
     "lo": -0.0005685215915877363,
     "hi": 0.001189012646910653,
     "lo90": -0.00041644802554593406,
     "hi90": 0.0010136064694785845,
     "p": 0.555
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0005583199354128639,
     "lo": -0.0009346293327912819,
     "hi": 0.002095563939046669,
     "lo90": -0.0006695195435845113,
     "hi90": 0.0018590694716727916,
     "p": 0.435
    }
   },
   "ndcgAll": {
    "REGPOP - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0035105744060880094,
     "lo": -0.001717558722410881,
     "hi": 0.008815330492139718,
     "lo90": -0.0008792308940809913,
     "hi90": 0.008039843250260055,
     "p": 0.193
    },
    "KNN - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.010479409316799923,
     "lo": -0.018822418348968747,
     "hi": -0.0023077808383238476,
     "lo90": -0.017423758932729884,
     "hi90": -0.003630752312137477,
     "p": 0.014
    },
    "UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.010828239200829254,
     "lo": -0.01869895333659084,
     "hi": -0.0023893840428833796,
     "lo90": -0.01744602980927365,
     "hi90": -0.0036453481418841967,
     "p": 0.015
    },
    "ITEM - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.00407356839218253,
     "lo": -0.01140115190465597,
     "hi": 0.0030986379678453785,
     "lo90": -0.0104823971313539,
     "hi90": 0.0022259855556458884,
     "p": 0.305
    },
    "BLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.003945167095030693,
     "lo": 0.0012181578289844515,
     "hi": 0.006756203288463401,
     "lo90": 0.0016378789189676565,
     "hi90": 0.0062266869367507876,
     "p": 0.003
    },
    "LOCAL - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.16700211055038197,
     "lo": -0.18741625452872965,
     "hi": -0.14554515817039199,
     "lo90": -0.18419915121648822,
     "hi90": -0.14960850314810784,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.08391489426065656,
     "lo": -0.10412667529303452,
     "hi": -0.0624258099098502,
     "lo90": -0.10077634238619473,
     "hi90": -0.06580034420180268,
     "p": 0.0005
    },
    "PROXPOP 10 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.029616953150203594,
     "lo": -0.04423050767754636,
     "hi": -0.01437822061599415,
     "lo90": -0.04158119883787105,
     "hi90": -0.017153774199849852,
     "p": 0.0005
    },
    "PROXPOP 20 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.007179546307994214,
     "lo": -0.018243001328893692,
     "hi": 0.004288449667700616,
     "lo90": -0.0168596553281582,
     "hi90": 0.002824606582207858,
     "p": 0.251
    },
    "PROXPOP 40 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.005302154614361425,
     "lo": -0.004337609238576636,
     "hi": 0.01471046869371059,
     "lo90": -0.0024194831950187044,
     "hi90": 0.01328718839751852,
     "p": 0.281
    },
    "REGPOP b=10 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.002610676690008743,
     "lo": -0.003383016826893899,
     "hi": 0.007984902114893073,
     "lo90": -0.0023546338623373587,
     "hi90": 0.007228409142742468,
     "p": 0.392
    },
    "REGPOP b=40 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.004789117929126366,
     "lo": 0.0012770467298364111,
     "hi": 0.008372466521235192,
     "lo90": 0.0018590063955143618,
     "hi90": 0.007809254758720699,
     "p": 0.006
    },
    "REGPOP shifted - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0018807954700821717,
     "lo": -0.00384395415862983,
     "hi": 0.007641533547012835,
     "lo90": -0.002897692822425561,
     "hi90": 0.0065227422065282665,
     "p": 0.541
    },
    "REGPOP window - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.005702730591678504,
     "lo": 0.00043990055044869434,
     "hi": 0.010600122191899255,
     "lo90": 0.0012791174975179257,
     "hi90": 0.009873528016639287,
     "p": 0.028
    },
    "POP>UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0035191736847769058,
     "lo": 0.0010470272320100163,
     "hi": 0.006053507983500715,
     "lo90": 0.001478862870801148,
     "hi90": 0.005544071179128157,
     "p": 0.002
    },
    "POP>REGPOP - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.004105905853778261,
     "lo": 0.0021111667041728583,
     "hi": 0.00626079059613425,
     "lo90": 0.0024056338102013877,
     "hi90": 0.005910194900054003,
     "p": 0.0005
    },
    "REGPOP>UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.003014386107021415,
     "lo": -0.0031732742233062405,
     "hi": 0.00958960648391679,
     "lo90": -0.0021567317706796614,
     "hi90": 0.008469982397738812,
     "p": 0.328
    },
    "REGBLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0032594874901933444,
     "lo": -0.0032400562566654023,
     "hi": 0.009904837054635431,
     "lo90": -0.0020424153315640784,
     "hi90": 0.008880879161424543,
     "p": 0.307
    },
    "KNN - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.013989983722887931,
     "lo": -0.021469718635976128,
     "hi": -0.006644653185586231,
     "lo90": -0.020419098306085872,
     "hi90": -0.007729313797908968,
     "p": 0.0005
    },
    "UBCF - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.014338813606917264,
     "lo": -0.021712158519738508,
     "hi": -0.00691191406126825,
     "lo90": -0.020567200232473052,
     "hi90": -0.008190072190537091,
     "p": 0.001
    },
    "ITEM - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0075841427982705385,
     "lo": -0.014084030501643835,
     "hi": -0.001343238821112536,
     "lo90": -0.01312316612061067,
     "hi90": -0.0023467324443889334,
     "p": 0.021
    },
    "BLEND - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.00043459268894268386,
     "lo": -0.004731648718407499,
     "hi": 0.005593342080339451,
     "lo90": -0.003807156269321597,
     "hi90": 0.00477098173456777,
     "p": 0.883
    },
    "REGBLEND - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0002510869158946641,
     "lo": -0.003584450302807791,
     "hi": 0.0030093344574774064,
     "lo90": -0.003092836117426614,
     "hi90": 0.0025248447857312574,
     "p": 0.833
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0004961882990665936,
     "lo": -0.003584403084645599,
     "hi": 0.002627968163563315,
     "lo90": -0.0030708972720732744,
     "hi90": 0.002026775100707515,
     "p": 0.749
    },
    "LOCAL - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.17051268495646998,
     "lo": -0.1900920424471644,
     "hi": -0.1509744461563596,
     "lo90": -0.18658545646954697,
     "hi90": -0.154228059368045,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.010690120714082221,
     "lo": -0.021557271339846362,
     "hi": 0.0006086754203363904,
     "lo90": -0.01972900160086627,
     "hi90": -0.0013511845757466843,
     "p": 0.061
    },
    "UBCF - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0036486928928350423,
     "lo": -0.014748646823951923,
     "hi": 0.006912096073467386,
     "lo90": -0.012587317813156713,
     "hi90": 0.005375020791981718,
     "p": 0.514
    },
    "KNN - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0032998630088057093,
     "lo": -0.015173462589289683,
     "hi": 0.009014337410703522,
     "lo90": -0.01347299495399371,
     "hi90": 0.006559178098096597,
     "p": 0.538
    },
    "UBCF - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.1561738713495527,
     "lo": 0.13790668174191656,
     "hi": 0.1744549760911549,
     "lo90": 0.14118585565247235,
     "hi90": 0.17109468118478052,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.17051268495646998,
     "lo": 0.1515763482929789,
     "hi": 0.18945950926733154,
     "lo90": 0.1546934521769535,
     "hi90": 0.18668862981085604,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.08308721628972542,
     "lo": 0.07534599627536019,
     "hi": 0.09040374715535672,
     "lo90": 0.07665681214876785,
     "hi90": 0.0894833113592637,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.07308665505982731,
     "lo": 0.05512204386406026,
     "hi": 0.09101808506599972,
     "lo90": 0.05750925911176894,
     "hi90": 0.08779146741973827,
     "p": 0.0005
    },
    "REGPOP b=10 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0008998977160792649,
     "lo": -0.0052449935620448515,
     "hi": 0.003589728899120995,
     "lo90": -0.00456342302522076,
     "hi90": 0.002929974262400625,
     "p": 0.695
    },
    "REGPOP b=40 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.001278543523038357,
     "lo": -0.0027019935737131514,
     "hi": 0.0052315413099368185,
     "lo90": -0.00219524886258644,
     "hi90": 0.00454627645683557,
     "p": 0.567
    },
    "REGPOP shifted - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0016297789360058361,
     "lo": -0.006537881061177618,
     "hi": 0.0031383918596880724,
     "lo90": -0.005682554553610959,
     "hi90": 0.0023378964857693634,
     "p": 0.503
    },
    "REGPOP window - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0021921561855904963,
     "lo": -0.001187768137757446,
     "hi": 0.005792334767397014,
     "lo90": -0.0006102941032284314,
     "hi90": 0.0051680127743436955,
     "p": 0.189
    },
    "BLEND - POP>UBCF": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0004259934102537869,
     "lo": -0.0008876188931157866,
     "hi": 0.0018896146714856058,
     "lo90": -0.0006841013212283781,
     "hi90": 0.0016477362892602949,
     "p": 0.497
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0005867321690013544,
     "lo": -0.0030626684763312467,
     "hi": 0.0019345059241836025,
     "lo90": -0.0027546397033174474,
     "hi90": 0.001438253985963149,
     "p": 0.639
    }
   },
   "hitAll": {
    "REGPOP - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.009853912674762091,
     "lo": 0.0009322864674406548,
     "hi": 0.018565631584081012,
     "lo90": 0.002680179508277553,
     "hi90": 0.01695301426749149,
     "p": 0.023
    },
    "KNN - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.00319006307278616,
     "lo": -0.0147623421129449,
     "hi": 0.008808001272837224,
     "lo90": -0.012737685518784066,
     "hi90": 0.006780761413817419,
     "p": 0.595
    },
    "UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0005569546375073848,
     "lo": -0.01431123490110415,
     "hi": 0.014118445325619795,
     "lo90": -0.011832962276133422,
     "hi90": 0.011739433961125978,
     "p": 0.963
    },
    "ITEM - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0036222498493872933,
     "lo": -0.008681252742272494,
     "hi": 0.016092126093683098,
     "lo90": -0.0067370796913781466,
     "hi90": 0.014048181723790965,
     "p": 0.581
    },
    "BLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.004100218748591324,
     "lo": -0.001305102039750032,
     "hi": 0.009711723391083808,
     "lo90": -0.0006736411666423307,
     "hi90": 0.008726841052634595,
     "p": 0.15
    },
    "LOCAL - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.1926200478663716,
     "lo": -0.22269788994305653,
     "hi": -0.16247725730531765,
     "lo90": -0.21752677724139746,
     "hi90": -0.1666874550286593,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.09219941848961384,
     "lo": -0.1207793936307345,
     "hi": -0.0632078039555022,
     "lo90": -0.11631853559229406,
     "hi90": -0.06723112639941135,
     "p": 0.0005
    },
    "PROXPOP 10 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.007428953337122896,
     "lo": -0.030096379484744896,
     "hi": 0.013792883794567246,
     "lo90": -0.02579596344415742,
     "hi90": 0.0107832923803426,
     "p": 0.516
    },
    "PROXPOP 20 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0164032678258895,
     "lo": -0.0015809439900920776,
     "hi": 0.035123533247940326,
     "lo90": 0.0012722512430908578,
     "hi90": 0.03148279644996326,
     "p": 0.071
    },
    "PROXPOP 40 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.026367406007377536,
     "lo": 0.009609228173626215,
     "hi": 0.0428829619840019,
     "lo90": 0.012770851571279272,
     "hi90": 0.04038391109663278,
     "p": 0.001
    },
    "REGPOP b=10 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.011086033181378546,
     "lo": 0.001319383595623252,
     "hi": 0.02118506024349546,
     "lo90": 0.0028410331426183093,
     "hi90": 0.01934444049172338,
     "p": 0.028
    },
    "REGPOP b=40 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.010112119456252526,
     "lo": 0.003831738395255344,
     "hi": 0.017153697715835893,
     "lo90": 0.004557344866176335,
     "hi90": 0.015696164024302843,
     "p": 0.001
    },
    "REGPOP shifted - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.011454114862185266,
     "lo": 0.0022391483335709146,
     "hi": 0.02140200751341034,
     "lo90": 0.003637140399126337,
     "hi90": 0.019534062772652443,
     "p": 0.011
    },
    "REGPOP window - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.01380108496467846,
     "lo": 0.004816989547747639,
     "hi": 0.023013536656463208,
     "lo90": 0.006176386878039286,
     "hi90": 0.021617069780486657,
     "p": 0.004
    },
    "POP>UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0021089660021175187,
     "lo": -0.002904884927599116,
     "hi": 0.006697341864148706,
     "lo90": -0.0019799743734788644,
     "hi90": 0.00595222621575136,
     "p": 0.392
    },
    "POP>REGPOP - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.006008449681591803,
     "lo": 0.0017498258143488709,
     "hi": 0.010032666014031527,
     "lo90": 0.0025576643682976956,
     "hi90": 0.00944781507451124,
     "p": 0.0005
    },
    "REGPOP>UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.009915797434244896,
     "lo": 9.795922619376634e-05,
     "hi": 0.02010366038247444,
     "lo90": 0.001529783157877853,
     "hi90": 0.018691568561230325,
     "p": 0.049
    },
    "REGBLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.011270829437513317,
     "lo": 0.0003077005197891616,
     "hi": 0.022330363676589353,
     "lo90": 0.0022454124558202474,
     "hi90": 0.0203888974718348,
     "p": 0.047
    },
    "KNN - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.013043975747548254,
     "lo": -0.02555203358852162,
     "hi": -0.0011539385663029778,
     "lo90": -0.023552281568728545,
     "hi90": -0.0027608481182956964,
     "p": 0.031
    },
    "UBCF - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.010410867312269477,
     "lo": -0.022940192761619793,
     "hi": 0.0030619964355133767,
     "lo90": -0.021139665763003385,
     "hi90": 0.0011349006113118255,
     "p": 0.143
    },
    "ITEM - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.006231662825374799,
     "lo": -0.018650296446559897,
     "hi": 0.005818674553656737,
     "lo90": -0.016777436171341774,
     "hi90": 0.003950613351399622,
     "p": 0.343
    },
    "BLEND - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.005753693926170766,
     "lo": -0.015082705381792962,
     "hi": 0.0032117027689636288,
     "lo90": -0.013103528597110153,
     "hi90": 0.0016547523052349703,
     "p": 0.198
    },
    "REGBLEND - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.001416916762751224,
     "lo": -0.005132051111245186,
     "hi": 0.008359420828292564,
     "lo90": -0.00415894762003564,
     "hi90": 0.007152485129965948,
     "p": 0.681
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 6.188475948280529e-05,
     "lo": -0.005846583352109481,
     "hi": 0.006445386461861764,
     "lo90": -0.004900944219212815,
     "hi90": 0.005262666842248651,
     "p": 0.989
    },
    "LOCAL - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.20247396054113367,
     "lo": -0.23215169844518996,
     "hi": -0.17288412763144378,
     "lo90": -0.22740405465414018,
     "hi90": -0.1782321154747787,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0065493551511274055,
     "lo": -0.010943853089400768,
     "hi": 0.023428831527031346,
     "lo90": -0.00867798999697893,
     "hi90": 0.020762372656096713,
     "p": 0.506
    },
    "UBCF - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.016960222463396884,
     "lo": -0.03502079827081508,
     "hi": 0.0012919049780320776,
     "lo90": -0.03245110007720205,
     "hi90": -0.0012719823256391448,
     "p": 0.07
    },
    "KNN - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.019593330898675657,
     "lo": -0.03840073697070977,
     "hi": -0.001720030239298316,
     "lo90": -0.03513093904469184,
     "hi90": -0.004062592552077801,
     "p": 0.028
    },
    "UBCF - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.1920630932288642,
     "lo": 0.16220464515703423,
     "hi": 0.22120302615091067,
     "lo90": 0.16748914665567333,
     "hi90": 0.21656097840799915,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.20247396054113367,
     "lo": 0.17348799760399394,
     "hi": 0.23172019064810173,
     "lo90": 0.17746458469286033,
     "hi90": 0.22632075106253044,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.10042062937675775,
     "lo": 0.08547518717238596,
     "hi": 0.11558853719261314,
     "lo90": 0.08849781632379672,
     "hi90": 0.11304259094609004,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.09164246385210646,
     "lo": 0.06381593921432252,
     "hi": 0.11837410686122525,
     "lo90": 0.06748572252067479,
     "hi90": 0.11354939967642909,
     "p": 0.0005
    },
    "REGPOP b=10 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0012321205066164564,
     "lo": -0.006822592154828252,
     "hi": 0.00884696096257504,
     "lo90": -0.005602819202400104,
     "hi90": 0.007526590364891163,
     "p": 0.735
    },
    "REGPOP b=40 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.00025820678149043506,
     "lo": -0.006700550103736961,
     "hi": 0.007148537701996038,
     "lo90": -0.005447417983520397,
     "hi90": 0.005797795294843632,
     "p": 0.994
    },
    "REGPOP shifted - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0016002021874231744,
     "lo": -0.0067482238324146175,
     "hi": 0.010724696162659498,
     "lo90": -0.005429353233020307,
     "hi90": 0.00920505879135201,
     "p": 0.707
    },
    "REGPOP window - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.003947172289916372,
     "lo": -0.0025920164169163386,
     "hi": 0.010834025205070041,
     "lo90": -0.0016121728470665643,
     "hi90": 0.00955274616897837,
     "p": 0.234
    },
    "BLEND - POP>UBCF": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0019912527464738053,
     "lo": -0.0009059108690570391,
     "hi": 0.005022027372806561,
     "lo90": -0.00043569153633880696,
     "hi90": 0.004492165249786259,
     "p": 0.179
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.003899483679474285,
     "lo": -0.008764152113496057,
     "hi": 0.0014068867068790297,
     "lo90": -0.0080154347151075,
     "hi90": 0.0005867849302179887,
     "p": 0.153
    }
   },
   "ndcgNext": {
    "REGPOP - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.023757009446328397,
     "lo": 0.018066528234001497,
     "hi": 0.030309060423522438,
     "lo90": 0.01895565265944409,
     "hi90": 0.02901575417110195,
     "p": 0.0005
    },
    "KNN - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.01290367316932617,
     "lo": 0.004374394991426817,
     "hi": 0.021158293820354807,
     "lo90": 0.005412880694534385,
     "hi90": 0.02012262502701433,
     "p": 0.003
    },
    "UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.02013332933848271,
     "lo": 0.009452045689968406,
     "hi": 0.03073117947531015,
     "lo90": 0.011073279532773253,
     "hi90": 0.028663141754436735,
     "p": 0.0005
    },
    "ITEM - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.016058844481964273,
     "lo": 0.007280166323751363,
     "hi": 0.024583214165089053,
     "lo90": 0.008747377650571464,
     "hi90": 0.023081812109741764,
     "p": 0.0005
    },
    "BLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.008276668825438538,
     "lo": 0.004939414886886118,
     "hi": 0.011584276022558553,
     "lo90": 0.005392310137504908,
     "hi90": 0.01098128021302584,
     "p": 0.0005
    },
    "LOCAL - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.07813469443414382,
     "lo": 0.056369462116666776,
     "hi": 0.10001134509395747,
     "lo90": 0.060062408157618784,
     "hi90": 0.0967631902341227,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.1683497305327256,
     "lo": 0.14499816837951385,
     "hi": 0.1927457752091713,
     "lo90": 0.14844726100992026,
     "hi90": 0.18841195278801376,
     "p": 0.0005
    },
    "PROXPOP 10 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.143826678169438,
     "lo": 0.12783046450137672,
     "hi": 0.15888817806374547,
     "lo90": 0.13125088849122704,
     "hi90": 0.1562673288535677,
     "p": 0.0005
    },
    "PROXPOP 20 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.12730717249602402,
     "lo": 0.11434171894669241,
     "hi": 0.14178980399019317,
     "lo90": 0.1163222947407975,
     "hi90": 0.13923997753902823,
     "p": 0.0005
    },
    "PROXPOP 40 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.09721064046458978,
     "lo": 0.08634625776034864,
     "hi": 0.10858085186918505,
     "lo90": 0.08806797850191661,
     "hi90": 0.10693969994255824,
     "p": 0.0005
    },
    "REGPOP b=10 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.02891250470905623,
     "lo": 0.021993490475769713,
     "hi": 0.036292922697759064,
     "lo90": 0.02295425651285097,
     "hi90": 0.0352109420383041,
     "p": 0.0005
    },
    "REGPOP b=40 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.014618048362174875,
     "lo": 0.010737966009463314,
     "hi": 0.019205394278564866,
     "lo90": 0.011259743769154805,
     "hi90": 0.0182817467768439,
     "p": 0.0005
    },
    "REGPOP shifted - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.02689232192755998,
     "lo": 0.02034411411596775,
     "hi": 0.03396823874920111,
     "lo90": 0.021486185483728038,
     "hi90": 0.032806727996423306,
     "p": 0.0005
    },
    "REGPOP window - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.026140739297664733,
     "lo": 0.020547706666663095,
     "hi": 0.03255825198291887,
     "lo90": 0.021460027021447635,
     "hi90": 0.03125448455466436,
     "p": 0.0005
    },
    "POP>UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.006027371657605596,
     "lo": 0.00321182591124491,
     "hi": 0.008836769096256148,
     "lo90": 0.0036667963057584294,
     "hi90": 0.008372422468577723,
     "p": 0.0005
    },
    "POP>REGPOP - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.009269454128025217,
     "lo": 0.0070747515773955105,
     "hi": 0.011588523419551466,
     "lo90": 0.0073803550581685185,
     "hi90": 0.011217765801042986,
     "p": 0.0005
    },
    "REGPOP>UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.02990861344567368,
     "lo": 0.0226564607588303,
     "hi": 0.03766929166272873,
     "lo90": 0.02388069014596196,
     "hi90": 0.036331429089453575,
     "p": 0.0005
    },
    "REGBLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.030611425614019923,
     "lo": 0.023493215293198026,
     "hi": 0.03857991683581963,
     "lo90": 0.024562655705305716,
     "hi90": 0.03715205373501891,
     "p": 0.0005
    },
    "KNN - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.010853336277002227,
     "lo": -0.020459563739285844,
     "hi": -0.001608144833015935,
     "lo90": -0.018848139371701975,
     "hi90": -0.002955359393044023,
     "p": 0.024
    },
    "UBCF - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.003623680107845683,
     "lo": -0.012764750352858751,
     "hi": 0.005606250551802815,
     "lo90": -0.011278128437679015,
     "hi90": 0.004087049737581343,
     "p": 0.453
    },
    "ITEM - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.007698164964364122,
     "lo": -0.015185164044861515,
     "hi": -3.7851867998327674e-05,
     "lo90": -0.013974333631661036,
     "hi90": -0.0012704831717839586,
     "p": 0.05
    },
    "BLEND - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.015480340620889856,
     "lo": -0.021741531644723117,
     "hi": -0.00977122643331565,
     "lo90": -0.020584526960703814,
     "hi90": -0.010531248059258013,
     "p": 0.0005
    },
    "REGBLEND - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.006854416167691525,
     "lo": 0.0028049732050422663,
     "hi": 0.01085976352796876,
     "lo90": 0.0034938057194259372,
     "hi90": 0.01009393329053908,
     "p": 0.001
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.006151603999345286,
     "lo": 0.0028517547550933327,
     "hi": 0.009617160357761736,
     "lo90": 0.0033517952650278073,
     "hi90": 0.0091281061581503,
     "p": 0.0005
    },
    "LOCAL - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.05437768498781542,
     "lo": 0.03023060028723599,
     "hi": 0.07743925439578027,
     "lo90": 0.03501623332249265,
     "hi90": 0.07402867919494754,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.10355016304969562,
     "lo": 0.09058811027390612,
     "hi": 0.1173676706891218,
     "lo90": 0.09285806075028169,
     "hi90": 0.11477835623952731,
     "p": 0.0005
    },
    "UBCF - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.10717384315754132,
     "lo": -0.12157765136411956,
     "hi": -0.09400624673634225,
     "lo90": -0.1191498878007616,
     "hi90": -0.09621043959963327,
     "p": 0.0005
    },
    "KNN - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.11440349932669784,
     "lo": -0.12816409482319743,
     "hi": -0.10141052478926195,
     "lo90": -0.12617808985534287,
     "hi90": -0.10328719682629059,
     "p": 0.0005
    },
    "UBCF - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.05800136509566111,
     "lo": -0.07994277541733218,
     "hi": -0.03677312311670147,
     "lo90": -0.07685165145506183,
     "hi90": -0.03969633915719968,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.05437768498781542,
     "lo": -0.07821717842897424,
     "hi": -0.02980905961937801,
     "lo90": -0.07399307428559221,
     "hi90": -0.03439044722676923,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.09021503609858177,
     "lo": 0.0825025000484184,
     "hi": 0.09846104800197739,
     "lo90": 0.08342582794424876,
     "hi90": 0.09725781591706537,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.14821640119424287,
     "lo": -0.1741606513352653,
     "hi": -0.12385001308985612,
     "lo90": -0.17061017651078608,
     "hi90": -0.12788026877860892,
     "p": 0.0005
    },
    "REGPOP b=10 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.005155495262727829,
     "lo": -0.0006918270136309834,
     "hi": 0.011172921685116636,
     "lo90": 0.0003912361849227352,
     "hi90": 0.01016421400966804,
     "p": 0.076
    },
    "REGPOP b=40 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.009138961084153522,
     "lo": -0.013413767613297035,
     "hi": -0.004959076346020886,
     "lo90": -0.012660102187371023,
     "hi90": -0.005624956862811809,
     "p": 0.0005
    },
    "REGPOP shifted - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0031353124812315896,
     "lo": -0.0032252547440917243,
     "hi": 0.009657813824685224,
     "lo90": -0.0021704318551817184,
     "hi90": 0.008772409086775004,
     "p": 0.345
    },
    "REGPOP window - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0023837298513363385,
     "lo": -0.0023403932984131185,
     "hi": 0.007246408009290971,
     "lo90": -0.0014487350109140015,
     "hi90": 0.006359783384785696,
     "p": 0.296
    },
    "BLEND - POP>UBCF": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0022492971678329415,
     "lo": 0.0007082071073780546,
     "hi": 0.004027748063916761,
     "lo90": 0.000917676086280976,
     "hi90": 0.00371004860569626,
     "p": 0.007
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0032420824704196194,
     "lo": -0.006016194662994497,
     "hi": -0.00043636958863518143,
     "lo90": -0.005609781292768284,
     "hi90": -0.000912270808735213,
     "p": 0.025
    }
   },
   "hitNext": {
    "REGPOP - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.03325281468540355,
     "lo": 0.024336266762954244,
     "hi": 0.04241794225270563,
     "lo90": 0.025743353354383207,
     "hi90": 0.04090445162125977,
     "p": 0.0005
    },
    "KNN - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.020134523852157582,
     "lo": 0.007247424996275069,
     "hi": 0.03311748682305346,
     "lo90": 0.009397431890225967,
     "hi90": 0.03066840321641493,
     "p": 0.005
    },
    "UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.029740033023752246,
     "lo": 0.014062670725514034,
     "hi": 0.045878059518604304,
     "lo90": 0.01672156462577712,
     "hi90": 0.042946008463164334,
     "p": 0.0005
    },
    "ITEM - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.024791531195757197,
     "lo": 0.01051783888486289,
     "hi": 0.03946412323724732,
     "lo90": 0.01305030155313019,
     "hi90": 0.037083868305440505,
     "p": 0.002
    },
    "BLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.011818581876833276,
     "lo": 0.005880516900917654,
     "hi": 0.0183216735215774,
     "lo90": 0.006839686965037271,
     "hi90": 0.01721423252042319,
     "p": 0.0005
    },
    "LOCAL - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.12146669593748577,
     "lo": 0.08953028081248172,
     "hi": 0.1538416052117546,
     "lo90": 0.09506797473016017,
     "hi90": 0.14843816507694085,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.21472918079411288,
     "lo": 0.18364238736896155,
     "hi": 0.24579708085800853,
     "lo90": 0.1878238856049567,
     "hi90": 0.24099688170911485,
     "p": 0.0005
    },
    "PROXPOP 10 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.2036863909478126,
     "lo": 0.18035594358750345,
     "hi": 0.22532453140365388,
     "lo90": 0.1843473046303136,
     "hi90": 0.2223003079934136,
     "p": 0.0005
    },
    "PROXPOP 20 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.1828956151522704,
     "lo": 0.16280100108143694,
     "hi": 0.20355593776462272,
     "lo90": 0.1655582390815856,
     "hi90": 0.20043309944321258,
     "p": 0.0005
    },
    "PROXPOP 40 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.14491159408912635,
     "lo": 0.12758892055457127,
     "hi": 0.16185919514431985,
     "lo90": 0.12991540739894106,
     "hi90": 0.15949201076361413,
     "p": 0.0005
    },
    "REGPOP b=10 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.040328779904757944,
     "lo": 0.029452516547707388,
     "hi": 0.05090892011553142,
     "lo90": 0.031280877737227555,
     "hi90": 0.049250739891603175,
     "p": 0.0005
    },
    "REGPOP b=40 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.02155756946192302,
     "lo": 0.015182124778188758,
     "hi": 0.028408681179225292,
     "lo90": 0.01608709308080781,
     "hi90": 0.027075785470721987,
     "p": 0.0005
    },
    "REGPOP shifted - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.040290750487335894,
     "lo": 0.030353755198278914,
     "hi": 0.051486983933507306,
     "lo90": 0.03191243422154828,
     "hi90": 0.04935943455875214,
     "p": 0.0005
    },
    "REGPOP window - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.03765307067820586,
     "lo": 0.028485884137299813,
     "hi": 0.04779584705589131,
     "lo90": 0.03008395182715758,
     "hi90": 0.04587952697827083,
     "p": 0.0005
    },
    "POP>UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.008086758674085384,
     "lo": 0.0031360205321097206,
     "hi": 0.01302718448101323,
     "lo90": 0.003793368831968642,
     "hi90": 0.012253993468166493,
     "p": 0.0005
    },
    "POP>REGPOP - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.013502294616972495,
     "lo": 0.009554058715337039,
     "hi": 0.01757963742380984,
     "lo90": 0.01022410434595037,
     "hi90": 0.01694008952066134,
     "p": 0.0005
    },
    "REGPOP>UBCF - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.04149390307986409,
     "lo": 0.030900989439630256,
     "hi": 0.05337364120201414,
     "lo90": 0.032436724866036326,
     "hi90": 0.051549411302003384,
     "p": 0.0005
    },
    "REGBLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.043376810675695564,
     "lo": 0.03204793090981634,
     "hi": 0.05559849608655855,
     "lo90": 0.0337193798393547,
     "hi90": 0.053543690981627604,
     "p": 0.0005
    },
    "KNN - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.01311829083324597,
     "lo": -0.026640799983008466,
     "hi": -8.591121359209525e-05,
     "lo90": -0.024410561214983327,
     "hi90": -0.0022409621986419492,
     "p": 0.048
    },
    "UBCF - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.003512781661651304,
     "lo": -0.017046858074343772,
     "hi": 0.010652368359826114,
     "lo90": -0.014792174902958583,
     "hi90": 0.008250871307406545,
     "p": 0.652
    },
    "ITEM - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.008461283489646355,
     "lo": -0.020881147356159216,
     "hi": 0.003968511602957828,
     "lo90": -0.018908361384967598,
     "hi90": 0.0020263317742726652,
     "p": 0.183
    },
    "BLEND - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.021434232808570278,
     "lo": -0.031349452334217515,
     "hi": -0.011924871839689965,
     "lo90": -0.029748927284388608,
     "hi90": -0.013310153846068467,
     "p": 0.0005
    },
    "REGBLEND - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.01012399599029201,
     "lo": 0.003645960947800904,
     "hi": 0.017028062399418037,
     "lo90": 0.004612186818505882,
     "hi90": 0.015850564057145723,
     "p": 0.0005
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.008241088394460541,
     "lo": 0.002179197720325562,
     "hi": 0.014418347550818873,
     "lo90": 0.003115056352517254,
     "hi90": 0.013575352064982034,
     "p": 0.01
    },
    "LOCAL - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.08821388125208221,
     "lo": 0.05802368448905999,
     "hi": 0.12111784760385101,
     "lo90": 0.06137116510447143,
     "hi90": 0.11499671989844448,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.14964280046686682,
     "lo": 0.13052885489686342,
     "hi": 0.16925345773900355,
     "lo90": 0.13344070276150133,
     "hi90": 0.16573300399583799,
     "p": 0.0005
    },
    "UBCF - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.15315558212851813,
     "lo": -0.17388428595204092,
     "hi": -0.13233006186890395,
     "lo90": -0.17052577653197437,
     "hi90": -0.1356178228340629,
     "p": 0.0005
    },
    "KNN - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.1627610913001128,
     "lo": -0.18325478060737624,
     "hi": -0.14265840242114194,
     "lo90": -0.17992236378088772,
     "hi90": -0.14547659209427383,
     "p": 0.0005
    },
    "UBCF - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.09172666291373352,
     "lo": -0.12327053707371385,
     "hi": -0.06111620577195046,
     "lo90": -0.11845912641671681,
     "hi90": -0.06639675847289599,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.08821388125208221,
     "lo": -0.12214509638458611,
     "hi": -0.056378965999997664,
     "lo90": -0.11726174823746414,
     "hi90": -0.06119730390580122,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.09326248485662711,
     "lo": 0.07805015222760049,
     "hi": 0.10757375478997665,
     "lo90": 0.08028804068242729,
     "hi90": 0.10508231734756235,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.18498914777036066,
     "lo": -0.2173740745922004,
     "hi": -0.1538691122180815,
     "lo90": -0.2124805477229002,
     "hi90": -0.15862922835561508,
     "p": 0.0005
    },
    "REGPOP b=10 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.007075965219354398,
     "lo": -0.0013797501852241651,
     "hi": 0.01579627218004435,
     "lo90": -6.562284411715127e-06,
     "hi90": 0.014095196130870893,
     "p": 0.101
    },
    "REGPOP b=40 - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.011695245223480536,
     "lo": -0.017694786916463597,
     "hi": -0.005499225162564908,
     "lo90": -0.016679778199922113,
     "hi90": -0.006329379349366366,
     "p": 0.0005
    },
    "REGPOP shifted - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0070379358019323456,
     "lo": -0.001456880822055002,
     "hi": 0.016191800830077416,
     "lo90": -3.4371981064036115e-05,
     "hi90": 0.014731530580617835,
     "p": 0.103
    },
    "REGPOP window - REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.004400255992802308,
     "lo": -0.002198144641146744,
     "hi": 0.011867951891631718,
     "lo90": -0.0010870493527384134,
     "hi90": 0.010285025473706822,
     "p": 0.173
    },
    "BLEND - POP>UBCF": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.003731823202747893,
     "lo": 0.0005622290798927186,
     "hi": 0.0072067930694451375,
     "lo90": 0.0011234717654205273,
     "hi90": 0.0065350084011498305,
     "p": 0.023
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0054155359428871095,
     "lo": -0.010638948400644804,
     "hi": -0.00033380989052906544,
     "lo90": -0.009854202393970259,
     "hi90": -0.0010387799546713466,
     "p": 0.038
    }
   }
  },
  "m=3": {
   "units": 4240,
   "POP mean": {
    "ap": 0.315400585375694,
    "ndcgAll": 0.3338477996995377,
    "hitAll": 0.6485329455689476,
    "ndcgNext": 0.13311111582455523,
    "hitNext": 0.2289233678950032
   },
   "ap": {
    "REGPOP - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0011398352052935463,
     "lo": -0.001625019690737312,
     "hi": 0.0037418040239102363,
     "lo90": -0.0011668773884080954,
     "hi90": 0.0032202155091889447,
     "p": 0.408
    },
    "KNN - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.004919160822006907,
     "lo": -0.011672272049982953,
     "hi": 0.0011606511159275995,
     "lo90": -0.010396802276413262,
     "hi90": 0.0002723547832607915,
     "p": 0.125
    },
    "UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0038934081444052028,
     "lo": -0.010263601536094586,
     "hi": 0.0022973319255546933,
     "lo90": -0.009136854727866147,
     "hi90": 0.0012346521594707395,
     "p": 0.216
    },
    "ITEM - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.004541374891809332,
     "lo": -0.011704750233165306,
     "hi": 0.0014989434941176075,
     "lo90": -0.010347420731130541,
     "hi90": 0.000762388634623303,
     "p": 0.171
    },
    "BLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0034227210157675176,
     "lo": 0.0011574051487006885,
     "hi": 0.006148805834395508,
     "lo90": 0.0014809088692517714,
     "hi90": 0.005657278285338718,
     "p": 0.001
    },
    "LOCAL - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.07623569754594654,
     "lo": -0.09292597976191971,
     "hi": -0.059378959775593695,
     "lo90": -0.08981528678640303,
     "hi90": -0.06269355565406277,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0013749856925590208,
     "lo": -0.01736909517546401,
     "hi": 0.015273317460959753,
     "lo90": -0.015094893898422047,
     "hi90": 0.012444207763956166,
     "p": 0.832
    },
    "PROXPOP 10 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.005852272833331877,
     "lo": -0.0165203623586221,
     "hi": 0.005421757135704629,
     "lo90": -0.014867472416503989,
     "hi90": 0.003737675731548714,
     "p": 0.296
    },
    "PROXPOP 20 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0031768689265412034,
     "lo": -0.006501835159706982,
     "hi": 0.012135940407101479,
     "lo90": -0.004348537055516677,
     "hi90": 0.010799699512795226,
     "p": 0.481
    },
    "PROXPOP 40 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.008511766862891042,
     "lo": 0.0017525966610223668,
     "hi": 0.016208325979756688,
     "lo90": 0.002866929586180033,
     "hi90": 0.014843926390904419,
     "p": 0.012
    },
    "REGPOP b=10 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0016273399577799463,
     "lo": -0.0015224025895183523,
     "hi": 0.004963679153458831,
     "lo90": -0.0009816123956923062,
     "hi90": 0.004392451806726434,
     "p": 0.293
    },
    "REGPOP b=40 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0010133418814117167,
     "lo": -0.0009404643635965725,
     "hi": 0.002820648417867251,
     "lo90": -0.0005985657296913686,
     "hi90": 0.0025339025212435594,
     "p": 0.263
    },
    "REGPOP shifted - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0015243736233549433,
     "lo": -0.0014519499973581398,
     "hi": 0.004530084963020811,
     "lo90": -0.0009716807834649583,
     "hi90": 0.003978416150012057,
     "p": 0.313
    },
    "REGPOP window - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.001913261842434845,
     "lo": -0.0006050848793906866,
     "hi": 0.0043753360557320315,
     "lo90": -0.0001665261485006107,
     "hi90": 0.003882681434279538,
     "p": 0.123
    },
    "POP>UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.003399008095426314,
     "lo": 0.001306542519151135,
     "hi": 0.005677465452495081,
     "lo90": 0.0016287729800161669,
     "hi90": 0.005333157479649755,
     "p": 0.001
    },
    "POP>REGPOP - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0012690334135211688,
     "lo": 1.3769091163650313e-06,
     "hi": 0.002713310140812558,
     "lo90": 0.00021084904763561077,
     "hi90": 0.0024308494722295407,
     "p": 0.05
    },
    "REGPOP>UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0019339720561286616,
     "lo": -0.001933010467092359,
     "hi": 0.006266483177022118,
     "lo90": -0.001397094407628357,
     "hi90": 0.005378352884217277,
     "p": 0.351
    },
    "REGBLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0017906656763742143,
     "lo": -0.0021920619244954597,
     "hi": 0.00579368756093146,
     "lo90": -0.001423914967273796,
     "hi90": 0.0051107530918867525,
     "p": 0.343
    },
    "KNN - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.006058996027300453,
     "lo": -0.011967834448649793,
     "hi": -0.0004529192244666809,
     "lo90": -0.010992688464329436,
     "hi90": -0.0011665521552838866,
     "p": 0.034
    },
    "UBCF - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.00503324334969875,
     "lo": -0.01067107138374434,
     "hi": -7.007327240974167e-05,
     "lo90": -0.009672564662196521,
     "hi90": -0.0007814212487153454,
     "p": 0.048
    },
    "ITEM - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.005681210097102877,
     "lo": -0.012431112401983043,
     "hi": 0.00012245732490419843,
     "lo90": -0.011256098648711962,
     "hi90": -0.0006286870938671958,
     "p": 0.057
    },
    "BLEND - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0022828858104739715,
     "lo": -0.0006300405953085798,
     "hi": 0.005346486175602113,
     "lo90": -0.00014949053373703507,
     "hi90": 0.0047158310099367886,
     "p": 0.124
    },
    "REGBLEND - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0006508304710806685,
     "lo": -0.0016940684033641942,
     "hi": 0.0031137198615153122,
     "lo90": -0.0013667503701745884,
     "hi90": 0.002705390389892252,
     "p": 0.595
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0007941368508351151,
     "lo": -0.0014650733527062421,
     "hi": 0.003347861525163173,
     "lo90": -0.0011254228857191567,
     "hi90": 0.0029663481028048373,
     "p": 0.526
    },
    "LOCAL - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0773755327512401,
     "lo": -0.09288333883480727,
     "hi": -0.06219789144690932,
     "lo90": -0.09005614897419527,
     "hi90": -0.06422283511066358,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.002037033721247658,
     "lo": -0.0065121108030136215,
     "hi": 0.010334996666300762,
     "lo90": -0.005307823556062738,
     "hi90": 0.009140396208501591,
     "p": 0.64
    },
    "UBCF - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0070702770709464065,
     "lo": -0.015672767230934297,
     "hi": 0.0012410740320556168,
     "lo90": -0.013885397728860334,
     "hi90": 9.495122454140131e-05,
     "p": 0.104
    },
    "KNN - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.00809602974854811,
     "lo": -0.016967485481082137,
     "hi": 0.0003962744483292585,
     "lo90": -0.015673525356098374,
     "hi90": -0.0009145885997469495,
     "p": 0.062
    },
    "UBCF - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.07234228940154135,
     "lo": 0.05789470592998219,
     "hi": 0.08609887810181427,
     "lo90": 0.060118412789827484,
     "hi90": 0.08387970190887183,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0773755327512401,
     "lo": 0.06188313360905298,
     "hi": 0.09252330214967594,
     "lo90": 0.06437563748594428,
     "hi90": 0.09043487859054054,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.07486071185338752,
     "lo": 0.06867594150584852,
     "hi": 0.08072103170708037,
     "lo90": 0.06992807102452515,
     "hi90": 0.07983397689192653,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.00251842245184618,
     "lo": -0.017400709201031372,
     "hi": 0.012486194527650322,
     "lo90": -0.014958162069344553,
     "hi90": 0.009916437263380805,
     "p": 0.733
    },
    "REGPOP b=10 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.00048750475248639973,
     "lo": -0.0015454808680529456,
     "hi": 0.002455702487463908,
     "lo90": -0.001219565781037439,
     "hi90": 0.002071331286978783,
     "p": 0.617
    },
    "REGPOP b=40 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.00012649332388182938,
     "lo": -0.0020735295234551184,
     "hi": 0.0016446941260984717,
     "lo90": -0.0017212013535819418,
     "hi90": 0.0014205455156108596,
     "p": 0.852
    },
    "REGPOP shifted - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.00038453841806139694,
     "lo": -0.0017274079305528208,
     "hi": 0.0026040055846125107,
     "lo90": -0.0013995266664797977,
     "hi90": 0.0022620536410180654,
     "p": 0.726
    },
    "REGPOP window - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0007734266371412984,
     "lo": -0.0006244727874737009,
     "hi": 0.0023517695455547924,
     "lo90": -0.00043204802382644774,
     "hi90": 0.0020627010399504224,
     "p": 0.293
    },
    "BLEND - POP>UBCF": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 2.3712920341204393e-05,
     "lo": -0.0005335360690469744,
     "hi": 0.0007961859915235986,
     "lo90": -0.0004334466327399688,
     "hi90": 0.0006311697313453568,
     "p": 0.973
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.002129974681905144,
     "lo": 0.0001117072554326721,
     "hi": 0.00414789227971732,
     "lo90": 0.00048465388281081906,
     "hi90": 0.003855489841354517,
     "p": 0.04
    }
   },
   "ndcgAll": {
    "REGPOP - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0005348576327251892,
     "lo": -0.00632567156603219,
     "hi": 0.004995451572092052,
     "lo90": -0.00511378610596348,
     "hi90": 0.003986788799226407,
     "p": 0.845
    },
    "KNN - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.014519241295094569,
     "lo": -0.02559984387851527,
     "hi": -0.003949090274402887,
     "lo90": -0.02368887024784808,
     "hi90": -0.005476457681076715,
     "p": 0.008
    },
    "UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.016641241438302982,
     "lo": -0.027054278525401848,
     "hi": -0.005778062005350818,
     "lo90": -0.025397424355299417,
     "hi90": -0.007285298689101462,
     "p": 0.003
    },
    "ITEM - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.011283772421856762,
     "lo": -0.021994577590266497,
     "hi": 0.00033046918573875615,
     "lo90": -0.020171802202602538,
     "hi90": -0.001667859510914526,
     "p": 0.053
    },
    "BLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.002901067340777752,
     "lo": -0.0012255139422598198,
     "hi": 0.0072018119526150465,
     "lo90": -0.0005578146724597988,
     "hi90": 0.006456958975373719,
     "p": 0.17
    },
    "LOCAL - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.14822204643000933,
     "lo": -0.1720224373884428,
     "hi": -0.12456930385244999,
     "lo90": -0.16777165763510438,
     "hi90": -0.12835438996397316,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.05717158623975113,
     "lo": -0.07912743216430453,
     "hi": -0.03370734535404347,
     "lo90": -0.07599037986912695,
     "hi90": -0.037292979442476754,
     "p": 0.0005
    },
    "PROXPOP 10 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.02741284650365301,
     "lo": -0.04484483037142912,
     "hi": -0.008269679884928195,
     "lo90": -0.042130974543290095,
     "hi90": -0.011916564726495365,
     "p": 0.003
    },
    "PROXPOP 20 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.011020488762975207,
     "lo": -0.026682459194948084,
     "hi": 0.004787537313969758,
     "lo90": -0.02415976364862769,
     "hi90": 0.002005484175698064,
     "p": 0.16
    },
    "PROXPOP 40 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0013873158641239758,
     "lo": -0.011522058451519117,
     "hi": 0.014344014764859421,
     "lo90": -0.009293393141671026,
     "hi90": 0.012157001836128745,
     "p": 0.797
    },
    "REGPOP b=10 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0006772156635306466,
     "lo": -0.007070061239792435,
     "hi": 0.005590318903683458,
     "lo90": -0.006189141077541334,
     "hi90": 0.0046328602980107636,
     "p": 0.853
    },
    "REGPOP b=40 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0009898143875449437,
     "lo": -0.003657751243640811,
     "hi": 0.005078441559066603,
     "lo90": -0.002845796743038271,
     "hi90": 0.004384860583976594,
     "p": 0.641
    },
    "REGPOP shifted - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0007742969429841404,
     "lo": -0.006776495780303732,
     "hi": 0.004803167748820728,
     "lo90": -0.00551726769849576,
     "hi90": 0.003894648876660021,
     "p": 0.801
    },
    "REGPOP window - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0008295945371019707,
     "lo": -0.004590989040697644,
     "hi": 0.00614125201792041,
     "lo90": -0.003651989697148616,
     "hi90": 0.005283193879748132,
     "p": 0.75
    },
    "POP>UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.003920530531832709,
     "lo": -5.798093812380625e-05,
     "hi": 0.007966340671258421,
     "lo90": 0.0006837404378854372,
     "hi90": 0.00746986366479732,
     "p": 0.054
    },
    "POP>REGPOP - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0014509631541504502,
     "lo": -0.0010410368897639075,
     "hi": 0.003997615852682777,
     "lo90": -0.0006292654315616397,
     "hi90": 0.003535110334048453,
     "p": 0.259
    },
    "REGPOP>UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.00281982075153513,
     "lo": -0.010789393189157734,
     "hi": 0.0046354684296890155,
     "lo90": -0.009496674295582748,
     "hi90": 0.0033945176109877037,
     "p": 0.469
    },
    "REGBLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0035240495812745493,
     "lo": -0.011292120990720321,
     "hi": 0.004233747664655397,
     "lo90": -0.010033792992073768,
     "hi90": 0.0029563891421306525,
     "p": 0.347
    },
    "KNN - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.013984383662369378,
     "lo": -0.024032347167254216,
     "hi": -0.0035365192481359433,
     "lo90": -0.022603776221598277,
     "hi90": -0.005194340416134842,
     "p": 0.008
    },
    "UBCF - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.01610638380557779,
     "lo": -0.026061529735834945,
     "hi": -0.0061914695352056764,
     "lo90": -0.024062703376895634,
     "hi90": -0.008065470759162325,
     "p": 0.002
    },
    "ITEM - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.010748914789131571,
     "lo": -0.021639983952376363,
     "hi": -0.0006639092485638901,
     "lo90": -0.01972915907131141,
     "hi90": -0.002075378785341892,
     "p": 0.035
    },
    "BLEND - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0034359249735029414,
     "lo": -0.0020582244260567402,
     "hi": 0.008915956324728849,
     "lo90": -0.001199771021275427,
     "hi90": 0.008113432823247411,
     "p": 0.216
    },
    "REGBLEND - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.002989191948549361,
     "lo": -0.007643940363071845,
     "hi": 0.0018300373294295607,
     "lo90": -0.006960340318835378,
     "hi90": 0.0009732114342010247,
     "p": 0.222
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.002284963118809942,
     "lo": -0.006872045050574569,
     "hi": 0.002467104775850416,
     "lo90": -0.006239579042569521,
     "hi90": 0.001592906643759417,
     "p": 0.343
    },
    "LOCAL - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.14768718879728415,
     "lo": -0.16995993251343192,
     "hi": -0.1242075277676118,
     "lo90": -0.16573159349979752,
     "hi90": -0.1284457323265107,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.01048563113025002,
     "lo": -0.024265683095183857,
     "hi": 0.0039442418778995935,
     "lo90": -0.022298329773648803,
     "hi90": 0.001717804581983449,
     "p": 0.157
    },
    "UBCF - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.005620752675327773,
     "lo": -0.020120990250934407,
     "hi": 0.009403949614932546,
     "lo90": -0.017734752978940446,
     "hi90": 0.006439513807739447,
     "p": 0.442
    },
    "KNN - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0034987525321193607,
     "lo": -0.018631056383514037,
     "hi": 0.011156996999245182,
     "lo90": -0.016537704838968166,
     "hi90": 0.009058641833829269,
     "p": 0.641
    },
    "UBCF - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.13158080499170635,
     "lo": 0.10982747215026532,
     "hi": 0.15316857428007338,
     "lo90": 0.11353426121022925,
     "hi90": 0.1498855062609914,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.14768718879728415,
     "lo": 0.12357048054345694,
     "hi": 0.1708243856768281,
     "lo90": 0.12777992729069765,
     "hi90": 0.16665616990000473,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.09105046019025818,
     "lo": 0.08283207632156948,
     "hi": 0.09929544605846266,
     "lo90": 0.08435470518951924,
     "hi90": 0.09812964822328808,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.040530344801448154,
     "lo": 0.018365026637992585,
     "hi": 0.0631557920923459,
     "lo90": 0.02195139529839858,
     "hi90": 0.05920165421219139,
     "p": 0.002
    },
    "REGPOP b=10 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.00014235803080545753,
     "lo": -0.003813075102378288,
     "hi": 0.0035144937443693154,
     "lo90": -0.003073915936491038,
     "hi90": 0.0028486797109201875,
     "p": 0.951
    },
    "REGPOP b=40 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0015246720202701323,
     "lo": -0.001938193956103605,
     "hi": 0.005017176076769148,
     "lo90": -0.0014521668777729348,
     "hi90": 0.004437585223096159,
     "p": 0.393
    },
    "REGPOP shifted - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.00023943931025895092,
     "lo": -0.004223042871410785,
     "hi": 0.003979954737326015,
     "lo90": -0.0035275294966997553,
     "hi90": 0.003318140499328778,
     "p": 0.923
    },
    "REGPOP window - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0013644521698271594,
     "lo": -0.0013432227254538845,
     "hi": 0.0042096752267417594,
     "lo90": -0.0008959137729708732,
     "hi90": 0.0037678065235039484,
     "p": 0.34
    },
    "BLEND - POP>UBCF": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0010194631910549572,
     "lo": -0.002297704262206298,
     "hi": 7.742191958182826e-05,
     "lo90": -0.0020034345422214913,
     "hi90": -0.00012066016707005876,
     "p": 0.069
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.002469567377682259,
     "lo": -0.001156662264574013,
     "hi": 0.005945347379066119,
     "lo90": -0.0005091718936173231,
     "hi90": 0.005371352560905328,
     "p": 0.185
    }
   },
   "hitAll": {
    "REGPOP - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.005340267067271544,
     "lo": -0.00285963958519153,
     "hi": 0.01371062765328694,
     "lo90": -0.001367908689096512,
     "hi90": 0.012166596947610879,
     "p": 0.195
    },
    "KNN - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.011817018388647484,
     "lo": -0.02901065787179163,
     "hi": 0.004416925363835521,
     "lo90": -0.025575452711909856,
     "hi90": 0.0021735448278769522,
     "p": 0.176
    },
    "UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.01106002526828177,
     "lo": -0.029460964369740564,
     "hi": 0.00681141316164299,
     "lo90": -0.026149694207078043,
     "hi90": 0.00414426596866777,
     "p": 0.212
    },
    "ITEM - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.004012288217596606,
     "lo": -0.020093049277613125,
     "hi": 0.01301028081766147,
     "lo90": -0.01759836615803277,
     "hi90": 0.010492133760682152,
     "p": 0.647
    },
    "BLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0019421628065328118,
     "lo": -0.006842942385719144,
     "hi": 0.011070015044267741,
     "lo90": -0.005074891277476028,
     "hi90": 0.009375571977703605,
     "p": 0.652
    },
    "LOCAL - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.1739697894228908,
     "lo": -0.2083137120603987,
     "hi": -0.13685447182241928,
     "lo90": -0.20313714778501407,
     "hi90": -0.1425167138791195,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.04584569571188637,
     "lo": -0.07949411552323163,
     "hi": -0.011782173179441678,
     "lo90": -0.07356028913896184,
     "hi90": -0.01686354427071325,
     "p": 0.004
    },
    "PROXPOP 10 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.012330115380268309,
     "lo": -0.03877932572276447,
     "hi": 0.016598032768320954,
     "lo90": -0.03433556228681532,
     "hi90": 0.012252225803320914,
     "p": 0.39
    },
    "PROXPOP 20 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.014674601600863767,
     "lo": -0.00814939074284499,
     "hi": 0.03905771648862982,
     "lo90": -0.003951612341864613,
     "hi90": 0.03426469825839668,
     "p": 0.199
    },
    "PROXPOP 40 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.02098356386501471,
     "lo": 0.000982275157453661,
     "hi": 0.04073155455115019,
     "lo90": 0.004629130614931678,
     "hi90": 0.037747585023240104,
     "p": 0.035
    },
    "REGPOP b=10 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.004864121894203358,
     "lo": -0.004869139428726387,
     "hi": 0.014933882452038172,
     "lo90": -0.0028653559502832934,
     "hi90": 0.0133357455307473,
     "p": 0.296
    },
    "REGPOP b=40 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.005205206718207397,
     "lo": -0.0012912306132802957,
     "hi": 0.0121414777268703,
     "lo90": -0.0005013579170830043,
     "hi90": 0.010947530991966554,
     "p": 0.132
    },
    "REGPOP shifted - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.00591530468051639,
     "lo": -0.002988367498833621,
     "hi": 0.014773514772520877,
     "lo90": -0.0015706722194575903,
     "hi90": 0.013304065903537025,
     "p": 0.192
    },
    "REGPOP window - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.007434929714804291,
     "lo": -0.0004729238323372787,
     "hi": 0.01584636899243199,
     "lo90": 0.0007109369726510763,
     "hi90": 0.014174580694077041,
     "p": 0.065
    },
    "POP>UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.003688058420352955,
     "lo": -0.004307918259541701,
     "hi": 0.0118272536046988,
     "lo90": -0.0030063132887473095,
     "hi90": 0.010548790799133052,
     "p": 0.361
    },
    "POP>REGPOP - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.004145061223871933,
     "lo": -0.000431348663594005,
     "hi": 0.008779824611946426,
     "lo90": 0.0002769012899449485,
     "hi90": 0.008148413251691482,
     "p": 0.085
    },
    "REGPOP>UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0022299538477657073,
     "lo": -0.010453766795154333,
     "hi": 0.014529214294290275,
     "lo90": -0.008193978807432145,
     "hi90": 0.012877499058140228,
     "p": 0.72
    },
    "REGBLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.000736243155941807,
     "lo": -0.011666291579613134,
     "hi": 0.01386669266014441,
     "lo90": -0.009633331897677065,
     "hi90": 0.011690134649676293,
     "p": 0.897
    },
    "KNN - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.017157285455919026,
     "lo": -0.03422385798939463,
     "hi": -0.0012156594703566761,
     "lo90": -0.031532842990452434,
     "hi90": -0.003745383232836421,
     "p": 0.035
    },
    "UBCF - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.016400292335553315,
     "lo": -0.03294994015913067,
     "hi": 0.0014369653722778421,
     "lo90": -0.030480922120483412,
     "hi90": -0.002003771697651965,
     "p": 0.07
    },
    "ITEM - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.00935255528486815,
     "lo": -0.024862048059447972,
     "hi": 0.005961680845810456,
     "lo90": -0.022563031586951474,
     "hi90": 0.003653947416249473,
     "p": 0.243
    },
    "BLEND - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.003398104260738733,
     "lo": -0.013780486467180839,
     "hi": 0.007377050221100017,
     "lo90": -0.012148265896705446,
     "hi90": 0.0056754712188336704,
     "p": 0.528
    },
    "REGBLEND - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.004604023911329737,
     "lo": -0.014463406398507732,
     "hi": 0.005651297987117904,
     "lo90": -0.013153393447942778,
     "hi90": 0.004077955222820993,
     "p": 0.364
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0031103132195058384,
     "lo": -0.012503537295145405,
     "hi": 0.0059544723027827925,
     "lo90": -0.010994425433779893,
     "hi90": 0.004570895496219984,
     "p": 0.53
    },
    "LOCAL - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.17931005649016238,
     "lo": -0.214654576239701,
     "hi": -0.14471660129051317,
     "lo90": -0.20825172734773972,
     "hi90": -0.15090245327652071,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.009334334533592224,
     "lo": -0.014182399853278327,
     "hi": 0.032128602310516965,
     "lo90": -0.010303868097767961,
     "hi90": 0.028667990320710622,
     "p": 0.43
    },
    "UBCF - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.025734626869145533,
     "lo": -0.05107827122384622,
     "hi": -0.00020933106678846817,
     "lo90": -0.047745399319214864,
     "hi90": -0.004656578543926884,
     "p": 0.049
    },
    "KNN - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.02649161998951125,
     "lo": -0.05114769784364379,
     "hi": -0.0024034939236226485,
     "lo90": -0.04742473540175457,
     "hi90": -0.0054571109110410874,
     "p": 0.027
    },
    "UBCF - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.16290976415460903,
     "lo": 0.12879131545736935,
     "hi": 0.1981609612676745,
     "lo90": 0.13406138064857762,
     "hi90": 0.19346589196860192,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.17931005649016238,
     "lo": 0.1448910813092381,
     "hi": 0.21443867013838303,
     "lo90": 0.15035243904064696,
     "hi90": 0.20817633913419908,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.12812409371100444,
     "lo": 0.1082705811014449,
     "hi": 0.14912959204526435,
     "lo90": 0.1115436679788243,
     "hi90": 0.14562992236168035,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.03478567044360461,
     "lo": 0.0015508939876021104,
     "hi": 0.0701259282508712,
     "lo90": 0.006412129573404234,
     "hi90": 0.06478806429141072,
     "p": 0.04
    },
    "REGPOP b=10 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.00047614517306818633,
     "lo": -0.0065227053131444255,
     "hi": 0.005449173850498786,
     "lo90": -0.005615248380087117,
     "hi90": 0.004623900513519158,
     "p": 0.851
    },
    "REGPOP b=40 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.00013506034906414808,
     "lo": -0.006183491484602636,
     "hi": 0.006547004075585463,
     "lo90": -0.005175054912057217,
     "hi90": 0.005053394310105365,
     "p": 0.979
    },
    "REGPOP shifted - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0005750376132448458,
     "lo": -0.006680323322635643,
     "hi": 0.007991029949512347,
     "lo90": -0.0055792727254062825,
     "hi90": 0.006843741464774401,
     "p": 0.846
    },
    "REGPOP window - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0020946626475327463,
     "lo": -0.0030285272682687935,
     "hi": 0.007300570427214464,
     "lo90": -0.002147695935672608,
     "hi90": 0.006578385461870005,
     "p": 0.413
    },
    "BLEND - POP>UBCF": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0017458956138201422,
     "lo": -0.004838478468676561,
     "hi": 0.000614903367533124,
     "lo90": -0.004148872378842073,
     "hi90": 0.0002557072275723493,
     "p": 0.155
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0004570028035189793,
     "lo": -0.008092199086848925,
     "hi": 0.007191098317284055,
     "lo90": -0.006889577605077316,
     "hi90": 0.006010083031633532,
     "p": 0.933
    }
   },
   "ndcgNext": {
    "REGPOP - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.014140899657570377,
     "lo": 0.010007903930598916,
     "hi": 0.018794185756779068,
     "lo90": 0.010585582040956101,
     "hi90": 0.0181070387799292,
     "p": 0.0005
    },
    "KNN - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.01372581750452173,
     "lo": 0.004067238542611779,
     "hi": 0.02312102006318206,
     "lo90": 0.005533658274156574,
     "hi90": 0.021514383587508342,
     "p": 0.005
    },
    "UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.021955671917673045,
     "lo": 0.01148415053704189,
     "hi": 0.03263250201677086,
     "lo90": 0.013481800197106394,
     "hi90": 0.030529795592381132,
     "p": 0.0005
    },
    "ITEM - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.015008543926009916,
     "lo": 0.005112411680579919,
     "hi": 0.024609968174448348,
     "lo90": 0.006692025527620628,
     "hi90": 0.023321924974516753,
     "p": 0.002
    },
    "BLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.008504806938428902,
     "lo": 0.004305457727680143,
     "hi": 0.012851556034563545,
     "lo90": 0.005030664699576426,
     "hi90": 0.012297296574256355,
     "p": 0.0005
    },
    "LOCAL - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.12922964929814457,
     "lo": 0.10273934713265497,
     "hi": 0.15554004037894073,
     "lo90": 0.1072343031674449,
     "hi90": 0.1523419990339352,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.22581590043067581,
     "lo": 0.19913848982117238,
     "hi": 0.2542136931098949,
     "lo90": 0.20265020901787392,
     "hi90": 0.25008846699335024,
     "p": 0.0005
    },
    "PROXPOP 10 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.16076902832415108,
     "lo": 0.14258172058460436,
     "hi": 0.17997408292275333,
     "lo90": 0.14569840303623724,
     "hi90": 0.17641733317791553,
     "p": 0.0005
    },
    "PROXPOP 20 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.13394093861778475,
     "lo": 0.11874779233458684,
     "hi": 0.14947096973457305,
     "lo90": 0.12119456458566516,
     "hi90": 0.14713621598153293,
     "p": 0.0005
    },
    "PROXPOP 40 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.09938268729683516,
     "lo": 0.0861695836017504,
     "hi": 0.11144287809458164,
     "lo90": 0.08873462271341258,
     "hi90": 0.10970338658495962,
     "p": 0.0005
    },
    "REGPOP b=10 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.016325254162624002,
     "lo": 0.011340064331746646,
     "hi": 0.021639432548602896,
     "lo90": 0.01208439364770204,
     "hi90": 0.02070498167755151,
     "p": 0.0005
    },
    "REGPOP b=40 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.008959505763511578,
     "lo": 0.006116121753101152,
     "hi": 0.012354962785437606,
     "lo90": 0.006585484537703755,
     "hi90": 0.011798308030954524,
     "p": 0.0005
    },
    "REGPOP shifted - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.013200815339759229,
     "lo": 0.009111690489017405,
     "hi": 0.01782480170107243,
     "lo90": 0.009719711014017954,
     "hi90": 0.016995885543365865,
     "p": 0.0005
    },
    "REGPOP window - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.014056373746470537,
     "lo": 0.010121569381935898,
     "hi": 0.01849306211475055,
     "lo90": 0.010668800425397864,
     "hi90": 0.017666636418663322,
     "p": 0.0005
    },
    "POP>UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0081531827033651,
     "lo": 0.004330328654274841,
     "hi": 0.012308666538973981,
     "lo90": 0.004870606305039085,
     "hi90": 0.011748223215575544,
     "p": 0.0005
    },
    "POP>REGPOP - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.006576013831735994,
     "lo": 0.004178101189615743,
     "hi": 0.00922501092314165,
     "lo90": 0.004478573380836608,
     "hi90": 0.008737030525442687,
     "p": 0.0005
    },
    "REGPOP>UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.022536206297084766,
     "lo": 0.01579930716194467,
     "hi": 0.029446801463173147,
     "lo90": 0.016839462771097102,
     "hi90": 0.028552758276205358,
     "p": 0.0005
    },
    "REGBLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.022617510269512062,
     "lo": 0.01580090542867121,
     "hi": 0.029462912994538053,
     "lo90": 0.016922686295911274,
     "hi90": 0.028233277229705565,
     "p": 0.0005
    },
    "KNN - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.00041508215304864645,
     "lo": -0.01024012133795921,
     "hi": 0.009694090627315815,
     "lo90": -0.008850490110571319,
     "hi90": 0.00788345283998666,
     "p": 0.945
    },
    "UBCF - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.007814772260102668,
     "lo": -0.0019475790092614354,
     "hi": 0.01693924277369389,
     "lo90": -0.0001276699323190615,
     "hi90": 0.01553309257120755,
     "p": 0.107
    },
    "ITEM - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0008676442684395395,
     "lo": -0.008905643511419417,
     "hi": 0.010587345134953251,
     "lo90": -0.007394395829003482,
     "hi90": 0.009189900135207287,
     "p": 0.896
    },
    "BLEND - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.005636092719141471,
     "lo": -0.011155434132868505,
     "hi": -0.000271337836631624,
     "lo90": -0.010101844327769432,
     "hi90": -0.0012445483001623963,
     "p": 0.038
    },
    "REGBLEND - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.008476610611941686,
     "lo": 0.003717274051311358,
     "hi": 0.013558144091219944,
     "lo90": 0.0044123087322549435,
     "hi90": 0.01261552955643302,
     "p": 0.001
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.00839530663951439,
     "lo": 0.0036898581739660086,
     "hi": 0.013454157633186352,
     "lo90": 0.0043454555490715216,
     "hi90": 0.012661066557934848,
     "p": 0.001
    },
    "LOCAL - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.11508874964057417,
     "lo": 0.08899914208729451,
     "hi": 0.14309045172654147,
     "lo90": 0.09281132889846236,
     "hi90": 0.1394181298224679,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.11980003896021439,
     "lo": 0.10499105907645194,
     "hi": 0.13547790492331446,
     "lo90": 0.10756759864844019,
     "hi90": 0.13250272139592947,
     "p": 0.0005
    },
    "UBCF - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.11198526670011172,
     "lo": -0.12827138605140292,
     "hi": -0.09570513431677888,
     "lo90": -0.12539051276941393,
     "hi90": -0.0980083791313882,
     "p": 0.0005
    },
    "KNN - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.12021512111326303,
     "lo": -0.13644607412717097,
     "hi": -0.10436396976942396,
     "lo90": -0.1338296387472326,
     "hi90": -0.10670892482923296,
     "p": 0.0005
    },
    "UBCF - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.10727397738047151,
     "lo": -0.1346184097076117,
     "hi": -0.0813033750260113,
     "lo90": -0.1298583620520195,
     "hi90": -0.08542899201762577,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.11508874964057417,
     "lo": -0.14239921365087527,
     "hi": -0.08964783541575873,
     "lo90": -0.1383774780434512,
     "hi90": -0.09272710205965531,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.09658625113253128,
     "lo": 0.08607716511912847,
     "hi": 0.10649778959888201,
     "lo90": 0.08748699433917795,
     "hi90": 0.10500133680484344,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.2038602285130028,
     "lo": -0.23107725624623407,
     "hi": -0.17522279841488225,
     "lo90": -0.2263374565907482,
     "hi90": -0.1807298529765632,
     "p": 0.0005
    },
    "REGPOP b=10 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0021843545050536277,
     "lo": -0.001809203445562078,
     "hi": 0.0063707028427994914,
     "lo90": -0.001034729322168156,
     "hi90": 0.005552669945267101,
     "p": 0.256
    },
    "REGPOP b=40 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.005181393894058798,
     "lo": -0.008654888740436689,
     "hi": -0.0019994536459352476,
     "lo90": -0.00801513351142657,
     "hi90": -0.002613866794591376,
     "p": 0.002
    },
    "REGPOP shifted - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0009400843178111459,
     "lo": -0.005183052427791104,
     "hi": 0.0035111948116921003,
     "lo90": -0.004528614844687082,
     "hi90": 0.0029044692652611366,
     "p": 0.666
    },
    "REGPOP window - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -8.452591109983977e-05,
     "lo": -0.003316878982193161,
     "hi": 0.00296946064821507,
     "lo90": -0.002703393658191774,
     "hi90": 0.00242667962548058,
     "p": 0.937
    },
    "BLEND - POP>UBCF": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.00035162423506380244,
     "lo": -0.0005945906669327952,
     "hi": 0.0013457741444741066,
     "lo90": -0.0004105990678525731,
     "hi90": 0.0011549186674186948,
     "p": 0.46
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0015771688716291073,
     "lo": -0.0023155228881357897,
     "hi": 0.005713540169347146,
     "lo90": -0.001595528826168074,
     "hi90": 0.004871197783654174,
     "p": 0.41
    }
   },
   "hitNext": {
    "REGPOP - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.021626597667972685,
     "lo": 0.015014006370452965,
     "hi": 0.029243148681866046,
     "lo90": 0.01613539899204214,
     "hi90": 0.027831116977207845,
     "p": 0.0005
    },
    "KNN - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.021757076018140448,
     "lo": 0.007255345508065255,
     "hi": 0.03647025813626077,
     "lo90": 0.009422376656609634,
     "hi90": 0.03418291949187171,
     "p": 0.006
    },
    "UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.03356764111176336,
     "lo": 0.016335073598549892,
     "hi": 0.04958319399769701,
     "lo90": 0.019511453105068344,
     "hi90": 0.04679129715545865,
     "p": 0.0005
    },
    "ITEM - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.024334207370819688,
     "lo": 0.006775176894371092,
     "hi": 0.040317275264548785,
     "lo90": 0.010510851576132905,
     "hi90": 0.03787524211249557,
     "p": 0.006
    },
    "BLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.011836981299510625,
     "lo": 0.003519380697159138,
     "hi": 0.020525638042342385,
     "lo90": 0.0047942971115966255,
     "hi90": 0.019325809730190234,
     "p": 0.006
    },
    "LOCAL - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.18320170707106084,
     "lo": 0.14644358806421723,
     "hi": 0.2200712091592066,
     "lo90": 0.15199323277675594,
     "hi90": 0.21414645734136026,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.301524745312544,
     "lo": 0.26394287539365785,
     "hi": 0.3388269667772664,
     "lo90": 0.2697243374914966,
     "hi90": 0.33231016261987534,
     "p": 0.0005
    },
    "PROXPOP 10 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.22710345164731702,
     "lo": 0.2010303580878171,
     "hi": 0.25463175196688803,
     "lo90": 0.2058211173506551,
     "hi90": 0.25012113768094874,
     "p": 0.0005
    },
    "PROXPOP 20 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.19320014976052458,
     "lo": 0.16958658345903302,
     "hi": 0.2161950458002979,
     "lo90": 0.1736780948239614,
     "hi90": 0.2130884001383336,
     "p": 0.0005
    },
    "PROXPOP 40 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.14650203655297742,
     "lo": 0.12623236508091853,
     "hi": 0.16726529014921415,
     "lo90": 0.12998175250727584,
     "hi90": 0.1635508328052659,
     "p": 0.0005
    },
    "REGPOP b=10 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.02377494750551518,
     "lo": 0.015123768828270259,
     "hi": 0.03276942834811225,
     "lo90": 0.016648521344871155,
     "hi90": 0.03154240509322971,
     "p": 0.0005
    },
    "REGPOP b=40 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.013665364897846349,
     "lo": 0.008975791831742247,
     "hi": 0.01951725029398886,
     "lo90": 0.009646189675736739,
     "hi90": 0.01821596843074425,
     "p": 0.0005
    },
    "REGPOP shifted - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.019058984606704493,
     "lo": 0.012050598363120156,
     "hi": 0.027079317598920755,
     "lo90": 0.013236141480391522,
     "hi90": 0.02567459274372482,
     "p": 0.0005
    },
    "REGPOP window - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.020317224775717273,
     "lo": 0.013998769245825483,
     "hi": 0.026960409798976164,
     "lo90": 0.015004006692311885,
     "hi90": 0.025935841174867844,
     "p": 0.0005
    },
    "POP>UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.011758364947309367,
     "lo": 0.0035840719332533304,
     "hi": 0.019774339719333865,
     "lo90": 0.005136839972271026,
     "hi90": 0.018503548335897874,
     "p": 0.005
    },
    "POP>REGPOP - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.009218237035852624,
     "lo": 0.00521456818460459,
     "hi": 0.013616302057595741,
     "lo90": 0.0058265917397740405,
     "hi90": 0.012861049548948362,
     "p": 0.0005
    },
    "REGPOP>UBCF - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.03247165763698924,
     "lo": 0.020385988178415238,
     "hi": 0.04527360855304762,
     "lo90": 0.022665758645491228,
     "hi90": 0.043053503024580816,
     "p": 0.0005
    },
    "REGBLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.032157192228184216,
     "lo": 0.020518975502544196,
     "hi": 0.04429556384032003,
     "lo90": 0.021995833985046336,
     "hi90": 0.04234081490748583,
     "p": 0.0005
    },
    "KNN - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.00013047835016776597,
     "lo": -0.015135560949958033,
     "hi": 0.014767066163395749,
     "lo90": -0.01188986874741584,
     "hi90": 0.012489349406885212,
     "p": 0.982
    },
    "UBCF - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.011941043443790674,
     "lo": -0.003697513890613027,
     "hi": 0.02707300123756215,
     "lo90": -0.0011814247349521806,
     "hi90": 0.0246981649409481,
     "p": 0.14
    },
    "ITEM - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.002707609702847003,
     "lo": -0.012540758872839224,
     "hi": 0.01947486912571879,
     "lo90": -0.010091637333972262,
     "hi90": 0.016323356887740625,
     "p": 0.74
    },
    "BLEND - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.009789616368462064,
     "lo": -0.018893919146696636,
     "hi": -0.0002868371336242183,
     "lo90": -0.01784147381440987,
     "hi90": -0.0020025976140121454,
     "p": 0.041
    },
    "REGBLEND - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.010530594560211525,
     "lo": 0.0011059682219302482,
     "hi": 0.019955821606159305,
     "lo90": 0.00271331074795283,
     "hi90": 0.01848727321207359,
     "p": 0.022
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.010845059969016557,
     "lo": 0.002125493033152164,
     "hi": 0.019993331546723354,
     "lo90": 0.003596114714925493,
     "hi90": 0.01840217427825146,
     "p": 0.016
    },
    "LOCAL - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.16157510940308817,
     "lo": 0.1262826706002065,
     "hi": 0.1980585522104686,
     "lo90": 0.13152898434644378,
     "hi90": 0.192491303357627,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.17157355209255187,
     "lo": 0.14886030995602423,
     "hi": 0.19413412309327405,
     "lo90": 0.15285697150608027,
     "hi90": 0.19076271440270018,
     "p": 0.0005
    },
    "UBCF - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.15963250864876122,
     "lo": -0.18393811033108762,
     "hi": -0.135655076553901,
     "lo90": -0.18010142712628618,
     "hi90": -0.13938749045007318,
     "p": 0.0005
    },
    "KNN - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.17144307374238413,
     "lo": -0.19622735974718206,
     "hi": -0.1471194264351507,
     "lo90": -0.19226248087554465,
     "hi90": -0.1511018696505553,
     "p": 0.0005
    },
    "UBCF - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.1496340659592975,
     "lo": -0.18616391361786966,
     "hi": -0.11509694512520871,
     "lo90": -0.18115101663986435,
     "hi90": -0.12056928927965119,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.16157510940308817,
     "lo": -0.19828544616753807,
     "hi": -0.1271846639382333,
     "lo90": -0.19252640718541644,
     "hi90": -0.13204730529772352,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.1183230382414831,
     "lo": 0.09841763295967887,
     "hi": 0.13855406645497356,
     "lo90": 0.10109439984853738,
     "hi90": 0.13532714575128355,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.2679571042007806,
     "lo": -0.3065515469569252,
     "hi": -0.23000568575163724,
     "lo90": -0.2997437108444165,
     "hi90": -0.2360286210065358,
     "p": 0.0005
    },
    "REGPOP b=10 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.002148349837542493,
     "lo": -0.00476890333738138,
     "hi": 0.008776411266438819,
     "lo90": -0.0034872311653286027,
     "hi90": 0.007718167372885619,
     "p": 0.5
    },
    "REGPOP b=40 - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.007961232770126336,
     "lo": -0.013569089635214958,
     "hi": -0.0032706708407584536,
     "lo90": -0.012601393266401494,
     "hi90": -0.0040344182768062955,
     "p": 0.002
    },
    "REGPOP shifted - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0025676130612681913,
     "lo": -0.009179883725250512,
     "hi": 0.004315457625076288,
     "lo90": -0.00814194880714959,
     "hi90": 0.0029991114358268933,
     "p": 0.441
    },
    "REGPOP window - REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0013093728922554126,
     "lo": -0.005842048396934676,
     "hi": 0.0034515449632793868,
     "lo90": -0.00502662088154152,
     "hi90": 0.002777273207821323,
     "p": 0.59
    },
    "BLEND - POP>UBCF": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 7.86163522012579e-05,
     "lo": -0.001740067189110258,
     "hi": 0.002117253195356454,
     "lo90": -0.0013474228018602772,
     "hi90": 0.0016025668058308375,
     "p": 1.0
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0025401279114567405,
     "lo": -0.004677128225853943,
     "hi": 0.009821573863775433,
     "lo90": -0.00335870450687381,
     "hi90": 0.008593221589428766,
     "p": 0.515
    }
   }
  },
  "m=5": {
   "units": 2743,
   "POP mean": {
    "ap": 0.3188338653277289,
    "ndcgAll": 0.33713268709597466,
    "hitAll": 0.6600598268281667,
    "ndcgNext": 0.1206714929219206,
    "hitNext": 0.21316116701085283
   },
   "ap": {
    "REGPOP - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00023318939265209272,
     "lo": -0.0022770248729053573,
     "hi": 0.002699690773343784,
     "lo90": -0.0018617415496468906,
     "hi90": 0.0022852968918345823,
     "p": 0.868
    },
    "KNN - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.007977766178382724,
     "lo": -0.015190998124640576,
     "hi": -0.0006799536236286757,
     "lo90": -0.01382594137637908,
     "hi90": -0.0019326255759366411,
     "p": 0.029
    },
    "UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.006008257413617381,
     "lo": -0.012589772491553351,
     "hi": 0.00040604560559684996,
     "lo90": -0.011584095745284158,
     "hi90": -0.0005186616499090917,
     "p": 0.073
    },
    "ITEM - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.003616104215521786,
     "lo": -0.010261279777515812,
     "hi": 0.0029590796023182316,
     "lo90": -0.009248108389708628,
     "hi90": 0.0019655151611852654,
     "p": 0.281
    },
    "BLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.002175342499243424,
     "lo": -0.0004249115620352726,
     "hi": 0.0047256919920761215,
     "lo90": 3.843129403538123e-05,
     "hi90": 0.004327163835103918,
     "p": 0.097
    },
    "LOCAL - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.07199043472458487,
     "lo": -0.08994789285482231,
     "hi": -0.05334044920155828,
     "lo90": -0.08720891144005781,
     "hi90": -0.0562620603662884,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.010702884700537107,
     "lo": -0.008613657877200347,
     "hi": 0.029445640946273853,
     "lo90": -0.005488677264343645,
     "hi90": 0.026844506215342154,
     "p": 0.257
    },
    "PROXPOP 10 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.002315805528509633,
     "lo": -0.00948966044294996,
     "hi": 0.014769472250957946,
     "lo90": -0.0077004744784744,
     "hi90": 0.012910902150512072,
     "p": 0.676
    },
    "PROXPOP 20 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.01122428205518731,
     "lo": 0.0013899846069597465,
     "hi": 0.021745590703414943,
     "lo90": 0.0024775849180669603,
     "hi90": 0.02014542349371016,
     "p": 0.029
    },
    "PROXPOP 40 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.015417911749398319,
     "lo": 0.00732649952232983,
     "hi": 0.024014749143249504,
     "lo90": 0.008403699483691442,
     "hi90": 0.022764296635842392,
     "p": 0.001
    },
    "REGPOP b=10 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0009828917620327616,
     "lo": -0.0019990290436782934,
     "hi": 0.004129647843908284,
     "lo90": -0.001451794081276036,
     "hi90": 0.0035680965417081907,
     "p": 0.485
    },
    "REGPOP b=40 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0006243841027706786,
     "lo": -0.0010998788837257702,
     "hi": 0.002296285401821092,
     "lo90": -0.0007835973077406624,
     "hi90": 0.001952696888058334,
     "p": 0.449
    },
    "REGPOP shifted - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00019249493475745298,
     "lo": -0.002240492176038845,
     "hi": 0.0025779339744885065,
     "lo90": -0.0017810592503234508,
     "hi90": 0.0021415564694246486,
     "p": 0.848
    },
    "REGPOP window - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0007100257055531501,
     "lo": -0.0012551669222839426,
     "hi": 0.002852841917163032,
     "lo90": -0.0009174607842575278,
     "hi90": 0.0024120961179836583,
     "p": 0.48
    },
    "POP>UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0023189163224445024,
     "lo": -4.448579981307306e-05,
     "hi": 0.004861586893526387,
     "lo90": 0.00025487465815887423,
     "hi90": 0.004446996664384213,
     "p": 0.057
    },
    "POP>REGPOP - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00012928396201056672,
     "lo": -0.0010060229265842942,
     "hi": 0.001321737985087555,
     "lo90": -0.0008098672891706039,
     "hi90": 0.001116298673345613,
     "p": 0.782
    },
    "REGPOP>UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00027784416264831064,
     "lo": -0.0037092840569668464,
     "hi": 0.004487991617467777,
     "lo90": -0.00308969763590092,
     "hi90": 0.0038936777257177293,
     "p": 0.895
    },
    "REGBLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00015686635624687323,
     "lo": -0.0037687395806938937,
     "hi": 0.004350532595992688,
     "lo90": -0.0032880417764718406,
     "hi90": 0.003689280371006164,
     "p": 0.956
    },
    "KNN - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.008210955571034817,
     "lo": -0.015620425636856393,
     "hi": -0.0012090030535216033,
     "lo90": -0.014250871726812761,
     "hi90": -0.002326010956868604,
     "p": 0.019
    },
    "UBCF - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.006241446806269473,
     "lo": -0.012031202848000714,
     "hi": -0.0006243127112303412,
     "lo90": -0.01125634720121648,
     "hi90": -0.001407015698678886,
     "p": 0.028
    },
    "ITEM - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0038492936081738786,
     "lo": -0.010418350449981219,
     "hi": 0.0028349432166083193,
     "lo90": -0.009256770034704615,
     "hi90": 0.0017801701735083576,
     "p": 0.255
    },
    "BLEND - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0019421531065913313,
     "lo": -0.0008576485388938308,
     "hi": 0.004677754334695482,
     "lo90": -0.00041107121995136,
     "hi90": 0.004289627384564769,
     "p": 0.174
    },
    "REGBLEND - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -7.632303640521945e-05,
     "lo": -0.003028991648132328,
     "hi": 0.0028853801175160293,
     "lo90": -0.0024018921915126665,
     "hi90": 0.0023227646801683584,
     "p": 0.996
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 4.465476999621803e-05,
     "lo": -0.0028285576850493287,
     "hi": 0.0031101969368629535,
     "lo90": -0.00227359923983178,
     "hi90": 0.0026378819387863493,
     "p": 0.993
    },
    "LOCAL - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.07222362411723696,
     "lo": -0.0888900450294267,
     "hi": -0.05546950410744361,
     "lo90": -0.08654424680359472,
     "hi90": -0.05815529249417857,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.010991092662535215,
     "lo": 0.0010918684406890872,
     "hi": 0.02091159035817544,
     "lo90": 0.002631507264222503,
     "hi90": 0.01926088006365706,
     "p": 0.029
    },
    "UBCF - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.017232539468804695,
     "lo": -0.02845541556964138,
     "hi": -0.007805334778997148,
     "lo90": -0.026312475876747857,
     "hi90": -0.009024053309311273,
     "p": 0.0005
    },
    "KNN - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.019202048233570038,
     "lo": -0.03031206800115646,
     "hi": -0.008308078821360651,
     "lo90": -0.028561415187598076,
     "hi90": -0.009691260207310879,
     "p": 0.0005
    },
    "UBCF - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.06598217731096748,
     "lo": 0.049282576949115364,
     "hi": 0.082523278275345,
     "lo90": 0.05208039678157677,
     "hi90": 0.08034359782249265,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.07222362411723696,
     "lo": 0.053761507992787165,
     "hi": 0.08995677463931015,
     "lo90": 0.05659732362268669,
     "hi90": 0.08715700753954204,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.08269331942512197,
     "lo": 0.07591265394854194,
     "hi": 0.0893552619904466,
     "lo90": 0.07708194435149293,
     "hi90": 0.0882886985884723,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.016711142114154486,
     "lo": -0.03529454173198742,
     "hi": 0.0007993265620432576,
     "lo90": -0.032449351882878764,
     "hi90": -0.0017936207723908179,
     "p": 0.058
    },
    "REGPOP b=10 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.000749702369380669,
     "lo": -0.0010609028369159312,
     "hi": 0.0030104696257893995,
     "lo90": -0.0007058943976794062,
     "hi90": 0.0025582641652680278,
     "p": 0.421
    },
    "REGPOP b=40 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00039119471011858615,
     "lo": -0.0011797817717263577,
     "hi": 0.0019159116653829265,
     "lo90": -0.0009130246899000611,
     "hi90": 0.0016579862830004054,
     "p": 0.551
    },
    "REGPOP shifted - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -4.0694457894639354e-05,
     "lo": -0.0020725491232802882,
     "hi": 0.0017683110203576416,
     "lo90": -0.0017367288564140335,
     "hi90": 0.0014344268847131009,
     "p": 0.979
    },
    "REGPOP window - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0004768363129010575,
     "lo": -0.0008035503584320515,
     "hi": 0.0018320928879844085,
     "lo90": -0.0005482265192958828,
     "hi90": 0.0015061128752005596,
     "p": 0.389
    },
    "BLEND - POP>UBCF": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0001435738232010786,
     "lo": -0.0007178672183999013,
     "hi": 0.0002824222401419108,
     "lo90": -0.0005700070091840029,
     "hi90": 0.00021930211491944378,
     "p": 0.597
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0021896323604339357,
     "lo": -0.00012213551712624224,
     "hi": 0.004652100107975047,
     "lo90": 0.00032909958120641125,
     "hi90": 0.004219956601638079,
     "p": 0.057
    }
   },
   "ndcgAll": {
    "REGPOP - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0016670476544384373,
     "lo": -0.007427010538841897,
     "hi": 0.004390253857389639,
     "lo90": -0.006505553725802906,
     "hi90": 0.0036285522564217625,
     "p": 0.6
    },
    "KNN - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.02233226710124433,
     "lo": -0.03589488903949131,
     "hi": -0.009429818120267757,
     "lo90": -0.03348845977271599,
     "hi90": -0.011065307889279459,
     "p": 0.0005
    },
    "UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.02151203367270984,
     "lo": -0.03439578472117785,
     "hi": -0.009228333507903263,
     "lo90": -0.032557959203252336,
     "hi90": -0.01104509175996653,
     "p": 0.0005
    },
    "ITEM - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.011071241064765008,
     "lo": -0.023970412999676307,
     "hi": 0.0015439942580436601,
     "lo90": -0.02191913522040684,
     "hi90": -0.0006698394482166375,
     "p": 0.078
    },
    "BLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -8.952528703769409e-05,
     "lo": -0.0055462639757841254,
     "hi": 0.005441556161193915,
     "lo90": -0.004541505581972254,
     "hi90": 0.004595002412945766,
     "p": 0.992
    },
    "LOCAL - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.1370325253532776,
     "lo": -0.16324394195666067,
     "hi": -0.10823468016025475,
     "lo90": -0.15827904486479155,
     "hi90": -0.11262458217633656,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.04186351965233479,
     "lo": -0.06992794049037653,
     "hi": -0.014131912428027114,
     "lo90": -0.06567375756372792,
     "hi90": -0.01906982544609687,
     "p": 0.003
    },
    "PROXPOP 10 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.003559628217030153,
     "lo": -0.023979692451943948,
     "hi": 0.015573434703488405,
     "lo90": -0.021148040187105487,
     "hi90": 0.013214411645468622,
     "p": 0.687
    },
    "PROXPOP 20 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.009765440459186092,
     "lo": -0.008186114658047017,
     "hi": 0.02866248868789766,
     "lo90": -0.005468992918506394,
     "hi90": 0.025385550626572398,
     "p": 0.267
    },
    "PROXPOP 40 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.01702806758105915,
     "lo": 0.0013941428686572784,
     "hi": 0.032647375318396024,
     "lo90": 0.004402867312940587,
     "hi90": 0.029863346726406316,
     "p": 0.03
    },
    "REGPOP b=10 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0014276538231579334,
     "lo": -0.008677097870420999,
     "hi": 0.00518295630268639,
     "lo90": -0.006950046054254364,
     "hi90": 0.004070974620249253,
     "p": 0.7
    },
    "REGPOP b=40 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0006751914229030992,
     "lo": -0.004201315960833705,
     "hi": 0.004900407792154907,
     "lo90": -0.003417842679893554,
     "hi90": 0.004268460879099513,
     "p": 0.753
    },
    "REGPOP shifted - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0024291980307046455,
     "lo": -0.008562290789334844,
     "hi": 0.0031514081066496293,
     "lo90": -0.007504848604734585,
     "hi90": 0.0020909749381493405,
     "p": 0.39
    },
    "REGPOP window - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0008222882821559304,
     "lo": -0.006210531781379071,
     "hi": 0.0044769188880071946,
     "lo90": -0.005283436819886709,
     "hi90": 0.0034213943206256674,
     "p": 0.741
    },
    "POP>UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0008809189571388409,
     "lo": -0.0039285664913418505,
     "hi": 0.0060304604699830495,
     "lo90": -0.0031676075935886845,
     "hi90": 0.005113586861773566,
     "p": 0.724
    },
    "POP>REGPOP - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0003656066902540697,
     "lo": -0.003338721154735084,
     "hi": 0.0025863440604586827,
     "lo90": -0.0028446226097534385,
     "hi90": 0.002086661155067294,
     "p": 0.812
    },
    "REGPOP>UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0058746181834234785,
     "lo": -0.015074765265282945,
     "hi": 0.0029893820305321893,
     "lo90": -0.013621721942437208,
     "hi90": 0.0018480496574374916,
     "p": 0.217
    },
    "REGBLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.005965975299049601,
     "lo": -0.01517237017645308,
     "hi": 0.0026288171510483443,
     "lo90": -0.013536902449916297,
     "hi90": 0.0012511546005874368,
     "p": 0.166
    },
    "KNN - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.02066521944680589,
     "lo": -0.03360870704420364,
     "hi": -0.0077584154754322746,
     "lo90": -0.03141460607289589,
     "hi90": -0.009566024640087817,
     "p": 0.001
    },
    "UBCF - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.019844986018271404,
     "lo": -0.03053790664547423,
     "hi": -0.008595137126409422,
     "lo90": -0.02893301370481603,
     "hi90": -0.010256950444573773,
     "p": 0.001
    },
    "ITEM - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.009404193410326571,
     "lo": -0.021699581808592862,
     "hi": 0.0020034584325568055,
     "lo90": -0.019639217318506996,
     "hi90": -3.239097206348687e-05,
     "p": 0.099
    },
    "BLEND - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0015775223674007435,
     "lo": -0.0046334393773208755,
     "hi": 0.007431680062771656,
     "lo90": -0.003581716315604281,
     "hi90": 0.00644955804927997,
     "p": 0.616
    },
    "REGBLEND - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.004298927644611164,
     "lo": -0.010594547305507256,
     "hi": 0.0017544014795361853,
     "lo90": -0.00941814638486757,
     "hi90": 0.0006628037875403822,
     "p": 0.162
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0042075705289850406,
     "lo": -0.010157041331144636,
     "hi": 0.0015205044426650752,
     "lo90": -0.009368762948534613,
     "hi90": 0.0007234710231868673,
     "p": 0.158
    },
    "LOCAL - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.13536547769883917,
     "lo": -0.16172902059286234,
     "hi": -0.10746973215485446,
     "lo90": -0.15804745155172814,
     "hi90": -0.11186746268223208,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.01143248811362453,
     "lo": -0.006679501416984425,
     "hi": 0.028747250314102486,
     "lo90": -0.0030284921982819523,
     "hi90": 0.0261029965956851,
     "p": 0.202
    },
    "UBCF - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.03127747413189593,
     "lo": -0.04850151546484076,
     "hi": -0.013308027212305815,
     "lo90": -0.045864228843767424,
     "hi90": -0.016612097297126125,
     "p": 0.0005
    },
    "KNN - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.03209770756043042,
     "lo": -0.05113788281650186,
     "hi": -0.012861991567834977,
     "lo90": -0.04752625114167196,
     "hi90": -0.015845792642302195,
     "p": 0.003
    },
    "UBCF - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.11552049168056776,
     "lo": 0.08842784523384858,
     "hi": 0.14189043817879274,
     "lo90": 0.09294330708401351,
     "hi90": 0.1375513230936747,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.13536547769883917,
     "lo": 0.10977768860475039,
     "hi": 0.16242306648901997,
     "lo90": 0.11339767643742261,
     "hi90": 0.1573338701014135,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.09516900570094279,
     "lo": 0.08526092035690265,
     "hi": 0.10586668989920034,
     "lo90": 0.08683259476651337,
     "hi90": 0.10404737757391914,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.020351485979624953,
     "lo": -0.00706115611127923,
     "hi": 0.046876487394379183,
     "lo90": -0.0025884231468619,
     "hi90": 0.0423707796486197,
     "p": 0.148
    },
    "REGPOP b=10 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00023939383128050408,
     "lo": -0.003630148554020008,
     "hi": 0.003716770157615519,
     "lo90": -0.0028899044371658435,
     "hi90": 0.003204439064457857,
     "p": 0.917
    },
    "REGPOP b=40 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0023422390773415367,
     "lo": -0.0015368611743464954,
     "hi": 0.0063320511963226005,
     "lo90": -0.0008875379970469233,
     "hi90": 0.005571307745536028,
     "p": 0.222
    },
    "REGPOP shifted - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0007621503762662084,
     "lo": -0.0053224453065689225,
     "hi": 0.0033590094301041242,
     "lo90": -0.004497844390501257,
     "hi90": 0.002794116994184113,
     "p": 0.7
    },
    "REGPOP window - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0008447593722825071,
     "lo": -0.0022578182730352715,
     "hi": 0.0038635651954306415,
     "lo90": -0.0016607526862722545,
     "hi90": 0.0033010903480450784,
     "p": 0.575
    },
    "BLEND - POP>UBCF": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0009704442441765348,
     "lo": -0.002611572033068028,
     "hi": 0.0004097234207838468,
     "lo90": -0.0023368395589496785,
     "hi90": 0.00019411587675342726,
     "p": 0.196
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0012465256473929102,
     "lo": -0.0033086838250036173,
     "hi": 0.005834649516918673,
     "lo90": -0.002601362828041896,
     "hi90": 0.005015368026149391,
     "p": 0.627
    }
   },
   "hitAll": {
    "REGPOP - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.002702756135052423,
     "lo": -0.006826113675362988,
     "hi": 0.011875863655809128,
     "lo90": -0.005300595039245039,
     "hi90": 0.010267421572940976,
     "p": 0.56
    },
    "KNN - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.02210803864075243,
     "lo": -0.04539131086745951,
     "hi": -0.00023845220770867727,
     "lo90": -0.04169160790808928,
     "hi90": -0.0035400420364412005,
     "p": 0.048
    },
    "UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.016106550351145527,
     "lo": -0.03924072671430303,
     "hi": 0.006620628301066877,
     "lo90": -0.03570860207981203,
     "hi90": 0.002425703570843275,
     "p": 0.152
    },
    "ITEM - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.004846755698295203,
     "lo": -0.026378605070397597,
     "hi": 0.0154008963935522,
     "lo90": -0.02289514328951023,
     "hi90": 0.012320026836622706,
     "p": 0.673
    },
    "BLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.001827225055120979,
     "lo": -0.013245182579586307,
     "hi": 0.008728498911514665,
     "lo90": -0.011130765306221809,
     "hi90": 0.00698894465636357,
     "p": 0.73
    },
    "LOCAL - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.14642049091394918,
     "lo": -0.18761144965207593,
     "hi": -0.105204860159814,
     "lo90": -0.18067257594113317,
     "hi90": -0.11217073052975268,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.02322667577700609,
     "lo": -0.06340537983137856,
     "hi": 0.016267751253564684,
     "lo90": -0.05615795200523947,
     "hi90": 0.008636608067798158,
     "p": 0.23
    },
    "PROXPOP 10 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.02643628091131999,
     "lo": -0.0051194665059239265,
     "hi": 0.057638968819199124,
     "lo90": -0.0006010449761053376,
     "hi90": 0.052905289954739705,
     "p": 0.112
    },
    "PROXPOP 20 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.03773777562513698,
     "lo": 0.00960962333843467,
     "hi": 0.06796534165731995,
     "lo90": 0.01435241233448622,
     "hi90": 0.062477498004998175,
     "p": 0.01
    },
    "PROXPOP 40 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.03755549345233348,
     "lo": 0.011102943186155595,
     "hi": 0.06375495151887198,
     "lo90": 0.015348726311291262,
     "hi90": 0.0597005174964055,
     "p": 0.003
    },
    "REGPOP b=10 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0020706155485139635,
     "lo": -0.009997742105738904,
     "hi": 0.012849384685407576,
     "lo90": -0.008110185651109289,
     "hi90": 0.011335212823153532,
     "p": 0.743
    },
    "REGPOP b=40 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.003610349171279778,
     "lo": -0.004308603357868463,
     "hi": 0.011870415296566657,
     "lo90": -0.0031100129598147976,
     "hi90": 0.010683345917252118,
     "p": 0.341
    },
    "REGPOP shifted - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0031183714443276684,
     "lo": -0.007031895410524596,
     "hi": 0.012338467335986213,
     "lo90": -0.005560928167916066,
     "hi90": 0.01095457718035274,
     "p": 0.539
    },
    "REGPOP window - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0028568373051887056,
     "lo": -0.005820426021704114,
     "hi": 0.01131273378022177,
     "lo90": -0.004511958131071533,
     "hi90": 0.009919861954690195,
     "p": 0.503
    },
    "POP>UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0003906679313600635,
     "lo": -0.010707046891005356,
     "hi": 0.010201785937967563,
     "lo90": -0.00909163395891846,
     "hi90": 0.00838480703961317,
     "p": 0.935
    },
    "POP>REGPOP - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.001493451043580181,
     "lo": -0.00441654935147394,
     "hi": 0.007361653697606815,
     "lo90": -0.0035452605069746655,
     "hi90": 0.006520203344567901,
     "p": 0.595
    },
    "REGPOP>UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0002714167345428452,
     "lo": -0.014453559098188093,
     "hi": 0.014502782622704892,
     "lo90": -0.012399464503002526,
     "hi90": 0.01210672172627472,
     "p": 0.992
    },
    "REGBLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0002714167345428452,
     "lo": -0.01561501805270753,
     "hi": 0.014770653498727724,
     "lo90": -0.013658195605628599,
     "hi90": 0.012670167728304224,
     "p": 0.975
    },
    "KNN - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.024810794775804855,
     "lo": -0.04813882032269819,
     "hi": -0.0023409391883140273,
     "lo90": -0.0438110859099473,
     "hi90": -0.006179738084029927,
     "p": 0.031
    },
    "UBCF - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.018809306486197948,
     "lo": -0.04139882564077288,
     "hi": 0.0026354147351413722,
     "lo90": -0.03736897529336381,
     "hi90": -0.0007765538857607074,
     "p": 0.085
    },
    "ITEM - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0075495118333476245,
     "lo": -0.027683371412223358,
     "hi": 0.012672145886738543,
     "lo90": -0.0236978782582134,
     "hi90": 0.009219346718494961,
     "p": 0.477
    },
    "BLEND - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.004529981190173403,
     "lo": -0.01694601270454598,
     "hi": 0.007510229237632544,
     "lo90": -0.014854375668083748,
     "hi90": 0.005375613915495992,
     "p": 0.455
    },
    "REGBLEND - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0029741728695952692,
     "lo": -0.014985680586331407,
     "hi": 0.009039821358031531,
     "lo90": -0.013089423248321606,
     "hi90": 0.007617254342511338,
     "p": 0.633
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0029741728695952692,
     "lo": -0.015056054689844662,
     "hi": 0.008722766432717835,
     "lo90": -0.013070688510303142,
     "hi90": 0.006753137801156785,
     "p": 0.614
    },
    "LOCAL - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.14912324704900162,
     "lo": -0.18885734389581868,
     "hi": -0.10493253039583444,
     "lo90": -0.18248668217952052,
     "hi90": -0.11218246168720122,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.03503501949008455,
     "lo": 0.004855532449372648,
     "hi": 0.06475192174706476,
     "lo90": 0.010630918331031167,
     "hi90": 0.060130409242479754,
     "p": 0.024
    },
    "UBCF - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.053844325976282505,
     "lo": -0.08604126966102955,
     "hi": -0.022824518530070566,
     "lo90": -0.08036317221495255,
     "hi90": -0.027086408437864185,
     "p": 0.0005
    },
    "KNN - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.059845814265889405,
     "lo": -0.09074400285520544,
     "hi": -0.02927768865610468,
     "lo90": -0.08536050782785223,
     "hi90": -0.03399163865381858,
     "p": 0.001
    },
    "UBCF - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.13031394056280368,
     "lo": 0.08826226932201166,
     "hi": 0.17183639556319966,
     "lo90": 0.09448088130680204,
     "hi90": 0.16640538825017254,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.14912324704900162,
     "lo": 0.1084877874160345,
     "hi": 0.1909538971586013,
     "lo90": 0.11562831112108103,
     "hi90": 0.18231641902686124,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.12319381513694311,
     "lo": 0.09910092099916556,
     "hi": 0.14593681950507262,
     "lo90": 0.102550876183251,
     "hi90": 0.14180259946824364,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0071201254258605635,
     "lo": -0.03287718914420461,
     "hi": 0.04905873534445781,
     "lo90": -0.02625812460717584,
     "hi90": 0.040762350251987677,
     "p": 0.738
    },
    "REGPOP b=10 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0006321405865384591,
     "lo": -0.009106051072454512,
     "hi": 0.007297977829732829,
     "lo90": -0.007693911359749659,
     "hi90": 0.006084269504393406,
     "p": 0.876
    },
    "REGPOP b=40 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0009075930362273547,
     "lo": -0.005884784282496773,
     "hi": 0.00789519649483435,
     "lo90": -0.004654288659843307,
     "hi90": 0.006677104664939978,
     "p": 0.765
    },
    "REGPOP shifted - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0004156153092752447,
     "lo": -0.008217492428750882,
     "hi": 0.009433921313826416,
     "lo90": -0.006704900907863811,
     "hi90": 0.007945632815540874,
     "p": 0.924
    },
    "REGPOP window - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00015408117013628262,
     "lo": -0.005954930589101075,
     "hi": 0.007034491305818334,
     "lo90": -0.005238918294918068,
     "hi90": 0.005616619357107797,
     "p": 0.998
    },
    "BLEND - POP>UBCF": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0014365571237609153,
     "lo": -0.0056600017023591374,
     "hi": 0.001852970617798306,
     "lo90": -0.004529202210890697,
     "hi90": 0.0011739003629806684,
     "p": 0.401
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0018841189749402457,
     "lo": -0.011568816626803835,
     "hi": 0.007713501451946509,
     "lo90": -0.009822150307531917,
     "hi90": 0.00593154292584831,
     "p": 0.702
    }
   },
   "ndcgNext": {
    "REGPOP - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.010291583235223216,
     "lo": 0.006249659994282287,
     "hi": 0.015409432943230918,
     "lo90": 0.006801312984655705,
     "hi90": 0.014404284599282958,
     "p": 0.0005
    },
    "KNN - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.007297208494819555,
     "lo": -0.00440248633018412,
     "hi": 0.01895433769203405,
     "lo90": -0.0021868660305154335,
     "hi90": 0.016746716453822696,
     "p": 0.216
    },
    "UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.016184065176539135,
     "lo": 0.005410274831854905,
     "hi": 0.027568492374948777,
     "lo90": 0.007241216565137075,
     "hi90": 0.025697576189780254,
     "p": 0.004
    },
    "ITEM - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.014497752001458308,
     "lo": 0.002421419366239028,
     "hi": 0.026777341151299205,
     "lo90": 0.0046136225539024495,
     "hi90": 0.02441105404743453,
     "p": 0.019
    },
    "BLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.006839419999207176,
     "lo": 0.001724907594760562,
     "hi": 0.012144219738898628,
     "lo90": 0.002481920071891469,
     "hi90": 0.011248594637741263,
     "p": 0.005
    },
    "LOCAL - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.17142966302021548,
     "lo": 0.14020600915525397,
     "hi": 0.20151740421078232,
     "lo90": 0.14546031911009996,
     "hi90": 0.19730120277849988,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.2701101325456428,
     "lo": 0.23765698852119532,
     "hi": 0.30361752882648313,
     "lo90": 0.2426684554509122,
     "hi90": 0.2971241202510124,
     "p": 0.0005
    },
    "PROXPOP 10 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.1922027125630286,
     "lo": 0.16889334437626452,
     "hi": 0.21620566780686318,
     "lo90": 0.17297333033449805,
     "hi90": 0.21214235409830104,
     "p": 0.0005
    },
    "PROXPOP 20 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.15521618029061202,
     "lo": 0.13550171902031105,
     "hi": 0.17515152705819634,
     "lo90": 0.1388655057636705,
     "hi90": 0.17151687221148343,
     "p": 0.0005
    },
    "PROXPOP 40 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.11515365593886571,
     "lo": 0.0996747138582068,
     "hi": 0.13210765121084111,
     "lo90": 0.10228855722280068,
     "hi90": 0.12932717377581288,
     "p": 0.0005
    },
    "REGPOP b=10 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.01210672396244494,
     "lo": 0.006731448168318901,
     "hi": 0.01810991093905734,
     "lo90": 0.0075764438552688735,
     "hi90": 0.01712618958115863,
     "p": 0.0005
    },
    "REGPOP b=40 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00604556337880136,
     "lo": 0.0033315259960592027,
     "hi": 0.009227697038700848,
     "lo90": 0.0037655475655038796,
     "hi90": 0.008633105512673765,
     "p": 0.0005
    },
    "REGPOP shifted - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.009856758652160229,
     "lo": 0.005604396186232361,
     "hi": 0.014203018152758491,
     "lo90": 0.006341641407942069,
     "hi90": 0.013509579394053863,
     "p": 0.0005
    },
    "REGPOP window - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.009275291638006498,
     "lo": 0.0057755048754526365,
     "hi": 0.01340967246519497,
     "lo90": 0.006356264636402632,
     "hi90": 0.012615998484141583,
     "p": 0.0005
    },
    "POP>UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.006680189257271978,
     "lo": 0.0018398915600803777,
     "hi": 0.011794543887540743,
     "lo90": 0.0024615786787164466,
     "hi90": 0.011026547560412868,
     "p": 0.007
    },
    "POP>REGPOP - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.004088692472716266,
     "lo": 0.001549233937712779,
     "hi": 0.006866923144403951,
     "lo90": 0.0019293367544422598,
     "hi90": 0.006437576889439678,
     "p": 0.002
    },
    "REGPOP>UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.018318427504841018,
     "lo": 0.01091122818042469,
     "hi": 0.026489487116025782,
     "lo90": 0.012081199800594017,
     "hi90": 0.02499905562271933,
     "p": 0.0005
    },
    "REGBLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.018565542125097603,
     "lo": 0.010908120628799147,
     "hi": 0.02602125837209399,
     "lo90": 0.012258385934685579,
     "hi90": 0.02493854027294705,
     "p": 0.0005
    },
    "KNN - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0029943747404036617,
     "lo": -0.015060969745282449,
     "hi": 0.009470973350810026,
     "lo90": -0.013053475335118615,
     "hi90": 0.007088155321073854,
     "p": 0.596
    },
    "UBCF - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.005892481941315922,
     "lo": -0.005105836765369264,
     "hi": 0.017050860258902793,
     "lo90": -0.0033755480686567065,
     "hi90": 0.014907525465572552,
     "p": 0.328
    },
    "ITEM - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.004206168766235093,
     "lo": -0.007727650639766856,
     "hi": 0.015417248745534422,
     "lo90": -0.005897720633875049,
     "hi90": 0.01373138687326879,
     "p": 0.495
    },
    "BLEND - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.003452163236016039,
     "lo": -0.009500104902901858,
     "hi": 0.00254577053793885,
     "lo90": -0.008555343308117419,
     "hi90": 0.0015182790180123399,
     "p": 0.245
    },
    "REGBLEND - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.008273958889874387,
     "lo": 0.002114138587878734,
     "hi": 0.01479224149242805,
     "lo90": 0.002969272997344136,
     "hi90": 0.013653137838456137,
     "p": 0.006
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.008026844269617802,
     "lo": 0.00196111540088413,
     "hi": 0.014144706645195609,
     "lo90": 0.002990137222489547,
     "hi90": 0.013393460755164118,
     "p": 0.01
    },
    "LOCAL - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.16113807978499226,
     "lo": 0.13154238147254532,
     "hi": 0.18967194648170987,
     "lo90": 0.13593271760608022,
     "hi90": 0.1853650019797924,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.14492459705538882,
     "lo": 0.12529721022488602,
     "hi": 0.1655209575293536,
     "lo90": 0.12897846901500232,
     "hi90": 0.16204208674109774,
     "p": 0.0005
    },
    "UBCF - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.1390321151140729,
     "lo": -0.15945116231025858,
     "hi": -0.1174407250196121,
     "lo90": -0.15614692683566228,
     "hi90": -0.120368813675232,
     "p": 0.0005
    },
    "KNN - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.14791897179579247,
     "lo": -0.1696398988757212,
     "hi": -0.12715648299446217,
     "lo90": -0.16557628153980888,
     "hi90": -0.13002549809697073,
     "p": 0.0005
    },
    "UBCF - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.15524559784367634,
     "lo": -0.18482752858112528,
     "hi": -0.12499522734069428,
     "lo90": -0.17959490039072024,
     "hi90": -0.1298706976644651,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.16113807978499226,
     "lo": -0.19047520037658922,
     "hi": -0.13109432950751307,
     "lo90": -0.18655712574807126,
     "hi90": -0.13508061534239335,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.09868046952542735,
     "lo": 0.08590558187661383,
     "hi": 0.11133225407175389,
     "lo90": 0.08823918907433312,
     "hi90": 0.10932384393131364,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.25392606736910367,
     "lo": -0.284251216557329,
     "hi": -0.2229792257464328,
     "lo90": -0.27965841281955056,
     "hi90": -0.22883312376867623,
     "p": 0.0005
    },
    "REGPOP b=10 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0018151407272217243,
     "lo": -0.0025281936324171774,
     "hi": 0.005509505843269461,
     "lo90": -0.00162962955662956,
     "hi90": 0.004824672945629879,
     "p": 0.331
    },
    "REGPOP b=40 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0042460198564218555,
     "lo": -0.008526665417872097,
     "hi": -0.0009636181470348389,
     "lo90": -0.007756917368569725,
     "hi90": -0.001427186049635025,
     "p": 0.01
    },
    "REGPOP shifted - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0004348245830629851,
     "lo": -0.004859754755369042,
     "hi": 0.003653282704659725,
     "lo90": -0.004011164283093532,
     "hi90": 0.003057748891084079,
     "p": 0.846
    },
    "REGPOP window - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.001016291597216719,
     "lo": -0.004303840365508732,
     "hi": 0.0016959286089153899,
     "lo90": -0.0036444650305856234,
     "hi90": 0.0012940776158196921,
     "p": 0.53
    },
    "BLEND - POP>UBCF": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00015923074193519964,
     "lo": -0.0009645940906705715,
     "hi": 0.0012017299625413592,
     "lo90": -0.0007134602173679716,
     "hi90": 0.0010229974773270731,
     "p": 0.669
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0025914967845557116,
     "lo": -0.0022140027357641172,
     "hi": 0.007270170664444122,
     "lo90": -0.0015196417930626203,
     "hi90": 0.006519498904416583,
     "p": 0.312
    }
   },
   "hitNext": {
    "REGPOP - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.012694458987454606,
     "lo": 0.005541593636100594,
     "hi": 0.02013482192375966,
     "lo90": 0.006830382689353046,
     "hi90": 0.01896347205204496,
     "p": 0.0005
    },
    "KNN - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.010579894332764028,
     "lo": -0.007897796973469987,
     "hi": 0.029772840185358758,
     "lo90": -0.0052419039272278475,
     "hi90": 0.026970234856199853,
     "p": 0.256
    },
    "UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0248996656756648,
     "lo": 0.0074673154586768695,
     "hi": 0.04421821019679633,
     "lo90": 0.009792929630372574,
     "hi90": 0.04089416935012012,
     "p": 0.005
    },
    "ITEM - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.021505586292560726,
     "lo": 0.0035208415459648717,
     "hi": 0.04104966389230084,
     "lo90": 0.0060349221974109945,
     "hi90": 0.03773980527549643,
     "p": 0.022
    },
    "BLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.008462799322266045,
     "lo": -0.0012193474787438765,
     "hi": 0.01755711864407036,
     "lo90": 0.0006948796505122221,
     "hi90": 0.016223221959821524,
     "p": 0.073
    },
    "LOCAL - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.238313437899771,
     "lo": 0.19545222710157348,
     "hi": 0.2813167878470933,
     "lo90": 0.202405408228462,
     "hi90": 0.2747545823319781,
     "p": 0.0005
    },
    "AHEAD - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.3522173723013357,
     "lo": 0.3110332695853081,
     "hi": 0.3911240756927519,
     "lo90": 0.31656355073212505,
     "hi90": 0.38539165070101417,
     "p": 0.0005
    },
    "PROXPOP 10 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.2690056266046909,
     "lo": 0.2343419054251448,
     "hi": 0.30276496743488124,
     "lo90": 0.2399488104982245,
     "hi90": 0.2965221554458867,
     "p": 0.0005
    },
    "PROXPOP 20 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.21796661821971094,
     "lo": 0.1871764836444744,
     "hi": 0.24662440370632974,
     "lo90": 0.19252131305647294,
     "hi90": 0.24291979061632588,
     "p": 0.0005
    },
    "PROXPOP 40 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.16446680050188373,
     "lo": 0.14019765567292133,
     "hi": 0.19128377482728814,
     "lo90": 0.14349877332941782,
     "hi90": 0.18731244924879065,
     "p": 0.0005
    },
    "REGPOP b=10 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.015324055805678591,
     "lo": 0.0062854283844512,
     "hi": 0.025140433230753458,
     "lo90": 0.007949934155529166,
     "hi90": 0.02301694755517457,
     "p": 0.001
    },
    "REGPOP b=40 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.008620608390085861,
     "lo": 0.0041223827290893245,
     "hi": 0.014384743159459076,
     "lo90": 0.004886771825772023,
     "hi90": 0.013064620087114771,
     "p": 0.0005
    },
    "REGPOP shifted - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.014584455764550145,
     "lo": 0.007580265453032134,
     "hi": 0.02262497039022486,
     "lo90": 0.008462333029290054,
     "hi90": 0.021589879801239456,
     "p": 0.0005
    },
    "REGPOP window - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.01309734058956666,
     "lo": 0.007149805044301523,
     "hi": 0.02048578842887333,
     "lo90": 0.008006249124647482,
     "hi90": 0.018922369863259902,
     "p": 0.0005
    },
    "POP>UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.008007093890257295,
     "lo": -0.001046120157209724,
     "hi": 0.0169345067392342,
     "lo90": 0.00035047241432045083,
     "hi90": 0.01547840363998309,
     "p": 0.088
    },
    "POP>REGPOP - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.005207624425377135,
     "lo": 0.0007553296512891903,
     "hi": 0.01024698102370148,
     "lo90": 0.0015902908558210424,
     "hi90": 0.009385195602039575,
     "p": 0.019
    },
    "REGPOP>UBCF - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.02521908601812032,
     "lo": 0.012207738999750669,
     "hi": 0.03938064121393745,
     "lo90": 0.014603059247232113,
     "hi90": 0.036322498923065265,
     "p": 0.0005
    },
    "REGBLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.026312779054941317,
     "lo": 0.01294563852473226,
     "hi": 0.040882788071011755,
     "lo90": 0.014928607690524655,
     "hi90": 0.03833214921727803,
     "p": 0.0005
    },
    "KNN - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.002114564654690579,
     "lo": -0.02167374845966607,
     "hi": 0.018333080397826045,
     "lo90": -0.018267561537832974,
     "hi90": 0.014301045699019627,
     "p": 0.865
    },
    "UBCF - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.012205206688210193,
     "lo": -0.007451914274366514,
     "hi": 0.03155232099975221,
     "lo90": -0.003311416163903893,
     "hi90": 0.02801968960350855,
     "p": 0.191
    },
    "ITEM - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00881112730510612,
     "lo": -0.010420548779102722,
     "hi": 0.027474679992609784,
     "lo90": -0.007591909578353373,
     "hi90": 0.024355154885785664,
     "p": 0.378
    },
    "BLEND - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.004231659665188563,
     "lo": -0.015661747440842214,
     "hi": 0.006351887532981327,
     "lo90": -0.0135581203636802,
     "hi90": 0.004745593243095283,
     "p": 0.444
    },
    "REGBLEND - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.013618320067486712,
     "lo": 0.002781391545143712,
     "hi": 0.024512567571719327,
     "lo90": 0.004318785247535841,
     "hi90": 0.022863079234066275,
     "p": 0.017
    },
    "REGPOP>UBCF - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.012524627030665713,
     "lo": 0.001837819719460826,
     "hi": 0.02298055269646083,
     "lo90": 0.0034706636560209816,
     "hi90": 0.021433633611494335,
     "p": 0.023
    },
    "LOCAL - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.2256189789123164,
     "lo": 0.18554961358504496,
     "hi": 0.26638329120357884,
     "lo90": 0.19284279830160386,
     "hi90": 0.2604123752290464,
     "p": 0.0005
    },
    "PROXPOP 20 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.2052721592322563,
     "lo": 0.17780187574142955,
     "hi": 0.23372577296221697,
     "lo90": 0.18248821505527107,
     "hi90": 0.22937149755338224,
     "p": 0.0005
    },
    "UBCF - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.19306695254404613,
     "lo": -0.2256924585954562,
     "hi": -0.1628554020284901,
     "lo90": -0.22083778848637786,
     "hi90": -0.16686991958343972,
     "p": 0.0005
    },
    "KNN - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.20738672388694687,
     "lo": -0.24105088934137536,
     "hi": -0.17524190911000195,
     "lo90": -0.2355319577319636,
     "hi90": -0.18113374874683666,
     "p": 0.0005
    },
    "UBCF - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.21341377222410618,
     "lo": -0.2581079033589725,
     "hi": -0.17117094439008423,
     "lo90": -0.2486160913308534,
     "hi90": -0.17790136968398385,
     "p": 0.0005
    },
    "REGPOP - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.2256189789123164,
     "lo": -0.2682241879558597,
     "hi": -0.1837568631263576,
     "lo90": -0.26013576102985386,
     "hi90": -0.19008730921821027,
     "p": 0.0005
    },
    "AHEAD - LOCAL": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.11390393440156472,
     "lo": 0.0893600124000967,
     "hi": 0.13928234325073877,
     "lo90": 0.09319142406310203,
     "hi90": 0.13493275874962077,
     "p": 0.0005
    },
    "UBCF - AHEAD": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.3273177066256709,
     "lo": -0.3687208089211286,
     "hi": -0.28280513751393577,
     "lo90": -0.3615499088155491,
     "hi90": -0.2900804331082938,
     "p": 0.0005
    },
    "REGPOP b=10 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0026295968182239843,
     "lo": -0.0036934772248527134,
     "hi": 0.009288521714006787,
     "lo90": -0.0027824804769361806,
     "hi90": 0.008229740005622026,
     "p": 0.407
    },
    "REGPOP b=40 - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.004073850597368745,
     "lo": -0.010366789615119455,
     "hi": 0.0018559168083424377,
     "lo90": -0.00948739855869357,
     "hi90": 0.0009487639333971602,
     "p": 0.184
    },
    "REGPOP shifted - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.001889996777095541,
     "lo": -0.00552543324323253,
     "hi": 0.00882639642826202,
     "lo90": -0.0041430429243461174,
     "hi90": 0.0076086414188351785,
     "p": 0.584
    },
    "REGPOP window - REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00040288160211205337,
     "lo": -0.004753093818420302,
     "hi": 0.005268147317655153,
     "lo90": -0.003924923254177349,
     "hi90": 0.0045656456485346185,
     "p": 0.878
    },
    "BLEND - POP>UBCF": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00045570543200874956,
     "lo": -0.0022742861677824576,
     "hi": 0.003415501904981635,
     "lo90": -0.0016607131450808517,
     "hi90": 0.0029176655191477698,
     "p": 0.774
    },
    "POP>UBCF - POP>REGPOP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.002799469464880161,
     "lo": -0.005868391147410132,
     "hi": 0.01188008378966846,
     "lo90": -0.00459853531908727,
     "hi90": 0.010705756256697172,
     "p": 0.53
    }
   }
  }
 },
 "R9": {
  "m=1": {
   "top five not determined by POP (share of units)": 0.7457442462208906,
   "candidates no pool reader marked (mean share)": 0.4263536628397714
  },
  "m=3": {
   "top five not determined by POP (share of units)": 0.7613207547169811,
   "candidates no pool reader marked (mean share)": 0.43077112454785205
  },
  "m=5": {
   "top five not determined by POP (share of units)": 0.7630331753554502,
   "candidates no pool reader marked (mean share)": 0.4364954214101137
  }
 },
 "R11": {
  "m=1": {
   "share with none (KNN and UBCF rank as POP)": 0.1581097644014708,
   "share with one or two": 0.3322892550728585,
   "share with three or more": 0.5096009805256707,
   "median number": 3.0,
   "none": {
    "units": 1161
   },
   "one or two": {
    "units": 2440,
    "KNN - POP, ap": {
     "n": 2440,
     "pages": 1127,
     "readers": 1401,
     "mean": -0.00031069079554860656,
     "lo": -0.006656041879368588,
     "hi": 0.006653011597443703,
     "lo90": -0.005833454037893042,
     "hi90": 0.005380371974806521,
     "p": 0.895
    },
    "UBCF - POP, ap": {
     "n": 2440,
     "pages": 1127,
     "readers": 1401,
     "mean": -0.002696607646860048,
     "lo": -0.009734157109587695,
     "hi": 0.004661669631439524,
     "lo90": -0.008806585421709865,
     "hi90": 0.003568603436522152,
     "p": 0.458
    },
    "UBCF - REGPOP, ap": {
     "n": 2440,
     "pages": 1127,
     "readers": 1401,
     "mean": -0.007621742455992204,
     "lo": -0.015056116251971983,
     "hi": -0.0004829909185544867,
     "lo90": -0.013926041267803549,
     "hi90": -0.001549205714317216,
     "p": 0.039
    },
    "UBCF - POP, hitNext": {
     "n": 2440,
     "pages": 1127,
     "readers": 1401,
     "mean": 0.02084611286842011,
     "lo": 0.00028871439479652135,
     "hi": 0.04034743695195127,
     "lo90": 0.003946018734921338,
     "hi90": 0.03681305519323408,
     "p": 0.047
    },
    "REGPOP - POP, hitNext": {
     "n": 2440,
     "pages": 1127,
     "readers": 1401,
     "mean": 0.028611720727073523,
     "lo": 0.01678278796624647,
     "hi": 0.040965359657676656,
     "lo90": 0.018644832734286028,
     "hi90": 0.03888298636987685,
     "p": 0.0005
    },
    "UBCF - REGPOP, hitNext": {
     "n": 2440,
     "pages": 1127,
     "readers": 1401,
     "mean": -0.007765607858653416,
     "lo": -0.027518661921492767,
     "hi": 0.011899366383156909,
     "lo90": -0.023826067426510462,
     "hi90": 0.008957421417076396,
     "p": 0.435
    },
    "KNN - REGPOP, hitNext": {
     "n": 2440,
     "pages": 1127,
     "readers": 1401,
     "mean": -0.0058227806940326175,
     "lo": -0.024570285250847496,
     "hi": 0.012690940861117196,
     "lo90": -0.021464137669870244,
     "hi90": 0.00948313626761145,
     "p": 0.507
    }
   },
   "three or more": {
    "units": 3742,
    "KNN - POP, ap": {
     "n": 3742,
     "pages": 802,
     "readers": 2067,
     "mean": -0.005944467804531638,
     "lo": -0.013996113677665147,
     "hi": 0.0023707149544417595,
     "lo90": -0.01266505883010053,
     "hi90": 0.0012022907300138033,
     "p": 0.172
    },
    "UBCF - POP, ap": {
     "n": 3742,
     "pages": 802,
     "readers": 2067,
     "mean": -0.0018490168332643434,
     "lo": -0.010616726246795471,
     "hi": 0.0074699530178870665,
     "lo90": -0.009207456249246387,
     "hi90": 0.0059024417482936445,
     "p": 0.726
    },
    "UBCF - REGPOP, ap": {
     "n": 3742,
     "pages": 802,
     "readers": 2067,
     "mean": -0.0053215525545855175,
     "lo": -0.013355300391818327,
     "hi": 0.0026496160317987624,
     "lo90": -0.011754789735544864,
     "hi90": 0.001354046977817556,
     "p": 0.183
    },
    "UBCF - POP, hitNext": {
     "n": 3742,
     "pages": 802,
     "readers": 2067,
     "mean": 0.044766581265223857,
     "lo": 0.01792633547253647,
     "hi": 0.07003004197238888,
     "lo90": 0.022590117907589594,
     "hi90": 0.06590262212865805,
     "p": 0.001
    },
    "REGPOP - POP, hitNext": {
     "n": 3742,
     "pages": 802,
     "readers": 2067,
     "mean": 0.037055938154880126,
     "lo": 0.023814280761914906,
     "hi": 0.05171666771229292,
     "lo90": 0.0254786975465179,
     "hi90": 0.049382360584470084,
     "p": 0.0005
    },
    "UBCF - REGPOP, hitNext": {
     "n": 3742,
     "pages": 802,
     "readers": 2067,
     "mean": 0.00771064311034373,
     "lo": -0.016229704793264743,
     "hi": 0.029661277508883865,
     "lo90": -0.012253121859182797,
     "hi90": 0.02653707246674541,
     "p": 0.546
    },
    "KNN - REGPOP, hitNext": {
     "n": 3742,
     "pages": 802,
     "readers": 2067,
     "mean": -0.012405271408281175,
     "lo": -0.03287750727343432,
     "hi": 0.009238260242361343,
     "lo90": -0.029857155780128847,
     "hi90": 0.00582313356114432,
     "p": 0.268
    }
   }
  },
  "m=3": {
   "share with none (KNN and UBCF rank as POP)": 0.03443396226415094,
   "share with one or two": 0.19268867924528302,
   "share with three or more": 0.772877358490566,
   "median number": 5.0,
   "none": {
    "units": 146
   },
   "one or two": {
    "units": 817,
    "KNN - POP, ap": {
     "n": 817,
     "pages": 593,
     "readers": 585,
     "mean": 0.004109744790846114,
     "lo": -0.0038288405840944117,
     "hi": 0.012614697472825022,
     "lo90": -0.0025186272358068565,
     "hi90": 0.010897729867171711,
     "p": 0.306
    },
    "UBCF - POP, ap": {
     "n": 817,
     "pages": 593,
     "readers": 585,
     "mean": 0.003974306244973261,
     "lo": -0.004667009744128914,
     "hi": 0.013433246851260622,
     "lo90": -0.0031834724854967866,
     "hi90": 0.011690417149057991,
     "p": 0.352
    },
    "UBCF - REGPOP, ap": {
     "n": 817,
     "pages": 593,
     "readers": 585,
     "mean": 0.0007109065348586444,
     "lo": -0.008215498210033706,
     "hi": 0.009287734514575428,
     "lo90": -0.006966829177922351,
     "hi90": 0.007943105560265217,
     "p": 0.91
    },
    "UBCF - POP, hitNext": {
     "n": 817,
     "pages": 593,
     "readers": 585,
     "mean": 0.02885344825207458,
     "lo": 0.00030053150315198664,
     "hi": 0.0577587170736478,
     "lo90": 0.0047600435973591815,
     "hi90": 0.05364756731834685,
     "p": 0.048
    },
    "REGPOP - POP, hitNext": {
     "n": 817,
     "pages": 593,
     "readers": 585,
     "mean": 0.02637611977661017,
     "lo": 0.012593020821782298,
     "hi": 0.04316405299636349,
     "lo90": 0.014604063997150108,
     "hi90": 0.03917381482610533,
     "p": 0.0005
    },
    "UBCF - REGPOP, hitNext": {
     "n": 817,
     "pages": 593,
     "readers": 585,
     "mean": 0.0024773284754644118,
     "lo": -0.02798558808674124,
     "hi": 0.030447352169246735,
     "lo90": -0.02314193191536369,
     "hi90": 0.026782799967444565,
     "p": 0.849
    },
    "KNN - REGPOP, hitNext": {
     "n": 817,
     "pages": 593,
     "readers": 585,
     "mean": -0.0003992738796821178,
     "lo": -0.026271335792047292,
     "hi": 0.024090424026953015,
     "lo90": -0.021882198939383247,
     "hi90": 0.019735047135966972,
     "p": 0.997
    }
   },
   "three or more": {
    "units": 3277,
    "KNN - POP, ap": {
     "n": 3277,
     "pages": 922,
     "readers": 1603,
     "mean": -0.007389351046515276,
     "lo": -0.015593448377219819,
     "hi": 0.00020715163648250243,
     "lo90": -0.013903264269866553,
     "hi90": -0.0011176306645225057,
     "p": 0.057
    },
    "UBCF - POP, ap": {
     "n": 3277,
     "pages": 922,
     "readers": 1603,
     "mean": -0.006028397538730917,
     "lo": -0.013956785989244064,
     "hi": 0.0016300102157386506,
     "lo90": -0.012573604736027155,
     "hi90": 0.0005866232723971978,
     "p": 0.127
    },
    "UBCF - REGPOP, ap": {
     "n": 3277,
     "pages": 922,
     "readers": 1603,
     "mean": -0.006749126369102551,
     "lo": -0.013823649952815615,
     "hi": -9.03121522988865e-05,
     "lo90": -0.012802592392851912,
     "hi90": -0.001081523283795732,
     "p": 0.048
    },
    "UBCF - POP, hitNext": {
     "n": 3277,
     "pages": 922,
     "readers": 1603,
     "mean": 0.0362384898052889,
     "lo": 0.015365020756830673,
     "hi": 0.05635754429090964,
     "lo90": 0.0191859467062625,
     "hi90": 0.05253599691020124,
     "p": 0.001
    },
    "REGPOP - POP, hitNext": {
     "n": 3277,
     "pages": 922,
     "readers": 1603,
     "mean": 0.02058997939183031,
     "lo": 0.01287317101766656,
     "hi": 0.028502013204953762,
     "lo90": 0.013949944319703556,
     "hi90": 0.027231271795475746,
     "p": 0.0005
    },
    "UBCF - REGPOP, hitNext": {
     "n": 3277,
     "pages": 922,
     "readers": 1603,
     "mean": 0.015648510413458584,
     "lo": -0.0027166716854174658,
     "hi": 0.0338568038079578,
     "lo90": 0.0002916532229174474,
     "hi90": 0.03089955285086306,
     "p": 0.097
    },
    "KNN - REGPOP, hitNext": {
     "n": 3277,
     "pages": 922,
     "readers": 1603,
     "mean": 0.0010843932719247374,
     "lo": -0.016318510665940072,
     "hi": 0.019764086192948192,
     "lo90": -0.013798798782623217,
     "hi90": 0.01650086823680647,
     "p": 0.888
    }
   }
  },
  "m=5": {
   "share with none (KNN and UBCF rank as POP)": 0.016040831206707983,
   "share with one or two": 0.14145096609551586,
   "share with three or more": 0.8425082026977762,
   "median number": 5.0,
   "none": {
    "units": 44
   },
   "one or two": {
    "units": 388,
    "KNN - POP, ap": {
     "n": 388,
     "pages": 314,
     "readers": 316,
     "mean": 0.005939399552203239,
     "lo": -0.0028162080164393657,
     "hi": 0.015372663377994145,
     "lo90": -0.0016032660420626384,
     "hi90": 0.013664152365167815,
     "p": 0.182
    },
    "UBCF - POP, ap": {
     "n": 388,
     "pages": 314,
     "readers": 316,
     "mean": 0.003823342751803356,
     "lo": -0.009395733951747448,
     "hi": 0.01520360331312633,
     "lo90": -0.006598817428399029,
     "hi90": 0.01312298622346779,
     "p": 0.491
    },
    "UBCF - REGPOP, ap": {
     "n": 388,
     "pages": 314,
     "readers": 316,
     "mean": -0.0009953785312136697,
     "lo": -0.013216449571108166,
     "hi": 0.010266277815351176,
     "lo90": -0.01111585897576933,
     "hi90": 0.008434490343088467,
     "p": 0.904
    },
    "UBCF - POP, hitNext": {
     "n": 388,
     "pages": 314,
     "readers": 316,
     "mean": 0.022412911201356765,
     "lo": -0.013608324433939575,
     "hi": 0.06271765378064396,
     "lo90": -0.008461371062291582,
     "hi90": 0.05593584454641881,
     "p": 0.231
    },
    "REGPOP - POP, hitNext": {
     "n": 388,
     "pages": 314,
     "readers": 316,
     "mean": 0.022824590152235362,
     "lo": -3.7220152327666356e-05,
     "hi": 0.05194292852832293,
     "lo90": 0.0034892679124014147,
     "hi90": 0.04621900312603188,
     "p": 0.052
    },
    "UBCF - REGPOP, hitNext": {
     "n": 388,
     "pages": 314,
     "readers": 316,
     "mean": -0.0004116789508785867,
     "lo": -0.037662386726650725,
     "hi": 0.037193627552540055,
     "lo90": -0.031883923358374026,
     "hi90": 0.029703785972384263,
     "p": 0.987
    },
    "KNN - REGPOP, hitNext": {
     "n": 388,
     "pages": 314,
     "readers": 316,
     "mean": -0.006325749092770216,
     "lo": -0.038800637299441505,
     "hi": 0.02176768112326593,
     "lo90": -0.0331140585395891,
     "hi90": 0.017353266223973842,
     "p": 0.688
    }
   },
   "three or more": {
    "units": 2311,
    "KNN - POP, ap": {
     "n": 2311,
     "pages": 792,
     "readers": 1204,
     "mean": -0.010466248227416129,
     "lo": -0.019866814016214665,
     "hi": -0.0018484129275006483,
     "lo90": -0.017887023518084723,
     "hi90": -0.0031418810302052233,
     "p": 0.021
    },
    "UBCF - POP, ap": {
     "n": 2311,
     "pages": 792,
     "readers": 1204,
     "mean": -0.007773304661727469,
     "lo": -0.01532383607635268,
     "hi": -0.00027732341522248205,
     "lo90": -0.013744753318546677,
     "hi90": -0.001473554400930336,
     "p": 0.044
    },
    "UBCF - REGPOP, ap": {
     "n": 2311,
     "pages": 792,
     "readers": 1204,
     "mean": -0.00713401202905352,
     "lo": -0.01331470929721301,
     "hi": -0.00010635895767842572,
     "lo90": -0.012283919255854413,
     "hi90": -0.0013311182419070658,
     "p": 0.049
    },
    "UBCF - POP, hitNext": {
     "n": 2311,
     "pages": 792,
     "readers": 1204,
     "mean": 0.025791247685946397,
     "lo": 0.0046927256497088215,
     "hi": 0.04750604007106234,
     "lo90": 0.007770429651442148,
     "hi90": 0.04370863068192059,
     "p": 0.02
    },
    "REGPOP - POP, hitNext": {
     "n": 2311,
     "pages": 792,
     "readers": 1204,
     "mean": 0.01081604315240264,
     "lo": 0.0037605938172099135,
     "hi": 0.019120639356146562,
     "lo90": 0.004855346451267155,
     "hi90": 0.0175290812528217,
     "p": 0.004
    },
    "UBCF - REGPOP, hitNext": {
     "n": 2311,
     "pages": 792,
     "readers": 1204,
     "mean": 0.01497520453354376,
     "lo": -0.005803805623396162,
     "hi": 0.037263424423453005,
     "lo90": -0.002538332645099067,
     "hi90": 0.0328839042996452,
     "p": 0.165
    },
    "KNN - REGPOP, hitNext": {
     "n": 2311,
     "pages": 792,
     "readers": 1204,
     "mean": -0.001028462094981933,
     "lo": -0.022405471299286293,
     "hi": 0.021850677527337003,
     "lo90": -0.018702175689514332,
     "hi90": 0.017848552409535534,
     "p": 0.95
    }
   }
  }
 },
 "R12": {
  "targets": 2743,
  "reveal 1 of 5": {
   "KNN - POP, ap, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.009500182336685922,
    "lo": -0.015526680739707279,
    "hi": -0.004200663024590832,
    "lo90": -0.014314930961109413,
    "hi90": -0.004961850143154099,
    "p": 0.0005
   },
   "KNN - POP, ap, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.007341054062424159,
    "lo": -0.012309591959363616,
    "hi": -0.002623782190360282,
    "lo90": -0.011579966245498348,
    "hi90": -0.0034133647511602277,
    "p": 0.002
   },
   "KNN - POP, ap, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.0011444103478532959,
    "lo": -0.006897818994150414,
    "hi": 0.004589397526705919,
    "lo90": -0.005838570534846435,
    "hi90": 0.0036966012356544654,
    "p": 0.71
   },
   "KNN, ap, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.002159128274261764,
    "lo": -0.00254225752878283,
    "hi": 0.006959295285514347,
    "lo90": -0.0019508703794518419,
    "hi90": 0.00623976091200011,
    "p": 0.347
   },
   "KNN, ap, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.008355771988832627,
    "lo": 0.0014738620172629494,
    "hi": 0.015170540582640203,
    "lo90": 0.0028351193437745107,
    "hi90": 0.0139720903339148,
    "p": 0.025
   },
   "KNN, ap, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.0061966437145708625,
    "lo": 0.0013259126687219349,
    "hi": 0.011287240838693414,
    "lo90": 0.001975794082058959,
    "hi90": 0.010240330908851685,
    "p": 0.013
   },
   "KNN - POP, hitNext, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.003857751450259939,
    "lo": -0.018343857254163924,
    "hi": 0.01066928195212907,
    "lo90": -0.016142519142608953,
    "hi90": 0.008289675823859788,
    "p": 0.582
   },
   "KNN - POP, hitNext, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.00905418044562236,
    "lo": -0.005094002678923538,
    "hi": 0.022343561094541983,
    "lo90": -0.002967244512613696,
    "hi90": 0.019822831912233014,
    "p": 0.218
   },
   "KNN - POP, hitNext, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.029325497302942174,
    "lo": 0.010987833766498681,
    "hi": 0.047477386494162374,
    "lo90": 0.013498507839723294,
    "hi90": 0.0447952565626402,
    "p": 0.002
   },
   "KNN, hitNext, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.0129119318958823,
    "lo": -0.0009613174451071041,
    "hi": 0.027645239135532487,
    "lo90": 0.0008512719710812015,
    "hi90": 0.025187728801006486,
    "p": 0.073
   },
   "KNN, hitNext, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.03318324875320211,
    "lo": 0.013351198482763314,
    "hi": 0.05435364591302489,
    "lo90": 0.016650232665799153,
    "hi90": 0.050567598117760404,
    "p": 0.001
   },
   "KNN, hitNext, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.02027131685731981,
    "lo": 0.005979358472349243,
    "hi": 0.03510913207637389,
    "lo90": 0.008327663529250517,
    "hi90": 0.032919501790024966,
    "p": 0.003
   },
   "UBCF - POP, ap, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.013837405741970663,
    "lo": -0.021334150276330864,
    "hi": -0.007164659114711376,
    "lo90": -0.019630332114112893,
    "hi90": -0.008325795829326217,
    "p": 0.0005
   },
   "UBCF - POP, ap, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.009641616848637529,
    "lo": -0.015544836754126467,
    "hi": -0.0038773547161227956,
    "lo90": -0.014649428358183543,
    "hi90": -0.004785488228647461,
    "p": 0.0005
   },
   "UBCF - POP, ap, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.0009188046042753796,
    "lo": -0.007702201660609273,
    "hi": 0.0058564748903031484,
    "lo90": -0.006524736160978738,
    "hi90": 0.004721399462611159,
    "p": 0.784
   },
   "UBCF, ap, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.004195788893333136,
    "lo": -0.0008306904530531149,
    "hi": 0.009178843784923752,
    "lo90": 5.882556672229392e-05,
    "hi90": 0.008426819541551708,
    "p": 0.099
   },
   "UBCF, ap, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.012918601137695286,
    "lo": 0.004782201609530243,
    "hi": 0.021221256361627028,
    "lo90": 0.006066230832896055,
    "hi90": 0.01963731404838331,
    "p": 0.001
   },
   "UBCF, ap, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.008722812244362148,
    "lo": 0.003216665084048546,
    "hi": 0.014836393259360148,
    "lo90": 0.00406592277502333,
    "hi90": 0.013801188506101124,
    "p": 0.002
   },
   "UBCF - POP, hitNext, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.00393145913781473,
    "lo": -0.021521301782611968,
    "hi": 0.012942767894593688,
    "lo90": -0.01889390805092277,
    "hi90": 0.010509211150348063,
    "p": 0.62
   },
   "UBCF - POP, hitNext, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.013926781060187248,
    "lo": -0.0013943893510623966,
    "hi": 0.02887855188949086,
    "lo90": 0.0012705783337430175,
    "hi90": 0.026627373703170996,
    "p": 0.068
   },
   "UBCF - POP, hitNext, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.03584777823890093,
    "lo": 0.015571282862206617,
    "hi": 0.05679965109834032,
    "lo90": 0.01855733622062166,
    "hi90": 0.05386468399410442,
    "p": 0.0005
   },
   "UBCF, hitNext, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.017858240198001977,
    "lo": 0.0022751245948308997,
    "hi": 0.032772661388958284,
    "lo90": 0.004839294660831009,
    "hi90": 0.030464579708093336,
    "p": 0.022
   },
   "UBCF, hitNext, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.03977923737671566,
    "lo": 0.017081371722739807,
    "hi": 0.06222176151507833,
    "lo90": 0.02082844770086058,
    "hi90": 0.05880354797629627,
    "p": 0.0005
   },
   "UBCF, hitNext, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.021920997178713684,
    "lo": 0.0054626987709373385,
    "hi": 0.03903823667751036,
    "lo90": 0.007954503413392306,
    "hi90": 0.03593249648305389,
    "p": 0.007
   },
   "REGPOP - POP, ap, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.007779658809076277,
    "lo": -0.012976352567375267,
    "hi": -0.0032578296809441737,
    "lo90": -0.01186631724604685,
    "hi90": -0.0039383437203090975,
    "p": 0.0005
   },
   "REGPOP - POP, ap, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.0015544865882791707,
    "lo": -0.005495279208086463,
    "hi": 0.002067981986916446,
    "lo90": -0.004742119986228796,
    "hi90": 0.001509185009637854,
    "p": 0.419
   },
   "REGPOP - POP, ap, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.007213875794493686,
    "lo": 0.003574188619657145,
    "hi": 0.01108302260899732,
    "lo90": 0.004064849615327748,
    "hi90": 0.010454082219783943,
    "p": 0.0005
   },
   "REGPOP, ap, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.0062251722207971065,
    "lo": 0.0034208772319385084,
    "hi": 0.009236759616541987,
    "lo90": 0.003935785585136904,
    "hi90": 0.008652739406259548,
    "p": 0.0005
   },
   "REGPOP, ap, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.014993534603569962,
    "lo": 0.010036198408401361,
    "hi": 0.02056224829398073,
    "lo90": 0.01072256686964006,
    "hi90": 0.019629957286409726,
    "p": 0.0005
   },
   "REGPOP, ap, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.008768362382772855,
    "lo": 0.005414351936657942,
    "hi": 0.012684596189679036,
    "lo90": 0.005870765005749679,
    "hi90": 0.011855464569868829,
    "p": 0.0005
   },
   "REGPOP - POP, hitNext, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.0012803262872380986,
    "lo": -0.012234346332996098,
    "hi": 0.008722529233655392,
    "lo90": -0.010345400989433338,
    "hi90": 0.007193767249068208,
    "p": 0.797
   },
   "REGPOP - POP, hitNext, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.009518743255092102,
    "lo": 0.00044347168668470787,
    "hi": 0.019653104855201702,
    "lo90": 0.0018456653298092227,
    "hi90": 0.017943555357544147,
    "p": 0.041
   },
   "REGPOP - POP, hitNext, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.03233424907508301,
    "lo": 0.0209694406727215,
    "hi": 0.04504830990939792,
    "lo90": 0.022943696567453018,
    "hi90": 0.04222703747383877,
    "p": 0.0005
   },
   "REGPOP, hitNext, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.010799069542330205,
    "lo": 0.004134264282763424,
    "hi": 0.017480053849189058,
    "lo90": 0.005425453555082155,
    "hi90": 0.016345213162648455,
    "p": 0.001
   },
   "REGPOP, hitNext, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.03361457536232112,
    "lo": 0.021515672682381082,
    "hi": 0.04787393742862246,
    "lo90": 0.023811286957875894,
    "hi90": 0.04493098019807722,
    "p": 0.0005
   },
   "REGPOP, hitNext, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.022815505819990912,
    "lo": 0.01393477983265117,
    "hi": 0.03264426261452761,
    "lo90": 0.015229631137870488,
    "hi90": 0.030780087078255126,
    "p": 0.0005
   },
   "LOCAL - POP, ap, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.1504808776201188,
    "lo": -0.1680003140614691,
    "hi": -0.13357960781549222,
    "lo90": -0.16477895513690105,
    "hi90": -0.13644742867067725,
    "p": 0.0005
   },
   "LOCAL - POP, ap, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.12452629032982475,
    "lo": -0.14118850488405968,
    "hi": -0.10788337310078375,
    "lo90": -0.13846741281065222,
    "hi90": -0.11014563697823264,
    "p": 0.0005
   },
   "LOCAL - POP, ap, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.07199043472458487,
    "lo": -0.09029287724122183,
    "hi": -0.053636273666777305,
    "lo90": -0.08751452113512681,
    "hi90": -0.05632953038461098,
    "p": 0.0005
   },
   "LOCAL, ap, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.02595458729029406,
    "lo": 0.021160340831838695,
    "hi": 0.030798389711577785,
    "lo90": 0.021872444446083796,
    "hi90": 0.029977312226703197,
    "p": 0.0005
   },
   "LOCAL, ap, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.07849044289553396,
    "lo": 0.06868097149798398,
    "hi": 0.08910947156614848,
    "lo90": 0.07010042089632099,
    "hi90": 0.08718137403270788,
    "p": 0.0005
   },
   "LOCAL, ap, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.05253585560523989,
    "lo": 0.04513046308392855,
    "hi": 0.0599931363156222,
    "lo90": 0.04655585457410248,
    "hi90": 0.05871062201047458,
    "p": 0.0005
   },
   "LOCAL - POP, hitNext, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.12179867221233909,
    "lo": -0.1534990566869313,
    "hi": -0.08868286235017346,
    "lo90": -0.14853634659488266,
    "hi90": -0.09432815856391974,
    "p": 0.0005
   },
   "LOCAL - POP, hitNext, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.006743602295684769,
    "lo": -0.04204160709250342,
    "hi": 0.026237197105252415,
    "lo90": -0.03633199915485408,
    "hi90": 0.02150754307893382,
    "p": 0.67
   },
   "LOCAL - POP, hitNext, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.238313437899771,
    "lo": 0.19793794636093998,
    "hi": 0.28030887558417006,
    "lo90": 0.20467163502486316,
    "hi90": 0.2736328817415988,
    "p": 0.0005
   },
   "LOCAL, hitNext, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.11505506991665435,
    "lo": 0.09608658537142072,
    "hi": 0.13383661269766023,
    "lo90": 0.09886102647892196,
    "hi90": 0.13118528446689104,
    "p": 0.0005
   },
   "LOCAL, hitNext, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.36011211011211014,
    "lo": 0.32210274190859006,
    "hi": 0.3967241556394938,
    "lo90": 0.32898566162106435,
    "hi90": 0.3900499507901815,
    "p": 0.0005
   },
   "LOCAL, hitNext, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.24505704019545577,
    "lo": 0.21755935996938713,
    "hi": 0.27357042640339363,
    "lo90": 0.22185427945675867,
    "hi90": 0.268291146849235,
    "p": 0.0005
   },
   "PROXPOP 20 - POP, ap, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.06522631705494764,
    "lo": -0.07823617960318695,
    "hi": -0.05260421052977795,
    "lo90": -0.07633492641717868,
    "hi90": -0.05405424671326469,
    "p": 0.0005
   },
   "PROXPOP 20 - POP, ap, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.03536881863252731,
    "lo": -0.046667157154874364,
    "hi": -0.023882622354694297,
    "lo90": -0.04468067223734225,
    "hi90": -0.025574683281030818,
    "p": 0.0005
   },
   "PROXPOP 20 - POP, ap, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.01122428205518731,
    "lo": 0.0010181462504284988,
    "hi": 0.02197334229765569,
    "lo90": 0.002688952635530857,
    "hi90": 0.020168485569369513,
    "p": 0.032
   },
   "PROXPOP 20, ap, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.029857498422420328,
    "lo": 0.024059374571972218,
    "hi": 0.035832830639985915,
    "lo90": 0.025083886689015907,
    "hi90": 0.03483651078847662,
    "p": 0.0005
   },
   "PROXPOP 20, ap, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.07645059911013496,
    "lo": 0.06448855480220662,
    "hi": 0.08888402705956847,
    "lo90": 0.06643536597851156,
    "hi90": 0.08685600126166058,
    "p": 0.0005
   },
   "PROXPOP 20, ap, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.046593100687714634,
    "lo": 0.03867233132677079,
    "hi": 0.05590741085387095,
    "lo90": 0.03978623802863298,
    "hi90": 0.05403954737694527,
    "p": 0.0005
   },
   "PROXPOP 20 - POP, hitNext, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.002521898003402458,
    "lo": -0.030167711374204313,
    "hi": 0.027000738248360925,
    "lo90": -0.026763463567176335,
    "hi90": 0.022663863384530705,
    "p": 0.893
   },
   "PROXPOP 20 - POP, hitNext, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.07875164677725131,
    "lo": 0.054501744633796895,
    "hi": 0.10484026476823154,
    "lo90": 0.05765847857007598,
    "hi90": 0.10029805909846834,
    "p": 0.0005
   },
   "PROXPOP 20 - POP, hitNext, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.21796661821971094,
    "lo": 0.18824997295417883,
    "hi": 0.24827902614415986,
    "lo90": 0.19290071941147785,
    "hi90": 0.24284568231511017,
    "p": 0.0005
   },
   "PROXPOP 20, hitNext, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.08127354478065378,
    "lo": 0.06356675335469829,
    "hi": 0.09861899042081448,
    "lo90": 0.06638355447270554,
    "hi90": 0.0955760981789988,
    "p": 0.0005
   },
   "PROXPOP 20, hitNext, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.22048851622311336,
    "lo": 0.18787261753613618,
    "hi": 0.25318038204558896,
    "lo90": 0.19299067188266583,
    "hi90": 0.247487954549779,
    "p": 0.0005
   },
   "PROXPOP 20, hitNext, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.1392149714424596,
    "lo": 0.1171415022607242,
    "hi": 0.1641298174576316,
    "lo90": 0.12028708894462732,
    "hi90": 0.15997702270843217,
    "p": 0.0005
   }
  },
  "reveal 3 of 5": {
   "KNN - POP, ap, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.010952522614314845,
    "lo": -0.01800677573652694,
    "hi": -0.004169993110437494,
    "lo90": -0.01686014922112008,
    "hi90": -0.0054765223329187335,
    "p": 0.002
   },
   "KNN - POP, ap, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.00846672919370941,
    "lo": -0.014563220686867976,
    "hi": -0.0024292822040553382,
    "lo90": -0.013491145520545143,
    "hi90": -0.003313660452296099,
    "p": 0.004
   },
   "KNN - POP, ap, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.002515930219351113,
    "lo": -0.00896144819359272,
    "hi": 0.0035857588378715027,
    "lo90": -0.0077350730366657645,
    "hi90": 0.0025826806026849176,
    "p": 0.417
   },
   "KNN, ap, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.0024857934206054355,
    "lo": -0.0017008200261215266,
    "hi": 0.006739879338721066,
    "lo90": -0.0010820742232689321,
    "hi90": 0.005882687187730028,
    "p": 0.239
   },
   "KNN, ap, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.008436592394963733,
    "lo": 0.0019330785994949014,
    "hi": 0.014708979545783782,
    "lo90": 0.002936365801050484,
    "hi90": 0.013816577088826651,
    "p": 0.013
   },
   "KNN, ap, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.005950798974358299,
    "lo": 0.0016487717780932236,
    "hi": 0.010486563957384712,
    "lo90": 0.002227104069501383,
    "hi90": 0.009777672888609456,
    "p": 0.008
   },
   "KNN - POP, hitNext, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.003040412822276655,
    "lo": -0.020252146233960853,
    "hi": 0.013681134362564849,
    "lo90": -0.01728376676844678,
    "hi90": 0.011587992968646106,
    "p": 0.744
   },
   "KNN - POP, hitNext, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.011577961889440852,
    "lo": -0.0038086550570152924,
    "hi": 0.027216801096487626,
    "lo90": -0.000865869074147368,
    "hi90": 0.024513496590999335,
    "p": 0.128
   },
   "KNN - POP, hitNext, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.03458115192668574,
    "lo": 0.015541255696358005,
    "hi": 0.053756536965419335,
    "lo90": 0.01827559068256185,
    "hi90": 0.05076946350074285,
    "p": 0.001
   },
   "KNN, hitNext, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.014618374711717508,
    "lo": 0.002022629572570204,
    "hi": 0.02855291033365179,
    "lo90": 0.0035285067671499285,
    "hi90": 0.026130834830578428,
    "p": 0.028
   },
   "KNN, hitNext, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.03762156474896239,
    "lo": 0.01633778821322975,
    "hi": 0.060139617386599245,
    "lo90": 0.019454529954382106,
    "hi90": 0.0569942073767374,
    "p": 0.0005
   },
   "KNN, hitNext, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.02300319003724488,
    "lo": 0.0076131701176552725,
    "hi": 0.03900777406710946,
    "lo90": 0.010073053484284134,
    "hi90": 0.036344909352507046,
    "p": 0.001
   },
   "UBCF - POP, ap, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.014268352265252623,
    "lo": -0.02168382151133094,
    "hi": -0.0066629975212157124,
    "lo90": -0.02025925681080987,
    "hi90": -0.0079066641375541,
    "p": 0.0005
   },
   "UBCF - POP, ap, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.007240318410372826,
    "lo": -0.013736573311888774,
    "hi": -0.0011713837263470524,
    "lo90": -0.012732467851354796,
    "hi90": -0.002028959534167456,
    "p": 0.019
   },
   "UBCF - POP, ap, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.001932598351753638,
    "lo": -0.008359230840806264,
    "hi": 0.004323561372828363,
    "lo90": -0.00727591429133386,
    "hi90": 0.0032905036071216942,
    "p": 0.553
   },
   "UBCF, ap, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.007028033854879799,
    "lo": 0.002879576878204804,
    "hi": 0.011488772949361318,
    "lo90": 0.0036683790393400527,
    "hi90": 0.010718658942221954,
    "p": 0.0005
   },
   "UBCF, ap, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.012335753913498988,
    "lo": 0.006360796631229294,
    "hi": 0.01838343011116041,
    "lo90": 0.007274433918684807,
    "hi90": 0.017169781342094344,
    "p": 0.0005
   },
   "UBCF, ap, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.005307720058619188,
    "lo": 0.0015331386442210915,
    "hi": 0.009054941951653949,
    "lo90": 0.002209616574010235,
    "hi90": 0.008431136902136064,
    "p": 0.006
   },
   "UBCF - POP, hitNext, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.0012481625181996886,
    "lo": -0.01745173085410885,
    "hi": 0.019732610161326648,
    "lo90": -0.013844413137907944,
    "hi90": 0.01658216303357371,
    "p": 0.903
   },
   "UBCF - POP, hitNext, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.023095473842422897,
    "lo": 0.007193595430230101,
    "hi": 0.040163819465092544,
    "lo90": 0.009505156420188912,
    "hi90": 0.03711063149064,
    "p": 0.006
   },
   "UBCF - POP, hitNext, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.039942241698346856,
    "lo": 0.021188495066450895,
    "hi": 0.06083707417180112,
    "lo90": 0.02374960900489942,
    "hi90": 0.05669797067077842,
    "p": 0.0005
   },
   "UBCF, hitNext, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.021847311324223205,
    "lo": 0.00862528916050496,
    "hi": 0.035203913425461454,
    "lo90": 0.010462209528459734,
    "hi90": 0.032683144367305704,
    "p": 0.003
   },
   "UBCF, hitNext, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.038694079180147174,
    "lo": 0.01875972840417266,
    "hi": 0.059330313764449374,
    "lo90": 0.022035587022591927,
    "hi90": 0.05618988116431118,
    "p": 0.0005
   },
   "UBCF, hitNext, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.01684676785592397,
    "lo": 0.0029018441818393806,
    "hi": 0.03084458768710564,
    "lo90": 0.005287598537069457,
    "hi90": 0.028570264723568717,
    "p": 0.026
   },
   "REGPOP - POP, ap, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.003349156630395892,
    "lo": -0.007045069449962168,
    "hi": 2.0706591625733397e-05,
    "lo90": -0.006469325800087465,
    "hi90": -0.00050436088755118,
    "p": 0.051
   },
   "REGPOP - POP, ap, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.00014050205287628162,
    "lo": -0.0029124600232753946,
    "hi": 0.0025684410710774225,
    "lo90": -0.002476567737947746,
    "hi90": 0.0020823582134746315,
    "p": 0.861
   },
   "REGPOP - POP, ap, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.00223722799734943,
    "lo": -0.0005328153405332685,
    "hi": 0.005234303861594614,
    "lo90": 1.9467445137146227e-05,
    "hi90": 0.00477779958130934,
    "p": 0.096
   },
   "REGPOP, ap, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.0032086545775196103,
    "lo": 0.0014113819269747706,
    "hi": 0.005508166091522391,
    "lo90": 0.001654894467588371,
    "hi90": 0.005012164673124281,
    "p": 0.0005
   },
   "REGPOP, ap, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.0055863846277453225,
    "lo": 0.002700784636571303,
    "hi": 0.008682103991491332,
    "lo90": 0.0031533892452348922,
    "hi90": 0.00812974257045966,
    "p": 0.001
   },
   "REGPOP, ap, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.0023777300502257123,
    "lo": 0.0007214432498013871,
    "hi": 0.00393683387239704,
    "lo90": 0.0010054434923347272,
    "hi90": 0.003722385902952801,
    "p": 0.015
   },
   "REGPOP - POP, hitNext, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.003310135925167856,
    "lo": -0.006150672438720812,
    "hi": 0.012843618345931958,
    "lo90": -0.004600339680690546,
    "hi90": 0.011131873718147261,
    "p": 0.453
   },
   "REGPOP - POP, hitNext, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.01069258164938077,
    "lo": 0.0035450329154621193,
    "hi": 0.018576652334599483,
    "lo90": 0.00469350957637541,
    "hi90": 0.017363307503397214,
    "p": 0.009
   },
   "REGPOP - POP, hitNext, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.01788679342497281,
    "lo": 0.009833616057609103,
    "hi": 0.02706413397802968,
    "lo90": 0.011033060166585127,
    "hi90": 0.02555375750203021,
    "p": 0.0005
   },
   "REGPOP, hitNext, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.007382445724212914,
    "lo": 0.0022281647761395874,
    "hi": 0.01376195439747706,
    "lo90": 0.0028285066619677694,
    "hi90": 0.012588084028212312,
    "p": 0.004
   },
   "REGPOP, hitNext, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.014576657499804952,
    "lo": 0.006214133224164426,
    "hi": 0.024537389476399215,
    "lo90": 0.0075745368123647586,
    "hi90": 0.022450920297520133,
    "p": 0.0005
   },
   "REGPOP, hitNext, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.007194211775592037,
    "lo": 0.002405044468925002,
    "hi": 0.012803598921393839,
    "lo90": 0.003094711336702961,
    "hi90": 0.011716134295352936,
    "p": 0.004
   },
   "LOCAL - POP, ap, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.13664004748892847,
    "lo": -0.15359378085341743,
    "hi": -0.11900715536274255,
    "lo90": -0.15117350659971734,
    "hi90": -0.12253932192842301,
    "p": 0.0005
   },
   "LOCAL - POP, ap, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.09197282820289415,
    "lo": -0.10990883149609885,
    "hi": -0.07429491398512474,
    "lo90": -0.10694497818868817,
    "hi90": -0.07705059509274187,
    "p": 0.0005
   },
   "LOCAL - POP, ap, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.07199043472458487,
    "lo": -0.09039700846045357,
    "hi": -0.054319695165817944,
    "lo90": -0.08764256764896411,
    "hi90": -0.05718469674410033,
    "p": 0.0005
   },
   "LOCAL, ap, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.04466721928603432,
    "lo": 0.03737101950434758,
    "hi": 0.0518360416501347,
    "lo90": 0.038514787124764,
    "hi90": 0.05065862774374007,
    "p": 0.0005
   },
   "LOCAL, ap, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.06464961276434361,
    "lo": 0.055986164971926454,
    "hi": 0.07393289005600294,
    "lo90": 0.057233410545363586,
    "hi90": 0.07258169429976398,
    "p": 0.0005
   },
   "LOCAL, ap, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.019982393478309286,
    "lo": 0.016555858997065596,
    "hi": 0.023674300552807028,
    "lo90": 0.016997619070104344,
    "hi90": 0.023065525186915157,
    "p": 0.0005
   },
   "LOCAL - POP, hitNext, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.07356004269182262,
    "lo": -0.11001678754209324,
    "hi": -0.039742094495576516,
    "lo90": -0.1050533272377682,
    "hi90": -0.04528256654427226,
    "p": 0.0005
   },
   "LOCAL - POP, hitNext, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.14071907201818185,
    "lo": 0.1018129846882241,
    "hi": 0.17822874794678453,
    "lo90": 0.10669294030396555,
    "hi90": 0.17206995005396947,
    "p": 0.0005
   },
   "LOCAL - POP, hitNext, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.238313437899771,
    "lo": 0.1946546682460427,
    "hi": 0.2815109641396587,
    "lo90": 0.2018730306059391,
    "hi90": 0.27515402873390665,
    "p": 0.0005
   },
   "LOCAL, hitNext, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.2142791147100044,
    "lo": 0.1891176822017669,
    "hi": 0.23897986978982783,
    "lo90": 0.19300614258729365,
    "hi90": 0.2354534861490511,
    "p": 0.0005
   },
   "LOCAL, hitNext, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.3118734805915936,
    "lo": 0.27882475240131505,
    "hi": 0.34461721730237044,
    "lo90": 0.28395803975016354,
    "hi90": 0.3389484083894681,
    "p": 0.0005
   },
   "LOCAL, hitNext, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.09759436588158917,
    "lo": 0.0833603398438094,
    "hi": 0.11259777993758915,
    "lo90": 0.08526155849015457,
    "hi90": 0.11030825663711298,
    "p": 0.0005
   },
   "PROXPOP 20 - POP, ap, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.04453538482336449,
    "lo": -0.05594049507517564,
    "hi": -0.032147232968165976,
    "lo90": -0.0540118502250323,
    "hi90": -0.03434743069759797,
    "p": 0.0005
   },
   "PROXPOP 20 - POP, ap, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.0035628036972131733,
    "lo": -0.01318326373655588,
    "hi": 0.007001585609695573,
    "lo90": -0.01166706516267501,
    "hi90": 0.005228803699592339,
    "p": 0.511
   },
   "PROXPOP 20 - POP, ap, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.01122428205518731,
    "lo": 0.0006389536460240134,
    "hi": 0.02205116787812545,
    "lo90": 0.0022227695585229057,
    "hi90": 0.020105959561566685,
    "p": 0.037
   },
   "PROXPOP 20, ap, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.04097258112615131,
    "lo": 0.03362614690953236,
    "hi": 0.04885362380197663,
    "lo90": 0.03471612370875669,
    "hi90": 0.04747205704986123,
    "p": 0.0005
   },
   "PROXPOP 20, ap, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.05575966687855181,
    "lo": 0.046074368112976945,
    "hi": 0.06626612371376742,
    "lo90": 0.04747053933448434,
    "hi90": 0.06436030658610255,
    "p": 0.0005
   },
   "PROXPOP 20, ap, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.014787085752400484,
    "lo": 0.011230282246209011,
    "hi": 0.01871147785718121,
    "lo90": 0.011759618942125115,
    "hi90": 0.018145340731777065,
    "p": 0.0005
   },
   "PROXPOP 20 - POP, hitNext, FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.06351285713087874,
    "lo": 0.036805233179040886,
    "hi": 0.09395392398868946,
    "lo90": 0.040646188651006804,
    "hi90": 0.0882066004616816,
    "p": 0.0005
   },
   "PROXPOP 20 - POP, hitNext, RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.1722745535703003,
    "lo": 0.1444477660526825,
    "hi": 0.2006404966256028,
    "lo90": 0.14911329060576187,
    "hi90": 0.19573914355218847,
    "p": 0.0005
   },
   "PROXPOP 20 - POP, hitNext, LAST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.21796661821971094,
    "lo": 0.188578471568386,
    "hi": 0.2463716159838461,
    "lo90": 0.19308520099529783,
    "hi90": 0.24207257799924561,
    "p": 0.0005
   },
   "PROXPOP 20, hitNext, RANDOM - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.10876169643942155,
    "lo": 0.08754935577072921,
    "hi": 0.12941656166056836,
    "lo90": 0.09171176936228471,
    "hi90": 0.12649117694310624,
    "p": 0.0005
   },
   "PROXPOP 20, hitNext, LAST - FIRST": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.15445376108883216,
    "lo": 0.1283685427892531,
    "hi": 0.1816527575878661,
    "lo90": 0.13212521267104457,
    "hi90": 0.17706925925013184,
    "p": 0.0005
   },
   "PROXPOP 20, hitNext, LAST - RANDOM": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.04569206464941063,
    "lo": 0.03445510767476268,
    "hi": 0.05729300598602163,
    "lo90": 0.03618136101553972,
    "hi90": 0.055503471399927375,
    "p": 0.0005
   }
  },
  "KNN as first computed": {
   "reveal 1 of 5": {
    "KNN - POP, ap, FIRST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.00897142701948421,
     "lo": -0.014846666965671837,
     "hi": -0.003492190204292963,
     "lo90": -0.013747033293897726,
     "hi90": -0.004464105702555601,
     "p": 0.001
    },
    "KNN - POP, ap, RANDOM": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.007318164908154405,
     "lo": -0.012331891634420167,
     "hi": -0.0025501354962881554,
     "lo90": -0.011640688972471785,
     "hi90": -0.0032926086419165644,
     "p": 0.002
    },
    "KNN - POP, ap, LAST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.001433759708553795,
     "lo": -0.007459702182477508,
     "hi": 0.004549390961347534,
     "lo90": -0.0062807620673160655,
     "hi90": 0.003520505939712894,
     "p": 0.642
    },
    "KNN, ap, RANDOM - FIRST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.001653262111329803,
     "lo": -0.003112296679554456,
     "hi": 0.006485316794776087,
     "lo90": -0.002397099649084043,
     "hi90": 0.005698858283130747,
     "p": 0.482
    },
    "KNN, ap, LAST - FIRST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.007537667310930415,
     "lo": 0.0006164838372723456,
     "hi": 0.014278810484201083,
     "lo90": 0.0019908814250881486,
     "hi90": 0.013162788631022984,
     "p": 0.042
    },
    "KNN, ap, LAST - RANDOM": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.005884405199600611,
     "lo": 0.0008920524842212098,
     "hi": 0.011150368590333764,
     "lo90": 0.0016433369772836505,
     "hi90": 0.01014765369484399,
     "p": 0.024
    },
    "KNN - POP, hitNext, FIRST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0037709504155916057,
     "lo": -0.018649695883766148,
     "hi": 0.010934553783122997,
     "lo90": -0.01649812577869586,
     "hi90": 0.009011172292844078,
     "p": 0.608
    },
    "KNN - POP, hitNext, RANDOM": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.009506992509808838,
     "lo": -0.004084599360311888,
     "hi": 0.02265240721503908,
     "lo90": -0.0020736486964686076,
     "hi90": 0.02022480736959361,
     "p": 0.188
    },
    "KNN - POP, hitNext, LAST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.02976601255388396,
     "lo": 0.011129169240458016,
     "hi": 0.04781322817507745,
     "lo90": 0.014025157751569234,
     "hi90": 0.04501295330635923,
     "p": 0.0005
    },
    "KNN, hitNext, RANDOM - FIRST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.013277942925400441,
     "lo": -0.0012215253076013981,
     "hi": 0.028156082828820716,
     "lo90": 0.00152558501124599,
     "hi90": 0.025752287626150703,
     "p": 0.064
    },
    "KNN, hitNext, LAST - FIRST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.03353696296947557,
     "lo": 0.013572515363542677,
     "hi": 0.054526364459632264,
     "lo90": 0.016639601924770177,
     "hi90": 0.05088591641539437,
     "p": 0.001
    },
    "KNN, hitNext, LAST - RANDOM": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.02025902004407513,
     "lo": 0.005596529588600157,
     "hi": 0.03527838444772421,
     "lo90": 0.008189904479355175,
     "hi90": 0.03253699783098406,
     "p": 0.004
    }
   },
   "reveal 3 of 5": {
    "KNN - POP, ap, FIRST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.011035205594632492,
     "lo": -0.0179168587851335,
     "hi": -0.004328986043686487,
     "lo90": -0.016880916653516966,
     "hi90": -0.005599516231591413,
     "p": 0.002
    },
    "KNN - POP, ap, RANDOM": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.008415872926021351,
     "lo": -0.01448864102914651,
     "hi": -0.0023763674031513867,
     "lo90": -0.013394525849218722,
     "hi90": -0.003191193694917214,
     "p": 0.005
    },
    "KNN - POP, ap, LAST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.002450065949540532,
     "lo": -0.008937198565803939,
     "hi": 0.003528278159076075,
     "lo90": -0.007627787226201295,
     "hi90": 0.002655263899983167,
     "p": 0.423
    },
    "KNN, ap, RANDOM - FIRST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.002619332668611139,
     "lo": -0.0014537544252822136,
     "hi": 0.006939998772452382,
     "lo90": -0.0009311970986478302,
     "hi90": 0.006188870203291343,
     "p": 0.208
    },
    "KNN, ap, LAST - FIRST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.008585139645091958,
     "lo": 0.0018478819728671011,
     "hi": 0.014916304795744451,
     "lo90": 0.0030054893709583405,
     "hi90": 0.01378960056035195,
     "p": 0.011
    },
    "KNN, ap, LAST - RANDOM": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.005965806976480821,
     "lo": 0.0016927416102259336,
     "hi": 0.010667683698888144,
     "lo90": 0.002215745932121851,
     "hi90": 0.00991173527936522,
     "p": 0.007
    },
    "KNN - POP, hitNext, FIRST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.003720932934076387,
     "lo": -0.020926248572301097,
     "hi": 0.013221938966508523,
     "lo90": -0.017857204430427383,
     "hi90": 0.010962182213703129,
     "p": 0.691
    },
    "KNN - POP, hitNext, RANDOM": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.011046450220488427,
     "lo": -0.004335388719854257,
     "hi": 0.026612298219225155,
     "lo90": -0.0014180447448029947,
     "hi90": 0.023777557334827126,
     "p": 0.139
    },
    "KNN - POP, hitNext, LAST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.03405600566694232,
     "lo": 0.015541255696358005,
     "hi": 0.053335091609295476,
     "lo90": 0.01797100072806336,
     "hi90": 0.050310397954700936,
     "p": 0.001
    },
    "KNN, hitNext, RANDOM - FIRST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.014767383154564813,
     "lo": 0.001468377255075905,
     "hi": 0.028974756846254508,
     "lo90": 0.003665626463257446,
     "hi90": 0.026768940179448465,
     "p": 0.03
    },
    "KNN, hitNext, LAST - FIRST": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0377769386010187,
     "lo": 0.016540572147611735,
     "hi": 0.060908058169212215,
     "lo90": 0.02002662426727115,
     "hi90": 0.056932423041041645,
     "p": 0.0005
    },
    "KNN, hitNext, LAST - RANDOM": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.02300955544645389,
     "lo": 0.007955407496022639,
     "hi": 0.038739417538547746,
     "lo90": 0.010139933944910215,
     "hi90": 0.03648775516791885,
     "p": 0.002
    }
   }
  }
 },
 "R15": {
  "m=1": {
   "ap": {
    "PROXBLEND - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.004467353338261889,
     "lo": 0.002624390698589434,
     "hi": 0.006317445434228785,
     "lo90": 0.0029297720128814387,
     "hi90": 0.005998961691638575,
     "p": 0.0005
    },
    "PROXBLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.009440464855926001,
     "lo": 0.0015665159764165603,
     "hi": 0.017035428984156484,
     "lo90": 0.0026599365898170293,
     "hi90": 0.016053826150475608,
     "p": 0.018
    },
    "PROXBLEND - UBCF": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.01127877939336488,
     "lo": 0.005002754100937049,
     "hi": 0.017785905394432627,
     "lo90": 0.005975927271452157,
     "hi90": 0.016775291139951385,
     "p": 0.003
    }
   },
   "ndcgAll": {
    "PROXBLEND - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.004522884174444616,
     "lo": 0.0013723786561063774,
     "hi": 0.0075453460232445604,
     "lo90": 0.0019299339120898266,
     "hi90": 0.00700572726161141,
     "p": 0.005
    },
    "PROXBLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.0026566621335495965,
     "lo": -0.014837624948780286,
     "hi": 0.00965730832725115,
     "lo90": -0.012491874704102441,
     "hi90": 0.007513455958993996,
     "p": 0.671
    },
    "PROXBLEND - UBCF": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.008171577067279657,
     "lo": -0.0020002307275507787,
     "hi": 0.018545359559941636,
     "lo90": -0.0005678173933661193,
     "hi90": 0.017031114219983892,
     "p": 0.119
    }
   },
   "hitAll": {
    "PROXBLEND - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0059240092605202235,
     "lo": -0.0009540681041920565,
     "hi": 0.012714949743516581,
     "lo90": 7.36636329112902e-05,
     "hi90": 0.011659126682471375,
     "p": 0.097
    },
    "PROXBLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.022327277086409723,
     "lo": 0.003410079770731975,
     "hi": 0.04135029546775604,
     "lo90": 0.006847004742650113,
     "hi90": 0.03781322370275084,
     "p": 0.016
    },
    "PROXBLEND - UBCF": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.022884231723917108,
     "lo": 0.0058502701180523356,
     "hi": 0.040079233811003846,
     "lo90": 0.008018714415240479,
     "hi90": 0.03749590193256672,
     "p": 0.005
    }
   },
   "ndcgNext": {
    "PROXBLEND - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.002524465372391711,
     "lo": -0.0063171252174737515,
     "hi": 0.0012199402705190781,
     "lo90": -0.0056814801136587075,
     "hi90": 0.0006639168922507756,
     "p": 0.211
    },
    "PROXBLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.1247827071236323,
     "lo": 0.11119210868821883,
     "hi": 0.13836961071952067,
     "lo90": 0.11348332690921951,
     "hi90": 0.13634343820950542,
     "p": 0.0005
    },
    "PROXBLEND - UBCF": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.10464937778514959,
     "lo": 0.09160613091199947,
     "hi": 0.11707466684467524,
     "lo90": 0.09359410198910964,
     "hi90": 0.11537292979247482,
     "p": 0.0005
    }
   },
   "hitNext": {
    "PROXBLEND - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.004246468498136753,
     "lo": -0.011806422427380588,
     "hi": 0.003097560719437219,
     "lo90": -0.010575036648177504,
     "hi90": 0.0019858742615708144,
     "p": 0.268
    },
    "PROXBLEND - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.1786491466541336,
     "lo": 0.15953369495658323,
     "hi": 0.19953719194471958,
     "lo90": 0.1625382122813063,
     "hi90": 0.19562754634634097,
     "p": 0.0005
    },
    "PROXBLEND - UBCF": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.14890911363038137,
     "lo": 0.13051651221942587,
     "hi": 0.16856932903396152,
     "lo90": 0.1334269249692579,
     "hi90": 0.1652583912392723,
     "p": 0.0005
    }
   }
  },
  "m=3": {
   "ap": {
    "PROXBLEND - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.004316297585534633,
     "lo": 0.0022104262190285905,
     "hi": 0.006293375399015818,
     "lo90": 0.0025800371862402453,
     "hi90": 0.00604259994911972,
     "p": 0.0005
    },
    "PROXBLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.007493166512075837,
     "lo": -0.0009016354426779016,
     "hi": 0.01657178127690305,
     "lo90": 0.0005791995626208297,
     "hi90": 0.015197815636072504,
     "p": 0.075
    },
    "PROXBLEND - UBCF": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.011386574656481038,
     "lo": 0.003842267286526965,
     "hi": 0.018406311536493372,
     "lo90": 0.004949881067676389,
     "hi90": 0.017363070501754542,
     "p": 0.004
    }
   },
   "ndcgAll": {
    "PROXBLEND - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0038139643331248653,
     "lo": -0.00021834892313536905,
     "hi": 0.007710506099396467,
     "lo90": 0.0005263474436677255,
     "hi90": 0.007085022012635919,
     "p": 0.063
    },
    "PROXBLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.007206524429850342,
     "lo": -0.021414925504782478,
     "hi": 0.006929724032459383,
     "lo90": -0.019026744891405895,
     "hi90": 0.005340375774237258,
     "p": 0.336
    },
    "PROXBLEND - UBCF": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.00943471700845264,
     "lo": -0.003915511923161971,
     "hi": 0.02302200218982008,
     "lo90": -0.0019101435199837752,
     "hi90": 0.020649155819016704,
     "p": 0.156
    }
   },
   "hitAll": {
    "PROXBLEND - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.0027515723270440254,
     "lo": -0.006695666787092245,
     "hi": 0.01225445378602891,
     "lo90": -0.005193721102143952,
     "hi90": 0.010845008713265328,
     "p": 0.56
    },
    "PROXBLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.01742617392790779,
     "lo": -0.005367521262444151,
     "hi": 0.040352423018497514,
     "lo90": -0.0015446704849569185,
     "hi90": 0.03685188219463321,
     "p": 0.14
    },
    "PROXBLEND - UBCF": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.02848619919618956,
     "lo": 0.005600209087304488,
     "hi": 0.05217096977211516,
     "lo90": 0.009795338494818277,
     "hi90": 0.048031134898295,
     "p": 0.018
    }
   },
   "ndcgNext": {
    "PROXBLEND - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.008066230582944391,
     "lo": -0.012942481780059412,
     "hi": -0.0033919169348111183,
     "lo90": -0.012096158774543779,
     "hi90": -0.0040298817300567025,
     "p": 0.0005
    },
    "PROXBLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.12587470803484035,
     "lo": 0.11121237241680576,
     "hi": 0.1412900045290119,
     "lo90": 0.11325922170887537,
     "hi90": 0.13864058640802693,
     "p": 0.0005
    },
    "PROXBLEND - UBCF": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.10391903611716734,
     "lo": 0.08884289913655471,
     "hi": 0.11935166287654096,
     "lo90": 0.09138365561539082,
     "hi90": 0.11692327141464101,
     "p": 0.0005
    }
   },
   "hitNext": {
    "PROXBLEND - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.009689465408805031,
     "lo": -0.019676237547145495,
     "hi": 0.00017195243585034413,
     "lo90": -0.018103238164895147,
     "hi90": -0.0014788784520312764,
     "p": 0.057
    },
    "PROXBLEND - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.18351068435171955,
     "lo": 0.15981729414343596,
     "hi": 0.2057484222753295,
     "lo90": 0.1638306550116845,
     "hi90": 0.20200600976792082,
     "p": 0.0005
    },
    "PROXBLEND - UBCF": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.14994304323995616,
     "lo": 0.12697795690777028,
     "hi": 0.17429972314552072,
     "lo90": 0.13035232204048855,
     "hi90": 0.17056936299419095,
     "p": 0.0005
    }
   }
  },
  "m=5": {
   "ap": {
    "PROXBLEND - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.004310382472243578,
     "lo": 0.0021123463933668627,
     "hi": 0.006519497557850937,
     "lo90": 0.0024640434186419587,
     "hi90": 0.006156691617937919,
     "p": 0.0005
    },
    "PROXBLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.015534664527430887,
     "lo": 0.005900570213715625,
     "hi": 0.02572368418795514,
     "lo90": 0.007385939601653291,
     "hi90": 0.023990870906150125,
     "p": 0.001
    },
    "PROXBLEND - UBCF": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.021542921941048267,
     "lo": 0.01236744810228987,
     "hi": 0.03145608690526754,
     "lo90": 0.013617308483528693,
     "hi90": 0.029959510482800062,
     "p": 0.0005
    }
   },
   "ndcgAll": {
    "PROXBLEND - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0012633046845618315,
     "lo": -0.0030518867808180016,
     "hi": 0.005518994436398533,
     "lo90": -0.0024471524730221607,
     "hi90": 0.004789899812813536,
     "p": 0.569
    },
    "PROXBLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.011028745143747926,
     "lo": -0.006203469639388222,
     "hi": 0.029054972544452932,
     "lo90": -0.0035872741788065114,
     "hi90": 0.02587670802913638,
     "p": 0.221
    },
    "PROXBLEND - UBCF": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.03254077881645776,
     "lo": 0.016069039003722554,
     "hi": 0.04892545846061544,
     "lo90": 0.018392992525571274,
     "hi90": 0.04613263117454831,
     "p": 0.0005
    }
   },
   "hitAll": {
    "PROXBLEND - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.003827925628873496,
     "lo": -0.01487244084781683,
     "hi": 0.0071949282079467524,
     "lo90": -0.01253775890985571,
     "hi90": 0.005525019852010371,
     "p": 0.449
    },
    "PROXBLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.03390984999626348,
     "lo": 0.00534449553654639,
     "hi": 0.061454132738053155,
     "lo90": 0.010430637741076531,
     "hi90": 0.056756842910583326,
     "p": 0.016
    },
    "PROXBLEND - UBCF": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.05001640034740901,
     "lo": 0.02056906425111773,
     "hi": 0.08065723161563726,
     "lo90": 0.02534565620152676,
     "hi90": 0.07611169695099443,
     "p": 0.001
    }
   },
   "ndcgNext": {
    "PROXBLEND - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.009468402313153925,
     "lo": -0.015069772741067073,
     "hi": -0.004173752646882059,
     "lo90": -0.014310026064881482,
     "hi90": -0.005064654702891999,
     "p": 0.001
    },
    "PROXBLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.1457477779774581,
     "lo": 0.12787617767638165,
     "hi": 0.16542380915955285,
     "lo90": 0.13051474809931007,
     "hi90": 0.16217543550907815,
     "p": 0.0005
    },
    "PROXBLEND - UBCF": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.12956371280091897,
     "lo": 0.10997033363328894,
     "hi": 0.14910008622026938,
     "lo90": 0.11359105817294037,
     "hi90": 0.1458153011167248,
     "p": 0.0005
    }
   },
   "hitNext": {
    "PROXBLEND - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.012759752096244987,
     "lo": -0.024431748867573672,
     "hi": -0.001078185308517646,
     "lo90": -0.022649266411007486,
     "hi90": -0.002667626418045359,
     "p": 0.03
    },
    "PROXBLEND - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.20520686612346595,
     "lo": 0.17675290308330022,
     "hi": 0.2349160063472409,
     "lo90": 0.1815436694802029,
     "hi90": 0.22994819945295236,
     "p": 0.0005
    },
    "PROXBLEND - UBCF": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.18030720044780113,
     "lo": 0.150708698123617,
     "hi": 0.2109291483673249,
     "lo90": 0.15507982221200178,
     "hi90": 0.20599332786410715,
     "p": 0.0005
    }
   }
  }
 },
 "R10": {
  "tuning units (reveal and labels before the split)": 6975,
  "reveals before the split at m = 1": 6978,
  "mean BLEND - POP by lambda, labels before the split": {
   "0.1": 0.0035631844293244628,
   "0.2": 0.0036266204273633093,
   "0.3": 0.0034918157717993567,
   "0.5": 0.002524242092230556
  },
  "lambda chosen": 0.2,
  "same as REVIEW.md's lambda": true,
  "BLEND(lambda chosen) - POP after the split": {
   "m=1": {
    "n": 365,
    "pages": 268,
    "readers": 165,
    "mean": 0.008606744253960021,
    "lo": 0.002482629141205416,
    "hi": 0.01587596967170951,
    "lo90": 0.0035510020378597663,
    "hi90": 0.01454942668952069,
    "p": 0.005
   },
   "m=3": {
    "n": 232,
    "pages": 183,
    "readers": 111,
    "mean": 0.007341415565990446,
    "lo": -0.002751854254591619,
    "hi": 0.020764471421211475,
    "lo90": -0.0009378635188896046,
    "hi90": 0.017841170858515096,
    "p": 0.152
   },
   "m=5": {
    "n": 170,
    "pages": 139,
    "readers": 82,
    "mean": 0.0035298328035599604,
    "lo": -0.008240486516645704,
    "hi": 0.014797347915752232,
    "lo90": -0.006002294610932473,
    "hi90": 0.012999631848658325,
    "p": 0.514
   }
  },
  "fixed comparisons on the units after the split": {
   "m=1": {
    "units": 365,
    "REGPOP - POP, ap": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.006745155223978134,
     "lo": -0.004907091852038133,
     "hi": 0.020772210774458597,
     "lo90": -0.0028750771892912617,
     "hi90": 0.017670374330690956,
     "p": 0.251
    },
    "BLEND - POP, ap": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.008606744253960021,
     "lo": 0.0021322895910336746,
     "hi": 0.015330553405256271,
     "lo90": 0.003336606320437323,
     "hi90": 0.014180348644780847,
     "p": 0.009
    },
    "REGPOP - POP, hitNext": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.050593520897625914,
     "lo": 0.017331840248357443,
     "hi": 0.09161681785239918,
     "lo90": 0.02182637872151625,
     "hi90": 0.0839999881645462,
     "p": 0.004
    },
    "UBCF - POP, hitNext": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.1001921293482511,
     "lo": 0.04110421440407125,
     "hi": 0.1668947544309977,
     "lo90": 0.052072426632425874,
     "hi90": 0.15492631473699228,
     "p": 0.001
    },
    "UBCF - REGPOP, hitNext": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.04959860845062517,
     "lo": -0.010678942588117527,
     "hi": 0.10775204740212652,
     "lo90": -0.0015005375619487093,
     "hi90": 0.09866356825881996,
     "p": 0.108
    }
   },
   "m=3": {
    "units": 232,
    "REGPOP - POP, ap": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.008211718701717868,
     "lo": -0.005773909792153163,
     "hi": 0.027411993921556417,
     "lo90": -0.003168299443427155,
     "hi90": 0.022563839559670888,
     "p": 0.263
    },
    "BLEND - POP, ap": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.007341415565990446,
     "lo": -0.002619892748168026,
     "hi": 0.020396642267084583,
     "lo90": -0.0009762129662194476,
     "hi90": 0.01846446152487042,
     "p": 0.158
    },
    "REGPOP - POP, hitNext": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.04026077421535873,
     "lo": 0.011006343942835894,
     "hi": 0.08334701900293198,
     "lo90": 0.014529513798950512,
     "hi90": 0.07410006427573271,
     "p": 0.004
    },
    "UBCF - POP, hitNext": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.0990199192004165,
     "lo": 0.023140295293174844,
     "hi": 0.1789120888392575,
     "lo90": 0.037397609539950076,
     "hi90": 0.1628203052392267,
     "p": 0.018
    },
    "UBCF - REGPOP, hitNext": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.058759144985057764,
     "lo": -0.009694655340204661,
     "hi": 0.13394344725493054,
     "lo90": 0.0023297324924494503,
     "hi90": 0.11818011205790237,
     "p": 0.089
    }
   },
   "m=5": {
    "units": 170,
    "REGPOP - POP, ap": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.004066331285754096,
     "lo": -0.002614415078646833,
     "hi": 0.012323217396530127,
     "lo90": -0.001615150394588491,
     "hi90": 0.010706621288556305,
     "p": 0.242
    },
    "BLEND - POP, ap": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.0035298328035599604,
     "lo": -0.008268938439585692,
     "hi": 0.014993066309024786,
     "lo90": -0.005714091712612126,
     "hi90": 0.012650498131989608,
     "p": 0.515
    },
    "REGPOP - POP, hitNext": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.021410067608471448,
     "lo": 0.0002552746608298489,
     "hi": 0.057325285727855634,
     "lo90": 0.003296774770141342,
     "hi90": 0.04893811943819012,
     "p": 0.048
    },
    "UBCF - POP, hitNext": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.07453438921443933,
     "lo": -0.0053005517514985645,
     "hi": 0.15781418933881727,
     "lo90": 0.0078139526235442,
     "hi90": 0.14264301878305885,
     "p": 0.073
    },
    "UBCF - REGPOP, hitNext": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.05312432160596788,
     "lo": -0.024460484209281944,
     "hi": 0.14068495090281483,
     "lo90": -0.013376404737118026,
     "hi90": 0.12490993338867735,
     "p": 0.19
    }
   }
  }
 },
 "R13": {
  "m=1": {
   "every highlight of the target anchored": {
    "units": 3900,
    "pages": 1123,
    "KNN - POP, ap": {
     "n": 3900,
     "pages": 1123,
     "readers": 2241,
     "mean": -0.00047566039666168335,
     "lo": -0.007467293390056221,
     "hi": 0.006425605467131965,
     "lo90": -0.00648616767808719,
     "hi90": 0.004909074149152436,
     "p": 0.852
    },
    "UBCF - POP, ap": {
     "n": 3900,
     "pages": 1123,
     "readers": 2241,
     "mean": 0.004334631069689336,
     "lo": -0.0035785774809079154,
     "hi": 0.012420583035066086,
     "lo90": -0.002149854214032127,
     "hi90": 0.011409344443573341,
     "p": 0.263
    },
    "REGPOP - POP, ap": {
     "n": 3900,
     "pages": 1123,
     "readers": 2241,
     "mean": 0.0058948512937582725,
     "lo": 0.0012776770906682254,
     "hi": 0.010794839646094819,
     "lo90": 0.001997825134601548,
     "hi90": 0.009817136103513814,
     "p": 0.014
    },
    "REGPOP - POP, hitNext": {
     "n": 3900,
     "pages": 1123,
     "readers": 2241,
     "mean": 0.029914592120927674,
     "lo": 0.018448881646087392,
     "hi": 0.04252938811965337,
     "lo90": 0.020125600972001487,
     "hi90": 0.04000029581914935,
     "p": 0.0005
    },
    "UBCF - POP, hitNext": {
     "n": 3900,
     "pages": 1123,
     "readers": 2241,
     "mean": 0.028419478095427612,
     "lo": 0.008390920907401464,
     "hi": 0.048421293021733286,
     "lo90": 0.011471541576264135,
     "hi90": 0.04512034847837704,
     "p": 0.004
    },
    "UBCF - REGPOP, hitNext": {
     "n": 3900,
     "pages": 1123,
     "readers": 2241,
     "mean": -0.001495114025500063,
     "lo": -0.019243656840763772,
     "hi": 0.016865216488359897,
     "lo90": -0.01664146052456684,
     "hi90": 0.014076187999648318,
     "p": 0.899
    }
   },
   "pages where at least 0.9 of organic highlights anchored": {
    "units": 3283,
    "pages": 614,
    "KNN - POP, ap": {
     "n": 3283,
     "pages": 614,
     "readers": 1744,
     "mean": -0.004801532243710901,
     "lo": -0.011891302578135962,
     "hi": 0.0022662162214698808,
     "lo90": -0.010646394192762042,
     "hi90": 0.0011632533576418904,
     "p": 0.178
    },
    "UBCF - POP, ap": {
     "n": 3283,
     "pages": 614,
     "readers": 1744,
     "mean": -0.0028871265358912115,
     "lo": -0.010881275120468305,
     "hi": 0.004582620621125163,
     "lo90": -0.009210881618187087,
     "hi90": 0.003292014824728311,
     "p": 0.443
    },
    "REGPOP - POP, ap": {
     "n": 3283,
     "pages": 614,
     "readers": 1744,
     "mean": 0.0028755404430322613,
     "lo": -0.0013628457694462794,
     "hi": 0.007368174067273123,
     "lo90": -0.0006933953830137341,
     "hi90": 0.0065883796956456055,
     "p": 0.166
    },
    "REGPOP - POP, hitNext": {
     "n": 3283,
     "pages": 614,
     "readers": 1744,
     "mean": 0.029898866319457266,
     "lo": 0.017928082112590345,
     "hi": 0.043717539186859694,
     "lo90": 0.019593854718534618,
     "hi90": 0.04079258172566538,
     "p": 0.0005
    },
    "UBCF - POP, hitNext": {
     "n": 3283,
     "pages": 614,
     "readers": 1744,
     "mean": 0.03155996262250594,
     "lo": 0.009538606047215339,
     "hi": 0.05287142629411952,
     "lo90": 0.014042648383033096,
     "hi90": 0.050051699972092314,
     "p": 0.007
    },
    "UBCF - REGPOP, hitNext": {
     "n": 3283,
     "pages": 614,
     "readers": 1744,
     "mean": 0.001661096303048676,
     "lo": -0.017714501819176394,
     "hi": 0.02241460817810072,
     "lo90": -0.014340540033960982,
     "hi90": 0.018603794230816522,
     "p": 0.844
    }
   }
  },
  "m=3": {
   "every highlight of the target anchored": {
    "units": 2172,
    "pages": 817,
    "KNN - POP, ap": {
     "n": 2172,
     "pages": 817,
     "readers": 1289,
     "mean": -0.0033782543392358796,
     "lo": -0.012299696130533805,
     "hi": 0.005756515161129225,
     "lo90": -0.010729704252813797,
     "hi90": 0.004187515755232676,
     "p": 0.462
    },
    "UBCF - POP, ap": {
     "n": 2172,
     "pages": 817,
     "readers": 1289,
     "mean": -0.0011911825930660095,
     "lo": -0.010014140573522502,
     "hi": 0.008178368277545945,
     "lo90": -0.008626918916630618,
     "hi90": 0.006584128285669507,
     "p": 0.778
    },
    "REGPOP - POP, ap": {
     "n": 2172,
     "pages": 817,
     "readers": 1289,
     "mean": 0.0012867868280218872,
     "lo": -0.002831221526155964,
     "hi": 0.005466758784008,
     "lo90": -0.002225482436989158,
     "hi90": 0.0046518854575865395,
     "p": 0.542
    },
    "REGPOP - POP, hitNext": {
     "n": 2172,
     "pages": 817,
     "readers": 1289,
     "mean": 0.016617577420415416,
     "lo": 0.008399894611352585,
     "hi": 0.026124719585768313,
     "lo90": 0.009499560444107127,
     "hi90": 0.024252183171622536,
     "p": 0.0005
    },
    "UBCF - POP, hitNext": {
     "n": 2172,
     "pages": 817,
     "readers": 1289,
     "mean": 0.0264144136643856,
     "lo": 0.003753479605646729,
     "hi": 0.051734086194174606,
     "lo90": 0.007721779442872,
     "hi90": 0.046574940795260394,
     "p": 0.018
    },
    "UBCF - REGPOP, hitNext": {
     "n": 2172,
     "pages": 817,
     "readers": 1289,
     "mean": 0.009796836243970182,
     "lo": -0.012271731374241156,
     "hi": 0.03153896691367196,
     "lo90": -0.008460831770289206,
     "hi90": 0.027939801910652366,
     "p": 0.407
    }
   },
   "pages where at least 0.9 of organic highlights anchored": {
    "units": 2197,
    "pages": 528,
    "KNN - POP, ap": {
     "n": 2197,
     "pages": 528,
     "readers": 1196,
     "mean": -0.005787388098834481,
     "lo": -0.013627656687649523,
     "hi": 0.0018343718334973285,
     "lo90": -0.012227408330257874,
     "hi90": 0.0006005531180671316,
     "p": 0.14
    },
    "UBCF - POP, ap": {
     "n": 2197,
     "pages": 528,
     "readers": 1196,
     "mean": -0.004796785083279929,
     "lo": -0.012986931442256796,
     "hi": 0.003071922931668151,
     "lo90": -0.011572851212371822,
     "hi90": 0.0017502135322568987,
     "p": 0.217
    },
    "REGPOP - POP, ap": {
     "n": 2197,
     "pages": 528,
     "readers": 1196,
     "mean": 0.0005248976569810657,
     "lo": -0.003423103062440394,
     "hi": 0.004891118949233201,
     "lo90": -0.002935979895607673,
     "hi90": 0.004051314820957231,
     "p": 0.758
    },
    "REGPOP - POP, hitNext": {
     "n": 2197,
     "pages": 528,
     "readers": 1196,
     "mean": 0.023075480241778617,
     "lo": 0.013537289846788368,
     "hi": 0.032902899518146005,
     "lo90": 0.015247987703715615,
     "hi90": 0.031483679186249384,
     "p": 0.0005
    },
    "UBCF - POP, hitNext": {
     "n": 2197,
     "pages": 528,
     "readers": 1196,
     "mean": 0.036330925946073234,
     "lo": 0.013074581582166797,
     "hi": 0.05978238577961558,
     "lo90": 0.016961335736331202,
     "hi90": 0.05573219724994787,
     "p": 0.002
    },
    "UBCF - REGPOP, hitNext": {
     "n": 2197,
     "pages": 528,
     "readers": 1196,
     "mean": 0.01325544570429462,
     "lo": -0.009696181923350422,
     "hi": 0.0361694290983338,
     "lo90": -0.005860304412727001,
     "hi90": 0.032077644146128015,
     "p": 0.245
    }
   }
  },
  "m=5": {
   "every highlight of the target anchored": {
    "units": 1372,
    "pages": 610,
    "KNN - POP, ap": {
     "n": 1372,
     "pages": 610,
     "readers": 866,
     "mean": -0.007789230716267981,
     "lo": -0.01875929421798761,
     "hi": 0.002109760941861389,
     "lo90": -0.016599160441074155,
     "hi90": 0.0005942484780522922,
     "p": 0.126
    },
    "UBCF - POP, ap": {
     "n": 1372,
     "pages": 610,
     "readers": 866,
     "mean": -0.006091566968899157,
     "lo": -0.015807538385388332,
     "hi": 0.0031308439971469513,
     "lo90": -0.014088370262549414,
     "hi90": 0.0017516107186479795,
     "p": 0.202
    },
    "REGPOP - POP, ap": {
     "n": 1372,
     "pages": 610,
     "readers": 866,
     "mean": 0.0002223546197160764,
     "lo": -0.00279568768701405,
     "hi": 0.003269736168528983,
     "lo90": -0.0022221532464662946,
     "hi90": 0.0028426250920999645,
     "p": 0.872
    },
    "REGPOP - POP, hitNext": {
     "n": 1372,
     "pages": 610,
     "readers": 866,
     "mean": 0.008647234842747865,
     "lo": -0.0008535080908442342,
     "hi": 0.01959470144888246,
     "lo90": 0.0008965870694798236,
     "hi90": 0.017604035207944423,
     "p": 0.07
    },
    "UBCF - POP, hitNext": {
     "n": 1372,
     "pages": 610,
     "readers": 866,
     "mean": 0.012146802237059693,
     "lo": -0.01494683577612123,
     "hi": 0.04007499227106531,
     "lo90": -0.010537282301703213,
     "hi90": 0.03515539358427728,
     "p": 0.394
    },
    "UBCF - REGPOP, hitNext": {
     "n": 1372,
     "pages": 610,
     "readers": 866,
     "mean": 0.0034995673943118265,
     "lo": -0.02476161437600853,
     "hi": 0.029967911582678485,
     "lo90": -0.02002270491693641,
     "hi90": 0.025501131205882935,
     "p": 0.803
    }
   },
   "pages where at least 0.9 of organic highlights anchored": {
    "units": 1559,
    "pages": 461,
    "KNN - POP, ap": {
     "n": 1559,
     "pages": 461,
     "readers": 882,
     "mean": -0.008169567271007679,
     "lo": -0.01713595489384786,
     "hi": 7.574684732844836e-05,
     "lo90": -0.015473923402007851,
     "hi90": -0.0013054501949383399,
     "p": 0.052
    },
    "UBCF - POP, ap": {
     "n": 1559,
     "pages": 461,
     "readers": 882,
     "mean": -0.00814895965586681,
     "lo": -0.016800462257098178,
     "hi": 0.00018136722045228177,
     "lo90": -0.015385338782301194,
     "hi90": -0.0013970282679130444,
     "p": 0.051
    },
    "REGPOP - POP, ap": {
     "n": 1559,
     "pages": 461,
     "readers": 882,
     "mean": -0.0005087835813821871,
     "lo": -0.003412421026222063,
     "hi": 0.0023481162055186307,
     "lo90": -0.002843533121491616,
     "hi90": 0.0017847524585121182,
     "p": 0.775
    },
    "REGPOP - POP, hitNext": {
     "n": 1559,
     "pages": 461,
     "readers": 882,
     "mean": 0.014328578143314473,
     "lo": 0.005148369394825325,
     "hi": 0.026268192049749926,
     "lo90": 0.00639858202847243,
     "hi90": 0.023409313835744,
     "p": 0.0005
    },
    "UBCF - POP, hitNext": {
     "n": 1559,
     "pages": 461,
     "readers": 882,
     "mean": 0.026375767996516843,
     "lo": 0.0012886193731976667,
     "hi": 0.051933668421330285,
     "lo90": 0.006289792007251557,
     "hi90": 0.04731098568391336,
     "p": 0.038
    },
    "UBCF - REGPOP, hitNext": {
     "n": 1559,
     "pages": 461,
     "readers": 882,
     "mean": 0.012047189853202373,
     "lo": -0.01371111023380476,
     "hi": 0.03833837029462108,
     "lo90": -0.009047595564393473,
     "hi90": 0.03378502284500705,
     "p": 0.371
    }
   }
  }
 },
 "R14": {
  "m=1": {
   "fewer than five earlier readers": 5709,
   "fewer than m + 1 highlights": 4122,
   "unit": 7343,
   "a revealed highlight did not anchor": 2704,
   "no later highlight adds a sentence": 572
  },
  "m=3": {
   "a revealed highlight did not anchor": 4330,
   "fewer than five earlier readers": 3409,
   "fewer than m + 1 highlights": 8262,
   "unit": 4240,
   "no later highlight adds a sentence": 209
  },
  "m=5": {
   "a revealed highlight did not anchor": 4631,
   "fewer than five earlier readers": 2224,
   "fewer than m + 1 highlights": 10722,
   "unit": 2743,
   "no later highlight adds a sentence": 130
  }
 },
 "R16": {
  "m=1": {
   "median sentences on the page": 98.0,
   "median candidates": 96.0,
   "mean sentences the next highlight adds": 1.665395614871306,
   "share of next highlights that add one sentence": 0.6945390167506469,
   "Hit@5 under a uniformly random order": 0.09185518343278143,
   "POP Hit@1": 0.09331193086002483,
   "POP Hit@3": 0.1890767532982774,
   "AHEAD Hit@1": 0.18042352568031284,
   "AHEAD Hit@3": 0.3622873536276457,
   "share whose added sentences all lie below the latest revealed highlight": 0.8510145717009396,
   "share whose nearest added sentence is within 1 of the latest revealed highlight": 0.20686367969494757,
   "share whose nearest added sentence is within 3 of the latest revealed highlight": 0.41032275636660764,
   "share whose nearest added sentence is within 5 of the latest revealed highlight": 0.5312542557537792,
   "share whose nearest added sentence is within 10 of the latest revealed highlight": 0.7005311180716328,
   "share with at least five candidates below the latest revealed highlight": 0.9807980389486586
  },
  "m=3": {
   "median sentences on the page": 99.0,
   "median candidates": 94.0,
   "mean sentences the next highlight adds": 1.6132075471698113,
   "share of next highlights that add one sentence": 0.7044811320754717,
   "Hit@5 under a uniformly random order": 0.09254302224249751,
   "POP Hit@1": 0.07388345949709048,
   "POP Hit@3": 0.16477609461680937,
   "AHEAD Hit@1": 0.19398584905660377,
   "AHEAD Hit@3": 0.4012657232704403,
   "share whose added sentences all lie below the latest revealed highlight": 0.8596698113207547,
   "share whose nearest added sentence is within 1 of the latest revealed highlight": 0.2096698113207547,
   "share whose nearest added sentence is within 3 of the latest revealed highlight": 0.4356132075471698,
   "share whose nearest added sentence is within 5 of the latest revealed highlight": 0.575,
   "share whose nearest added sentence is within 10 of the latest revealed highlight": 0.7464622641509434,
   "share with at least five candidates below the latest revealed highlight": 0.9811320754716981
  },
  "m=5": {
   "median sentences on the page": 107.0,
   "median candidates": 99.0,
   "mean sentences the next highlight adds": 1.6332482683193583,
   "share of next highlights that add one sentence": 0.7094422165512213,
   "Hit@5 under a uniformly random order": 0.0899076329595768,
   "POP Hit@1": 0.06526207078361225,
   "POP Hit@3": 0.1480076199992364,
   "AHEAD Hit@1": 0.22420707254830477,
   "AHEAD Hit@3": 0.43747721472839957,
   "share whose added sentences all lie below the latest revealed highlight": 0.8680277068902661,
   "share whose nearest added sentence is within 1 of the latest revealed highlight": 0.23660226029894277,
   "share whose nearest added sentence is within 3 of the latest revealed highlight": 0.46445497630331756,
   "share whose nearest added sentence is within 5 of the latest revealed highlight": 0.6018957345971564,
   "share whose nearest added sentence is within 10 of the latest revealed highlight": 0.7637623040466642,
   "share with at least five candidates below the latest revealed highlight": 0.977397010572366
  }
 }
}

==> anc/s23-review2-synth-audit.json <==
{
 "what": "REVIEW2.md's analyses on five synthetic worlds added after an audit of the results; no data read",
 "seed": 20273004,
 "resamples": 2000,
 "pages": 300,
 "sentences": 100,
 "worldDefinitions": {
  "position only, narrow windows": {
   "window": 1.0,
   "width": [
    15,
    30
   ],
   "ordered": true,
   "w": 0.0
  },
  "position only, random order": {
   "window": 1.0,
   "width": [
    30,
    60
   ],
   "ordered": false,
   "w": 0.0
  },
  "half the readers in windows": {
   "window": 0.5,
   "width": [
    30,
    60
   ],
   "ordered": true,
   "w": 0.0
  },
  "taste, moderate, peaked": {
   "window": 0.0,
   "w": 0.5,
   "tilt": [
    0.06,
    0.3
   ]
  },
  "taste, strong, consensus first": {
   "window": 0.0,
   "w": 1.0,
   "consensus": 4
  }
 },
 "worlds": {
  "position only, narrow windows": {
   "R7": {
    "m=1": {
     "units": 4268,
     "POP mean": {
      "ap": 0.25356410137101,
      "ndcgAll": 0.22216973562438447,
      "hitAll": 0.5363239598700287,
      "ndcgNext": 0.10048908420169587,
      "hitNext": 0.16342919941609957
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4268,
       "mean": 0.1432072659853481,
       "lo": 0.13325338500036998,
       "hi": 0.1526339654024978
      },
      "KNN - POP": {
       "n": 4268,
       "mean": 0.08871517530121377,
       "lo": 0.0795033839173773,
       "hi": 0.09823948620393994
      },
      "UBCF - POP": {
       "n": 4268,
       "mean": 0.09223134401410663,
       "lo": 0.08172756734715082,
       "hi": 0.10255614853675668
      },
      "ITEM - POP": {
       "n": 4268,
       "mean": 0.09866635296008304,
       "lo": 0.08860496312856651,
       "hi": 0.10818724248060459
      },
      "BLEND - POP": {
       "n": 4268,
       "mean": 0.03261697530085163,
       "lo": 0.02891850603672904,
       "hi": 0.03643443712286788
      },
      "LOCAL - POP": {
       "n": 4268,
       "mean": -0.01594021535562776,
       "lo": -0.02755891998286841,
       "hi": -0.004689192316234124
      },
      "AHEAD - POP": {
       "n": 4268,
       "mean": 0.1637784968807732,
       "lo": 0.15056130867361414,
       "hi": 0.17657710406966579
      },
      "PROXPOP 10 - POP": {
       "n": 4268,
       "mean": 0.1652276318711575,
       "lo": 0.15446079011433056,
       "hi": 0.17605846377897247
      },
      "PROXPOP 20 - POP": {
       "n": 4268,
       "mean": 0.16152707141995853,
       "lo": 0.15153162717011306,
       "hi": 0.1714297745749261
      },
      "PROXPOP 40 - POP": {
       "n": 4268,
       "mean": 0.11573675852569375,
       "lo": 0.1074261470984972,
       "hi": 0.12355711988450606
      },
      "REGPOP b=10 - POP": {
       "n": 4268,
       "mean": 0.14439125649660994,
       "lo": 0.13385356974517765,
       "hi": 0.15504678551042209
      },
      "REGPOP b=40 - POP": {
       "n": 4268,
       "mean": 0.11088286475417714,
       "lo": 0.10231688559378803,
       "hi": 0.11985774981471643
      },
      "REGPOP shifted - POP": {
       "n": 4268,
       "mean": 0.1354018110445438,
       "lo": 0.1252374734002647,
       "hi": 0.14591866955592595
      },
      "REGPOP window - POP": {
       "n": 4268,
       "mean": 0.1536248431019051,
       "lo": 0.14387596472996256,
       "hi": 0.16326559087642956
      },
      "POP>UBCF - POP": {
       "n": 4268,
       "mean": 0.01793840162820516,
       "lo": 0.015910796079375622,
       "hi": 0.020080460741291724
      },
      "POP>REGPOP - POP": {
       "n": 4268,
       "mean": 0.027678642007429227,
       "lo": 0.025178892204581214,
       "hi": 0.03014663340848415
      },
      "REGPOP>UBCF - POP": {
       "n": 4268,
       "mean": 0.14647531134232358,
       "lo": 0.13630065014788795,
       "hi": 0.1569474913240079
      },
      "REGBLEND - POP": {
       "n": 4268,
       "mean": 0.1466773758609473,
       "lo": 0.1369156064704674,
       "hi": 0.15642357163423323
      },
      "KNN - REGPOP": {
       "n": 4268,
       "mean": -0.05449209068413432,
       "lo": -0.0635960365151264,
       "hi": -0.04566323588782909
      },
      "UBCF - REGPOP": {
       "n": 4268,
       "mean": -0.05097592197124146,
       "lo": -0.059823800747735,
       "hi": -0.04205308626698134
      },
      "ITEM - REGPOP": {
       "n": 4268,
       "mean": -0.044540913025265055,
       "lo": -0.05314117786830786,
       "hi": -0.036395227560776615
      },
      "BLEND - REGPOP": {
       "n": 4268,
       "mean": -0.11059029068449645,
       "lo": -0.11884590318081771,
       "hi": -0.10199842857687243
      },
      "REGBLEND - REGPOP": {
       "n": 4268,
       "mean": 0.0034701098755992323,
       "lo": 0.0008683552086772557,
       "hi": 0.006237113135597039
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4268,
       "mean": 0.003268045356975521,
       "lo": 0.0006791444364158691,
       "hi": 0.005710846274874948
      },
      "LOCAL - REGPOP": {
       "n": 4268,
       "mean": -0.15914748134097584,
       "lo": -0.1727284587824782,
       "hi": -0.14551547039028317
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4268,
       "mean": 0.018319805434610432,
       "lo": 0.011652205748027326,
       "hi": 0.024655447345944357
      },
      "UBCF - PROXPOP 20": {
       "n": 4268,
       "mean": -0.0692957274058519,
       "lo": -0.07771480367993551,
       "hi": -0.06094427769927302
      },
      "KNN - PROXPOP 20": {
       "n": 4268,
       "mean": -0.07281189611874475,
       "lo": -0.08112446914213525,
       "hi": -0.06361751136468012
      },
      "UBCF - LOCAL": {
       "n": 4268,
       "mean": 0.1081715593697344,
       "lo": 0.09499602739238461,
       "hi": 0.1208318713397372
      },
      "REGPOP - LOCAL": {
       "n": 4268,
       "mean": 0.15914748134097584,
       "lo": 0.14624230741063546,
       "hi": 0.17247247888508227
      },
      "AHEAD - LOCAL": {
       "n": 4268,
       "mean": 0.17971871223640096,
       "lo": 0.17563412833224767,
       "hi": 0.1838565755785307
      },
      "UBCF - AHEAD": {
       "n": 4268,
       "mean": -0.07154715286666659,
       "lo": -0.0870670658847851,
       "hi": -0.058087958272100115
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4268,
       "mean": 0.0011839905112618538,
       "lo": -0.004992681554312596,
       "hi": 0.007089771656397003
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4268,
       "mean": -0.03232440123117095,
       "lo": -0.04056556687599326,
       "hi": -0.023958450053653758
      },
      "REGPOP shifted - REGPOP": {
       "n": 4268,
       "mean": -0.007805454940804289,
       "lo": -0.016956187676361804,
       "hi": 0.0011383089072973408
      },
      "REGPOP window - REGPOP": {
       "n": 4268,
       "mean": 0.010417577116557015,
       "lo": 0.0048317242983446545,
       "hi": 0.016252949434243737
      },
      "BLEND - POP>UBCF": {
       "n": 4268,
       "mean": 0.014678573672646465,
       "lo": 0.012067306876658636,
       "hi": 0.017523535222693946
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4268,
       "mean": -0.009740240379224063,
       "lo": -0.011732849441298349,
       "hi": -0.007849168929593725
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4268,
       "mean": 0.18843878333629635,
       "lo": 0.174558063518065,
       "hi": 0.20259922563503854
      },
      "KNN - POP": {
       "n": 4268,
       "mean": 0.13372194167177584,
       "lo": 0.11958782295547729,
       "hi": 0.14860721491268292
      },
      "UBCF - POP": {
       "n": 4268,
       "mean": 0.13101770765119586,
       "lo": 0.11674634582317335,
       "hi": 0.1447208935470493
      },
      "ITEM - POP": {
       "n": 4268,
       "mean": 0.1406080415630429,
       "lo": 0.1262640641457095,
       "hi": 0.15430924210511154
      },
      "BLEND - POP": {
       "n": 4268,
       "mean": 0.04871953058266319,
       "lo": 0.0424157179735991,
       "hi": 0.05551362007361424
      },
      "LOCAL - POP": {
       "n": 4268,
       "mean": -0.05324667651767007,
       "lo": -0.07011941559499137,
       "hi": -0.037002861248674
      },
      "AHEAD - POP": {
       "n": 4268,
       "mean": 0.11668228401898814,
       "lo": 0.09813977844870996,
       "hi": 0.13394682922344917
      },
      "PROXPOP 10 - POP": {
       "n": 4268,
       "mean": 0.21595022743872766,
       "lo": 0.20054703129327212,
       "hi": 0.23213088412532784
      },
      "PROXPOP 20 - POP": {
       "n": 4268,
       "mean": 0.21482524479064388,
       "lo": 0.20008170016994503,
       "hi": 0.22895567167027955
      },
      "PROXPOP 40 - POP": {
       "n": 4268,
       "mean": 0.15804351731155225,
       "lo": 0.1456189738536415,
       "hi": 0.1707561506784003
      },
      "REGPOP b=10 - POP": {
       "n": 4268,
       "mean": 0.19406517654128885,
       "lo": 0.17937110544346055,
       "hi": 0.20911551001053097
      },
      "REGPOP b=40 - POP": {
       "n": 4268,
       "mean": 0.14314815634357828,
       "lo": 0.1302215929555474,
       "hi": 0.15585209377321863
      },
      "REGPOP shifted - POP": {
       "n": 4268,
       "mean": 0.17932251806785593,
       "lo": 0.16523652404808212,
       "hi": 0.19419381041890083
      },
      "REGPOP window - POP": {
       "n": 4268,
       "mean": 0.20113950134464,
       "lo": 0.18776716348438394,
       "hi": 0.21476893191224825
      },
      "POP>UBCF - POP": {
       "n": 4268,
       "mean": 0.023614077627596226,
       "lo": 0.020103837613988675,
       "hi": 0.027474138694664405
      },
      "POP>REGPOP - POP": {
       "n": 4268,
       "mean": 0.0328493311643118,
       "lo": 0.028935470910018385,
       "hi": 0.03691230939768693
      },
      "REGPOP>UBCF - POP": {
       "n": 4268,
       "mean": 0.19214635062273094,
       "lo": 0.17780124391867805,
       "hi": 0.2069084049890253
      },
      "REGBLEND - POP": {
       "n": 4268,
       "mean": 0.1929860596799735,
       "lo": 0.17848805269802834,
       "hi": 0.20707872077790765
      },
      "KNN - REGPOP": {
       "n": 4268,
       "mean": -0.05471684166452051,
       "lo": -0.0672723312837719,
       "hi": -0.041884344549011715
      },
      "UBCF - REGPOP": {
       "n": 4268,
       "mean": -0.05742107568510049,
       "lo": -0.07108752576606238,
       "hi": -0.044354769221872
      },
      "ITEM - REGPOP": {
       "n": 4268,
       "mean": -0.04783074177325344,
       "lo": -0.0602777768177024,
       "hi": -0.035775771567385255
      },
      "BLEND - REGPOP": {
       "n": 4268,
       "mean": -0.13971925275363314,
       "lo": -0.1516774211855938,
       "hi": -0.12850196774466272
      },
      "REGBLEND - REGPOP": {
       "n": 4268,
       "mean": 0.0045472763436771755,
       "lo": -0.00014978992674721277,
       "hi": 0.00907674501854238
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4268,
       "mean": 0.003707567286434583,
       "lo": -0.0005239987962807919,
       "hi": 0.007835048449047454
      },
      "LOCAL - REGPOP": {
       "n": 4268,
       "mean": -0.24168545985396644,
       "lo": -0.25944218762986354,
       "hi": -0.22408032278870102
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4268,
       "mean": 0.026386461454347542,
       "lo": 0.015852945060845995,
       "hi": 0.03692623683619019
      },
      "UBCF - PROXPOP 20": {
       "n": 4268,
       "mean": -0.08380753713944804,
       "lo": -0.0972328853575163,
       "hi": -0.07084113962184578
      },
      "KNN - PROXPOP 20": {
       "n": 4268,
       "mean": -0.08110330311886807,
       "lo": -0.09438318823481683,
       "hi": -0.06872068651074154
      },
      "UBCF - LOCAL": {
       "n": 4268,
       "mean": 0.18426438416886592,
       "lo": 0.16643174584346193,
       "hi": 0.20133914602885467
      },
      "REGPOP - LOCAL": {
       "n": 4268,
       "mean": 0.24168545985396644,
       "lo": 0.2237113195433,
       "hi": 0.25961172108180147
      },
      "AHEAD - LOCAL": {
       "n": 4268,
       "mean": 0.16992896053665824,
       "lo": 0.16346742926504218,
       "hi": 0.17667822507316747
      },
      "UBCF - AHEAD": {
       "n": 4268,
       "mean": 0.014335423632207718,
       "lo": -0.004997859111955302,
       "hi": 0.0335620728537147
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4268,
       "mean": 0.00562639320499251,
       "lo": -0.003821360393114661,
       "hi": 0.01422524377050786
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4268,
       "mean": -0.04529062699271808,
       "lo": -0.05764117453052265,
       "hi": -0.03281147821485223
      },
      "REGPOP shifted - REGPOP": {
       "n": 4268,
       "mean": -0.009116265268440425,
       "lo": -0.022383510555759833,
       "hi": 0.0037569093789184683
      },
      "REGPOP window - REGPOP": {
       "n": 4268,
       "mean": 0.012700718008343647,
       "lo": 0.003861712012490123,
       "hi": 0.02123359064090311
      },
      "BLEND - POP>UBCF": {
       "n": 4268,
       "mean": 0.025105452955066963,
       "lo": 0.020519892431630563,
       "hi": 0.030274712466016162
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4268,
       "mean": -0.009235253536715575,
       "lo": -0.012505841980998245,
       "hi": -0.006150487889603981
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4268,
       "mean": 0.24574283210013018,
       "lo": 0.22343044616287477,
       "hi": 0.26828867048441435
      },
      "KNN - POP": {
       "n": 4268,
       "mean": 0.19345878411944661,
       "lo": 0.17027412288345414,
       "hi": 0.21509731731231826
      },
      "UBCF - POP": {
       "n": 4268,
       "mean": 0.19220561939392947,
       "lo": 0.1686710520939816,
       "hi": 0.21463102571556814
      },
      "ITEM - POP": {
       "n": 4268,
       "mean": 0.19710022429439195,
       "lo": 0.17446659739081694,
       "hi": 0.22004993934191597
      },
      "BLEND - POP": {
       "n": 4268,
       "mean": 0.07725713392646558,
       "lo": 0.06329238104915189,
       "hi": 0.09059572602068061
      },
      "LOCAL - POP": {
       "n": 4268,
       "mean": 0.07485223506905292,
       "lo": 0.041149352272975885,
       "hi": 0.10813761367554092
      },
      "AHEAD - POP": {
       "n": 4268,
       "mean": 0.32684380020494797,
       "lo": 0.2967047210909848,
       "hi": 0.3565465428813609
      },
      "PROXPOP 10 - POP": {
       "n": 4268,
       "mean": 0.33082693047673806,
       "lo": 0.30591289965110763,
       "hi": 0.3551633332134653
      },
      "PROXPOP 20 - POP": {
       "n": 4268,
       "mean": 0.2984932847410305,
       "lo": 0.27489564058243154,
       "hi": 0.3227819543116239
      },
      "PROXPOP 40 - POP": {
       "n": 4268,
       "mean": 0.22398531848048686,
       "lo": 0.20221723723821763,
       "hi": 0.24592710737060405
      },
      "REGPOP b=10 - POP": {
       "n": 4268,
       "mean": 0.25805251769770815,
       "lo": 0.2340522863253383,
       "hi": 0.281943643190784
      },
      "REGPOP b=40 - POP": {
       "n": 4268,
       "mean": 0.2052427193362617,
       "lo": 0.18292541368908166,
       "hi": 0.22915522168379188
      },
      "REGPOP shifted - POP": {
       "n": 4268,
       "mean": 0.2391519645606687,
       "lo": 0.215922183841613,
       "hi": 0.26192924941783474
      },
      "REGPOP window - POP": {
       "n": 4268,
       "mean": 0.2601756233287743,
       "lo": 0.23790207222653162,
       "hi": 0.2835057074264867
      },
      "POP>UBCF - POP": {
       "n": 4268,
       "mean": 0.03540042248212527,
       "lo": 0.027413703299941018,
       "hi": 0.04440048221871607
      },
      "POP>REGPOP - POP": {
       "n": 4268,
       "mean": 0.04706353023020751,
       "lo": 0.038301255710823164,
       "hi": 0.055685837924917644
      },
      "REGPOP>UBCF - POP": {
       "n": 4268,
       "mean": 0.25554501222852477,
       "lo": 0.23098139189950476,
       "hi": 0.27995363025825865
      },
      "REGBLEND - POP": {
       "n": 4268,
       "mean": 0.259254790422839,
       "lo": 0.23501225187517197,
       "hi": 0.2845319528599293
      },
      "KNN - REGPOP": {
       "n": 4268,
       "mean": -0.0522840479806836,
       "lo": -0.07187372834878286,
       "hi": -0.03275959922148532
      },
      "UBCF - REGPOP": {
       "n": 4268,
       "mean": -0.0535372127062007,
       "lo": -0.07530402365465494,
       "hi": -0.032472686288478755
      },
      "ITEM - REGPOP": {
       "n": 4268,
       "mean": -0.048642607805738265,
       "lo": -0.0687934751912919,
       "hi": -0.030054944413731993
      },
      "BLEND - REGPOP": {
       "n": 4268,
       "mean": -0.16848569817366463,
       "lo": -0.1925998812090481,
       "hi": -0.1476574209690556
      },
      "REGBLEND - REGPOP": {
       "n": 4268,
       "mean": 0.013511958322708859,
       "lo": 0.0045817671774126285,
       "hi": 0.022909733834325888
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4268,
       "mean": 0.009802180128394579,
       "lo": 0.0013524452854166591,
       "hi": 0.01848628586265257
      },
      "LOCAL - REGPOP": {
       "n": 4268,
       "mean": -0.17089059703107728,
       "lo": -0.2005276339756117,
       "hi": -0.13995918034510357
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4268,
       "mean": 0.05275045264090024,
       "lo": 0.037006856327255505,
       "hi": 0.06971411639143504
      },
      "UBCF - PROXPOP 20": {
       "n": 4268,
       "mean": -0.10628766534710095,
       "lo": -0.12721761720798128,
       "hi": -0.08438050371478321
      },
      "KNN - PROXPOP 20": {
       "n": 4268,
       "mean": -0.10503450062158383,
       "lo": -0.1275495192458509,
       "hi": -0.08510168930122836
      },
      "UBCF - LOCAL": {
       "n": 4268,
       "mean": 0.11735338432487655,
       "lo": 0.08511993373419847,
       "hi": 0.14949027270323786
      },
      "REGPOP - LOCAL": {
       "n": 4268,
       "mean": 0.17089059703107728,
       "lo": 0.13997682510447468,
       "hi": 0.20157545636665222
      },
      "AHEAD - LOCAL": {
       "n": 4268,
       "mean": 0.25199156513589505,
       "lo": 0.23098686831949986,
       "hi": 0.27234834450949835
      },
      "UBCF - AHEAD": {
       "n": 4268,
       "mean": -0.13463818081101847,
       "lo": -0.16374880852767806,
       "hi": -0.1060917385730909
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4268,
       "mean": 0.012309685597577925,
       "lo": -0.0016949137159772863,
       "hi": 0.026194958024117674
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4268,
       "mean": -0.0405001127638685,
       "lo": -0.058624926588866505,
       "hi": -0.022722491715644246
      },
      "REGPOP shifted - REGPOP": {
       "n": 4268,
       "mean": -0.006590867539461511,
       "lo": -0.026545119548299575,
       "hi": 0.011625979546814
      },
      "REGPOP window - REGPOP": {
       "n": 4268,
       "mean": 0.014432791228644125,
       "lo": 0.0016498559845327062,
       "hi": 0.02788083605060445
      },
      "BLEND - POP>UBCF": {
       "n": 4268,
       "mean": 0.04185671144434031,
       "lo": 0.03131642965575447,
       "hi": 0.053881087366352956
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4268,
       "mean": -0.011663107748082244,
       "lo": -0.019635961438566614,
       "hi": -0.004027029528880922
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4268,
       "mean": 0.13295458946931737,
       "lo": 0.12028619401309208,
       "hi": 0.1461720106216596
      },
      "KNN - POP": {
       "n": 4268,
       "mean": 0.148659652103854,
       "lo": 0.1343556019197522,
       "hi": 0.16350337251195035
      },
      "UBCF - POP": {
       "n": 4268,
       "mean": 0.16151672514731027,
       "lo": 0.1465036956841307,
       "hi": 0.177037793736883
      },
      "ITEM - POP": {
       "n": 4268,
       "mean": 0.15529526762114834,
       "lo": 0.14033351537268424,
       "hi": 0.16976213346394559
      },
      "BLEND - POP": {
       "n": 4268,
       "mean": 0.048474603445707316,
       "lo": 0.04131430429001567,
       "hi": 0.05578967590849739
      },
      "LOCAL - POP": {
       "n": 4268,
       "mean": 0.2872402165279844,
       "lo": 0.2651406466903676,
       "hi": 0.30914059218229145
      },
      "AHEAD - POP": {
       "n": 4268,
       "mean": 0.49993784314120715,
       "lo": 0.47836779529758766,
       "hi": 0.5221457636157861
      },
      "PROXPOP 10 - POP": {
       "n": 4268,
       "mean": 0.3398653117864405,
       "lo": 0.3205989188808405,
       "hi": 0.3588969183108272
      },
      "PROXPOP 20 - POP": {
       "n": 4268,
       "mean": 0.2417984131286611,
       "lo": 0.22485155793801917,
       "hi": 0.2592173534867017
      },
      "PROXPOP 40 - POP": {
       "n": 4268,
       "mean": 0.15001005336976894,
       "lo": 0.13605111758462046,
       "hi": 0.16518453401876057
      },
      "REGPOP b=10 - POP": {
       "n": 4268,
       "mean": 0.18013927657702927,
       "lo": 0.16592228752580498,
       "hi": 0.19510448173900333
      },
      "REGPOP b=40 - POP": {
       "n": 4268,
       "mean": 0.0938594004366053,
       "lo": 0.08334632534183953,
       "hi": 0.10492457982304332
      },
      "REGPOP shifted - POP": {
       "n": 4268,
       "mean": 0.13481697223163747,
       "lo": 0.12194747315216838,
       "hi": 0.1474465333792776
      },
      "REGPOP window - POP": {
       "n": 4268,
       "mean": 0.13269082169122748,
       "lo": 0.11960220589383244,
       "hi": 0.14502490091130008
      },
      "POP>UBCF - POP": {
       "n": 4268,
       "mean": 0.02575825646306024,
       "lo": 0.02177528384309099,
       "hi": 0.030103761007937404
      },
      "POP>REGPOP - POP": {
       "n": 4268,
       "mean": 0.023895258314449754,
       "lo": 0.01994482228789866,
       "hi": 0.028151725897814214
      },
      "REGPOP>UBCF - POP": {
       "n": 4268,
       "mean": 0.1580397842364408,
       "lo": 0.14483004503379468,
       "hi": 0.17156780952049572
      },
      "REGBLEND - POP": {
       "n": 4268,
       "mean": 0.16185523624598167,
       "lo": 0.14826724427907564,
       "hi": 0.1748959575823343
      },
      "KNN - REGPOP": {
       "n": 4268,
       "mean": 0.015705062634536634,
       "lo": 0.0037275269007870874,
       "hi": 0.02722604649415182
      },
      "UBCF - REGPOP": {
       "n": 4268,
       "mean": 0.02856213567799291,
       "lo": 0.015739227301772813,
       "hi": 0.04120046838736455
      },
      "ITEM - REGPOP": {
       "n": 4268,
       "mean": 0.022340678151830988,
       "lo": 0.01088826915362619,
       "hi": 0.0339657139623351
      },
      "BLEND - REGPOP": {
       "n": 4268,
       "mean": -0.08447998602361007,
       "lo": -0.09522467776166703,
       "hi": -0.07356679199298174
      },
      "REGBLEND - REGPOP": {
       "n": 4268,
       "mean": 0.028900646776664284,
       "lo": 0.023150700440178938,
       "hi": 0.034517535547778554
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4268,
       "mean": 0.025085194767123425,
       "lo": 0.02053689520295659,
       "hi": 0.030045812446840986
      },
      "LOCAL - REGPOP": {
       "n": 4268,
       "mean": 0.15428562705866702,
       "lo": 0.13004861223657024,
       "hi": 0.17996877302176337
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4268,
       "mean": 0.10884382365934372,
       "lo": 0.09666478208543693,
       "hi": 0.12184320679011099
      },
      "UBCF - PROXPOP 20": {
       "n": 4268,
       "mean": -0.08028168798135081,
       "lo": -0.09635029468222518,
       "hi": -0.06607552867273513
      },
      "KNN - PROXPOP 20": {
       "n": 4268,
       "mean": -0.09313876102480709,
       "lo": -0.10775166484726417,
       "hi": -0.07906509501552768
      },
      "UBCF - LOCAL": {
       "n": 4268,
       "mean": -0.12572349138067412,
       "lo": -0.15126800773878105,
       "hi": -0.10131478708736644
      },
      "REGPOP - LOCAL": {
       "n": 4268,
       "mean": -0.15428562705866702,
       "lo": -0.1791147141822687,
       "hi": -0.1294231837686963
      },
      "AHEAD - LOCAL": {
       "n": 4268,
       "mean": 0.21269762661322275,
       "lo": 0.2058986372300201,
       "hi": 0.2192084972031512
      },
      "UBCF - AHEAD": {
       "n": 4268,
       "mean": -0.3384211179938969,
       "lo": -0.3642957379585734,
       "hi": -0.31240548392124573
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4268,
       "mean": 0.0471846871077119,
       "lo": 0.03871320440033584,
       "hi": 0.0555152026118883
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4268,
       "mean": -0.03909518903271208,
       "lo": -0.04950058044755988,
       "hi": -0.028657846819345762
      },
      "REGPOP shifted - REGPOP": {
       "n": 4268,
       "mean": 0.0018623827623201218,
       "lo": -0.009208465163286085,
       "hi": 0.012772411939108124
      },
      "REGPOP window - REGPOP": {
       "n": 4268,
       "mean": -0.000263767778089893,
       "lo": -0.007721505821108321,
       "hi": 0.007021820014104088
      },
      "BLEND - POP>UBCF": {
       "n": 4268,
       "mean": 0.02271634698264707,
       "lo": 0.017801624685918924,
       "hi": 0.02803898650857538
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4268,
       "mean": 0.0018629981486104864,
       "lo": -0.0011696688870609308,
       "hi": 0.005044183365704163
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4268,
       "mean": 0.19647034694063156,
       "lo": 0.1783136189741824,
       "hi": 0.21521562972881184
      },
      "KNN - POP": {
       "n": 4268,
       "mean": 0.21372328026647305,
       "lo": 0.19326950656379316,
       "hi": 0.2352792637202196
      },
      "UBCF - POP": {
       "n": 4268,
       "mean": 0.23098069417922906,
       "lo": 0.20923038630352345,
       "hi": 0.25276944055559347
      },
      "ITEM - POP": {
       "n": 4268,
       "mean": 0.22215674971798371,
       "lo": 0.2011373260899985,
       "hi": 0.24358717587463796
      },
      "BLEND - POP": {
       "n": 4268,
       "mean": 0.07121136843052185,
       "lo": 0.059619694858154076,
       "hi": 0.083714672361524
      },
      "LOCAL - POP": {
       "n": 4268,
       "mean": 0.4477469955229819,
       "lo": 0.4156931935058251,
       "hi": 0.47661207929367977
      },
      "AHEAD - POP": {
       "n": 4268,
       "mean": 0.699738560658877,
       "lo": 0.6738617183055994,
       "hi": 0.7264534153086363
      },
      "PROXPOP 10 - POP": {
       "n": 4268,
       "mean": 0.43638335915934556,
       "lo": 0.4113595577359447,
       "hi": 0.46133268495157137
      },
      "PROXPOP 20 - POP": {
       "n": 4268,
       "mean": 0.31806095990911126,
       "lo": 0.29398416448348796,
       "hi": 0.3428227811506987
      },
      "PROXPOP 40 - POP": {
       "n": 4268,
       "mean": 0.19950425887818343,
       "lo": 0.1787787169196767,
       "hi": 0.22100462972535093
      },
      "REGPOP b=10 - POP": {
       "n": 4268,
       "mean": 0.26150552927228143,
       "lo": 0.24029996827252156,
       "hi": 0.2834038886335954
      },
      "REGPOP b=40 - POP": {
       "n": 4268,
       "mean": 0.14065458267196615,
       "lo": 0.12452952103132892,
       "hi": 0.15738815227378047
      },
      "REGPOP shifted - POP": {
       "n": 4268,
       "mean": 0.20272786850770713,
       "lo": 0.18318642273437483,
       "hi": 0.2234714526616076
      },
      "REGPOP window - POP": {
       "n": 4268,
       "mean": 0.20069722483009422,
       "lo": 0.18194436378944231,
       "hi": 0.21928124924162268
      },
      "POP>UBCF - POP": {
       "n": 4268,
       "mean": 0.03856308887502579,
       "lo": 0.03151387841985812,
       "hi": 0.046594312335055815
      },
      "POP>REGPOP - POP": {
       "n": 4268,
       "mean": 0.036253923615195895,
       "lo": 0.029827296865685256,
       "hi": 0.0439540754873629
      },
      "REGPOP>UBCF - POP": {
       "n": 4268,
       "mean": 0.2311300272834739,
       "lo": 0.21010405170625382,
       "hi": 0.2522075365526656
      },
      "REGBLEND - POP": {
       "n": 4268,
       "mean": 0.23681184546529208,
       "lo": 0.21795926362631768,
       "hi": 0.2570048418126466
      },
      "KNN - REGPOP": {
       "n": 4268,
       "mean": 0.01725293332584147,
       "lo": -0.0011911565399424081,
       "hi": 0.03571997907544213
      },
      "UBCF - REGPOP": {
       "n": 4268,
       "mean": 0.03451034723859746,
       "lo": 0.0149560309686545,
       "hi": 0.05484066279487203
      },
      "ITEM - REGPOP": {
       "n": 4268,
       "mean": 0.02568640277735216,
       "lo": 0.007223606306057697,
       "hi": 0.04242040612657863
      },
      "BLEND - REGPOP": {
       "n": 4268,
       "mean": -0.12525897851010973,
       "lo": -0.14231263685749723,
       "hi": -0.10877001406234528
      },
      "REGBLEND - REGPOP": {
       "n": 4268,
       "mean": 0.0403414985246605,
       "lo": 0.029683262184624512,
       "hi": 0.05051546990584614
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4268,
       "mean": 0.03465968034284231,
       "lo": 0.02619761911801501,
       "hi": 0.04383623168508405
      },
      "LOCAL - REGPOP": {
       "n": 4268,
       "mean": 0.2512766485823504,
       "lo": 0.21750313192483997,
       "hi": 0.2846729531129676
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4268,
       "mean": 0.12159061296847971,
       "lo": 0.10370625029822726,
       "hi": 0.14081880285242243
      },
      "UBCF - PROXPOP 20": {
       "n": 4268,
       "mean": -0.08708026572988224,
       "lo": -0.10990544692032221,
       "hi": -0.06508828739372806
      },
      "KNN - PROXPOP 20": {
       "n": 4268,
       "mean": -0.10433767964263825,
       "lo": -0.12512912569309903,
       "hi": -0.0840197475879392
      },
      "UBCF - LOCAL": {
       "n": 4268,
       "mean": -0.2167663013437529,
       "lo": -0.2514838878951322,
       "hi": -0.1834313073002793
      },
      "REGPOP - LOCAL": {
       "n": 4268,
       "mean": -0.2512766485823504,
       "lo": -0.2845256364095476,
       "hi": -0.21827572986696495
      },
      "AHEAD - LOCAL": {
       "n": 4268,
       "mean": 0.25199156513589505,
       "lo": 0.23048172691827964,
       "hi": 0.2721259658737776
      },
      "UBCF - AHEAD": {
       "n": 4268,
       "mean": -0.46875786647964796,
       "lo": -0.5001076757373966,
       "hi": -0.43953589929995385
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4268,
       "mean": 0.06503518233164989,
       "lo": 0.05286603812529219,
       "hi": 0.07817478397392469
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4268,
       "mean": -0.05581576426866542,
       "lo": -0.07146743112550503,
       "hi": -0.04080624783538957
      },
      "REGPOP shifted - REGPOP": {
       "n": 4268,
       "mean": 0.006257521567075567,
       "lo": -0.009800041331247886,
       "hi": 0.021528296892891857
      },
      "REGPOP window - REGPOP": {
       "n": 4268,
       "mean": 0.0042268778894626515,
       "lo": -0.007523310284980424,
       "hi": 0.015327736541126086
      },
      "BLEND - POP>UBCF": {
       "n": 4268,
       "mean": 0.032648279555496054,
       "lo": 0.023643485063007827,
       "hi": 0.04207945003118537
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4268,
       "mean": 0.002309165259829896,
       "lo": -0.002957334802858646,
       "hi": 0.007968547423760446
      }
     }
    },
    "m=3": {
     "units": 3986,
     "POP mean": {
      "ap": 0.22982542888488583,
      "ndcgAll": 0.19713230394629241,
      "hitAll": 0.4688807808383217,
      "ndcgNext": 0.11846356713172972,
      "hitNext": 0.18926337370396937
     },
     "ap": {
      "REGPOP - POP": {
       "n": 3986,
       "mean": 0.13707027546569672,
       "lo": 0.12677048511255506,
       "hi": 0.1477890792216482
      },
      "KNN - POP": {
       "n": 3986,
       "mean": 0.12409171633119546,
       "lo": 0.1126045443894653,
       "hi": 0.13565399123159622
      },
      "UBCF - POP": {
       "n": 3986,
       "mean": 0.13414763288749684,
       "lo": 0.12273745904886053,
       "hi": 0.1460617112407775
      },
      "ITEM - POP": {
       "n": 3986,
       "mean": 0.13310734567776847,
       "lo": 0.12175160083270464,
       "hi": 0.14427630637762523
      },
      "BLEND - POP": {
       "n": 3986,
       "mean": 0.04205721323058042,
       "lo": 0.03778639797082417,
       "hi": 0.04661638199518753
      },
      "LOCAL - POP": {
       "n": 3986,
       "mean": 0.0655961070499753,
       "lo": 0.051696172338756514,
       "hi": 0.0794828811229919
      },
      "AHEAD - POP": {
       "n": 3986,
       "mean": 0.22467196488361277,
       "lo": 0.2090992536651767,
       "hi": 0.2396389894683893
      },
      "PROXPOP 10 - POP": {
       "n": 3986,
       "mean": 0.24823654223852054,
       "lo": 0.23430220200140478,
       "hi": 0.2615131986105762
      },
      "PROXPOP 20 - POP": {
       "n": 3986,
       "mean": 0.21047691531428292,
       "lo": 0.19816274036120354,
       "hi": 0.22260442946944808
      },
      "PROXPOP 40 - POP": {
       "n": 3986,
       "mean": 0.140411883935292,
       "lo": 0.13043773758216984,
       "hi": 0.15051469390859498
      },
      "REGPOP b=10 - POP": {
       "n": 3986,
       "mean": 0.15431479804705386,
       "lo": 0.14317219014781138,
       "hi": 0.16553178265542234
      },
      "REGPOP b=40 - POP": {
       "n": 3986,
       "mean": 0.10410414147576472,
       "lo": 0.09432645138562971,
       "hi": 0.11424259586313028
      },
      "REGPOP shifted - POP": {
       "n": 3986,
       "mean": 0.1334734378037075,
       "lo": 0.12203593964669296,
       "hi": 0.14479938303370762
      },
      "REGPOP window - POP": {
       "n": 3986,
       "mean": 0.1430161109020038,
       "lo": 0.13300293288749052,
       "hi": 0.1533569935197877
      },
      "POP>UBCF - POP": {
       "n": 3986,
       "mean": 0.0253294344186354,
       "lo": 0.022606419794334864,
       "hi": 0.028330278673437397
      },
      "POP>REGPOP - POP": {
       "n": 3986,
       "mean": 0.02692677521321077,
       "lo": 0.024476657478739717,
       "hi": 0.029808883570901896
      },
      "REGPOP>UBCF - POP": {
       "n": 3986,
       "mean": 0.14778236464642797,
       "lo": 0.1371712384331929,
       "hi": 0.15801660719674895
      },
      "REGBLEND - POP": {
       "n": 3986,
       "mean": 0.14969805434726702,
       "lo": 0.1387244344784984,
       "hi": 0.1605678629157113
      },
      "KNN - REGPOP": {
       "n": 3986,
       "mean": -0.012978559134501277,
       "lo": -0.02231010125715817,
       "hi": -0.004117303328886791
      },
      "UBCF - REGPOP": {
       "n": 3986,
       "mean": -0.0029226425781998674,
       "lo": -0.012486236718785935,
       "hi": 0.00616599869836464
      },
      "ITEM - REGPOP": {
       "n": 3986,
       "mean": -0.003962929787928277,
       "lo": -0.012883524861469205,
       "hi": 0.004719763940175919
      },
      "BLEND - REGPOP": {
       "n": 3986,
       "mean": -0.09501306223511632,
       "lo": -0.10361664218305311,
       "hi": -0.0867743049047105
      },
      "REGBLEND - REGPOP": {
       "n": 3986,
       "mean": 0.01262777888157028,
       "lo": 0.00855269102384014,
       "hi": 0.01669658800540985
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 3986,
       "mean": 0.010712089180731217,
       "lo": 0.007043706177333812,
       "hi": 0.014300633431554296
      },
      "LOCAL - REGPOP": {
       "n": 3986,
       "mean": -0.07147416841572143,
       "lo": -0.08750777147929996,
       "hi": -0.054535690539450433
      },
      "PROXPOP 20 - REGPOP": {
       "n": 3986,
       "mean": 0.07340663984858618,
       "lo": 0.06486766942652446,
       "hi": 0.08194365843434569
      },
      "UBCF - PROXPOP 20": {
       "n": 3986,
       "mean": -0.07632928242678605,
       "lo": -0.08543754401872221,
       "hi": -0.06707273142956988
      },
      "KNN - PROXPOP 20": {
       "n": 3986,
       "mean": -0.08638519898308747,
       "lo": -0.0959956033508879,
       "hi": -0.07708798748528603
      },
      "UBCF - LOCAL": {
       "n": 3986,
       "mean": 0.06855152583752157,
       "lo": 0.05365651340037344,
       "hi": 0.08363701632903607
      },
      "REGPOP - LOCAL": {
       "n": 3986,
       "mean": 0.07147416841572143,
       "lo": 0.05580588900536292,
       "hi": 0.08800595799785113
      },
      "AHEAD - LOCAL": {
       "n": 3986,
       "mean": 0.15907585783363745,
       "lo": 0.1555656579801852,
       "hi": 0.16251685286994583
      },
      "UBCF - AHEAD": {
       "n": 3986,
       "mean": -0.0905243319961159,
       "lo": -0.1068306116426085,
       "hi": -0.0745647492009574
      },
      "REGPOP b=10 - REGPOP": {
       "n": 3986,
       "mean": 0.01724452258135712,
       "lo": 0.011539555662303521,
       "hi": 0.02270371418273126
      },
      "REGPOP b=40 - REGPOP": {
       "n": 3986,
       "mean": -0.03296613398993202,
       "lo": -0.04149700090174074,
       "hi": -0.02442122636191407
      },
      "REGPOP shifted - REGPOP": {
       "n": 3986,
       "mean": -0.0035968376619892554,
       "lo": -0.012304837018904691,
       "hi": 0.004691941385109573
      },
      "REGPOP window - REGPOP": {
       "n": 3986,
       "mean": 0.005945835436307067,
       "lo": 0.0003192179006270709,
       "hi": 0.011361386400763588
      },
      "BLEND - POP>UBCF": {
       "n": 3986,
       "mean": 0.016727778811945017,
       "lo": 0.013771238173130012,
       "hi": 0.01992033524098174
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 3986,
       "mean": -0.0015973407945753678,
       "lo": -0.0033439454782512768,
       "hi": 0.00021950805224676628
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 3986,
       "mean": 0.1720334461118424,
       "lo": 0.15829231999037344,
       "hi": 0.18598420603186314
      },
      "KNN - POP": {
       "n": 3986,
       "mean": 0.17080795891196482,
       "lo": 0.15567451627569642,
       "hi": 0.18663662493022173
      },
      "UBCF - POP": {
       "n": 3986,
       "mean": 0.17436427211609432,
       "lo": 0.15757611572348465,
       "hi": 0.19058787921913364
      },
      "ITEM - POP": {
       "n": 3986,
       "mean": 0.17121179600075592,
       "lo": 0.1566142309080304,
       "hi": 0.18768553267752258
      },
      "BLEND - POP": {
       "n": 3986,
       "mean": 0.055810498403955355,
       "lo": 0.049517763095171106,
       "hi": 0.06260478705783658
      },
      "LOCAL - POP": {
       "n": 3986,
       "mean": 0.04741053456111742,
       "lo": 0.029586617627719258,
       "hi": 0.06474608727106702
      },
      "AHEAD - POP": {
       "n": 3986,
       "mean": 0.2049806752814954,
       "lo": 0.18498868898725568,
       "hi": 0.22527171753419467
      },
      "PROXPOP 10 - POP": {
       "n": 3986,
       "mean": 0.3065864591623677,
       "lo": 0.28905646316745787,
       "hi": 0.324500547782197
      },
      "PROXPOP 20 - POP": {
       "n": 3986,
       "mean": 0.26463214061341567,
       "lo": 0.24806362249947878,
       "hi": 0.28053675223474067
      },
      "PROXPOP 40 - POP": {
       "n": 3986,
       "mean": 0.18079846280582923,
       "lo": 0.16704707672064975,
       "hi": 0.19466931993756595
      },
      "REGPOP b=10 - POP": {
       "n": 3986,
       "mean": 0.1945454539228841,
       "lo": 0.17981636182268612,
       "hi": 0.21023718892604407
      },
      "REGPOP b=40 - POP": {
       "n": 3986,
       "mean": 0.12794883662092663,
       "lo": 0.11482327629070278,
       "hi": 0.14239718597553302
      },
      "REGPOP shifted - POP": {
       "n": 3986,
       "mean": 0.16748137042114114,
       "lo": 0.152899496891926,
       "hi": 0.1832702129482368
      },
      "REGPOP window - POP": {
       "n": 3986,
       "mean": 0.17913390651855043,
       "lo": 0.16487779260417254,
       "hi": 0.19276425010829973
      },
      "POP>UBCF - POP": {
       "n": 3986,
       "mean": 0.03020221580091571,
       "lo": 0.02626200556370196,
       "hi": 0.03459172843528314
      },
      "POP>REGPOP - POP": {
       "n": 3986,
       "mean": 0.03140550604050381,
       "lo": 0.027839511719363632,
       "hi": 0.03549293742699409
      },
      "REGPOP>UBCF - POP": {
       "n": 3986,
       "mean": 0.18476842040827174,
       "lo": 0.17071927574587129,
       "hi": 0.19820575614934693
      },
      "REGBLEND - POP": {
       "n": 3986,
       "mean": 0.18729823592723738,
       "lo": 0.1734851066199157,
       "hi": 0.20170027255647896
      },
      "KNN - REGPOP": {
       "n": 3986,
       "mean": -0.001225487199877564,
       "lo": -0.012874492832382388,
       "hi": 0.010489538441140256
      },
      "UBCF - REGPOP": {
       "n": 3986,
       "mean": 0.002330826004251901,
       "lo": -0.009702578099544158,
       "hi": 0.01521460879782957
      },
      "ITEM - REGPOP": {
       "n": 3986,
       "mean": -0.0008216501110864422,
       "lo": -0.0140240536254999,
       "hi": 0.011260798430381904
      },
      "BLEND - REGPOP": {
       "n": 3986,
       "mean": -0.11622294770788705,
       "lo": -0.12809306933241918,
       "hi": -0.10517014551453706
      },
      "REGBLEND - REGPOP": {
       "n": 3986,
       "mean": 0.015264789815394956,
       "lo": 0.009781537818080277,
       "hi": 0.020859202011973745
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 3986,
       "mean": 0.012734974296429342,
       "lo": 0.007427494090978448,
       "hi": 0.01798081275737713
      },
      "LOCAL - REGPOP": {
       "n": 3986,
       "mean": -0.12462291155072498,
       "lo": -0.14577239533450687,
       "hi": -0.10501474206183571
      },
      "PROXPOP 20 - REGPOP": {
       "n": 3986,
       "mean": 0.09259869450157322,
       "lo": 0.0820003588020899,
       "hi": 0.10343354527621648
      },
      "UBCF - PROXPOP 20": {
       "n": 3986,
       "mean": -0.09026786849732132,
       "lo": -0.10238308458054719,
       "hi": -0.0776615444908109
      },
      "KNN - PROXPOP 20": {
       "n": 3986,
       "mean": -0.0938241817014508,
       "lo": -0.10564087285868287,
       "hi": -0.08199256537475225
      },
      "UBCF - LOCAL": {
       "n": 3986,
       "mean": 0.12695373755497688,
       "lo": 0.10788635091392264,
       "hi": 0.14542421072045147
      },
      "REGPOP - LOCAL": {
       "n": 3986,
       "mean": 0.12462291155072498,
       "lo": 0.10510026284735627,
       "hi": 0.1458658926387672
      },
      "AHEAD - LOCAL": {
       "n": 3986,
       "mean": 0.15757014072037798,
       "lo": 0.1511064247884627,
       "hi": 0.16408820267030128
      },
      "UBCF - AHEAD": {
       "n": 3986,
       "mean": -0.0306164031654011,
       "lo": -0.050737703286778034,
       "hi": -0.011290027483072375
      },
      "REGPOP b=10 - REGPOP": {
       "n": 3986,
       "mean": 0.0225120078110417,
       "lo": 0.01483650927787033,
       "hi": 0.03024265310557025
      },
      "REGPOP b=40 - REGPOP": {
       "n": 3986,
       "mean": -0.04408460949091578,
       "lo": -0.055670268852761266,
       "hi": -0.03335891378799476
      },
      "REGPOP shifted - REGPOP": {
       "n": 3986,
       "mean": -0.004552075690701272,
       "lo": -0.01705818297884128,
       "hi": 0.006180834949632848
      },
      "REGPOP window - REGPOP": {
       "n": 3986,
       "mean": 0.00710046040670803,
       "lo": -4.57135828680153e-05,
       "hi": 0.013825605109647964
      },
      "BLEND - POP>UBCF": {
       "n": 3986,
       "mean": 0.02560828260303965,
       "lo": 0.021194757397804256,
       "hi": 0.030468538546513838
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 3986,
       "mean": -0.0012032902395880942,
       "lo": -0.003981821936347763,
       "hi": 0.0014490546578258268
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 3986,
       "mean": 0.2406115482973237,
       "lo": 0.21725565179841652,
       "hi": 0.26368410040248424
      },
      "KNN - POP": {
       "n": 3986,
       "mean": 0.2611373320071871,
       "lo": 0.2347762172457554,
       "hi": 0.2867194470705525
      },
      "UBCF - POP": {
       "n": 3986,
       "mean": 0.2705700690866878,
       "lo": 0.24326064622939736,
       "hi": 0.29680241338676866
      },
      "ITEM - POP": {
       "n": 3986,
       "mean": 0.25695142620311767,
       "lo": 0.22954463942028308,
       "hi": 0.28157167036344777
      },
      "BLEND - POP": {
       "n": 3986,
       "mean": 0.08912076770512352,
       "lo": 0.07439888806002769,
       "hi": 0.1037968746187681
      },
      "LOCAL - POP": {
       "n": 3986,
       "mean": 0.22567516497201448,
       "lo": 0.1936816586078069,
       "hi": 0.2585988305251903
      },
      "AHEAD - POP": {
       "n": 3986,
       "mean": 0.404676670240454,
       "lo": 0.37471111283858266,
       "hi": 0.4340140842390502
      },
      "PROXPOP 10 - POP": {
       "n": 3986,
       "mean": 0.39351259598054433,
       "lo": 0.3688805555591122,
       "hi": 0.42002986037104617
      },
      "PROXPOP 20 - POP": {
       "n": 3986,
       "mean": 0.3483545427943928,
       "lo": 0.32270349017279304,
       "hi": 0.3732155151462547
      },
      "PROXPOP 40 - POP": {
       "n": 3986,
       "mean": 0.2508884113342824,
       "lo": 0.22865102464408546,
       "hi": 0.27309250189685047
      },
      "REGPOP b=10 - POP": {
       "n": 3986,
       "mean": 0.26814677772398354,
       "lo": 0.24469922864113464,
       "hi": 0.293087211543798
      },
      "REGPOP b=40 - POP": {
       "n": 3986,
       "mean": 0.19191094425350846,
       "lo": 0.1691982161242941,
       "hi": 0.213993369255078
      },
      "REGPOP shifted - POP": {
       "n": 3986,
       "mean": 0.23714609696048156,
       "lo": 0.2132301261872142,
       "hi": 0.2601948511480632
      },
      "REGPOP window - POP": {
       "n": 3986,
       "mean": 0.25483083288737046,
       "lo": 0.23241016382744584,
       "hi": 0.2764534677765304
      },
      "POP>UBCF - POP": {
       "n": 3986,
       "mean": 0.045756492742755214,
       "lo": 0.03608641729156408,
       "hi": 0.055984678895044916
      },
      "POP>REGPOP - POP": {
       "n": 3986,
       "mean": 0.04427715142582056,
       "lo": 0.03604134459474024,
       "hi": 0.05254717248041714
      },
      "REGPOP>UBCF - POP": {
       "n": 3986,
       "mean": 0.2674003169455358,
       "lo": 0.24260029491323604,
       "hi": 0.29185702645996003
      },
      "REGBLEND - POP": {
       "n": 3986,
       "mean": 0.27149799214205694,
       "lo": 0.24822008910630783,
       "hi": 0.29556407658076056
      },
      "KNN - REGPOP": {
       "n": 3986,
       "mean": 0.02052578370986336,
       "lo": 0.0008195638528801219,
       "hi": 0.03928955655467614
      },
      "UBCF - REGPOP": {
       "n": 3986,
       "mean": 0.029958520789364115,
       "lo": 0.008968838580246245,
       "hi": 0.04875709325846897
      },
      "ITEM - REGPOP": {
       "n": 3986,
       "mean": 0.016339877905793984,
       "lo": -0.003793624606092822,
       "hi": 0.036138900724112535
      },
      "BLEND - REGPOP": {
       "n": 3986,
       "mean": -0.15149078059220017,
       "lo": -0.17253338133493298,
       "hi": -0.13172624233187413
      },
      "REGBLEND - REGPOP": {
       "n": 3986,
       "mean": 0.030886443844733227,
       "lo": 0.019613412191450366,
       "hi": 0.042765265502959414
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 3986,
       "mean": 0.026788768648212072,
       "lo": 0.0157303951051539,
       "hi": 0.037997756470917333
      },
      "LOCAL - REGPOP": {
       "n": 3986,
       "mean": -0.014936383325309197,
       "lo": -0.04700556754918856,
       "hi": 0.016851338184240786
      },
      "PROXPOP 20 - REGPOP": {
       "n": 3986,
       "mean": 0.10774299449706912,
       "lo": 0.0911682109684911,
       "hi": 0.1250931788814653
      },
      "UBCF - PROXPOP 20": {
       "n": 3986,
       "mean": -0.077784473707705,
       "lo": -0.0978757952434619,
       "hi": -0.06004152421611448
      },
      "KNN - PROXPOP 20": {
       "n": 3986,
       "mean": -0.08721721078720578,
       "lo": -0.10628698019216844,
       "hi": -0.0680032361219883
      },
      "UBCF - LOCAL": {
       "n": 3986,
       "mean": 0.04489490411467331,
       "lo": 0.01356230508561294,
       "hi": 0.07424546163862197
      },
      "REGPOP - LOCAL": {
       "n": 3986,
       "mean": 0.014936383325309197,
       "lo": -0.016335718667787272,
       "hi": 0.045889445714667645
      },
      "AHEAD - LOCAL": {
       "n": 3986,
       "mean": 0.17900150526843953,
       "lo": 0.16035449248079303,
       "hi": 0.1987864536943262
      },
      "UBCF - AHEAD": {
       "n": 3986,
       "mean": -0.13410660115376621,
       "lo": -0.16140096278504001,
       "hi": -0.10533453993546063
      },
      "REGPOP b=10 - REGPOP": {
       "n": 3986,
       "mean": 0.027535229426659803,
       "lo": 0.015019210462293623,
       "hi": 0.03990385625223876
      },
      "REGPOP b=40 - REGPOP": {
       "n": 3986,
       "mean": -0.048700604043815224,
       "lo": -0.06616660641496057,
       "hi": -0.03144247314226809
      },
      "REGPOP shifted - REGPOP": {
       "n": 3986,
       "mean": -0.0034654513368421497,
       "lo": -0.021823938672559374,
       "hi": 0.014436819142124815
      },
      "REGPOP window - REGPOP": {
       "n": 3986,
       "mean": 0.01421928459004677,
       "lo": 0.001933895464154217,
       "hi": 0.02629575159355565
      },
      "BLEND - POP>UBCF": {
       "n": 3986,
       "mean": 0.0433642749623683,
       "lo": 0.03236945235361975,
       "hi": 0.05537617928783735
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 3986,
       "mean": 0.001479341316934657,
       "lo": -0.005414710088698105,
       "hi": 0.008085343095083963
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 3986,
       "mean": 0.13472506745819202,
       "lo": 0.12041491769591092,
       "hi": 0.14893055328981514
      },
      "KNN - POP": {
       "n": 3986,
       "mean": 0.18833979634318418,
       "lo": 0.17263302551507725,
       "hi": 0.20479864816130952
      },
      "UBCF - POP": {
       "n": 3986,
       "mean": 0.20811332798103097,
       "lo": 0.1900934869391454,
       "hi": 0.226281112864842
      },
      "ITEM - POP": {
       "n": 3986,
       "mean": 0.19678697354378816,
       "lo": 0.1789782177369845,
       "hi": 0.2134437949131029
      },
      "BLEND - POP": {
       "n": 3986,
       "mean": 0.0553296089267411,
       "lo": 0.047825977193825996,
       "hi": 0.06307850953168762
      },
      "LOCAL - POP": {
       "n": 3986,
       "mean": 0.3441889555369824,
       "lo": 0.3191874535289714,
       "hi": 0.36779847855321707
      },
      "AHEAD - POP": {
       "n": 3986,
       "mean": 0.4986287787603071,
       "lo": 0.47533921321116573,
       "hi": 0.5223579494665185
      },
      "PROXPOP 10 - POP": {
       "n": 3986,
       "mean": 0.3832302893927122,
       "lo": 0.3631234047139069,
       "hi": 0.4048329657206998
      },
      "PROXPOP 20 - POP": {
       "n": 3986,
       "mean": 0.27943705739231006,
       "lo": 0.26129369155075954,
       "hi": 0.29719392935399014
      },
      "PROXPOP 40 - POP": {
       "n": 3986,
       "mean": 0.17417905236442394,
       "lo": 0.15787299129763088,
       "hi": 0.1910119320760187
      },
      "REGPOP b=10 - POP": {
       "n": 3986,
       "mean": 0.18057000906700538,
       "lo": 0.1647725067552912,
       "hi": 0.19653884072910657
      },
      "REGPOP b=40 - POP": {
       "n": 3986,
       "mean": 0.09476457398736882,
       "lo": 0.0833138737538268,
       "hi": 0.10751742452306502
      },
      "REGPOP shifted - POP": {
       "n": 3986,
       "mean": 0.13399170216969544,
       "lo": 0.11970750690905313,
       "hi": 0.14767453723824123
      },
      "REGPOP window - POP": {
       "n": 3986,
       "mean": 0.12709297827508512,
       "lo": 0.11330907018840022,
       "hi": 0.14095700398038988
      },
      "POP>UBCF - POP": {
       "n": 3986,
       "mean": 0.030901412994031135,
       "lo": 0.025968911880829972,
       "hi": 0.036295810723819794
      },
      "POP>REGPOP - POP": {
       "n": 3986,
       "mean": 0.023579349774498944,
       "lo": 0.019647012590538453,
       "hi": 0.028004101986948433
      },
      "REGPOP>UBCF - POP": {
       "n": 3986,
       "mean": 0.1664328977033908,
       "lo": 0.15207304648399658,
       "hi": 0.1810456657675817
      },
      "REGBLEND - POP": {
       "n": 3986,
       "mean": 0.17142744465106902,
       "lo": 0.15624194750711834,
       "hi": 0.18643374615384967
      },
      "KNN - REGPOP": {
       "n": 3986,
       "mean": 0.05361472888499215,
       "lo": 0.04153123476555544,
       "hi": 0.06556141526724359
      },
      "UBCF - REGPOP": {
       "n": 3986,
       "mean": 0.07338826052283894,
       "lo": 0.06020537709739245,
       "hi": 0.08646384234477972
      },
      "ITEM - REGPOP": {
       "n": 3986,
       "mean": 0.06206190608559614,
       "lo": 0.04849297093945265,
       "hi": 0.07446675441692806
      },
      "BLEND - REGPOP": {
       "n": 3986,
       "mean": -0.07939545853145091,
       "lo": -0.09148346332182285,
       "hi": -0.06808758611262038
      },
      "REGBLEND - REGPOP": {
       "n": 3986,
       "mean": 0.03670237719287696,
       "lo": 0.02998433631489493,
       "hi": 0.043720064721104235
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 3986,
       "mean": 0.031707830245198756,
       "lo": 0.025686720311194934,
       "hi": 0.03827761037233468
      },
      "LOCAL - REGPOP": {
       "n": 3986,
       "mean": 0.20946388807879043,
       "lo": 0.18173901216713725,
       "hi": 0.23690002814269057
      },
      "PROXPOP 20 - REGPOP": {
       "n": 3986,
       "mean": 0.14471198993411807,
       "lo": 0.13165926168705347,
       "hi": 0.15853390395735856
      },
      "UBCF - PROXPOP 20": {
       "n": 3986,
       "mean": -0.07132372941127915,
       "lo": -0.08614150021206611,
       "hi": -0.05684993678160328
      },
      "KNN - PROXPOP 20": {
       "n": 3986,
       "mean": -0.09109726104912592,
       "lo": -0.10561185982355373,
       "hi": -0.07702700398829804
      },
      "UBCF - LOCAL": {
       "n": 3986,
       "mean": -0.13607562755595148,
       "lo": -0.16219502448283174,
       "hi": -0.10906805106466594
      },
      "REGPOP - LOCAL": {
       "n": 3986,
       "mean": -0.20946388807879043,
       "lo": -0.23769535532157784,
       "hi": -0.18280777633022652
      },
      "AHEAD - LOCAL": {
       "n": 3986,
       "mean": 0.15443982322332464,
       "lo": 0.14717800453487706,
       "hi": 0.16180984437868756
      },
      "UBCF - AHEAD": {
       "n": 3986,
       "mean": -0.2905154507792761,
       "lo": -0.31614528994797675,
       "hi": -0.26563039903368485
      },
      "REGPOP b=10 - REGPOP": {
       "n": 3986,
       "mean": 0.04584494160881336,
       "lo": 0.037448379739171096,
       "hi": 0.054549087747446344
      },
      "REGPOP b=40 - REGPOP": {
       "n": 3986,
       "mean": -0.039960493470823207,
       "lo": -0.0515730439721691,
       "hi": -0.029263509350658617
      },
      "REGPOP shifted - REGPOP": {
       "n": 3986,
       "mean": -0.0007333652884965797,
       "lo": -0.012181076611585935,
       "hi": 0.011722753628984605
      },
      "REGPOP window - REGPOP": {
       "n": 3986,
       "mean": -0.007632089183106915,
       "lo": -0.01564618078059284,
       "hi": 0.0003462829765392796
      },
      "BLEND - POP>UBCF": {
       "n": 3986,
       "mean": 0.024428195932709968,
       "lo": 0.019255220429288223,
       "hi": 0.03044014270714944
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 3986,
       "mean": 0.007322063219532191,
       "lo": 0.003954439699607803,
       "hi": 0.011092335952011251
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 3986,
       "mean": 0.1911396140417361,
       "lo": 0.17220903061698525,
       "hi": 0.210696100616239
      },
      "KNN - POP": {
       "n": 3986,
       "mean": 0.259033913206589,
       "lo": 0.23556121990793574,
       "hi": 0.28350461908506863
      },
      "UBCF - POP": {
       "n": 3986,
       "mean": 0.2857765477672115,
       "lo": 0.26163454568945477,
       "hi": 0.309566426980079
      },
      "ITEM - POP": {
       "n": 3986,
       "mean": 0.2683441011231492,
       "lo": 0.24535242137335306,
       "hi": 0.29239265274102066
      },
      "BLEND - POP": {
       "n": 3986,
       "mean": 0.08019620306870322,
       "lo": 0.0667278417282454,
       "hi": 0.09409033378309857
      },
      "LOCAL - POP": {
       "n": 3986,
       "mean": 0.5052925721063668,
       "lo": 0.47167469932446693,
       "hi": 0.5372459126548746
      },
      "AHEAD - POP": {
       "n": 3986,
       "mean": 0.6842940773748064,
       "lo": 0.656640568170304,
       "hi": 0.7109661783462581
      },
      "PROXPOP 10 - POP": {
       "n": 3986,
       "mean": 0.4537371280521772,
       "lo": 0.4268435819729754,
       "hi": 0.4807802408454091
      },
      "PROXPOP 20 - POP": {
       "n": 3986,
       "mean": 0.3438525319658751,
       "lo": 0.3189210801099511,
       "hi": 0.37010569827870365
      },
      "PROXPOP 40 - POP": {
       "n": 3986,
       "mean": 0.22242754450977875,
       "lo": 0.1990906148724139,
       "hi": 0.2441342663868909
      },
      "REGPOP b=10 - POP": {
       "n": 3986,
       "mean": 0.24833498444333213,
       "lo": 0.22584991643561567,
       "hi": 0.27003598644856197
      },
      "REGPOP b=40 - POP": {
       "n": 3986,
       "mean": 0.13819130175463315,
       "lo": 0.12083308112783996,
       "hi": 0.1565880794045355
      },
      "REGPOP shifted - POP": {
       "n": 3986,
       "mean": 0.19252934455000298,
       "lo": 0.1720986537331581,
       "hi": 0.2118562361927925
      },
      "REGPOP window - POP": {
       "n": 3986,
       "mean": 0.1849910738470122,
       "lo": 0.16612579089159066,
       "hi": 0.2046185044316706
      },
      "POP>UBCF - POP": {
       "n": 3986,
       "mean": 0.04326695068536154,
       "lo": 0.03479014122399636,
       "hi": 0.05227447663285805
      },
      "POP>REGPOP - POP": {
       "n": 3986,
       "mean": 0.03404830355213449,
       "lo": 0.02769636387441666,
       "hi": 0.041022273895841475
      },
      "REGPOP>UBCF - POP": {
       "n": 3986,
       "mean": 0.2339608674894138,
       "lo": 0.21160175849948865,
       "hi": 0.25628304863375195
      },
      "REGBLEND - POP": {
       "n": 3986,
       "mean": 0.24008647377809086,
       "lo": 0.21943623345663643,
       "hi": 0.2617033455805517
      },
      "KNN - REGPOP": {
       "n": 3986,
       "mean": 0.0678942991648529,
       "lo": 0.049302566145303595,
       "hi": 0.08658800880006118
      },
      "UBCF - REGPOP": {
       "n": 3986,
       "mean": 0.09463693372547542,
       "lo": 0.07525196428222367,
       "hi": 0.11389891230106088
      },
      "ITEM - REGPOP": {
       "n": 3986,
       "mean": 0.07720448708141313,
       "lo": 0.05747549988342573,
       "hi": 0.09653674542398948
      },
      "BLEND - REGPOP": {
       "n": 3986,
       "mean": -0.11094341097303285,
       "lo": -0.12872366793133377,
       "hi": -0.09448982720824728
      },
      "REGBLEND - REGPOP": {
       "n": 3986,
       "mean": 0.04894685973635478,
       "lo": 0.0379814256515473,
       "hi": 0.06088026957052627
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 3986,
       "mean": 0.042821253447677746,
       "lo": 0.032194548723186237,
       "hi": 0.05407215234655001
      },
      "LOCAL - REGPOP": {
       "n": 3986,
       "mean": 0.3141529580646308,
       "lo": 0.27843914554994253,
       "hi": 0.34856573208289676
      },
      "PROXPOP 20 - REGPOP": {
       "n": 3986,
       "mean": 0.15271291792413902,
       "lo": 0.13431906716618613,
       "hi": 0.17452980894170433
      },
      "UBCF - PROXPOP 20": {
       "n": 3986,
       "mean": -0.05807598419866358,
       "lo": -0.07733575352157594,
       "hi": -0.03856522460642398
      },
      "KNN - PROXPOP 20": {
       "n": 3986,
       "mean": -0.08481861875928609,
       "lo": -0.10516399100966795,
       "hi": -0.06462599011099966
      },
      "UBCF - LOCAL": {
       "n": 3986,
       "mean": -0.2195160243391553,
       "lo": -0.254921632672225,
       "hi": -0.18540119665543853
      },
      "REGPOP - LOCAL": {
       "n": 3986,
       "mean": -0.3141529580646308,
       "lo": -0.35054768132058833,
       "hi": -0.28024561756717004
      },
      "AHEAD - LOCAL": {
       "n": 3986,
       "mean": 0.17900150526843953,
       "lo": 0.1608410359795417,
       "hi": 0.1983501109424544
      },
      "UBCF - AHEAD": {
       "n": 3986,
       "mean": -0.39851752960759484,
       "lo": -0.4285570201550383,
       "hi": -0.3678517112761259
      },
      "REGPOP b=10 - REGPOP": {
       "n": 3986,
       "mean": 0.05719537040159606,
       "lo": 0.045307821685105054,
       "hi": 0.06958434788498809
      },
      "REGPOP b=40 - REGPOP": {
       "n": 3986,
       "mean": -0.052948312287102936,
       "lo": -0.06889227896924209,
       "hi": -0.03650550088687907
      },
      "REGPOP shifted - REGPOP": {
       "n": 3986,
       "mean": 0.0013897305082669028,
       "lo": -0.015973546712835133,
       "hi": 0.017674814336631973
      },
      "REGPOP window - REGPOP": {
       "n": 3986,
       "mean": -0.006148540194723897,
       "lo": -0.017751270700011198,
       "hi": 0.004790267460214327
      },
      "BLEND - POP>UBCF": {
       "n": 3986,
       "mean": 0.036929252383341694,
       "lo": 0.02708024333068306,
       "hi": 0.04791203028573844
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 3986,
       "mean": 0.009218647133227034,
       "lo": 0.0032730880738766877,
       "hi": 0.015583242748533515
      }
     }
    },
    "m=5": {
     "units": 3156,
     "POP mean": {
      "ap": 0.20813923939463272,
      "ndcgAll": 0.1778604542137136,
      "hitAll": 0.4030379754105031,
      "ndcgNext": 0.12261606298230719,
      "hitNext": 0.19527933204303363
     },
     "ap": {
      "REGPOP - POP": {
       "n": 3156,
       "mean": 0.12282286955123961,
       "lo": 0.11238486181798714,
       "hi": 0.13434323731974668
      },
      "KNN - POP": {
       "n": 3156,
       "mean": 0.12092322683128662,
       "lo": 0.10805129387126991,
       "hi": 0.1348768508687471
      },
      "UBCF - POP": {
       "n": 3156,
       "mean": 0.13883817703898835,
       "lo": 0.12535832348587764,
       "hi": 0.15271255831689864
      },
      "ITEM - POP": {
       "n": 3156,
       "mean": 0.13403746457015858,
       "lo": 0.11976121877748289,
       "hi": 0.1479971865992103
      },
      "BLEND - POP": {
       "n": 3156,
       "mean": 0.042667831711887795,
       "lo": 0.0375261811475078,
       "hi": 0.04858030038686384
      },
      "LOCAL - POP": {
       "n": 3156,
       "mean": 0.1485360762647641,
       "lo": 0.1302116357054518,
       "hi": 0.16558106246446883
      },
      "AHEAD - POP": {
       "n": 3156,
       "mean": 0.2987797687646563,
       "lo": 0.2788459099728389,
       "hi": 0.31870468416527664
      },
      "PROXPOP 10 - POP": {
       "n": 3156,
       "mean": 0.29404725550258404,
       "lo": 0.27725579734150013,
       "hi": 0.3099786230601595
      },
      "PROXPOP 20 - POP": {
       "n": 3156,
       "mean": 0.2366106279744449,
       "lo": 0.2218069692717389,
       "hi": 0.2509608376618471
      },
      "PROXPOP 40 - POP": {
       "n": 3156,
       "mean": 0.1515005408630725,
       "lo": 0.1390462495273034,
       "hi": 0.16332771237555205
      },
      "REGPOP b=10 - POP": {
       "n": 3156,
       "mean": 0.1448185701211264,
       "lo": 0.13257148428479967,
       "hi": 0.15745567274803277
      },
      "REGPOP b=40 - POP": {
       "n": 3156,
       "mean": 0.09346258738997348,
       "lo": 0.08326731518487848,
       "hi": 0.10456033908031694
      },
      "REGPOP shifted - POP": {
       "n": 3156,
       "mean": 0.12087079334365394,
       "lo": 0.10964048535915874,
       "hi": 0.13205005987407092
      },
      "REGPOP window - POP": {
       "n": 3156,
       "mean": 0.12625666294301646,
       "lo": 0.11574884105263662,
       "hi": 0.13734347018479312
      },
      "POP>UBCF - POP": {
       "n": 3156,
       "mean": 0.026869864449240204,
       "lo": 0.023349979480481845,
       "hi": 0.030976343087751816
      },
      "POP>REGPOP - POP": {
       "n": 3156,
       "mean": 0.02441796186845371,
       "lo": 0.021678778013540623,
       "hi": 0.027456278426589455
      },
      "REGPOP>UBCF - POP": {
       "n": 3156,
       "mean": 0.1390598115600501,
       "lo": 0.12785355861137998,
       "hi": 0.1509798499708546
      },
      "REGBLEND - POP": {
       "n": 3156,
       "mean": 0.14105125113474795,
       "lo": 0.12899799659104821,
       "hi": 0.1539213150651105
      },
      "KNN - REGPOP": {
       "n": 3156,
       "mean": -0.0018996427199529855,
       "lo": -0.013250293893627358,
       "hi": 0.008739026918040224
      },
      "UBCF - REGPOP": {
       "n": 3156,
       "mean": 0.01601530748774872,
       "lo": 0.005828709966320557,
       "hi": 0.026028982376230393
      },
      "ITEM - REGPOP": {
       "n": 3156,
       "mean": 0.011214595018918977,
       "lo": 0.0007228225880871309,
       "hi": 0.02173958133031316
      },
      "BLEND - REGPOP": {
       "n": 3156,
       "mean": -0.0801550378393518,
       "lo": -0.0899638346577896,
       "hi": -0.07057539323753198
      },
      "REGBLEND - REGPOP": {
       "n": 3156,
       "mean": 0.01822838158350834,
       "lo": 0.013183613216967026,
       "hi": 0.02349083452685301
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 3156,
       "mean": 0.01623694200881049,
       "lo": 0.011688522606649633,
       "hi": 0.021099075789199766
      },
      "LOCAL - REGPOP": {
       "n": 3156,
       "mean": 0.02571320671352448,
       "lo": 0.00556387166380455,
       "hi": 0.04536202054841806
      },
      "PROXPOP 20 - REGPOP": {
       "n": 3156,
       "mean": 0.1137877584232053,
       "lo": 0.10313066723079028,
       "hi": 0.12479258676253151
      },
      "UBCF - PROXPOP 20": {
       "n": 3156,
       "mean": -0.09777245093545658,
       "lo": -0.10939222990262769,
       "hi": -0.08655897383550792
      },
      "KNN - PROXPOP 20": {
       "n": 3156,
       "mean": -0.11568740114315829,
       "lo": -0.12745206825639593,
       "hi": -0.10332035510242372
      },
      "UBCF - LOCAL": {
       "n": 3156,
       "mean": -0.009697899225775764,
       "lo": -0.028776859975291877,
       "hi": 0.008858674235988094
      },
      "REGPOP - LOCAL": {
       "n": 3156,
       "mean": -0.02571320671352448,
       "lo": -0.045945714527186814,
       "hi": -0.005503901778100238
      },
      "AHEAD - LOCAL": {
       "n": 3156,
       "mean": 0.15024369249989222,
       "lo": 0.14568466943413305,
       "hi": 0.15499258197859223
      },
      "UBCF - AHEAD": {
       "n": 3156,
       "mean": -0.159941591725668,
       "lo": -0.18190811813109703,
       "hi": -0.13945466063407794
      },
      "REGPOP b=10 - REGPOP": {
       "n": 3156,
       "mean": 0.021995700569886773,
       "lo": 0.016076594512345305,
       "hi": 0.027808358186634043
      },
      "REGPOP b=40 - REGPOP": {
       "n": 3156,
       "mean": -0.029360282161266127,
       "lo": -0.03835949229384441,
       "hi": -0.020329101914115185
      },
      "REGPOP shifted - REGPOP": {
       "n": 3156,
       "mean": -0.001952076207585648,
       "lo": -0.010843242344472512,
       "hi": 0.0062949184722597504
      },
      "REGPOP window - REGPOP": {
       "n": 3156,
       "mean": 0.0034337933917768567,
       "lo": -0.0021623887188383585,
       "hi": 0.008939290989687107
      },
      "BLEND - POP>UBCF": {
       "n": 3156,
       "mean": 0.015797967262647598,
       "lo": 0.012313846600093225,
       "hi": 0.019970069409116255
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 3156,
       "mean": 0.0024519025807864915,
       "lo": 2.91337359928545e-05,
       "hi": 0.0052151469570976975
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 3156,
       "mean": 0.14990543976339174,
       "lo": 0.13593913823340656,
       "hi": 0.16416237724064792
      },
      "KNN - POP": {
       "n": 3156,
       "mean": 0.15996573285507865,
       "lo": 0.14231803883651567,
       "hi": 0.1788173336982467
      },
      "UBCF - POP": {
       "n": 3156,
       "mean": 0.17119698173551307,
       "lo": 0.15440271429263497,
       "hi": 0.1881868127786869
      },
      "ITEM - POP": {
       "n": 3156,
       "mean": 0.16389733103369142,
       "lo": 0.14682773889984058,
       "hi": 0.18210308447039147
      },
      "BLEND - POP": {
       "n": 3156,
       "mean": 0.052707476365674674,
       "lo": 0.04589423469316517,
       "hi": 0.05987282868688991
      },
      "LOCAL - POP": {
       "n": 3156,
       "mean": 0.14607973784179354,
       "lo": 0.12213904040332975,
       "hi": 0.16953115749327174
      },
      "AHEAD - POP": {
       "n": 3156,
       "mean": 0.3114249173046902,
       "lo": 0.2852303952368843,
       "hi": 0.3357428479138523
      },
      "PROXPOP 10 - POP": {
       "n": 3156,
       "mean": 0.3556449620299473,
       "lo": 0.33587673362127346,
       "hi": 0.3761982017398615
      },
      "PROXPOP 20 - POP": {
       "n": 3156,
       "mean": 0.288995264173389,
       "lo": 0.270564103777769,
       "hi": 0.30722101960888537
      },
      "PROXPOP 40 - POP": {
       "n": 3156,
       "mean": 0.18721625290360708,
       "lo": 0.17211477959529173,
       "hi": 0.2029759731907708
      },
      "REGPOP b=10 - POP": {
       "n": 3156,
       "mean": 0.17584245087698677,
       "lo": 0.16032731184948976,
       "hi": 0.19292189684739236
      },
      "REGPOP b=40 - POP": {
       "n": 3156,
       "mean": 0.11137496548305693,
       "lo": 0.09812654728244224,
       "hi": 0.12471952455383084
      },
      "REGPOP shifted - POP": {
       "n": 3156,
       "mean": 0.14626252092871783,
       "lo": 0.131584266978623,
       "hi": 0.1612829550985557
      },
      "REGPOP window - POP": {
       "n": 3156,
       "mean": 0.15334078572699125,
       "lo": 0.13853623883525856,
       "hi": 0.16845117560551784
      },
      "POP>UBCF - POP": {
       "n": 3156,
       "mean": 0.0311027536401556,
       "lo": 0.026255380679907153,
       "hi": 0.03626717004780235
      },
      "POP>REGPOP - POP": {
       "n": 3156,
       "mean": 0.02842039090597321,
       "lo": 0.024228657487768594,
       "hi": 0.03271405775397886
      },
      "REGPOP>UBCF - POP": {
       "n": 3156,
       "mean": 0.16850105713990024,
       "lo": 0.1537937383421025,
       "hi": 0.18412488745631553
      },
      "REGBLEND - POP": {
       "n": 3156,
       "mean": 0.17117200522363182,
       "lo": 0.15570897293929273,
       "hi": 0.18794525059337117
      },
      "KNN - REGPOP": {
       "n": 3156,
       "mean": 0.01006029309168691,
       "lo": -0.004169997603967065,
       "hi": 0.024098762930593615
      },
      "UBCF - REGPOP": {
       "n": 3156,
       "mean": 0.02129154197212133,
       "lo": 0.0076721013205044535,
       "hi": 0.035271038796579786
      },
      "ITEM - REGPOP": {
       "n": 3156,
       "mean": 0.013991891270299674,
       "lo": 0.0005734173327868926,
       "hi": 0.0283248391434794
      },
      "BLEND - REGPOP": {
       "n": 3156,
       "mean": -0.09719796339771707,
       "lo": -0.11093641369182844,
       "hi": -0.08457399303899517
      },
      "REGBLEND - REGPOP": {
       "n": 3156,
       "mean": 0.021266565460240066,
       "lo": 0.014592354190426628,
       "hi": 0.02806870932098539
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 3156,
       "mean": 0.01859561737650853,
       "lo": 0.012411536130803017,
       "hi": 0.02512720095189084
      },
      "LOCAL - REGPOP": {
       "n": 3156,
       "mean": -0.003825701921598197,
       "lo": -0.027444625685368353,
       "hi": 0.020710137231157402
      },
      "PROXPOP 20 - REGPOP": {
       "n": 3156,
       "mean": 0.1390898244099973,
       "lo": 0.12621020482804896,
       "hi": 0.15333687128588977
      },
      "UBCF - PROXPOP 20": {
       "n": 3156,
       "mean": -0.11779828243787595,
       "lo": -0.13157449277288782,
       "hi": -0.10367558688285487
      },
      "KNN - PROXPOP 20": {
       "n": 3156,
       "mean": -0.12902953131831035,
       "lo": -0.1426427558451539,
       "hi": -0.11506957261508485
      },
      "UBCF - LOCAL": {
       "n": 3156,
       "mean": 0.025117243893719526,
       "lo": 0.0021340000741600917,
       "hi": 0.048198048967360727
      },
      "REGPOP - LOCAL": {
       "n": 3156,
       "mean": 0.003825701921598197,
       "lo": -0.01978433514917089,
       "hi": 0.029685237179961133
      },
      "AHEAD - LOCAL": {
       "n": 3156,
       "mean": 0.16534517946289667,
       "lo": 0.15771746091862607,
       "hi": 0.17275542488393617
      },
      "UBCF - AHEAD": {
       "n": 3156,
       "mean": -0.14022793556917715,
       "lo": -0.16489785559455722,
       "hi": -0.11477058610423826
      },
      "REGPOP b=10 - REGPOP": {
       "n": 3156,
       "mean": 0.02593701111359502,
       "lo": 0.019034704276881215,
       "hi": 0.03326165856666182
      },
      "REGPOP b=40 - REGPOP": {
       "n": 3156,
       "mean": -0.038530474280334806,
       "lo": -0.04970930519196594,
       "hi": -0.027277661477686885
      },
      "REGPOP shifted - REGPOP": {
       "n": 3156,
       "mean": -0.003642918834673917,
       "lo": -0.01472149071003125,
       "hi": 0.007812135842859244
      },
      "REGPOP window - REGPOP": {
       "n": 3156,
       "mean": 0.003435345963599512,
       "lo": -0.003788331220148077,
       "hi": 0.010752140254445666
      },
      "BLEND - POP>UBCF": {
       "n": 3156,
       "mean": 0.02160472272551908,
       "lo": 0.016879545540494797,
       "hi": 0.026633616198241932
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 3156,
       "mean": 0.0026823627341823883,
       "lo": -0.0004674099947218379,
       "hi": 0.005951205746726823
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 3156,
       "mean": 0.21957362439628209,
       "lo": 0.1964875979211838,
       "hi": 0.24471066906750977
      },
      "KNN - POP": {
       "n": 3156,
       "mean": 0.25104063210600047,
       "lo": 0.22219630789006095,
       "hi": 0.27930397348275426
      },
      "UBCF - POP": {
       "n": 3156,
       "mean": 0.2698015210902735,
       "lo": 0.23946178945062077,
       "hi": 0.2986110017301371
      },
      "ITEM - POP": {
       "n": 3156,
       "mean": 0.25635421990532964,
       "lo": 0.2256927537316007,
       "hi": 0.2868541651244481
      },
      "BLEND - POP": {
       "n": 3156,
       "mean": 0.08014002517877755,
       "lo": 0.0656865944563415,
       "hi": 0.09590241694853949
      },
      "LOCAL - POP": {
       "n": 3156,
       "mean": 0.338406891509649,
       "lo": 0.3013039727787931,
       "hi": 0.37313007174299057
      },
      "AHEAD - POP": {
       "n": 3156,
       "mean": 0.5006375632460242,
       "lo": 0.4685884640856909,
       "hi": 0.53317416272202
      },
      "PROXPOP 10 - POP": {
       "n": 3156,
       "mean": 0.44011791812561857,
       "lo": 0.408241652171972,
       "hi": 0.4710703706776589
      },
      "PROXPOP 20 - POP": {
       "n": 3156,
       "mean": 0.3778555607111699,
       "lo": 0.3487092202860501,
       "hi": 0.40838506726288354
      },
      "PROXPOP 40 - POP": {
       "n": 3156,
       "mean": 0.262044407352488,
       "lo": 0.23352416584480987,
       "hi": 0.2891618206360624
      },
      "REGPOP b=10 - POP": {
       "n": 3156,
       "mean": 0.2531799863207666,
       "lo": 0.22645065847623344,
       "hi": 0.28064132636001704
      },
      "REGPOP b=40 - POP": {
       "n": 3156,
       "mean": 0.16458877270361894,
       "lo": 0.14240184245854956,
       "hi": 0.18845364693958988
      },
      "REGPOP shifted - POP": {
       "n": 3156,
       "mean": 0.2154628490775166,
       "lo": 0.19121247763794336,
       "hi": 0.2414576610751777
      },
      "REGPOP window - POP": {
       "n": 3156,
       "mean": 0.2251615909311844,
       "lo": 0.2015589215543812,
       "hi": 0.24929028235628237
      },
      "POP>UBCF - POP": {
       "n": 3156,
       "mean": 0.0469545583431206,
       "lo": 0.036760759252444423,
       "hi": 0.058233076211377105
      },
      "POP>REGPOP - POP": {
       "n": 3156,
       "mean": 0.043349922355721625,
       "lo": 0.03517530154395478,
       "hi": 0.052431345583290455
      },
      "REGPOP>UBCF - POP": {
       "n": 3156,
       "mean": 0.24838149042456859,
       "lo": 0.2219198615324635,
       "hi": 0.27575229291048026
      },
      "REGBLEND - POP": {
       "n": 3156,
       "mean": 0.25392648408743296,
       "lo": 0.22605949169699005,
       "hi": 0.2810720620764171
      },
      "KNN - REGPOP": {
       "n": 3156,
       "mean": 0.031467007709718386,
       "lo": 0.009923839205963389,
       "hi": 0.053626856928196825
      },
      "UBCF - REGPOP": {
       "n": 3156,
       "mean": 0.0502278966939914,
       "lo": 0.02872691890723569,
       "hi": 0.07419667167087693
      },
      "ITEM - REGPOP": {
       "n": 3156,
       "mean": 0.03678059550904763,
       "lo": 0.013053827008300978,
       "hi": 0.06080470923988918
      },
      "BLEND - REGPOP": {
       "n": 3156,
       "mean": -0.1394335992175045,
       "lo": -0.16282796866731294,
       "hi": -0.11797047325495824
      },
      "REGBLEND - REGPOP": {
       "n": 3156,
       "mean": 0.0343528596911509,
       "lo": 0.02108835599495916,
       "hi": 0.048247907996210884
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 3156,
       "mean": 0.028807866028286517,
       "lo": 0.016844759583836293,
       "hi": 0.04181513860088212
      },
      "LOCAL - REGPOP": {
       "n": 3156,
       "mean": 0.11883326711336689,
       "lo": 0.08249812047702486,
       "hi": 0.1539782311692818
      },
      "PROXPOP 20 - REGPOP": {
       "n": 3156,
       "mean": 0.1582819363148878,
       "lo": 0.13756669332876054,
       "hi": 0.18097691781415648
      },
      "UBCF - PROXPOP 20": {
       "n": 3156,
       "mean": -0.10805403962089641,
       "lo": -0.13039440514097386,
       "hi": -0.08670112077376593
      },
      "KNN - PROXPOP 20": {
       "n": 3156,
       "mean": -0.1268149286051694,
       "lo": -0.14800795290141225,
       "hi": -0.1051446121771544
      },
      "UBCF - LOCAL": {
       "n": 3156,
       "mean": -0.06860537041937549,
       "lo": -0.10392730718506588,
       "hi": -0.03333167185155176
      },
      "REGPOP - LOCAL": {
       "n": 3156,
       "mean": -0.11883326711336689,
       "lo": -0.15093959839230994,
       "hi": -0.08493850866376426
      },
      "AHEAD - LOCAL": {
       "n": 3156,
       "mean": 0.16223067173637515,
       "lo": 0.13938758069875082,
       "hi": 0.18408274871176308
      },
      "UBCF - AHEAD": {
       "n": 3156,
       "mean": -0.23083604215575063,
       "lo": -0.262272397259994,
       "hi": -0.19875024556564114
      },
      "REGPOP b=10 - REGPOP": {
       "n": 3156,
       "mean": 0.03360636192448451,
       "lo": 0.02169517094899134,
       "hi": 0.045935841633218046
      },
      "REGPOP b=40 - REGPOP": {
       "n": 3156,
       "mean": -0.05498485169266314,
       "lo": -0.07261335386659619,
       "hi": -0.03690794521133666
      },
      "REGPOP shifted - REGPOP": {
       "n": 3156,
       "mean": -0.004110775318765457,
       "lo": -0.022497352359590876,
       "hi": 0.013863606808217592
      },
      "REGPOP window - REGPOP": {
       "n": 3156,
       "mean": 0.005587966534902345,
       "lo": -0.007215943173607242,
       "hi": 0.017712002682282818
      },
      "BLEND - POP>UBCF": {
       "n": 3156,
       "mean": 0.03318546683565695,
       "lo": 0.022667476542815482,
       "hi": 0.04520375841777955
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 3156,
       "mean": 0.0036046359873989787,
       "lo": -0.003364824195331339,
       "hi": 0.010485401890806987
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 3156,
       "mean": 0.12316307489599236,
       "lo": 0.10967689929471772,
       "hi": 0.13798993991334127
      },
      "KNN - POP": {
       "n": 3156,
       "mean": 0.17271952101142293,
       "lo": 0.1557835761439601,
       "hi": 0.1897754718442943
      },
      "UBCF - POP": {
       "n": 3156,
       "mean": 0.19302404764718042,
       "lo": 0.17422714807498096,
       "hi": 0.21200410522367788
      },
      "ITEM - POP": {
       "n": 3156,
       "mean": 0.18409170643663395,
       "lo": 0.16518118217475944,
       "hi": 0.20329770749598972
      },
      "BLEND - POP": {
       "n": 3156,
       "mean": 0.05491318474719864,
       "lo": 0.04702582358906975,
       "hi": 0.06378067074924203
      },
      "LOCAL - POP": {
       "n": 3156,
       "mean": 0.37349633283538736,
       "lo": 0.3472066718181032,
       "hi": 0.4002871611382523
      },
      "AHEAD - POP": {
       "n": 3156,
       "mean": 0.5226259049297467,
       "lo": 0.4977313704143573,
       "hi": 0.5474404190373399
      },
      "PROXPOP 10 - POP": {
       "n": 3156,
       "mean": 0.38799397784621115,
       "lo": 0.36380650283676125,
       "hi": 0.41087795916503467
      },
      "PROXPOP 20 - POP": {
       "n": 3156,
       "mean": 0.2870032328385929,
       "lo": 0.26588738587533256,
       "hi": 0.3081842269622881
      },
      "PROXPOP 40 - POP": {
       "n": 3156,
       "mean": 0.17616460114590993,
       "lo": 0.15916688944484852,
       "hi": 0.19425619458168303
      },
      "REGPOP b=10 - POP": {
       "n": 3156,
       "mean": 0.158303672604115,
       "lo": 0.14266260144181273,
       "hi": 0.17418881861665333
      },
      "REGPOP b=40 - POP": {
       "n": 3156,
       "mean": 0.08567867354303021,
       "lo": 0.07420196441897915,
       "hi": 0.09824709576319719
      },
      "REGPOP shifted - POP": {
       "n": 3156,
       "mean": 0.11875172022471052,
       "lo": 0.10453659416021688,
       "hi": 0.13333545613242628
      },
      "REGPOP window - POP": {
       "n": 3156,
       "mean": 0.1136901153064069,
       "lo": 0.10079520566677294,
       "hi": 0.1269680859624249
      },
      "POP>UBCF - POP": {
       "n": 3156,
       "mean": 0.031530089878496606,
       "lo": 0.025958715307478855,
       "hi": 0.03769698685269136
      },
      "POP>REGPOP - POP": {
       "n": 3156,
       "mean": 0.022354696207940793,
       "lo": 0.018282717100312065,
       "hi": 0.026949159095075934
      },
      "REGPOP>UBCF - POP": {
       "n": 3156,
       "mean": 0.15286652417022598,
       "lo": 0.1374276279805246,
       "hi": 0.16891865673728904
      },
      "REGBLEND - POP": {
       "n": 3156,
       "mean": 0.15712019154815307,
       "lo": 0.1403286049625051,
       "hi": 0.17238658210244004
      },
      "KNN - REGPOP": {
       "n": 3156,
       "mean": 0.04955644611543059,
       "lo": 0.036737889223198365,
       "hi": 0.06352252452285635
      },
      "UBCF - REGPOP": {
       "n": 3156,
       "mean": 0.06986097275118808,
       "lo": 0.055944121953010725,
       "hi": 0.08480084808257231
      },
      "ITEM - REGPOP": {
       "n": 3156,
       "mean": 0.060928631540641605,
       "lo": 0.04697401695048422,
       "hi": 0.07559152396655329
      },
      "BLEND - REGPOP": {
       "n": 3156,
       "mean": -0.06824989014879371,
       "lo": -0.08190170412447668,
       "hi": -0.056701494456613606
      },
      "REGBLEND - REGPOP": {
       "n": 3156,
       "mean": 0.03395711665216071,
       "lo": 0.026955516285808237,
       "hi": 0.04169814772797087
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 3156,
       "mean": 0.02970344927423365,
       "lo": 0.02266393552039212,
       "hi": 0.036420587043937566
      },
      "LOCAL - REGPOP": {
       "n": 3156,
       "mean": 0.25033325793939504,
       "lo": 0.22097444420771134,
       "hi": 0.2810255944957578
      },
      "PROXPOP 20 - REGPOP": {
       "n": 3156,
       "mean": 0.1638401579426006,
       "lo": 0.14833221878180428,
       "hi": 0.18038554913985555
      },
      "UBCF - PROXPOP 20": {
       "n": 3156,
       "mean": -0.0939791851914125,
       "lo": -0.10967603865067706,
       "hi": -0.07819128280148821
      },
      "KNN - PROXPOP 20": {
       "n": 3156,
       "mean": -0.11428371182716997,
       "lo": -0.13044400207193682,
       "hi": -0.09845565490022395
      },
      "UBCF - LOCAL": {
       "n": 3156,
       "mean": -0.18047228518820696,
       "lo": -0.209241326538291,
       "hi": -0.1498956177672802
      },
      "REGPOP - LOCAL": {
       "n": 3156,
       "mean": -0.25033325793939504,
       "lo": -0.2806932703725169,
       "hi": -0.2212361099371304
      },
      "AHEAD - LOCAL": {
       "n": 3156,
       "mean": 0.1491295720943593,
       "lo": 0.14128391946443705,
       "hi": 0.15699735512387333
      },
      "UBCF - AHEAD": {
       "n": 3156,
       "mean": -0.3296018572825663,
       "lo": -0.3578697049092988,
       "hi": -0.30112280934524
      },
      "REGPOP b=10 - REGPOP": {
       "n": 3156,
       "mean": 0.035140597708122646,
       "lo": 0.027711573806196967,
       "hi": 0.04343674175136046
      },
      "REGPOP b=40 - REGPOP": {
       "n": 3156,
       "mean": -0.03748440135296214,
       "lo": -0.0488744532980994,
       "hi": -0.026216779911961363
      },
      "REGPOP shifted - REGPOP": {
       "n": 3156,
       "mean": -0.004411354671281847,
       "lo": -0.016190900165801738,
       "hi": 0.00750886307786655
      },
      "REGPOP window - REGPOP": {
       "n": 3156,
       "mean": -0.009472959589585451,
       "lo": -0.01720564668866286,
       "hi": -0.0018609282749537275
      },
      "BLEND - POP>UBCF": {
       "n": 3156,
       "mean": 0.023383094868702048,
       "lo": 0.01765483427267465,
       "hi": 0.029611415861955648
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 3156,
       "mean": 0.009175393670555807,
       "lo": 0.005685060345707663,
       "hi": 0.012897433480574354
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 3156,
       "mean": 0.17759459914125875,
       "lo": 0.15690051117513745,
       "hi": 0.2005290559640863
      },
      "KNN - POP": {
       "n": 3156,
       "mean": 0.241938683945578,
       "lo": 0.21568371413363321,
       "hi": 0.2662931350712987
      },
      "UBCF - POP": {
       "n": 3156,
       "mean": 0.26535502696743435,
       "lo": 0.23735074781121754,
       "hi": 0.2912546499584872
      },
      "ITEM - POP": {
       "n": 3156,
       "mean": 0.2545992481032905,
       "lo": 0.22830387863747859,
       "hi": 0.2808778827812141
      },
      "BLEND - POP": {
       "n": 3156,
       "mean": 0.07604630284407145,
       "lo": 0.062072865665536416,
       "hi": 0.09105410303833356
      },
      "LOCAL - POP": {
       "n": 3156,
       "mean": 0.5461655348771185,
       "lo": 0.5120503899626277,
       "hi": 0.5793234671021105
      },
      "AHEAD - POP": {
       "n": 3156,
       "mean": 0.7083962066134936,
       "lo": 0.6784284988713095,
       "hi": 0.7370181601652419
      },
      "PROXPOP 10 - POP": {
       "n": 3156,
       "mean": 0.4598220621268016,
       "lo": 0.42829247500665973,
       "hi": 0.491506129027938
      },
      "PROXPOP 20 - POP": {
       "n": 3156,
       "mean": 0.34908061725988143,
       "lo": 0.3198341774555897,
       "hi": 0.37730285623543813
      },
      "PROXPOP 40 - POP": {
       "n": 3156,
       "mean": 0.21821876681628194,
       "lo": 0.19320366983469173,
       "hi": 0.2431214118981851
      },
      "REGPOP b=10 - POP": {
       "n": 3156,
       "mean": 0.2189076784011061,
       "lo": 0.19569273725906988,
       "hi": 0.24349257551909653
      },
      "REGPOP b=40 - POP": {
       "n": 3156,
       "mean": 0.1244811788488399,
       "lo": 0.1061318255010773,
       "hi": 0.14422298904621178
      },
      "REGPOP shifted - POP": {
       "n": 3156,
       "mean": 0.16865292078991254,
       "lo": 0.14769148456395068,
       "hi": 0.19088334567805096
      },
      "REGPOP window - POP": {
       "n": 3156,
       "mean": 0.1673716314905624,
       "lo": 0.14718957516931025,
       "hi": 0.18736879134743573
      },
      "POP>UBCF - POP": {
       "n": 3156,
       "mean": 0.04503658590279557,
       "lo": 0.03562222675904559,
       "hi": 0.05510441759725888
      },
      "POP>REGPOP - POP": {
       "n": 3156,
       "mean": 0.034143758157147805,
       "lo": 0.02726262382163159,
       "hi": 0.04202035825015436
      },
      "REGPOP>UBCF - POP": {
       "n": 3156,
       "mean": 0.21351874971607473,
       "lo": 0.19038898894431236,
       "hi": 0.23856731550075533
      },
      "REGBLEND - POP": {
       "n": 3156,
       "mean": 0.2181131730367338,
       "lo": 0.1948930058518813,
       "hi": 0.2421011965050273
      },
      "KNN - REGPOP": {
       "n": 3156,
       "mean": 0.06434408480431927,
       "lo": 0.04365755115693709,
       "hi": 0.08425128330503973
      },
      "UBCF - REGPOP": {
       "n": 3156,
       "mean": 0.08776042782617562,
       "lo": 0.06650877754803135,
       "hi": 0.11054130007128343
      },
      "ITEM - REGPOP": {
       "n": 3156,
       "mean": 0.07700464896203173,
       "lo": 0.0561591143176993,
       "hi": 0.09861384519802131
      },
      "BLEND - REGPOP": {
       "n": 3156,
       "mean": -0.10154829629718731,
       "lo": -0.1217607788765885,
       "hi": -0.08244045330463763
      },
      "REGBLEND - REGPOP": {
       "n": 3156,
       "mean": 0.04051857389547504,
       "lo": 0.028180285976427338,
       "hi": 0.053406054391160904
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 3156,
       "mean": 0.035924150574815975,
       "lo": 0.02444059631845819,
       "hi": 0.04881043813079047
      },
      "LOCAL - REGPOP": {
       "n": 3156,
       "mean": 0.3685709357358597,
       "lo": 0.33035114807735677,
       "hi": 0.4065244064051958
      },
      "PROXPOP 20 - REGPOP": {
       "n": 3156,
       "mean": 0.1714860181186227,
       "lo": 0.1489254787346464,
       "hi": 0.19317954059999906
      },
      "UBCF - PROXPOP 20": {
       "n": 3156,
       "mean": -0.08372559029244707,
       "lo": -0.10642137010995943,
       "hi": -0.06142770565997174
      },
      "KNN - PROXPOP 20": {
       "n": 3156,
       "mean": -0.10714193331430341,
       "lo": -0.1279365413582914,
       "hi": -0.0860244711497702
      },
      "UBCF - LOCAL": {
       "n": 3156,
       "mean": -0.2808105079096841,
       "lo": -0.3200783885224964,
       "hi": -0.2437718171952292
      },
      "REGPOP - LOCAL": {
       "n": 3156,
       "mean": -0.3685709357358597,
       "lo": -0.4081893700150318,
       "hi": -0.33086035722046
      },
      "AHEAD - LOCAL": {
       "n": 3156,
       "mean": 0.16223067173637515,
       "lo": 0.14082692376677497,
       "hi": 0.18477343243013264
      },
      "UBCF - AHEAD": {
       "n": 3156,
       "mean": -0.4430411796460592,
       "lo": -0.4777578275904981,
       "hi": -0.40954299186072884
      },
      "REGPOP b=10 - REGPOP": {
       "n": 3156,
       "mean": 0.04131307925984733,
       "lo": 0.031356145983901185,
       "hi": 0.05256614493724608
      },
      "REGPOP b=40 - REGPOP": {
       "n": 3156,
       "mean": -0.05311342029241886,
       "lo": -0.07119751726296193,
       "hi": -0.036193099784049124
      },
      "REGPOP shifted - REGPOP": {
       "n": 3156,
       "mean": -0.008941678351346209,
       "lo": -0.0270104791212048,
       "hi": 0.00920042292557814
      },
      "REGPOP window - REGPOP": {
       "n": 3156,
       "mean": -0.010222967650696347,
       "lo": -0.02133954228843082,
       "hi": 0.00035200823943689165
      },
      "BLEND - POP>UBCF": {
       "n": 3156,
       "mean": 0.03100971694127588,
       "lo": 0.02073919860294396,
       "hi": 0.04223486159950363
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 3156,
       "mean": 0.01089282774564777,
       "lo": 0.004869145016997228,
       "hi": 0.017170949562993306
      }
     }
    }
   },
   "R9": {
    "m=1": {
     "top five not determined by POP (share of units)": 0.7326616682286785,
     "candidates no pool reader marked (mean share)": 0.5423565552431532
    },
    "m=3": {
     "top five not determined by POP (share of units)": 0.732313095835424,
     "candidates no pool reader marked (mean share)": 0.5476047609933737
    },
    "m=5": {
     "top five not determined by POP (share of units)": 0.7240177439797212,
     "candidates no pool reader marked (mean share)": 0.5515909545727437
    }
   },
   "R11": {
    "m=1": {
     "share with none (KNN and UBCF rank as POP)": 0.23969072164948454,
     "share with one or two": 0.36879100281162136,
     "share with three or more": 0.3915182755388941,
     "median number": 2.0,
     "none": {
      "units": 1023
     },
     "one or two": {
      "units": 1574,
      "KNN - POP, ap": {
       "n": 1574,
       "mean": 0.12393438594782652,
       "lo": 0.10902309713477086,
       "hi": 0.13868189438040432
      },
      "UBCF - POP, ap": {
       "n": 1574,
       "mean": 0.12034367951484508,
       "lo": 0.10426872848193951,
       "hi": 0.13570418791724892
      },
      "UBCF - REGPOP, ap": {
       "n": 1574,
       "mean": -0.030809550419137938,
       "lo": -0.0445156992232301,
       "hi": -0.017229582960312906
      },
      "UBCF - POP, hitNext": {
       "n": 1574,
       "mean": 0.28882065054911543,
       "lo": 0.2538353348372101,
       "hi": 0.3265335945570958
      },
      "REGPOP - POP, hitNext": {
       "n": 1574,
       "mean": 0.20991928186011316,
       "lo": 0.18024012909957196,
       "hi": 0.24003711760670166
      },
      "UBCF - REGPOP, hitNext": {
       "n": 1574,
       "mean": 0.0789013686890023,
       "lo": 0.04831566074779125,
       "hi": 0.1111096817224689
      },
      "KNN - REGPOP, hitNext": {
       "n": 1574,
       "mean": 0.07617224866318595,
       "lo": 0.04743369199723639,
       "hi": 0.1052138209956447
      }
     },
     "three or more": {
      "units": 1671,
      "KNN - POP, ap": {
       "n": 1671,
       "mean": 0.10985257013985722,
       "lo": 0.0917540438237344,
       "hi": 0.12885451694028546
      },
      "UBCF - POP, ap": {
       "n": 1671,
       "mean": 0.12221569401307059,
       "lo": 0.10358067277395983,
       "hi": 0.14004005786870272
      },
      "UBCF - REGPOP, ap": {
       "n": 1671,
       "mean": -0.017116840421087586,
       "lo": -0.030215917133031754,
       "hi": -0.0047654231529700615
      },
      "UBCF - POP, hitNext": {
       "n": 1671,
       "mean": 0.317906582161964,
       "lo": 0.2783825342468416,
       "hi": 0.35543913670350724
      },
      "REGPOP - POP, hitNext": {
       "n": 1671,
       "mean": 0.20844689828576304,
       "lo": 0.17812839422765797,
       "hi": 0.24072493610306647
      },
      "UBCF - REGPOP, hitNext": {
       "n": 1671,
       "mean": 0.10945968387620093,
       "lo": 0.07930514696844812,
       "hi": 0.13868909360936046
      },
      "KNN - REGPOP, hitNext": {
       "n": 1671,
       "mean": 0.06795219874214489,
       "lo": 0.03954395274628438,
       "hi": 0.09817579504030191
      }
     }
    },
    "m=3": {
     "share with none (KNN and UBCF rank as POP)": 0.06874059207225289,
     "share with one or two": 0.2599096838936277,
     "share with three or more": 0.6713497240341194,
     "median number": 4.0,
     "none": {
      "units": 274
     },
     "one or two": {
      "units": 1036,
      "KNN - POP, ap": {
       "n": 1036,
       "mean": 0.15431341932230477,
       "lo": 0.13398005534873697,
       "hi": 0.1762312591453556
      },
      "UBCF - POP, ap": {
       "n": 1036,
       "mean": 0.15217697392759952,
       "lo": 0.13271569608801695,
       "hi": 0.17383884525201762
      },
      "UBCF - REGPOP, ap": {
       "n": 1036,
       "mean": 0.006776485490550324,
       "lo": -0.008678850028840222,
       "hi": 0.02239589126942734
      },
      "UBCF - POP, hitNext": {
       "n": 1036,
       "mean": 0.31738818248010026,
       "lo": 0.27480190565062795,
       "hi": 0.3642487571258482
      },
      "REGPOP - POP, hitNext": {
       "n": 1036,
       "mean": 0.20428318960675268,
       "lo": 0.1688420315176249,
       "hi": 0.2429352651524493
      },
      "UBCF - REGPOP, hitNext": {
       "n": 1036,
       "mean": 0.11310499287334759,
       "lo": 0.07462073519627098,
       "hi": 0.14977119021702198
      },
      "KNN - REGPOP, hitNext": {
       "n": 1036,
       "mean": 0.10212519350069106,
       "lo": 0.06827270183234581,
       "hi": 0.13575459087071054
      }
     },
     "three or more": {
      "units": 2676,
      "KNN - POP, ap": {
       "n": 2676,
       "mean": 0.12509748837004386,
       "lo": 0.11142111013442178,
       "hi": 0.13857423021705054
      },
      "UBCF - POP, ap": {
       "n": 2676,
       "mean": 0.14090325848302293,
       "lo": 0.12630045707035462,
       "hi": 0.15607595170411165
      },
      "UBCF - REGPOP, ap": {
       "n": 2676,
       "mean": 0.0021839182176146134,
       "lo": -0.0096388999358997,
       "hi": 0.014011553201232313
      },
      "UBCF - POP, hitNext": {
       "n": 2676,
       "mean": 0.3027993880234384,
       "lo": 0.270905467941873,
       "hi": 0.3340818886178588
      },
      "REGPOP - POP, hitNext": {
       "n": 2676,
       "mean": 0.1991048732986876,
       "lo": 0.17611380956832884,
       "hi": 0.22422615742874155
      },
      "UBCF - REGPOP, hitNext": {
       "n": 2676,
       "mean": 0.1036945147247508,
       "lo": 0.07809907869901007,
       "hi": 0.12914200077729093
      },
      "KNN - REGPOP, hitNext": {
       "n": 2676,
       "mean": 0.06811115552872345,
       "lo": 0.044898220291828314,
       "hi": 0.09166983525157131
      }
     }
    },
    "m=5": {
     "share with none (KNN and UBCF rank as POP)": 0.03833967046894803,
     "share with one or two": 0.20785804816223066,
     "share with three or more": 0.7538022813688213,
     "median number": 5.0,
     "none": {
      "units": 121
     },
     "one or two": {
      "units": 656,
      "KNN - POP, ap": {
       "n": 656,
       "mean": 0.14844776477661728,
       "lo": 0.12287132297969199,
       "hi": 0.17518570367088052
      },
      "UBCF - POP, ap": {
       "n": 656,
       "mean": 0.14684612938223401,
       "lo": 0.12046390615883892,
       "hi": 0.17428114982499027
      },
      "UBCF - REGPOP, ap": {
       "n": 656,
       "mean": 0.01996495924168693,
       "lo": -0.0005202419819236083,
       "hi": 0.039615977369375645
      },
      "UBCF - POP, hitNext": {
       "n": 656,
       "mean": 0.3070685205155598,
       "lo": 0.24748023856745485,
       "hi": 0.3681369286020461
      },
      "REGPOP - POP, hitNext": {
       "n": 656,
       "mean": 0.20151454211478256,
       "lo": 0.15992403338380726,
       "hi": 0.247734219191451
      },
      "UBCF - REGPOP, hitNext": {
       "n": 656,
       "mean": 0.10555397840077717,
       "lo": 0.061091949946748936,
       "hi": 0.15075892970916144
      },
      "KNN - REGPOP, hitNext": {
       "n": 656,
       "mean": 0.09574627255648596,
       "lo": 0.06016189369026905,
       "hi": 0.13366890480604193
      }
     },
     "three or more": {
      "units": 2379,
      "KNN - POP, ap": {
       "n": 2379,
       "mean": 0.11948380419759547,
       "lo": 0.10334374217948968,
       "hi": 0.13568969472388412
      },
      "UBCF - POP, ap": {
       "n": 2379,
       "mean": 0.14369156194211924,
       "lo": 0.12888201793874277,
       "hi": 0.15908676282375203
      },
      "UBCF - REGPOP, ap": {
       "n": 2379,
       "mean": 0.018847314433467564,
       "lo": 0.006218310637330354,
       "hi": 0.03048424042068931
      },
      "UBCF - POP, hitNext": {
       "n": 2379,
       "mean": 0.2673491028377535,
       "lo": 0.23576954871013847,
       "hi": 0.29842422149820963
      },
      "REGPOP - POP, hitNext": {
       "n": 2379,
       "mean": 0.17776914377481842,
       "lo": 0.15178383956414884,
       "hi": 0.20307954600156544
      },
      "UBCF - REGPOP, hitNext": {
       "n": 2379,
       "mean": 0.08957995906293512,
       "lo": 0.06169850128283085,
       "hi": 0.1155813476657848
      },
      "KNN - REGPOP, hitNext": {
       "n": 2379,
       "mean": 0.061220092083900404,
       "lo": 0.036575681458481724,
       "hi": 0.08478375567571757
      }
     }
    }
   },
   "R12": {
    "targets": 3156,
    "reveal 1 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 3156,
      "mean": 0.009202577956994511,
      "lo": -0.0016127021105034347,
      "hi": 0.020937649354312547
     },
     "KNN - POP, ap, RANDOM": {
      "n": 3156,
      "mean": 0.08403281839920063,
      "lo": 0.07231336120962227,
      "hi": 0.09489764016650809
     },
     "KNN - POP, ap, LAST": {
      "n": 3156,
      "mean": 0.156393812504348,
      "lo": 0.14289958843744502,
      "hi": 0.17158977761720323
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.07483024044220608,
      "lo": 0.06508281323460037,
      "hi": 0.08498924032855652
     },
     "KNN, ap, LAST - FIRST": {
      "n": 3156,
      "mean": 0.1471912345473535,
      "lo": 0.13255318793214263,
      "hi": 0.16180439495458615
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.0723609941051474,
      "lo": 0.061940807315175046,
      "hi": 0.08287260964450538
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 3156,
      "mean": 0.06461589397267715,
      "lo": 0.04184648297775711,
      "hi": 0.08805217598284393
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 3156,
      "mean": 0.16345993351076507,
      "lo": 0.14251628870072167,
      "hi": 0.18444542979584885
     },
     "KNN - POP, hitNext, LAST": {
      "n": 3156,
      "mean": 0.24134432424950733,
      "lo": 0.21462975371274476,
      "hi": 0.26796459664293687
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.0988440395380879,
      "lo": 0.07931822161402126,
      "hi": 0.11940863312555244
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 3156,
      "mean": 0.17672843027683016,
      "lo": 0.15071649619323457,
      "hi": 0.2028208445687833
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.07788439073874226,
      "lo": 0.05904472546229187,
      "hi": 0.09670615442894334
     },
     "UBCF - POP, ap, FIRST": {
      "n": 3156,
      "mean": 0.0020494373886652552,
      "lo": -0.00922119028240868,
      "hi": 0.012952145112320125
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 3156,
      "mean": 0.08915146730172714,
      "lo": 0.07718563255147323,
      "hi": 0.10055651343795205
     },
     "UBCF - POP, ap, LAST": {
      "n": 3156,
      "mean": 0.17260735129115695,
      "lo": 0.1583256009097073,
      "hi": 0.1870471658020957
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.0871020299130619,
      "lo": 0.07704977162056714,
      "hi": 0.0974416677292617
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 3156,
      "mean": 0.17055791390249173,
      "lo": 0.15511599008345148,
      "hi": 0.1866610500263664
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.08345588398942981,
      "lo": 0.07230047446340063,
      "hi": 0.0943541228960663
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 3156,
      "mean": 0.05802075080434008,
      "lo": 0.03623398828981451,
      "hi": 0.08010097711750458
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 3156,
      "mean": 0.17364341699906477,
      "lo": 0.15178146788311073,
      "hi": 0.19621598248995364
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 3156,
      "mean": 0.2657338719993212,
      "lo": 0.23848780558136332,
      "hi": 0.29326662295873046
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.11562266619472471,
      "lo": 0.09623020879438524,
      "hi": 0.1344657675200125
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 3156,
      "mean": 0.20771312119498114,
      "lo": 0.17945296841861097,
      "hi": 0.23703532963511081
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.09209045500025644,
      "lo": 0.07206439263278018,
      "hi": 0.11113012194482101
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 3156,
      "mean": 0.08816157201097628,
      "lo": 0.07537573804955987,
      "hi": 0.10080104539789128
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 3156,
      "mean": 0.129292706855149,
      "lo": 0.116359401408103,
      "hi": 0.14156055253015828
     },
     "REGPOP - POP, ap, LAST": {
      "n": 3156,
      "mean": 0.1636380905510353,
      "lo": 0.1504550894540041,
      "hi": 0.17581230149827906
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.041131134844172704,
      "lo": 0.03444719790885021,
      "hi": 0.04879428233476113
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 3156,
      "mean": 0.07547651854005902,
      "lo": 0.06486617083762336,
      "hi": 0.08721142099343465
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.034345383695886314,
      "lo": 0.027572678885390202,
      "hi": 0.04150131930022076
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 3156,
      "mean": 0.15443411397343929,
      "lo": 0.13040225238320893,
      "hi": 0.17882126116925726
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 3156,
      "mean": 0.19744563001174528,
      "lo": 0.17521656906943897,
      "hi": 0.2202422439462649
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 3156,
      "mean": 0.23255556146438838,
      "lo": 0.208777904921119,
      "hi": 0.2563408828308993
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.04301151603830596,
      "lo": 0.031304418079894814,
      "hi": 0.05538359273089094
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 3156,
      "mean": 0.07812144749094911,
      "lo": 0.05871767772225514,
      "hi": 0.09845123389980345
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.03510993145264313,
      "lo": 0.02359782748074527,
      "hi": 0.04726740292205867
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 3156,
      "mean": -0.12262541183737447,
      "lo": -0.13652600563146375,
      "hi": -0.1088092803764689
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 3156,
      "mean": -0.028791008640482358,
      "lo": -0.044532073147335906,
      "hi": -0.013559954866187551
     },
     "LOCAL - POP, ap, LAST": {
      "n": 3156,
      "mean": 0.1485360762647641,
      "lo": 0.13165709633571254,
      "hi": 0.1668194525515073
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.09383440319689211,
      "lo": 0.08758942715028767,
      "hi": 0.10031168559417346
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 3156,
      "mean": 0.2711614881021386,
      "lo": 0.2600043390848638,
      "hi": 0.28393214609776535
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.17732708490524643,
      "lo": 0.16837796924080697,
      "hi": 0.1869672800058284
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 3156,
      "mean": -0.19116019389347724,
      "lo": -0.2138025047453372,
      "hi": -0.16728157135734206
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 3156,
      "mean": 0.06813427167475257,
      "lo": 0.03757564290506498,
      "hi": 0.09798535053416954
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 3156,
      "mean": 0.5461655348771185,
      "lo": 0.5130325379317431,
      "hi": 0.580472709107438
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.2592944655682298,
      "lo": 0.24116451525173216,
      "hi": 0.2779607151201782
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 3156,
      "mean": 0.7373257287705957,
      "lo": 0.7098117909770082,
      "hi": 0.7639365346017529
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.4780312632023659,
      "lo": 0.4556974103990422,
      "hi": 0.5007857748909497
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 3156,
      "mean": 0.061469084314018915,
      "lo": 0.04938455518257604,
      "hi": 0.07287939587003278
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 3156,
      "mean": 0.14670432832049593,
      "lo": 0.13439336276768282,
      "hi": 0.15928748738595194
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 3156,
      "mean": 0.2366106279744449,
      "lo": 0.22189181157014723,
      "hi": 0.2508598219173391
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.08523524400647702,
      "lo": 0.07791258204076494,
      "hi": 0.09327325529448566
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 3156,
      "mean": 0.175141543660426,
      "lo": 0.16268994376682008,
      "hi": 0.18927070835206578
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.08990629965394899,
      "lo": 0.08184458672834358,
      "hi": 0.09834282376150039
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 3156,
      "mean": 0.14375742334353162,
      "lo": 0.12102999451704434,
      "hi": 0.16748815991438457
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 3156,
      "mean": 0.24715835279008844,
      "lo": 0.22202921277715273,
      "hi": 0.27247716159285823
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 3156,
      "mean": 0.34908061725988143,
      "lo": 0.3177465137412321,
      "hi": 0.37946437334598715
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.10340092944655682,
      "lo": 0.08930336464554842,
      "hi": 0.11991969912505923
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 3156,
      "mean": 0.20532319391634982,
      "lo": 0.18062813307959538,
      "hi": 0.22931336692087048
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.101922264469793,
      "lo": 0.08689409722222223,
      "hi": 0.11710410786367172
     }
    },
    "reveal 3 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 3156,
      "mean": 0.06670237867643229,
      "lo": 0.05388531621572749,
      "hi": 0.07946985482174768
     },
     "KNN - POP, ap, RANDOM": {
      "n": 3156,
      "mean": 0.1150181958857677,
      "lo": 0.10290956156290032,
      "hi": 0.12735781456126818
     },
     "KNN - POP, ap, LAST": {
      "n": 3156,
      "mean": 0.16045746030946284,
      "lo": 0.14620460706779173,
      "hi": 0.1742821218442006
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.04831581720933539,
      "lo": 0.04038799713645204,
      "hi": 0.056585421911573064
     },
     "KNN, ap, LAST - FIRST": {
      "n": 3156,
      "mean": 0.09375508163303053,
      "lo": 0.08188910119391593,
      "hi": 0.10611694537394398
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.045439264423695135,
      "lo": 0.03773525431929643,
      "hi": 0.05347185875804128
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 3156,
      "mean": 0.16783572702278218,
      "lo": 0.14337424296381254,
      "hi": 0.19220796338966095
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 3156,
      "mean": 0.22827145441174518,
      "lo": 0.2033213613741517,
      "hi": 0.25233376057334844
     },
     "KNN - POP, hitNext, LAST": {
      "n": 3156,
      "mean": 0.2757275142885909,
      "lo": 0.24873045398357368,
      "hi": 0.30262515673032436
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.06043572738896305,
      "lo": 0.04428891519924076,
      "hi": 0.07733367212441067
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 3156,
      "mean": 0.10789178726580874,
      "lo": 0.08562983333495011,
      "hi": 0.13156529952721807
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.04745605987684569,
      "lo": 0.03384371167197138,
      "hi": 0.06160209147471326
     },
     "UBCF - POP, ap, FIRST": {
      "n": 3156,
      "mean": 0.06458843440914365,
      "lo": 0.05197111926352099,
      "hi": 0.07762588306552727
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 3156,
      "mean": 0.12755205152802224,
      "lo": 0.1153407407329294,
      "hi": 0.14103914090762357
     },
     "UBCF - POP, ap, LAST": {
      "n": 3156,
      "mean": 0.18232566017926116,
      "lo": 0.16744685948380073,
      "hi": 0.19663445377377983
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.0629636171188786,
      "lo": 0.05520657224959489,
      "hi": 0.07088383956781673
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 3156,
      "mean": 0.11773722577011753,
      "lo": 0.10603736063129278,
      "hi": 0.1298279777663807
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.054773608651238946,
      "lo": 0.04766971794606449,
      "hi": 0.06207419820898969
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 3156,
      "mean": 0.1755170370106231,
      "lo": 0.14948693166705787,
      "hi": 0.20129805047946225
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 3156,
      "mean": 0.25000903212999465,
      "lo": 0.22510400771440492,
      "hi": 0.27482217656987934
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 3156,
      "mean": 0.30667962090609674,
      "lo": 0.2771147452282709,
      "hi": 0.33592259459844254
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.07449199511937153,
      "lo": 0.05845200523441087,
      "hi": 0.09018175107738112
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 3156,
      "mean": 0.13116258389547364,
      "lo": 0.10739060040865181,
      "hi": 0.15657174202381174
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.05667058877610209,
      "lo": 0.041857598548577124,
      "hi": 0.07120048303156513
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 3156,
      "mean": 0.1159818856623963,
      "lo": 0.1042933660515424,
      "hi": 0.12838310968761335
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 3156,
      "mean": 0.12647478884661376,
      "lo": 0.11474152660517495,
      "hi": 0.13804777155594652
     },
     "REGPOP - POP, ap, LAST": {
      "n": 3156,
      "mean": 0.14033272424951043,
      "lo": 0.12902456707299462,
      "hi": 0.151328477458364
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.010492903184217453,
      "lo": 0.005931304335167655,
      "hi": 0.014990436841258803
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 3156,
      "mean": 0.024350838587114145,
      "lo": 0.017477318007305353,
      "hi": 0.031322495416932584
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.013857935402896693,
      "lo": 0.009765324559293895,
      "hi": 0.01816531974018219
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 3156,
      "mean": 0.17971326443245256,
      "lo": 0.15768867310349913,
      "hi": 0.20264403506528664
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 3156,
      "mean": 0.18558572058611914,
      "lo": 0.16482000650698125,
      "hi": 0.20661089448808517
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 3156,
      "mean": 0.20089743434998752,
      "lo": 0.17883019881264972,
      "hi": 0.22403759072366813
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.0058724561536665455,
      "lo": -0.0018207090401045171,
      "hi": 0.014151266361699976
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 3156,
      "mean": 0.021184169917534933,
      "lo": 0.008170774363492565,
      "hi": 0.03345268577075746
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.015311713763868392,
      "lo": 0.008166554343939416,
      "hi": 0.023057515581119035
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 3156,
      "mean": -0.0687306126179517,
      "lo": -0.08300327105397683,
      "hi": -0.05599367714834907
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 3156,
      "mean": 0.08184249002657111,
      "lo": 0.0642786862201872,
      "hi": 0.09954606238242095
     },
     "LOCAL - POP, ap, LAST": {
      "n": 3156,
      "mean": 0.1485360762647641,
      "lo": 0.12963357961447958,
      "hi": 0.1665674201569812
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.1505731026445228,
      "lo": 0.14255041468950921,
      "hi": 0.1593553901801724
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 3156,
      "mean": 0.21726668888271577,
      "lo": 0.2065834411679711,
      "hi": 0.2278767799823494
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.06669358623819298,
      "lo": 0.0613654019708621,
      "hi": 0.07246883672219104
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 3156,
      "mean": -0.052852209102602715,
      "lo": -0.0827037535655085,
      "hi": -0.0218908930598452
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 3156,
      "mean": 0.3789179641124374,
      "lo": 0.34540289180010925,
      "hi": 0.4133940688612089
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 3156,
      "mean": 0.5461655348771185,
      "lo": 0.5097412018766965,
      "hi": 0.5789749238682658
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.4317701732150401,
      "lo": 0.4055158635805518,
      "hi": 0.4564623014529997
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 3156,
      "mean": 0.5990177439797212,
      "lo": 0.5713033164820612,
      "hi": 0.6276437963498903
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.16724757076468108,
      "lo": 0.15255240584288066,
      "hi": 0.1829766935986748
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 3156,
      "mean": 0.1424434929403953,
      "lo": 0.12977790593186952,
      "hi": 0.15581626569112617
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 3156,
      "mean": 0.2112657110241726,
      "lo": 0.1974121811364677,
      "hi": 0.22624206133754238
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 3156,
      "mean": 0.2366106279744449,
      "lo": 0.22231693562038876,
      "hi": 0.2515474393088467
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.06882221808377731,
      "lo": 0.06200608240608291,
      "hi": 0.07620068502944036
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 3156,
      "mean": 0.09416713503404962,
      "lo": 0.08547389349109824,
      "hi": 0.10305609054511826
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.025344916950272307,
      "lo": 0.021997934805755844,
      "hi": 0.02914290679866076
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 3156,
      "mean": 0.24942915971869006,
      "lo": 0.2232437665226744,
      "hi": 0.2748297734600437
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 3156,
      "mean": 0.3224118382146765,
      "lo": 0.29368032219422424,
      "hi": 0.3502273000212823
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 3156,
      "mean": 0.34908061725988143,
      "lo": 0.31965201825309747,
      "hi": 0.3780578261351964
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 3156,
      "mean": 0.07298267849598647,
      "lo": 0.05967539149888144,
      "hi": 0.08798091235904565
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 3156,
      "mean": 0.09965145754119138,
      "lo": 0.08152686321155203,
      "hi": 0.11839610540880147
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 3156,
      "mean": 0.026668779045204902,
      "lo": 0.019925533031622113,
      "hi": 0.03427931434989597
     }
    },
    "KNN as first computed": {
     "reveal 1 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 3156,
       "mean": 0.010134801039371965,
       "lo": -0.0005861052330953735,
       "hi": 0.021665713571392468
      },
      "KNN - POP, ap, RANDOM": {
       "n": 3156,
       "mean": 0.08453618894237852,
       "lo": 0.07288663688268707,
       "hi": 0.09542409988343449
      },
      "KNN - POP, ap, LAST": {
       "n": 3156,
       "mean": 0.15634761882322082,
       "lo": 0.14296523122351262,
       "hi": 0.17153580351167305
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 3156,
       "mean": 0.07440138790300656,
       "lo": 0.06478916824317422,
       "hi": 0.0846200457662341
      },
      "KNN, ap, LAST - FIRST": {
       "n": 3156,
       "mean": 0.14621281778384881,
       "lo": 0.131401691352738,
       "hi": 0.1610453788326903
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 3156,
       "mean": 0.07181142988084228,
       "lo": 0.06094516568047723,
       "hi": 0.08236556273265667
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 3156,
       "mean": 0.06807491382903541,
       "lo": 0.04557340381860351,
       "hi": 0.0914697343746966
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 3156,
       "mean": 0.1642872817715734,
       "lo": 0.1431979593084213,
       "hi": 0.1848442395785395
      },
      "KNN - POP, hitNext, LAST": {
       "n": 3156,
       "mean": 0.23962801668719214,
       "lo": 0.21293370872274814,
       "hi": 0.26610954729812336
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 3156,
       "mean": 0.09621236794253799,
       "lo": 0.07595566329516135,
       "hi": 0.11612248466880336
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 3156,
       "mean": 0.17155310285815673,
       "lo": 0.145320324684348,
       "hi": 0.19728452626642526
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 3156,
       "mean": 0.07534073491561874,
       "lo": 0.05589601780659065,
       "hi": 0.09454495477641175
      }
     },
     "reveal 3 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 3156,
       "mean": 0.0672897000806354,
       "lo": 0.054310018694958336,
       "hi": 0.08057200474994826
      },
      "KNN - POP, ap, RANDOM": {
       "n": 3156,
       "mean": 0.11509455490592527,
       "lo": 0.10306638642556358,
       "hi": 0.12772162967318346
      },
      "KNN - POP, ap, LAST": {
       "n": 3156,
       "mean": 0.15923409857130044,
       "lo": 0.14489950463589757,
       "hi": 0.173203260547014
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 3156,
       "mean": 0.04780485482528989,
       "lo": 0.04002983006562105,
       "hi": 0.05583066897502796
      },
      "KNN, ap, LAST - FIRST": {
       "n": 3156,
       "mean": 0.09194439849066506,
       "lo": 0.0802288133588757,
       "hi": 0.10392559817903753
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 3156,
       "mean": 0.04413954366537517,
       "lo": 0.036636681236163524,
       "hi": 0.05202219279589233
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 3156,
       "mean": 0.16834269787195832,
       "lo": 0.1433400496975536,
       "hi": 0.1922483269952568
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 3156,
       "mean": 0.22801620867170858,
       "lo": 0.20403428975879798,
       "hi": 0.25142939829006383
      },
      "KNN - POP, hitNext, LAST": {
       "n": 3156,
       "mean": 0.2734619883063349,
       "lo": 0.24556909458438017,
       "hi": 0.3010095747108019
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 3156,
       "mean": 0.05967351079975026,
       "lo": 0.04380381374542417,
       "hi": 0.07610657988219674
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 3156,
       "mean": 0.10511929043437654,
       "lo": 0.08209053009087089,
       "hi": 0.12999947390462677
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 3156,
       "mean": 0.04544577963462628,
       "lo": 0.031423831706862096,
       "hi": 0.0599630075390942
      }
     }
    }
   },
   "R15": {
    "m=1": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4268,
       "mean": 0.0016489464961281695,
       "lo": -0.0007177035878230331,
       "hi": 0.004019150668653214
      },
      "PROXBLEND - POP": {
       "n": 4268,
       "mean": 0.16317601791608669,
       "lo": 0.15346354239013044,
       "hi": 0.1734955711998321
      },
      "PROXBLEND - UBCF": {
       "n": 4268,
       "mean": 0.07094467390198006,
       "lo": 0.06351918517673459,
       "hi": 0.07872662367165831
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4268,
       "mean": 0.0013838936487530586,
       "lo": -0.0029307136878349545,
       "hi": 0.005409796336877446
      },
      "PROXBLEND - POP": {
       "n": 4268,
       "mean": 0.21620913843939693,
       "lo": 0.20141415953154318,
       "hi": 0.2313327850600904
      },
      "PROXBLEND - UBCF": {
       "n": 4268,
       "mean": 0.0851914307882011,
       "lo": 0.07300984193992623,
       "hi": 0.09648767990622586
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4268,
       "mean": 0.008434864104967198,
       "lo": -0.0001163358874254617,
       "hi": 0.01723493533611547
      },
      "PROXBLEND - POP": {
       "n": 4268,
       "mean": 0.3069281488459976,
       "lo": 0.28311977200089394,
       "hi": 0.32979053931901087
      },
      "PROXBLEND - UBCF": {
       "n": 4268,
       "mean": 0.11472252945206815,
       "lo": 0.09540095149844392,
       "hi": 0.13567272785846615
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4268,
       "mean": 0.00995153636365504,
       "lo": 0.0047108948519578335,
       "hi": 0.015464002779372578
      },
      "PROXBLEND - POP": {
       "n": 4268,
       "mean": 0.2517499494923161,
       "lo": 0.23442471618033678,
       "hi": 0.2686243922329792
      },
      "PROXBLEND - UBCF": {
       "n": 4268,
       "mean": 0.09023322434500584,
       "lo": 0.07690768739171475,
       "hi": 0.1037769615191358
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4268,
       "mean": 0.01464386129334583,
       "lo": 0.004282372250056608,
       "hi": 0.024956068773259007
      },
      "PROXBLEND - POP": {
       "n": 4268,
       "mean": 0.3327048212024571,
       "lo": 0.30780804863387307,
       "hi": 0.3570396053095003
      },
      "PROXBLEND - UBCF": {
       "n": 4268,
       "mean": 0.10172412702322808,
       "lo": 0.08215332886443595,
       "hi": 0.12122509380529575
      }
     }
    },
    "m=3": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 3986,
       "mean": -0.0017058618611449927,
       "lo": -0.004676176536085495,
       "hi": 0.0011772613789746763
      },
      "PROXBLEND - POP": {
       "n": 3986,
       "mean": 0.20877105345313796,
       "lo": 0.19694252309130655,
       "hi": 0.2208304123967316
      },
      "PROXBLEND - UBCF": {
       "n": 3986,
       "mean": 0.07462342056564106,
       "lo": 0.06665035725784306,
       "hi": 0.08284701908092137
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 3986,
       "mean": -0.004040668258525657,
       "lo": -0.008303270284945652,
       "hi": 0.00027952417168074104
      },
      "PROXBLEND - POP": {
       "n": 3986,
       "mean": 0.26059147235489,
       "lo": 0.24509399843747595,
       "hi": 0.27657878104801925
      },
      "PROXBLEND - UBCF": {
       "n": 3986,
       "mean": 0.08622720023879568,
       "lo": 0.07602599267316117,
       "hi": 0.09697492892477141
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 3986,
       "mean": -0.0005017561465127947,
       "lo": -0.009028425620850634,
       "hi": 0.008053683314874492
      },
      "PROXBLEND - POP": {
       "n": 3986,
       "mean": 0.34785278664788,
       "lo": 0.32214131831344606,
       "hi": 0.3728584545857914
      },
      "PROXBLEND - UBCF": {
       "n": 3986,
       "mean": 0.07728271756119222,
       "lo": 0.05957053516117508,
       "hi": 0.09536229942613275
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 3986,
       "mean": 0.0042737930172241255,
       "lo": -0.000986438411734142,
       "hi": 0.010044208611607944
      },
      "PROXBLEND - POP": {
       "n": 3986,
       "mean": 0.28371085040953425,
       "lo": 0.26558325098788194,
       "hi": 0.30237352548198304
      },
      "PROXBLEND - UBCF": {
       "n": 3986,
       "mean": 0.07559752242850329,
       "lo": 0.06277936315587361,
       "hi": 0.08858210574356927
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 3986,
       "mean": 0.006271951831409934,
       "lo": -0.003916216945951158,
       "hi": 0.016505248943669285
      },
      "PROXBLEND - POP": {
       "n": 3986,
       "mean": 0.35012448379728506,
       "lo": 0.3248318242892753,
       "hi": 0.3748590533247968
      },
      "PROXBLEND - UBCF": {
       "n": 3986,
       "mean": 0.06434793603007352,
       "lo": 0.0473746358918084,
       "hi": 0.08175449061014138
      }
     }
    },
    "m=5": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 3156,
       "mean": -0.004571795189588816,
       "lo": -0.0080924129620819,
       "hi": -0.0009719385000622773
      },
      "PROXBLEND - POP": {
       "n": 3156,
       "mean": 0.2320388327848561,
       "lo": 0.21733997545041228,
       "hi": 0.24697272319636523
      },
      "PROXBLEND - UBCF": {
       "n": 3156,
       "mean": 0.09320065574586779,
       "lo": 0.08356989859810057,
       "hi": 0.10402029779757666
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 3156,
       "mean": -0.007430357577921607,
       "lo": -0.012194845907614868,
       "hi": -0.0025066433178104913
      },
      "PROXBLEND - POP": {
       "n": 3156,
       "mean": 0.2815649065954674,
       "lo": 0.26149454602995736,
       "hi": 0.3007803778458498
      },
      "PROXBLEND - UBCF": {
       "n": 3156,
       "mean": 0.11036792485995435,
       "lo": 0.09766463800080481,
       "hi": 0.1226108359361188
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 3156,
       "mean": -0.006812420785804817,
       "lo": -0.016600915354860434,
       "hi": 0.002592832007882325
      },
      "PROXBLEND - POP": {
       "n": 3156,
       "mean": 0.3710431399253651,
       "lo": 0.34151527968587075,
       "hi": 0.4003126580671403
      },
      "PROXBLEND - UBCF": {
       "n": 3156,
       "mean": 0.10124161883509158,
       "lo": 0.08041189057322802,
       "hi": 0.12267746590494669
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 3156,
       "mean": -0.0007245106517728397,
       "lo": -0.00681741750391292,
       "hi": 0.00514230843012297
      },
      "PROXBLEND - POP": {
       "n": 3156,
       "mean": 0.2862787221868201,
       "lo": 0.26497276071521253,
       "hi": 0.3071424241688748
      },
      "PROXBLEND - UBCF": {
       "n": 3156,
       "mean": 0.09325467453963966,
       "lo": 0.07872430162337044,
       "hi": 0.10849445365809397
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 3156,
       "mean": -0.0007921419518377693,
       "lo": -0.01155530837479772,
       "hi": 0.010282403126107335
      },
      "PROXBLEND - POP": {
       "n": 3156,
       "mean": 0.3482884753080437,
       "lo": 0.31886458939831414,
       "hi": 0.3764028063874848
      },
      "PROXBLEND - UBCF": {
       "n": 3156,
       "mean": 0.08293344834060931,
       "lo": 0.06201388862345159,
       "hi": 0.10397820357814642
      }
     }
    }
   }
  },
  "position only, random order": {
   "R7": {
    "m=1": {
     "units": 4692,
     "POP mean": {
      "ap": 0.49503280795070287,
      "ndcgAll": 0.5992880200927574,
      "hitAll": 0.910056659145534,
      "ndcgNext": 0.13784675659823917,
      "hitNext": 0.2243410489174556
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4692,
       "mean": 0.061430116149431,
       "lo": 0.05508590984989393,
       "hi": 0.06812622644011306
      },
      "KNN - POP": {
       "n": 4692,
       "mean": 0.032393562323010265,
       "lo": 0.02509450451067041,
       "hi": 0.04008875982750006
      },
      "UBCF - POP": {
       "n": 4692,
       "mean": 0.04473231140556423,
       "lo": 0.037153903284548664,
       "hi": 0.05220211135523236
      },
      "ITEM - POP": {
       "n": 4692,
       "mean": 0.047604654833554944,
       "lo": 0.041050559709765996,
       "hi": 0.054548157096890176
      },
      "BLEND - POP": {
       "n": 4692,
       "mean": 0.022338087844894914,
       "lo": 0.020212257299446985,
       "hi": 0.024769848401923023
      },
      "LOCAL - POP": {
       "n": 4692,
       "mean": -0.17916051315084908,
       "lo": -0.19190748992601991,
       "hi": -0.16722517737750556
      },
      "AHEAD - POP": {
       "n": 4692,
       "mean": -0.21152457123381013,
       "lo": -0.2246898214501461,
       "hi": -0.19891313712240227
      },
      "PROXPOP 10 - POP": {
       "n": 4692,
       "mean": 0.058237364287202796,
       "lo": 0.047872247617482995,
       "hi": 0.0684391882217568
      },
      "PROXPOP 20 - POP": {
       "n": 4692,
       "mean": 0.09001449829864627,
       "lo": 0.08133999931530261,
       "hi": 0.09852299183795218
      },
      "PROXPOP 40 - POP": {
       "n": 4692,
       "mean": 0.07956070277090248,
       "lo": 0.07352063513299703,
       "hi": 0.0860243906784311
      },
      "REGPOP b=10 - POP": {
       "n": 4692,
       "mean": 0.0685858701519764,
       "lo": 0.061442025366314455,
       "hi": 0.07581141741889576
      },
      "REGPOP b=40 - POP": {
       "n": 4692,
       "mean": 0.04996324481854536,
       "lo": 0.04475482777829929,
       "hi": 0.055252236711455634
      },
      "REGPOP shifted - POP": {
       "n": 4692,
       "mean": 0.060064483303035314,
       "lo": 0.054125559132383594,
       "hi": 0.06594125443015596
      },
      "REGPOP window - POP": {
       "n": 4692,
       "mean": 0.06238628278090308,
       "lo": 0.05655724143290045,
       "hi": 0.06864718359479595
      },
      "POP>UBCF - POP": {
       "n": 4692,
       "mean": 0.011582429827696417,
       "lo": 0.01035922589359482,
       "hi": 0.01280392727962617
      },
      "POP>REGPOP - POP": {
       "n": 4692,
       "mean": 0.013739024040490785,
       "lo": 0.012467386690266022,
       "hi": 0.015096636979705945
      },
      "REGPOP>UBCF - POP": {
       "n": 4692,
       "mean": 0.06775510821900954,
       "lo": 0.06080565024458544,
       "hi": 0.07483420558080973
      },
      "REGBLEND - POP": {
       "n": 4692,
       "mean": 0.06800243125177988,
       "lo": 0.06069210205344311,
       "hi": 0.07527603318470287
      },
      "KNN - REGPOP": {
       "n": 4692,
       "mean": -0.029036553826420737,
       "lo": -0.034355773192328166,
       "hi": -0.024044478779437967
      },
      "UBCF - REGPOP": {
       "n": 4692,
       "mean": -0.01669780474386677,
       "lo": -0.021536790278880766,
       "hi": -0.01175869850777117
      },
      "ITEM - REGPOP": {
       "n": 4692,
       "mean": -0.013825461315876062,
       "lo": -0.01789165218329777,
       "hi": -0.009547302098824269
      },
      "BLEND - REGPOP": {
       "n": 4692,
       "mean": -0.03909202830453609,
       "lo": -0.04408796012668911,
       "hi": -0.034062471868512266
      },
      "REGBLEND - REGPOP": {
       "n": 4692,
       "mean": 0.006572315102348868,
       "lo": 0.004624884918567751,
       "hi": 0.008401791455441314
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4692,
       "mean": 0.00632499206957854,
       "lo": 0.004848460229743108,
       "hi": 0.007909534145542933
      },
      "LOCAL - REGPOP": {
       "n": 4692,
       "mean": -0.24059062930028008,
       "lo": -0.2503900217627285,
       "hi": -0.22987188028911273
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4692,
       "mean": 0.028584382149215277,
       "lo": 0.023463284216797636,
       "hi": 0.03381769964655667
      },
      "UBCF - PROXPOP 20": {
       "n": 4692,
       "mean": -0.04528218689308205,
       "lo": -0.05150317300276268,
       "hi": -0.03964138990563366
      },
      "KNN - PROXPOP 20": {
       "n": 4692,
       "mean": -0.057620935975636,
       "lo": -0.06419176742927342,
       "hi": -0.0515571460405437
      },
      "UBCF - LOCAL": {
       "n": 4692,
       "mean": 0.22389282455641324,
       "lo": 0.21327419836455308,
       "hi": 0.23388958589805048
      },
      "REGPOP - LOCAL": {
       "n": 4692,
       "mean": 0.24059062930028008,
       "lo": 0.22986999271998787,
       "hi": 0.2513826149504399
      },
      "AHEAD - LOCAL": {
       "n": 4692,
       "mean": -0.03236405808296106,
       "lo": -0.037534828716383334,
       "hi": -0.027004184020664207
      },
      "UBCF - AHEAD": {
       "n": 4692,
       "mean": 0.25625688263937435,
       "lo": 0.24586403198302828,
       "hi": 0.26662233220501314
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4692,
       "mean": 0.007155754002545393,
       "lo": 0.004878112374565341,
       "hi": 0.00956245261058451
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4692,
       "mean": -0.01146687133088564,
       "lo": -0.015222038849624916,
       "hi": -0.007738738008526891
      },
      "REGPOP shifted - REGPOP": {
       "n": 4692,
       "mean": -0.0013656328463956832,
       "lo": -0.005051767404823424,
       "hi": 0.0022218749144424037
      },
      "REGPOP window - REGPOP": {
       "n": 4692,
       "mean": 0.0009561666314720844,
       "lo": -0.0013831417638909221,
       "hi": 0.0033358188771861496
      },
      "BLEND - POP>UBCF": {
       "n": 4692,
       "mean": 0.010755658017198496,
       "lo": 0.009155396526430323,
       "hi": 0.012243868625644968
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4692,
       "mean": -0.0021565942127943646,
       "lo": -0.0031828992578608753,
       "hi": -0.0011315339746483552
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4692,
       "mean": 0.09484242898968046,
       "lo": 0.08414707688801489,
       "hi": 0.10694197282738517
      },
      "KNN - POP": {
       "n": 4692,
       "mean": 0.05827337803722435,
       "lo": 0.04578981314368206,
       "hi": 0.07126785715015584
      },
      "UBCF - POP": {
       "n": 4692,
       "mean": 0.07384280172528854,
       "lo": 0.0606886326213808,
       "hi": 0.08765947144675358
      },
      "ITEM - POP": {
       "n": 4692,
       "mean": 0.07796540625494369,
       "lo": 0.06589703959079826,
       "hi": 0.09039133592912693
      },
      "BLEND - POP": {
       "n": 4692,
       "mean": 0.03527365827546024,
       "lo": 0.030263643392926354,
       "hi": 0.0410575709297603
      },
      "LOCAL - POP": {
       "n": 4692,
       "mean": -0.3080214653722359,
       "lo": -0.32910843795866895,
       "hi": -0.287271209277526
      },
      "AHEAD - POP": {
       "n": 4692,
       "mean": -0.3150508796953432,
       "lo": -0.33621886943796947,
       "hi": -0.29399529259313545
      },
      "PROXPOP 10 - POP": {
       "n": 4692,
       "mean": 0.0771613077935242,
       "lo": 0.05921579527161101,
       "hi": 0.09517455525362865
      },
      "PROXPOP 20 - POP": {
       "n": 4692,
       "mean": 0.1275063540223148,
       "lo": 0.1124010106073521,
       "hi": 0.14353762732299077
      },
      "PROXPOP 40 - POP": {
       "n": 4692,
       "mean": 0.12244630335848317,
       "lo": 0.11024162546154839,
       "hi": 0.13474377936575627
      },
      "REGPOP b=10 - POP": {
       "n": 4692,
       "mean": 0.10502716432240702,
       "lo": 0.09275747007858054,
       "hi": 0.11729945622019934
      },
      "REGPOP b=40 - POP": {
       "n": 4692,
       "mean": 0.07736590407510287,
       "lo": 0.06775490684052138,
       "hi": 0.0872046030527092
      },
      "REGPOP shifted - POP": {
       "n": 4692,
       "mean": 0.092663664903405,
       "lo": 0.08136127474033901,
       "hi": 0.10430675720197628
      },
      "REGPOP window - POP": {
       "n": 4692,
       "mean": 0.09674468977623096,
       "lo": 0.08590670269252773,
       "hi": 0.10813323153556566
      },
      "POP>UBCF - POP": {
       "n": 4692,
       "mean": 0.016879958860928135,
       "lo": 0.013839288386496227,
       "hi": 0.01989621915305467
      },
      "POP>REGPOP - POP": {
       "n": 4692,
       "mean": 0.019982292095627355,
       "lo": 0.01706102837231712,
       "hi": 0.022965550090923256
      },
      "REGPOP>UBCF - POP": {
       "n": 4692,
       "mean": 0.10276584520095097,
       "lo": 0.09026934107781147,
       "hi": 0.1153116693186919
      },
      "REGBLEND - POP": {
       "n": 4692,
       "mean": 0.10317459405922781,
       "lo": 0.09125463824119412,
       "hi": 0.11609495206177564
      },
      "KNN - REGPOP": {
       "n": 4692,
       "mean": -0.036569050952456085,
       "lo": -0.04638728843688689,
       "hi": -0.026867095184142358
      },
      "UBCF - REGPOP": {
       "n": 4692,
       "mean": -0.020999627264391914,
       "lo": -0.029994472388151696,
       "hi": -0.012395148295281372
      },
      "ITEM - REGPOP": {
       "n": 4692,
       "mean": -0.016877022734736742,
       "lo": -0.025094713638047574,
       "hi": -0.00926727980585139
      },
      "BLEND - REGPOP": {
       "n": 4692,
       "mean": -0.059568770714220204,
       "lo": -0.06927836283357047,
       "hi": -0.0503382360320907
      },
      "REGBLEND - REGPOP": {
       "n": 4692,
       "mean": 0.008332165069547363,
       "lo": 0.004555739660878678,
       "hi": 0.0119422309378582
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4692,
       "mean": 0.007923416211270542,
       "lo": 0.004526401954970428,
       "hi": 0.011266648745052793
      },
      "LOCAL - REGPOP": {
       "n": 4692,
       "mean": -0.40286389436191633,
       "lo": -0.41981077024844093,
       "hi": -0.38357437608587486
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4692,
       "mean": 0.03266392503263434,
       "lo": 0.022513906476557367,
       "hi": 0.04275618180789952
      },
      "UBCF - PROXPOP 20": {
       "n": 4692,
       "mean": -0.053663552297026254,
       "lo": -0.06383043930069524,
       "hi": -0.043088836541019145
      },
      "KNN - PROXPOP 20": {
       "n": 4692,
       "mean": -0.06923297598509043,
       "lo": -0.08059533785141514,
       "hi": -0.05830478340363541
      },
      "UBCF - LOCAL": {
       "n": 4692,
       "mean": 0.3818642670975244,
       "lo": 0.36363193362516694,
       "hi": 0.3986274881415096
      },
      "REGPOP - LOCAL": {
       "n": 4692,
       "mean": 0.40286389436191633,
       "lo": 0.3840564132192509,
       "hi": 0.42089183105700867
      },
      "AHEAD - LOCAL": {
       "n": 4692,
       "mean": -0.0070294143231073,
       "lo": -0.016406175992610236,
       "hi": 0.002227365761557668
      },
      "UBCF - AHEAD": {
       "n": 4692,
       "mean": 0.38889368142063174,
       "lo": 0.3701583902202521,
       "hi": 0.4067704832237744
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4692,
       "mean": 0.010184735332726574,
       "lo": 0.005343519708680203,
       "hi": 0.015290578811945104
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4692,
       "mean": -0.017476524914577577,
       "lo": -0.024204873742393912,
       "hi": -0.010564874693385554
      },
      "REGPOP shifted - REGPOP": {
       "n": 4692,
       "mean": -0.0021787640862754427,
       "lo": -0.008791528860495284,
       "hi": 0.004598854599927816
      },
      "REGPOP window - REGPOP": {
       "n": 4692,
       "mean": 0.0019022607865505253,
       "lo": -0.0025916114034665724,
       "hi": 0.00643967224833289
      },
      "BLEND - POP>UBCF": {
       "n": 4692,
       "mean": 0.0183936994145321,
       "lo": 0.014587065094036664,
       "hi": 0.0221717101613341
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4692,
       "mean": -0.00310233323469922,
       "lo": -0.005412668283873536,
       "hi": -0.0006281094046446127
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4692,
       "mean": 0.05897382964198821,
       "lo": 0.04815308416431365,
       "hi": 0.07036773584839996
      },
      "KNN - POP": {
       "n": 4692,
       "mean": 0.046867579588167826,
       "lo": 0.035624832445221556,
       "hi": 0.058368726493779305
      },
      "UBCF - POP": {
       "n": 4692,
       "mean": 0.04906737254883035,
       "lo": 0.03741897622917187,
       "hi": 0.061203707605473674
      },
      "ITEM - POP": {
       "n": 4692,
       "mean": 0.05017107489933577,
       "lo": 0.03885613267620089,
       "hi": 0.060863187534255264
      },
      "BLEND - POP": {
       "n": 4692,
       "mean": 0.025213677579406474,
       "lo": 0.018484922180620138,
       "hi": 0.03245584806765059
      },
      "LOCAL - POP": {
       "n": 4692,
       "mean": -0.09366705982754576,
       "lo": -0.11700284868788245,
       "hi": -0.0710512642240274
      },
      "AHEAD - POP": {
       "n": 4692,
       "mean": -0.11402085351893536,
       "lo": -0.138299765841058,
       "hi": -0.08976659125545342
      },
      "PROXPOP 10 - POP": {
       "n": 4692,
       "mean": 0.07758187452880547,
       "lo": 0.06392732022947337,
       "hi": 0.09169366628033292
      },
      "PROXPOP 20 - POP": {
       "n": 4692,
       "mean": 0.07768843889368185,
       "lo": 0.06460748051787205,
       "hi": 0.09177209614634936
      },
      "PROXPOP 40 - POP": {
       "n": 4692,
       "mean": 0.06820421041968357,
       "lo": 0.05639576926341394,
       "hi": 0.08087257527034798
      },
      "REGPOP b=10 - POP": {
       "n": 4692,
       "mean": 0.0651152354796856,
       "lo": 0.053915927836240614,
       "hi": 0.07748849649131531
      },
      "REGPOP b=40 - POP": {
       "n": 4692,
       "mean": 0.04938405554613994,
       "lo": 0.039709306071319624,
       "hi": 0.05945229791561148
      },
      "REGPOP shifted - POP": {
       "n": 4692,
       "mean": 0.055520002458941085,
       "lo": 0.04525054311235026,
       "hi": 0.06596298255994866
      },
      "REGPOP window - POP": {
       "n": 4692,
       "mean": 0.058993873891572096,
       "lo": 0.04782951369163141,
       "hi": 0.0706251564996973
      },
      "POP>UBCF - POP": {
       "n": 4692,
       "mean": 0.009688518240308521,
       "lo": 0.005943519235389527,
       "hi": 0.0136235209707002
      },
      "POP>REGPOP - POP": {
       "n": 4692,
       "mean": 0.01213088737065719,
       "lo": 0.008235901682457527,
       "hi": 0.016542290836816534
      },
      "REGPOP>UBCF - POP": {
       "n": 4692,
       "mean": 0.06424545190529846,
       "lo": 0.05272954924051473,
       "hi": 0.07673161530903234
      },
      "REGBLEND - POP": {
       "n": 4692,
       "mean": 0.06452962354496881,
       "lo": 0.05340078712835078,
       "hi": 0.07569357396870904
      },
      "KNN - REGPOP": {
       "n": 4692,
       "mean": -0.012106250053820388,
       "lo": -0.02061609894252142,
       "hi": -0.003834135973437818
      },
      "UBCF - REGPOP": {
       "n": 4692,
       "mean": -0.00990645709315786,
       "lo": -0.01923819449388681,
       "hi": -0.0012503798303294196
      },
      "ITEM - REGPOP": {
       "n": 4692,
       "mean": -0.00880275474265244,
       "lo": -0.016814651984845157,
       "hi": -0.0006852931254339474
      },
      "BLEND - REGPOP": {
       "n": 4692,
       "mean": -0.033760152062581726,
       "lo": -0.04414833899308599,
       "hi": -0.02432072919716367
      },
      "REGBLEND - REGPOP": {
       "n": 4692,
       "mean": 0.0055557939029806025,
       "lo": 0.001471382914472006,
       "hi": 0.01042200400947417
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4692,
       "mean": 0.005271622263310243,
       "lo": 0.001617198469614085,
       "hi": 0.009383923047958837
      },
      "LOCAL - REGPOP": {
       "n": 4692,
       "mean": -0.15264088946953397,
       "lo": -0.17355157664772586,
       "hi": -0.13334931173001185
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4692,
       "mean": 0.018714609251693652,
       "lo": 0.011591006525107176,
       "hi": 0.02673990762663183
      },
      "UBCF - PROXPOP 20": {
       "n": 4692,
       "mean": -0.02862106634485151,
       "lo": -0.03786619039486984,
       "hi": -0.02021561322286578
      },
      "KNN - PROXPOP 20": {
       "n": 4692,
       "mean": -0.03082085930551404,
       "lo": -0.039833485588801766,
       "hi": -0.0222561545328996
      },
      "UBCF - LOCAL": {
       "n": 4692,
       "mean": 0.14273443237637612,
       "lo": 0.12244734643746841,
       "hi": 0.16350633388288943
      },
      "REGPOP - LOCAL": {
       "n": 4692,
       "mean": 0.15264088946953397,
       "lo": 0.1325703531265428,
       "hi": 0.17300492026924644
      },
      "AHEAD - LOCAL": {
       "n": 4692,
       "mean": -0.0203537936913896,
       "lo": -0.04386686258535071,
       "hi": 0.0021573473280402248
      },
      "UBCF - AHEAD": {
       "n": 4692,
       "mean": 0.1630882260677657,
       "lo": 0.14026342108913853,
       "hi": 0.18608685148247694
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4692,
       "mean": 0.0061414058376973975,
       "lo": 0.0013900807947051334,
       "hi": 0.01121956263283041
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4692,
       "mean": -0.009589774095848266,
       "lo": -0.017043573439526522,
       "hi": -0.00302467487778314
      },
      "REGPOP shifted - REGPOP": {
       "n": 4692,
       "mean": -0.0034538271830471317,
       "lo": -0.010604022533910244,
       "hi": 0.0034054133056557576
      },
      "REGPOP window - REGPOP": {
       "n": 4692,
       "mean": 2.00442495838916e-05,
       "lo": -0.005097725347971731,
       "hi": 0.005527561758550231
      },
      "BLEND - POP>UBCF": {
       "n": 4692,
       "mean": 0.015525159339097956,
       "lo": 0.009691175582884877,
       "hi": 0.022216150370389993
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4692,
       "mean": -0.0024423691303486696,
       "lo": -0.005577680134735887,
       "hi": 0.0005827718412158208
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4692,
       "mean": 0.02151858298741845,
       "lo": 0.013081539162587018,
       "hi": 0.029567455860470125
      },
      "KNN - POP": {
       "n": 4692,
       "mean": 0.013415575847066335,
       "lo": 0.002735413177676795,
       "hi": 0.0239381753008098
      },
      "UBCF - POP": {
       "n": 4692,
       "mean": 0.018418381166815274,
       "lo": 0.007439891670804902,
       "hi": 0.029332702589478326
      },
      "ITEM - POP": {
       "n": 4692,
       "mean": 0.01922122141195046,
       "lo": 0.010035946032502201,
       "hi": 0.028982604617984527
      },
      "BLEND - POP": {
       "n": 4692,
       "mean": 0.009722135393133567,
       "lo": 0.005440435252341684,
       "hi": 0.014432739920063484
      },
      "LOCAL - POP": {
       "n": 4692,
       "mean": -0.06717194859584408,
       "lo": -0.0839912063431288,
       "hi": -0.05007404664902018
      },
      "AHEAD - POP": {
       "n": 4692,
       "mean": -0.07217003923894659,
       "lo": -0.08867300780777758,
       "hi": -0.056216340466538776
      },
      "PROXPOP 10 - POP": {
       "n": 4692,
       "mean": 0.018965047804848364,
       "lo": 0.0027168560539308573,
       "hi": 0.035141099916159116
      },
      "PROXPOP 20 - POP": {
       "n": 4692,
       "mean": 0.03163298992708143,
       "lo": 0.01732406670424955,
       "hi": 0.04681916870996139
      },
      "PROXPOP 40 - POP": {
       "n": 4692,
       "mean": 0.03136025223669238,
       "lo": 0.020951958486281962,
       "hi": 0.0416198024806435
      },
      "REGPOP b=10 - POP": {
       "n": 4692,
       "mean": 0.027049890318287053,
       "lo": 0.017158096847367868,
       "hi": 0.036866713011418105
      },
      "REGPOP b=40 - POP": {
       "n": 4692,
       "mean": 0.02061895465530416,
       "lo": 0.012823475729373243,
       "hi": 0.028302885500851943
      },
      "REGPOP shifted - POP": {
       "n": 4692,
       "mean": 0.02516336358455753,
       "lo": 0.01654765900209678,
       "hi": 0.034213062012094606
      },
      "REGPOP window - POP": {
       "n": 4692,
       "mean": 0.023593216611978003,
       "lo": 0.015261825697642825,
       "hi": 0.03161844604426948
      },
      "POP>UBCF - POP": {
       "n": 4692,
       "mean": 0.004949626662080487,
       "lo": 0.0023035137745502313,
       "hi": 0.007854230336767803
      },
      "POP>REGPOP - POP": {
       "n": 4692,
       "mean": 0.005262554954713863,
       "lo": 0.002852357247563927,
       "hi": 0.008006575903971243
      },
      "REGPOP>UBCF - POP": {
       "n": 4692,
       "mean": 0.02461507717505564,
       "lo": 0.01477362233958567,
       "hi": 0.03518849507609434
      },
      "REGBLEND - POP": {
       "n": 4692,
       "mean": 0.025011694409908195,
       "lo": 0.01482853288200154,
       "hi": 0.03457906060288251
      },
      "KNN - REGPOP": {
       "n": 4692,
       "mean": -0.008103007140352116,
       "lo": -0.01772785319592556,
       "hi": 0.0005333088031015599
      },
      "UBCF - REGPOP": {
       "n": 4692,
       "mean": -0.003100201820603175,
       "lo": -0.012086712679767833,
       "hi": 0.0059713363251851755
      },
      "ITEM - REGPOP": {
       "n": 4692,
       "mean": -0.0022973615754679913,
       "lo": -0.010615517911901878,
       "hi": 0.005964941519085639
      },
      "BLEND - REGPOP": {
       "n": 4692,
       "mean": -0.011796447594284887,
       "lo": -0.019881524932571407,
       "hi": -0.004097383313046502
      },
      "REGBLEND - REGPOP": {
       "n": 4692,
       "mean": 0.003493111422489743,
       "lo": -0.0005574305696253039,
       "hi": 0.007439247136322324
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4692,
       "mean": 0.003096494187637188,
       "lo": -0.0005743710264445686,
       "hi": 0.006699636101182594
      },
      "LOCAL - REGPOP": {
       "n": 4692,
       "mean": -0.08869053158326254,
       "lo": -0.10442893601773191,
       "hi": -0.07126887992494992
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4692,
       "mean": 0.01011440693966298,
       "lo": -0.0012742901869925009,
       "hi": 0.020942199161704887
      },
      "UBCF - PROXPOP 20": {
       "n": 4692,
       "mean": -0.013214608760266157,
       "lo": -0.024155695899687656,
       "hi": -0.002297498672491657
      },
      "KNN - PROXPOP 20": {
       "n": 4692,
       "mean": -0.0182174140800151,
       "lo": -0.030274023125161063,
       "hi": -0.007105306140368614
      },
      "UBCF - LOCAL": {
       "n": 4692,
       "mean": 0.08559032976265936,
       "lo": 0.06861920267919006,
       "hi": 0.10206600299832821
      },
      "REGPOP - LOCAL": {
       "n": 4692,
       "mean": 0.08869053158326254,
       "lo": 0.0722242943177023,
       "hi": 0.10483077872619827
      },
      "AHEAD - LOCAL": {
       "n": 4692,
       "mean": -0.00499809064310249,
       "lo": -0.013988073781483625,
       "hi": 0.003745291298957859
      },
      "UBCF - AHEAD": {
       "n": 4692,
       "mean": 0.09058842040576186,
       "lo": 0.07454078553806263,
       "hi": 0.10812629633187697
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4692,
       "mean": 0.005531307330868603,
       "lo": 0.0006362238526922022,
       "hi": 0.010707837628057802
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4692,
       "mean": -0.0008996283321142885,
       "lo": -0.0075066044181857534,
       "hi": 0.005981800711965933
      },
      "REGPOP shifted - REGPOP": {
       "n": 4692,
       "mean": 0.003644780597139077,
       "lo": -0.0034041527896076285,
       "hi": 0.010766076365590977
      },
      "REGPOP window - REGPOP": {
       "n": 4692,
       "mean": 0.0020746336245595514,
       "lo": -0.0024284095726925135,
       "hi": 0.006809008379605728
      },
      "BLEND - POP>UBCF": {
       "n": 4692,
       "mean": 0.004772508731053079,
       "lo": 0.001552380081679074,
       "hi": 0.008033317734785004
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4692,
       "mean": -0.0003129282926333755,
       "lo": -0.00284380577947029,
       "hi": 0.0021910803158758326
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4692,
       "mean": 0.03648947345398752,
       "lo": 0.02295887133140329,
       "hi": 0.05049759347665331
      },
      "KNN - POP": {
       "n": 4692,
       "mean": 0.0207215758926117,
       "lo": 0.0032681440092174967,
       "hi": 0.037257139563181746
      },
      "UBCF - POP": {
       "n": 4692,
       "mean": 0.02899238531431626,
       "lo": 0.012064981763198177,
       "hi": 0.04586777414417712
      },
      "ITEM - POP": {
       "n": 4692,
       "mean": 0.030943382006361545,
       "lo": 0.015487908619343545,
       "hi": 0.0475939159536426
      },
      "BLEND - POP": {
       "n": 4692,
       "mean": 0.01571290465951591,
       "lo": 0.00799586213366774,
       "hi": 0.023893648931405317
      },
      "LOCAL - POP": {
       "n": 4692,
       "mean": -0.1071202475534317,
       "lo": -0.1306478260657958,
       "hi": -0.08312217157935785
      },
      "AHEAD - POP": {
       "n": 4692,
       "mean": -0.11692416912205915,
       "lo": -0.14173509146171712,
       "hi": -0.09282928723873606
      },
      "PROXPOP 10 - POP": {
       "n": 4692,
       "mean": 0.025126129258162506,
       "lo": 0.0010137470309149294,
       "hi": 0.04896496848569628
      },
      "PROXPOP 20 - POP": {
       "n": 4692,
       "mean": 0.052300042301640766,
       "lo": 0.031597193779598715,
       "hi": 0.07438683782356165
      },
      "PROXPOP 40 - POP": {
       "n": 4692,
       "mean": 0.051340963017753295,
       "lo": 0.035261832489353974,
       "hi": 0.06786580276131514
      },
      "REGPOP b=10 - POP": {
       "n": 4692,
       "mean": 0.04507770782546997,
       "lo": 0.029793348255801835,
       "hi": 0.061195091990810684
      },
      "REGPOP b=40 - POP": {
       "n": 4692,
       "mean": 0.03357768291431974,
       "lo": 0.0216025944133552,
       "hi": 0.046652364497399755
      },
      "REGPOP shifted - POP": {
       "n": 4692,
       "mean": 0.038387910694496374,
       "lo": 0.024636579944586918,
       "hi": 0.0521526025289927
      },
      "REGPOP window - POP": {
       "n": 4692,
       "mean": 0.038869549331505854,
       "lo": 0.026186028419421897,
       "hi": 0.052280906945101374
      },
      "POP>UBCF - POP": {
       "n": 4692,
       "mean": 0.0077294576575267105,
       "lo": 0.0027219801576481664,
       "hi": 0.013009327575738867
      },
      "POP>REGPOP - POP": {
       "n": 4692,
       "mean": 0.008169124673280683,
       "lo": 0.003869203651258489,
       "hi": 0.01251857458865052
      },
      "REGPOP>UBCF - POP": {
       "n": 4692,
       "mean": 0.04126034315452473,
       "lo": 0.0265943243160928,
       "hi": 0.05612639161817626
      },
      "REGBLEND - POP": {
       "n": 4692,
       "mean": 0.04091400896867649,
       "lo": 0.025804718141539184,
       "hi": 0.056515295778129214
      },
      "KNN - REGPOP": {
       "n": 4692,
       "mean": -0.015767897561375824,
       "lo": -0.030725038906538583,
       "hi": -0.001335559904500276
      },
      "UBCF - REGPOP": {
       "n": 4692,
       "mean": -0.007497088139671259,
       "lo": -0.022935264603890025,
       "hi": 0.006849474518149673
      },
      "ITEM - REGPOP": {
       "n": 4692,
       "mean": -0.005546091447625974,
       "lo": -0.019147082981317128,
       "hi": 0.008193700024197266
      },
      "BLEND - REGPOP": {
       "n": 4692,
       "mean": -0.02077656879447161,
       "lo": -0.034083341215984705,
       "hi": -0.008197618577413968
      },
      "REGBLEND - REGPOP": {
       "n": 4692,
       "mean": 0.004424535514688967,
       "lo": -0.0034369928791323483,
       "hi": 0.012940971766201712
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4692,
       "mean": 0.004770869700537219,
       "lo": -0.002354506083324316,
       "hi": 0.01207599909825355
      },
      "LOCAL - REGPOP": {
       "n": 4692,
       "mean": -0.14360972100741926,
       "lo": -0.16781367857574167,
       "hi": -0.11919390134938268
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4692,
       "mean": 0.015810568847653243,
       "lo": -0.0019013352192620357,
       "hi": 0.03389549893724458
      },
      "UBCF - PROXPOP 20": {
       "n": 4692,
       "mean": -0.023307656987324506,
       "lo": -0.04166610408857592,
       "hi": -0.004962435343193728
      },
      "KNN - PROXPOP 20": {
       "n": 4692,
       "mean": -0.03157846640902907,
       "lo": -0.04963142871227358,
       "hi": -0.013058399597979253
      },
      "UBCF - LOCAL": {
       "n": 4692,
       "mean": 0.13611263286774797,
       "lo": 0.11253626308125558,
       "hi": 0.1616014905532996
      },
      "REGPOP - LOCAL": {
       "n": 4692,
       "mean": 0.14360972100741926,
       "lo": 0.11968732870870165,
       "hi": 0.16819739124087077
      },
      "AHEAD - LOCAL": {
       "n": 4692,
       "mean": -0.00980392156862745,
       "lo": -0.02490422400216944,
       "hi": 0.005118428690271746
      },
      "UBCF - AHEAD": {
       "n": 4692,
       "mean": 0.1459165544363754,
       "lo": 0.12075365049016344,
       "hi": 0.1691649625996878
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4692,
       "mean": 0.008588234371482453,
       "lo": -0.00030315644471019587,
       "hi": 0.018295082945036754
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4692,
       "mean": -0.002911790539667778,
       "lo": -0.014243891135834422,
       "hi": 0.008029251649989274
      },
      "REGPOP shifted - REGPOP": {
       "n": 4692,
       "mean": 0.001898437240508852,
       "lo": -0.00964846627124265,
       "hi": 0.01419950905025481
      },
      "REGPOP window - REGPOP": {
       "n": 4692,
       "mean": 0.002380075877518333,
       "lo": -0.005662843958632526,
       "hi": 0.011507002832351223
      },
      "BLEND - POP>UBCF": {
       "n": 4692,
       "mean": 0.007983447001989202,
       "lo": 0.001487643139161356,
       "hi": 0.014632326254465738
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4692,
       "mean": -0.00043966701575397216,
       "lo": -0.005444427108694499,
       "hi": 0.004312811400880963
      }
     }
    },
    "m=3": {
     "units": 4699,
     "POP mean": {
      "ap": 0.4672499186514333,
      "ndcgAll": 0.5537278639539503,
      "hitAll": 0.8914642848697969,
      "ndcgNext": 0.14449440600410476,
      "hitNext": 0.23318429105830682
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4699,
       "mean": 0.03312012572656534,
       "lo": 0.029008249501880495,
       "hi": 0.03748019165314669
      },
      "KNN - POP": {
       "n": 4699,
       "mean": 0.06295783699844137,
       "lo": 0.05573025774044396,
       "hi": 0.0707846607297889
      },
      "UBCF - POP": {
       "n": 4699,
       "mean": 0.08129662078794865,
       "lo": 0.07318900372378695,
       "hi": 0.08930240248031535
      },
      "ITEM - POP": {
       "n": 4699,
       "mean": 0.08184897398683279,
       "lo": 0.07416143872861151,
       "hi": 0.08960958172945277
      },
      "BLEND - POP": {
       "n": 4699,
       "mean": 0.025824318519554666,
       "lo": 0.023548042879749112,
       "hi": 0.028263601343221888
      },
      "LOCAL - POP": {
       "n": 4699,
       "mean": -0.1792692349214922,
       "lo": -0.1913428078748012,
       "hi": -0.16688208649398023
      },
      "AHEAD - POP": {
       "n": 4699,
       "mean": -0.2062516344816652,
       "lo": -0.2185783914881295,
       "hi": -0.19384526481369757
      },
      "PROXPOP 10 - POP": {
       "n": 4699,
       "mean": 0.05549342252763874,
       "lo": 0.045210235668449755,
       "hi": 0.0665466496160601
      },
      "PROXPOP 20 - POP": {
       "n": 4699,
       "mean": 0.08834795217531065,
       "lo": 0.07970571065069865,
       "hi": 0.09744388667380595
      },
      "PROXPOP 40 - POP": {
       "n": 4699,
       "mean": 0.07788278392065151,
       "lo": 0.07155384079010138,
       "hi": 0.08443501048854479
      },
      "REGPOP b=10 - POP": {
       "n": 4699,
       "mean": 0.046561763330423854,
       "lo": 0.04150437809219576,
       "hi": 0.05176850290219743
      },
      "REGPOP b=40 - POP": {
       "n": 4699,
       "mean": 0.019661030965084324,
       "lo": 0.01652693058111686,
       "hi": 0.02312767126633413
      },
      "REGPOP shifted - POP": {
       "n": 4699,
       "mean": 0.03379220605744418,
       "lo": 0.029644444092040003,
       "hi": 0.03854022155440511
      },
      "REGPOP window - POP": {
       "n": 4699,
       "mean": 0.029852682521962243,
       "lo": 0.026092377487429787,
       "hi": 0.0339415043790278
      },
      "POP>UBCF - POP": {
       "n": 4699,
       "mean": 0.0172945564379206,
       "lo": 0.015735945837264106,
       "hi": 0.018943058200671426
      },
      "POP>REGPOP - POP": {
       "n": 4699,
       "mean": 0.010053799336918618,
       "lo": 0.00888846866650727,
       "hi": 0.011310996842792262
      },
      "REGPOP>UBCF - POP": {
       "n": 4699,
       "mean": 0.05289877924122335,
       "lo": 0.047518399170390344,
       "hi": 0.05838673298590004
      },
      "REGBLEND - POP": {
       "n": 4699,
       "mean": 0.05638220388148036,
       "lo": 0.05069859209800324,
       "hi": 0.06206968480428776
      },
      "KNN - REGPOP": {
       "n": 4699,
       "mean": 0.02983771127187603,
       "lo": 0.023589984190396818,
       "hi": 0.03578311575747358
      },
      "UBCF - REGPOP": {
       "n": 4699,
       "mean": 0.04817649506138331,
       "lo": 0.04282433480795568,
       "hi": 0.05418091966442196
      },
      "ITEM - REGPOP": {
       "n": 4699,
       "mean": 0.04872884826026746,
       "lo": 0.043108864927027264,
       "hi": 0.05454617866178571
      },
      "BLEND - REGPOP": {
       "n": 4699,
       "mean": -0.007295807207010673,
       "lo": -0.010688007951884956,
       "hi": -0.004078668540925799
      },
      "REGBLEND - REGPOP": {
       "n": 4699,
       "mean": 0.023262078154915013,
       "lo": 0.021092408109196645,
       "hi": 0.02553425261960752
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4699,
       "mean": 0.019778653514658007,
       "lo": 0.017889398610973665,
       "hi": 0.02183625432263859
      },
      "LOCAL - REGPOP": {
       "n": 4699,
       "mean": -0.21238936064805752,
       "lo": -0.22362540430316366,
       "hi": -0.20117471998826073
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4699,
       "mean": 0.05522782644874531,
       "lo": 0.048019005126340386,
       "hi": 0.06244475389679775
      },
      "UBCF - PROXPOP 20": {
       "n": 4699,
       "mean": -0.007051331387362,
       "lo": -0.013086226191606798,
       "hi": -0.0006438382774251548
      },
      "KNN - PROXPOP 20": {
       "n": 4699,
       "mean": -0.02539011517686928,
       "lo": -0.03199511831482072,
       "hi": -0.019002786124191966
      },
      "UBCF - LOCAL": {
       "n": 4699,
       "mean": 0.26056585570944085,
       "lo": 0.250209649171575,
       "hi": 0.2719174188552732
      },
      "REGPOP - LOCAL": {
       "n": 4699,
       "mean": 0.21238936064805752,
       "lo": 0.2004972617345536,
       "hi": 0.2241241888574846
      },
      "AHEAD - LOCAL": {
       "n": 4699,
       "mean": -0.026982399560173023,
       "lo": -0.03222262599766779,
       "hi": -0.02172339457282334
      },
      "UBCF - AHEAD": {
       "n": 4699,
       "mean": 0.2875482552696139,
       "lo": 0.27628313939634214,
       "hi": 0.2986341251616559
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4699,
       "mean": 0.013441637603858516,
       "lo": 0.011336736711696672,
       "hi": 0.015570401400965774
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4699,
       "mean": -0.013459094761481011,
       "lo": -0.01643108596405742,
       "hi": -0.010688637382163585
      },
      "REGPOP shifted - REGPOP": {
       "n": 4699,
       "mean": 0.0006720803308788398,
       "lo": -0.002356441535059852,
       "hi": 0.0038466997856765168
      },
      "REGPOP window - REGPOP": {
       "n": 4699,
       "mean": -0.003267443204603099,
       "lo": -0.005274008359623275,
       "hi": -0.001429994209223325
      },
      "BLEND - POP>UBCF": {
       "n": 4699,
       "mean": 0.00852976208163406,
       "lo": 0.007299460845841147,
       "hi": 0.00979433163286502
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4699,
       "mean": 0.007240757101001986,
       "lo": 0.006087125147748642,
       "hi": 0.008457676321603753
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4699,
       "mean": 0.05140926418379289,
       "lo": 0.044526551493279484,
       "hi": 0.05935083887575231
      },
      "KNN - POP": {
       "n": 4699,
       "mean": 0.09600332051973831,
       "lo": 0.08223355243130175,
       "hi": 0.11019884651905305
      },
      "UBCF - POP": {
       "n": 4699,
       "mean": 0.1164411931002194,
       "lo": 0.10360171735778737,
       "hi": 0.13045804192593544
      },
      "ITEM - POP": {
       "n": 4699,
       "mean": 0.12160630596801168,
       "lo": 0.10892090894859986,
       "hi": 0.1345855720245769
      },
      "BLEND - POP": {
       "n": 4699,
       "mean": 0.037379313446248195,
       "lo": 0.032691497298488005,
       "hi": 0.04235331482214533
      },
      "LOCAL - POP": {
       "n": 4699,
       "mean": -0.29681809734693115,
       "lo": -0.3154038775598328,
       "hi": -0.2774008458873488
      },
      "AHEAD - POP": {
       "n": 4699,
       "mean": -0.3020009064668227,
       "lo": -0.32162891594382803,
       "hi": -0.28222284204650216
      },
      "PROXPOP 10 - POP": {
       "n": 4699,
       "mean": 0.06985920851249171,
       "lo": 0.052040085892712154,
       "hi": 0.08788626711046311
      },
      "PROXPOP 20 - POP": {
       "n": 4699,
       "mean": 0.12071861810859814,
       "lo": 0.10522371698122272,
       "hi": 0.13714200043312685
      },
      "PROXPOP 40 - POP": {
       "n": 4699,
       "mean": 0.11363780247539461,
       "lo": 0.10241675286255472,
       "hi": 0.12576888231891187
      },
      "REGPOP b=10 - POP": {
       "n": 4699,
       "mean": 0.072128495304866,
       "lo": 0.06363140456256793,
       "hi": 0.08201024787896719
      },
      "REGPOP b=40 - POP": {
       "n": 4699,
       "mean": 0.030111634173457188,
       "lo": 0.02465407889439172,
       "hi": 0.03644970254943985
      },
      "REGPOP shifted - POP": {
       "n": 4699,
       "mean": 0.052518822175526045,
       "lo": 0.04545164310698877,
       "hi": 0.06062081501814916
      },
      "REGPOP window - POP": {
       "n": 4699,
       "mean": 0.046711910986679185,
       "lo": 0.040089353833573406,
       "hi": 0.054007199927539315
      },
      "POP>UBCF - POP": {
       "n": 4699,
       "mean": 0.024118599929019772,
       "lo": 0.020862478725726316,
       "hi": 0.027459174592149853
      },
      "POP>REGPOP - POP": {
       "n": 4699,
       "mean": 0.014921681806709143,
       "lo": 0.01264911754177099,
       "hi": 0.017414773771079983
      },
      "REGPOP>UBCF - POP": {
       "n": 4699,
       "mean": 0.0775634478219815,
       "lo": 0.06865229552277383,
       "hi": 0.08690199914450528
      },
      "REGBLEND - POP": {
       "n": 4699,
       "mean": 0.08254301111299744,
       "lo": 0.07315850705638477,
       "hi": 0.09217245596242792
      },
      "KNN - REGPOP": {
       "n": 4699,
       "mean": 0.044594056335945424,
       "lo": 0.0347349479779592,
       "hi": 0.05476519106902921
      },
      "UBCF - REGPOP": {
       "n": 4699,
       "mean": 0.06503192891642652,
       "lo": 0.05547464847649831,
       "hi": 0.0749825991999733
      },
      "ITEM - REGPOP": {
       "n": 4699,
       "mean": 0.0701970417842188,
       "lo": 0.06046778392664515,
       "hi": 0.08009764781415106
      },
      "BLEND - REGPOP": {
       "n": 4699,
       "mean": -0.014029950737544691,
       "lo": -0.020089500983768455,
       "hi": -0.008555892972790281
      },
      "REGBLEND - REGPOP": {
       "n": 4699,
       "mean": 0.031133746929204568,
       "lo": 0.026826725183451552,
       "hi": 0.03564364077712113
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4699,
       "mean": 0.02615418363818863,
       "lo": 0.0222745097570431,
       "hi": 0.030401348690507927
      },
      "LOCAL - REGPOP": {
       "n": 4699,
       "mean": -0.34822736153072403,
       "lo": -0.3652150946209414,
       "hi": -0.3298381694784068
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4699,
       "mean": 0.06930935392480526,
       "lo": 0.057723140279785,
       "hi": 0.08250406884668932
      },
      "UBCF - PROXPOP 20": {
       "n": 4699,
       "mean": -0.00427742500837873,
       "lo": -0.01396376417139137,
       "hi": 0.006266177262181332
      },
      "KNN - PROXPOP 20": {
       "n": 4699,
       "mean": -0.024715297588859826,
       "lo": -0.03537872788842421,
       "hi": -0.014150414227030249
      },
      "UBCF - LOCAL": {
       "n": 4699,
       "mean": 0.4132592904471506,
       "lo": 0.3964409540879338,
       "hi": 0.42860348101404405
      },
      "REGPOP - LOCAL": {
       "n": 4699,
       "mean": 0.34822736153072403,
       "lo": 0.3302622282749404,
       "hi": 0.36612142796882857
      },
      "AHEAD - LOCAL": {
       "n": 4699,
       "mean": -0.005182809119891553,
       "lo": -0.014144361481641712,
       "hi": 0.004393196706996222
      },
      "UBCF - AHEAD": {
       "n": 4699,
       "mean": 0.4184420995670421,
       "lo": 0.40104969103152505,
       "hi": 0.4355942013958362
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4699,
       "mean": 0.020719231121073104,
       "lo": 0.0167596508785959,
       "hi": 0.025049790597321184
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4699,
       "mean": -0.0212976300103357,
       "lo": -0.026596356046651625,
       "hi": -0.01626890841066873
      },
      "REGPOP shifted - REGPOP": {
       "n": 4699,
       "mean": 0.001109557991733161,
       "lo": -0.004638266827518451,
       "hi": 0.006668117328335292
      },
      "REGPOP window - REGPOP": {
       "n": 4699,
       "mean": -0.004697353197113696,
       "lo": -0.008209194211740397,
       "hi": -0.0012326024590386519
      },
      "BLEND - POP>UBCF": {
       "n": 4699,
       "mean": 0.013260713517228425,
       "lo": 0.010450554517211361,
       "hi": 0.016082986889440994
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4699,
       "mean": 0.009196918122310629,
       "lo": 0.006871468063881816,
       "hi": 0.011662076521682689
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4699,
       "mean": 0.04503705694650576,
       "lo": 0.0358530725519768,
       "hi": 0.05560395297603163
      },
      "KNN - POP": {
       "n": 4699,
       "mean": 0.07117847600131065,
       "lo": 0.05799412557388453,
       "hi": 0.0841779677640205
      },
      "UBCF - POP": {
       "n": 4699,
       "mean": 0.07811476876437506,
       "lo": 0.0651772559706027,
       "hi": 0.09207151880756786
      },
      "ITEM - POP": {
       "n": 4699,
       "mean": 0.07820509838226374,
       "lo": 0.0652727009220319,
       "hi": 0.0929630834008949
      },
      "BLEND - POP": {
       "n": 4699,
       "mean": 0.02732340045332171,
       "lo": 0.02056732483322227,
       "hi": 0.03485805874944126
      },
      "LOCAL - POP": {
       "n": 4699,
       "mean": -0.1226836932545594,
       "lo": -0.14847027462976756,
       "hi": -0.09769458512920128
      },
      "AHEAD - POP": {
       "n": 4699,
       "mean": -0.15662708546566811,
       "lo": -0.18276230228641896,
       "hi": -0.1317967517794619
      },
      "PROXPOP 10 - POP": {
       "n": 4699,
       "mean": 0.08150868810317628,
       "lo": 0.06607678430141417,
       "hi": 0.09765677672822581
      },
      "PROXPOP 20 - POP": {
       "n": 4699,
       "mean": 0.08597772406827524,
       "lo": 0.07214103905725348,
       "hi": 0.10054097760666962
      },
      "PROXPOP 40 - POP": {
       "n": 4699,
       "mean": 0.07406029482801135,
       "lo": 0.06237493981816549,
       "hi": 0.08704925614852392
      },
      "REGPOP b=10 - POP": {
       "n": 4699,
       "mean": 0.057143191099884014,
       "lo": 0.04648868971918507,
       "hi": 0.06834447240335269
      },
      "REGPOP b=40 - POP": {
       "n": 4699,
       "mean": 0.02978113608034868,
       "lo": 0.022073646493824605,
       "hi": 0.038604671664258586
      },
      "REGPOP shifted - POP": {
       "n": 4699,
       "mean": 0.04107394284559639,
       "lo": 0.032533770146946486,
       "hi": 0.05053293648230582
      },
      "REGPOP window - POP": {
       "n": 4699,
       "mean": 0.03993507645082448,
       "lo": 0.031096849334202963,
       "hi": 0.048915524353526724
      },
      "POP>UBCF - POP": {
       "n": 4699,
       "mean": 0.01491245182190064,
       "lo": 0.0108722991588297,
       "hi": 0.01984631628848931
      },
      "POP>REGPOP - POP": {
       "n": 4699,
       "mean": 0.010972311661288037,
       "lo": 0.007648494544621966,
       "hi": 0.015183391288455243
      },
      "REGPOP>UBCF - POP": {
       "n": 4699,
       "mean": 0.058420442377135284,
       "lo": 0.04789208041148798,
       "hi": 0.06985667252115674
      },
      "REGBLEND - POP": {
       "n": 4699,
       "mean": 0.060974177214334686,
       "lo": 0.05014711499369844,
       "hi": 0.07284137968265096
      },
      "KNN - REGPOP": {
       "n": 4699,
       "mean": 0.026141419054804882,
       "lo": 0.01592405394152572,
       "hi": 0.03684901899964466
      },
      "UBCF - REGPOP": {
       "n": 4699,
       "mean": 0.033077711817869296,
       "lo": 0.023580201985148944,
       "hi": 0.04300268244999664
      },
      "ITEM - REGPOP": {
       "n": 4699,
       "mean": 0.033168041435757974,
       "lo": 0.02331824040956987,
       "hi": 0.04394395629599362
      },
      "BLEND - REGPOP": {
       "n": 4699,
       "mean": -0.017713656493184054,
       "lo": -0.02620381837198075,
       "hi": -0.00951012719280227
      },
      "REGBLEND - REGPOP": {
       "n": 4699,
       "mean": 0.015937120267828928,
       "lo": 0.010572181629432267,
       "hi": 0.022191070819328286
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4699,
       "mean": 0.013383385430629523,
       "lo": 0.008324834183420702,
       "hi": 0.01923725505158862
      },
      "LOCAL - REGPOP": {
       "n": 4699,
       "mean": -0.16772075020106517,
       "lo": -0.19099146075423187,
       "hi": -0.14330404640274091
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4699,
       "mean": 0.040940667121769476,
       "lo": 0.030342749388350177,
       "hi": 0.05250941595639823
      },
      "UBCF - PROXPOP 20": {
       "n": 4699,
       "mean": -0.007862955303900186,
       "lo": -0.0164002182118336,
       "hi": 0.00017789538170685012
      },
      "KNN - PROXPOP 20": {
       "n": 4699,
       "mean": -0.0147992480669646,
       "lo": -0.024195022806632105,
       "hi": -0.005607051477481514
      },
      "UBCF - LOCAL": {
       "n": 4699,
       "mean": 0.20079846201893448,
       "lo": 0.17916218645985282,
       "hi": 0.2229082347519531
      },
      "REGPOP - LOCAL": {
       "n": 4699,
       "mean": 0.16772075020106517,
       "lo": 0.14384930706606813,
       "hi": 0.19091162588795188
      },
      "AHEAD - LOCAL": {
       "n": 4699,
       "mean": -0.033943392211108744,
       "lo": -0.057489603746281454,
       "hi": -0.011345653876020928
      },
      "UBCF - AHEAD": {
       "n": 4699,
       "mean": 0.2347418542300432,
       "lo": 0.21048801465887718,
       "hi": 0.25902876411980286
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4699,
       "mean": 0.012106134153378249,
       "lo": 0.0074323343592605385,
       "hi": 0.017572377128883477
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4699,
       "mean": -0.015255920866157088,
       "lo": -0.02250767238896204,
       "hi": -0.008031260712843718
      },
      "REGPOP shifted - REGPOP": {
       "n": 4699,
       "mean": -0.003963114100909377,
       "lo": -0.011416137914171181,
       "hi": 0.003252654814493456
      },
      "REGPOP window - REGPOP": {
       "n": 4699,
       "mean": -0.005101980495681283,
       "lo": -0.010700544761431811,
       "hi": 0.0002357708511424501
      },
      "BLEND - POP>UBCF": {
       "n": 4699,
       "mean": 0.012410948631421073,
       "lo": 0.007711268867737167,
       "hi": 0.017900770854480382
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4699,
       "mean": 0.003940140160612601,
       "lo": 0.000660888736053204,
       "hi": 0.007121751841956753
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4699,
       "mean": 0.01636670442272155,
       "lo": 0.011611802583752908,
       "hi": 0.021650195986390456
      },
      "KNN - POP": {
       "n": 4699,
       "mean": 0.03686695334993422,
       "lo": 0.02625045783208877,
       "hi": 0.047615601211739626
      },
      "UBCF - POP": {
       "n": 4699,
       "mean": 0.043521501780513276,
       "lo": 0.03293837392365434,
       "hi": 0.054307137312806654
      },
      "ITEM - POP": {
       "n": 4699,
       "mean": 0.04248517434606885,
       "lo": 0.0309975418682228,
       "hi": 0.05360359575378083
      },
      "BLEND - POP": {
       "n": 4699,
       "mean": 0.011575161375149782,
       "lo": 0.007777543758246409,
       "hi": 0.01541450033881615
      },
      "LOCAL - POP": {
       "n": 4699,
       "mean": -0.0692624828343267,
       "lo": -0.08769113885609255,
       "hi": -0.05216131081169881
      },
      "AHEAD - POP": {
       "n": 4699,
       "mean": -0.07697885297342387,
       "lo": -0.09389983392646863,
       "hi": -0.06005593420618127
      },
      "PROXPOP 10 - POP": {
       "n": 4699,
       "mean": 0.03213834489598155,
       "lo": 0.01491932579351669,
       "hi": 0.0482233595380688
      },
      "PROXPOP 20 - POP": {
       "n": 4699,
       "mean": 0.04615608877655172,
       "lo": 0.03204244310671396,
       "hi": 0.06060197418095609
      },
      "PROXPOP 40 - POP": {
       "n": 4699,
       "mean": 0.039161192919038516,
       "lo": 0.028241124329097523,
       "hi": 0.0498470621137522
      },
      "REGPOP b=10 - POP": {
       "n": 4699,
       "mean": 0.024048913136765965,
       "lo": 0.018068960138637506,
       "hi": 0.030282450606709595
      },
      "REGPOP b=40 - POP": {
       "n": 4699,
       "mean": 0.010803081793901981,
       "lo": 0.006995159062371682,
       "hi": 0.015163127047575048
      },
      "REGPOP shifted - POP": {
       "n": 4699,
       "mean": 0.017686314900696214,
       "lo": 0.013184884769255471,
       "hi": 0.022982894730030356
      },
      "REGPOP window - POP": {
       "n": 4699,
       "mean": 0.015100192997159083,
       "lo": 0.010581360869796514,
       "hi": 0.01995113465734202
      },
      "POP>UBCF - POP": {
       "n": 4699,
       "mean": 0.00737761353011247,
       "lo": 0.004471603687354769,
       "hi": 0.010691006555563298
      },
      "POP>REGPOP - POP": {
       "n": 4699,
       "mean": 0.0035763963739100643,
       "lo": 0.0018871809731569285,
       "hi": 0.005292922668174217
      },
      "REGPOP>UBCF - POP": {
       "n": 4699,
       "mean": 0.026705371042061124,
       "lo": 0.02021753766456572,
       "hi": 0.03350074031496957
      },
      "REGBLEND - POP": {
       "n": 4699,
       "mean": 0.028970381812482755,
       "lo": 0.02215853661621889,
       "hi": 0.0364074152213513
      },
      "KNN - REGPOP": {
       "n": 4699,
       "mean": 0.020500248927212663,
       "lo": 0.010217323403911032,
       "hi": 0.030002995537184166
      },
      "UBCF - REGPOP": {
       "n": 4699,
       "mean": 0.02715479735779172,
       "lo": 0.01761932402335092,
       "hi": 0.036773985663346435
      },
      "ITEM - REGPOP": {
       "n": 4699,
       "mean": 0.02611846992334729,
       "lo": 0.016155611072524476,
       "hi": 0.036346496489474994
      },
      "BLEND - REGPOP": {
       "n": 4699,
       "mean": -0.004791543047571772,
       "lo": -0.01020099953477647,
       "hi": 0.000251519182464005
      },
      "REGBLEND - REGPOP": {
       "n": 4699,
       "mean": 0.012603677389761203,
       "lo": 0.008112309055150648,
       "hi": 0.01717649350313914
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4699,
       "mean": 0.01033866661933957,
       "lo": 0.006425838743955802,
       "hi": 0.014471518839270182
      },
      "LOCAL - REGPOP": {
       "n": 4699,
       "mean": -0.08562918725704827,
       "lo": -0.10386946112541093,
       "hi": -0.06725821638642374
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4699,
       "mean": 0.029789384353830165,
       "lo": 0.01573876396108803,
       "hi": 0.044028340073604295
      },
      "UBCF - PROXPOP 20": {
       "n": 4699,
       "mean": -0.002634586996038444,
       "lo": -0.014563508488638893,
       "hi": 0.010298759331117388
      },
      "KNN - PROXPOP 20": {
       "n": 4699,
       "mean": -0.0092891354266175,
       "lo": -0.02209640739823337,
       "hi": 0.004344397491000463
      },
      "UBCF - LOCAL": {
       "n": 4699,
       "mean": 0.11278398461483997,
       "lo": 0.09351623989290142,
       "hi": 0.13116949282415322
      },
      "REGPOP - LOCAL": {
       "n": 4699,
       "mean": 0.08562918725704827,
       "lo": 0.06804345151155267,
       "hi": 0.10423699207788005
      },
      "AHEAD - LOCAL": {
       "n": 4699,
       "mean": -0.007716370139097161,
       "lo": -0.017118516608609646,
       "hi": 0.0014352320832923947
      },
      "UBCF - AHEAD": {
       "n": 4699,
       "mean": 0.12050035475393714,
       "lo": 0.10195548126926957,
       "hi": 0.1396800034715437
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4699,
       "mean": 0.00768220871404441,
       "lo": 0.004324343747434255,
       "hi": 0.011078829678867459
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4699,
       "mean": -0.005563622628819572,
       "lo": -0.00998637385754698,
       "hi": -0.001670072284880615
      },
      "REGPOP shifted - REGPOP": {
       "n": 4699,
       "mean": 0.0013196104779746563,
       "lo": -0.0035070516140096064,
       "hi": 0.006135564784650285
      },
      "REGPOP window - REGPOP": {
       "n": 4699,
       "mean": -0.001266511425562471,
       "lo": -0.004369485733336286,
       "hi": 0.0020152710274582643
      },
      "BLEND - POP>UBCF": {
       "n": 4699,
       "mean": 0.004197547845037312,
       "lo": 0.002158471246691689,
       "hi": 0.006472498543557366
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4699,
       "mean": 0.0038012171562024064,
       "lo": 0.0010018188310108949,
       "hi": 0.006696065124946085
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4699,
       "mean": 0.02409208216294831,
       "lo": 0.01657870060853098,
       "hi": 0.03199254518733128
      },
      "KNN - POP": {
       "n": 4699,
       "mean": 0.057191545774222946,
       "lo": 0.04057758996736165,
       "hi": 0.07396798600595934
      },
      "UBCF - POP": {
       "n": 4699,
       "mean": 0.0648910186311761,
       "lo": 0.04757491375489482,
       "hi": 0.08183100028204593
      },
      "ITEM - POP": {
       "n": 4699,
       "mean": 0.06138655804010134,
       "lo": 0.044497072130262945,
       "hi": 0.07847592252427284
      },
      "BLEND - POP": {
       "n": 4699,
       "mean": 0.019111536828072262,
       "lo": 0.012341402935606679,
       "hi": 0.026432868093216218
      },
      "LOCAL - POP": {
       "n": 4699,
       "mean": -0.10858331212661922,
       "lo": -0.13436056523378254,
       "hi": -0.08186781877336886
      },
      "AHEAD - POP": {
       "n": 4699,
       "mean": -0.12209682564013273,
       "lo": -0.14748821638370213,
       "hi": -0.096806735088512
      },
      "PROXPOP 10 - POP": {
       "n": 4699,
       "mean": 0.04815216350649421,
       "lo": 0.02293546989206554,
       "hi": 0.07151166897148079
      },
      "PROXPOP 20 - POP": {
       "n": 4699,
       "mean": 0.06943328714982258,
       "lo": 0.04844491723124812,
       "hi": 0.09058390702092069
      },
      "PROXPOP 40 - POP": {
       "n": 4699,
       "mean": 0.05634539610917564,
       "lo": 0.039789622766767854,
       "hi": 0.07316853772828612
      },
      "REGPOP b=10 - POP": {
       "n": 4699,
       "mean": 0.03567268842859394,
       "lo": 0.02681128527301768,
       "hi": 0.045271359655509165
      },
      "REGPOP b=40 - POP": {
       "n": 4699,
       "mean": 0.016050202664375894,
       "lo": 0.010118724784809846,
       "hi": 0.02269863855020695
      },
      "REGPOP shifted - POP": {
       "n": 4699,
       "mean": 0.026872951479250694,
       "lo": 0.01927181111746014,
       "hi": 0.03498615260062967
      },
      "REGPOP window - POP": {
       "n": 4699,
       "mean": 0.02348278332530301,
       "lo": 0.016432718845579924,
       "hi": 0.031225690427269897
      },
      "POP>UBCF - POP": {
       "n": 4699,
       "mean": 0.011343926698257406,
       "lo": 0.00579069415200521,
       "hi": 0.017238630939344846
      },
      "POP>REGPOP - POP": {
       "n": 4699,
       "mean": 0.005541698258233692,
       "lo": 0.0024411055879613947,
       "hi": 0.00886810695297498
      },
      "REGPOP>UBCF - POP": {
       "n": 4699,
       "mean": 0.04003746838392507,
       "lo": 0.029489307255032283,
       "hi": 0.05090346385988038
      },
      "REGBLEND - POP": {
       "n": 4699,
       "mean": 0.04404541333675192,
       "lo": 0.032891525387052235,
       "hi": 0.055839822540089394
      },
      "KNN - REGPOP": {
       "n": 4699,
       "mean": 0.03309946361127463,
       "lo": 0.017517294245617158,
       "hi": 0.049795459322365385
      },
      "UBCF - REGPOP": {
       "n": 4699,
       "mean": 0.040798936468227805,
       "lo": 0.02595488363357804,
       "hi": 0.05641596212177238
      },
      "ITEM - REGPOP": {
       "n": 4699,
       "mean": 0.03729447587715304,
       "lo": 0.020893333852180836,
       "hi": 0.05316074532336685
      },
      "BLEND - REGPOP": {
       "n": 4699,
       "mean": -0.004980545334876045,
       "lo": -0.01374131681329537,
       "hi": 0.0039827316468017005
      },
      "REGBLEND - REGPOP": {
       "n": 4699,
       "mean": 0.01995333117380361,
       "lo": 0.012011619806662887,
       "hi": 0.0283365478388392
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4699,
       "mean": 0.01594538622097677,
       "lo": 0.008633479177625913,
       "hi": 0.02385156273642414
      },
      "LOCAL - REGPOP": {
       "n": 4699,
       "mean": -0.1326753942895675,
       "lo": -0.15914657235631782,
       "hi": -0.10629779573057355
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4699,
       "mean": 0.04534120498687428,
       "lo": 0.027044945083240422,
       "hi": 0.06429315938229986
      },
      "UBCF - PROXPOP 20": {
       "n": 4699,
       "mean": -0.00454226851864647,
       "lo": -0.023378841933844454,
       "hi": 0.014900165364143453
      },
      "KNN - PROXPOP 20": {
       "n": 4699,
       "mean": -0.01224174137559964,
       "lo": -0.03156762438306614,
       "hi": 0.008671664806430366
      },
      "UBCF - LOCAL": {
       "n": 4699,
       "mean": 0.17347433075779534,
       "lo": 0.1466837738594695,
       "hi": 0.20006792018022482
      },
      "REGPOP - LOCAL": {
       "n": 4699,
       "mean": 0.1326753942895675,
       "lo": 0.10707465851638931,
       "hi": 0.15879587526699246
      },
      "AHEAD - LOCAL": {
       "n": 4699,
       "mean": -0.013513513513513514,
       "lo": -0.028767410130564136,
       "hi": 0.0015092415925028896
      },
      "UBCF - AHEAD": {
       "n": 4699,
       "mean": 0.18698784427130885,
       "lo": 0.1601661433736367,
       "hi": 0.2129276157925364
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4699,
       "mean": 0.011580606265645636,
       "lo": 0.006412603728027694,
       "hi": 0.017422160853558195
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4699,
       "mean": -0.008041879498572413,
       "lo": -0.015188680906042838,
       "hi": -0.0013076614712902856
      },
      "REGPOP shifted - REGPOP": {
       "n": 4699,
       "mean": 0.0027808693163023875,
       "lo": -0.004888705636870728,
       "hi": 0.010744449593536372
      },
      "REGPOP window - REGPOP": {
       "n": 4699,
       "mean": -0.0006092988376452944,
       "lo": -0.005939975979528595,
       "hi": 0.004556948902397098
      },
      "BLEND - POP>UBCF": {
       "n": 4699,
       "mean": 0.0077676101298148545,
       "lo": 0.003335201469001068,
       "hi": 0.012877245780931548
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4699,
       "mean": 0.005802228440023716,
       "lo": 0.0007797405109701081,
       "hi": 0.011221290112845788
      }
     }
    },
    "m=5": {
     "units": 4670,
     "POP mean": {
      "ap": 0.44051559863775513,
      "ndcgAll": 0.5076670121322048,
      "hitAll": 0.8621300995578298,
      "ndcgNext": 0.16305324203271035,
      "hitNext": 0.2567433409126318
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4670,
       "mean": 0.023525822374676618,
       "lo": 0.02031723384968116,
       "hi": 0.027155040960552865
      },
      "KNN - POP": {
       "n": 4670,
       "mean": 0.07239676092101346,
       "lo": 0.0641065553958692,
       "hi": 0.0806882777349095
      },
      "UBCF - POP": {
       "n": 4670,
       "mean": 0.09040660228104805,
       "lo": 0.08256795451137933,
       "hi": 0.09851107046596932
      },
      "ITEM - POP": {
       "n": 4670,
       "mean": 0.09396985923199305,
       "lo": 0.08518776634751862,
       "hi": 0.10255165425553717
      },
      "BLEND - POP": {
       "n": 4670,
       "mean": 0.026831468825181996,
       "lo": 0.024427640358799692,
       "hi": 0.029376090270824082
      },
      "LOCAL - POP": {
       "n": 4670,
       "mean": -0.18055720007454096,
       "lo": -0.19330309310951496,
       "hi": -0.16816103732587528
      },
      "AHEAD - POP": {
       "n": 4670,
       "mean": -0.20443410090988728,
       "lo": -0.21793517615317862,
       "hi": -0.19081404415255668
      },
      "PROXPOP 10 - POP": {
       "n": 4670,
       "mean": 0.0545868211222778,
       "lo": 0.043473966786042685,
       "hi": 0.0662549097777354
      },
      "PROXPOP 20 - POP": {
       "n": 4670,
       "mean": 0.08862596077236957,
       "lo": 0.07883929067548595,
       "hi": 0.09857526333736064
      },
      "PROXPOP 40 - POP": {
       "n": 4670,
       "mean": 0.07974029640340477,
       "lo": 0.07266463883981221,
       "hi": 0.08712769135191223
      },
      "REGPOP b=10 - POP": {
       "n": 4670,
       "mean": 0.034294122552918506,
       "lo": 0.030044791481177165,
       "hi": 0.03895493789232781
      },
      "REGPOP b=40 - POP": {
       "n": 4670,
       "mean": 0.010016056557405931,
       "lo": 0.007978264850399673,
       "hi": 0.012127014924650549
      },
      "REGPOP shifted - POP": {
       "n": 4670,
       "mean": 0.022220436240825037,
       "lo": 0.01890997942697475,
       "hi": 0.025701549130013587
      },
      "REGPOP window - POP": {
       "n": 4670,
       "mean": 0.018765613435157032,
       "lo": 0.015816294945427443,
       "hi": 0.02202840864689402
      },
      "POP>UBCF - POP": {
       "n": 4670,
       "mean": 0.01922307980181336,
       "lo": 0.0174869084089749,
       "hi": 0.021131602149484705
      },
      "POP>REGPOP - POP": {
       "n": 4670,
       "mean": 0.008130561448450892,
       "lo": 0.0071308353951486676,
       "hi": 0.009310300379260481
      },
      "REGPOP>UBCF - POP": {
       "n": 4670,
       "mean": 0.04622504430090293,
       "lo": 0.04133258046649657,
       "hi": 0.051135836843347486
      },
      "REGBLEND - POP": {
       "n": 4670,
       "mean": 0.05023468431097694,
       "lo": 0.04528546139534186,
       "hi": 0.05563039279829469
      },
      "KNN - REGPOP": {
       "n": 4670,
       "mean": 0.04887093854633685,
       "lo": 0.042037296400993164,
       "hi": 0.05617252047529942
      },
      "UBCF - REGPOP": {
       "n": 4670,
       "mean": 0.06688077990637144,
       "lo": 0.0605019509062046,
       "hi": 0.07316179913300824
      },
      "ITEM - REGPOP": {
       "n": 4670,
       "mean": 0.07044403685731646,
       "lo": 0.06376065743377281,
       "hi": 0.07760803856800383
      },
      "BLEND - REGPOP": {
       "n": 4670,
       "mean": 0.0033056464505053828,
       "lo": 0.000648137905049452,
       "hi": 0.00596961510866266
      },
      "REGBLEND - REGPOP": {
       "n": 4670,
       "mean": 0.026708861936300326,
       "lo": 0.024362727798808034,
       "hi": 0.029240113364715457
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4670,
       "mean": 0.02269922192622631,
       "lo": 0.020524241909102434,
       "hi": 0.025140487247795332
      },
      "LOCAL - REGPOP": {
       "n": 4670,
       "mean": -0.20408302244921758,
       "lo": -0.21627341642145104,
       "hi": -0.19190147704637922
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4670,
       "mean": 0.06510013839769295,
       "lo": 0.056439163400094874,
       "hi": 0.0738309143425731
      },
      "UBCF - PROXPOP 20": {
       "n": 4670,
       "mean": 0.00178064150867849,
       "lo": -0.005105752963416301,
       "hi": 0.008283114599059997
      },
      "KNN - PROXPOP 20": {
       "n": 4670,
       "mean": -0.0162291998513561,
       "lo": -0.02414410305079772,
       "hi": -0.008995683508993078
      },
      "UBCF - LOCAL": {
       "n": 4670,
       "mean": 0.270963802355589,
       "lo": 0.25877149356747053,
       "hi": 0.2822126625450404
      },
      "REGPOP - LOCAL": {
       "n": 4670,
       "mean": 0.20408302244921758,
       "lo": 0.19179262204716274,
       "hi": 0.21613903312751448
      },
      "AHEAD - LOCAL": {
       "n": 4670,
       "mean": -0.02387690083534632,
       "lo": -0.029463316458211753,
       "hi": -0.01822935306166602
      },
      "UBCF - AHEAD": {
       "n": 4670,
       "mean": 0.29484070319093536,
       "lo": 0.2831394854735834,
       "hi": 0.306992069012755
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4670,
       "mean": 0.010768300178241886,
       "lo": 0.008895793827526519,
       "hi": 0.012962425549120063
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4670,
       "mean": -0.013509765817270685,
       "lo": -0.01671947575835805,
       "hi": -0.010511112463335715
      },
      "REGPOP shifted - REGPOP": {
       "n": 4670,
       "mean": -0.0013053861338515784,
       "lo": -0.004180332487959376,
       "hi": 0.0014709440214899804
      },
      "REGPOP window - REGPOP": {
       "n": 4670,
       "mean": -0.004760208939519585,
       "lo": -0.0067825951301072876,
       "hi": -0.002892791977215186
      },
      "BLEND - POP>UBCF": {
       "n": 4670,
       "mean": 0.007608389023368638,
       "lo": 0.006375480416660341,
       "hi": 0.00897048285452424
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4670,
       "mean": 0.011092518353362467,
       "lo": 0.009710922598578517,
       "hi": 0.012626615131848573
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4670,
       "mean": 0.03516510894649581,
       "lo": 0.02966128769915168,
       "hi": 0.04140193154930181
      },
      "KNN - POP": {
       "n": 4670,
       "mean": 0.10441498814433492,
       "lo": 0.09142461427162583,
       "hi": 0.11786400812959141
      },
      "UBCF - POP": {
       "n": 4670,
       "mean": 0.1222434798024578,
       "lo": 0.10954041549186289,
       "hi": 0.13538767419136308
      },
      "ITEM - POP": {
       "n": 4670,
       "mean": 0.12951043429871828,
       "lo": 0.1168957831921524,
       "hi": 0.14329464462330943
      },
      "BLEND - POP": {
       "n": 4670,
       "mean": 0.03703918432333536,
       "lo": 0.03257639244833856,
       "hi": 0.04161462088130281
      },
      "LOCAL - POP": {
       "n": 4670,
       "mean": -0.28579038840251514,
       "lo": -0.30434762731726217,
       "hi": -0.26613194914450944
      },
      "AHEAD - POP": {
       "n": 4670,
       "mean": -0.2884383863340323,
       "lo": -0.30891273668423425,
       "hi": -0.26861053197097995
      },
      "PROXPOP 10 - POP": {
       "n": 4670,
       "mean": 0.0626601504363016,
       "lo": 0.045854719601255915,
       "hi": 0.08043973383361355
      },
      "PROXPOP 20 - POP": {
       "n": 4670,
       "mean": 0.11267089337833866,
       "lo": 0.09744696790998064,
       "hi": 0.12756499404521662
      },
      "PROXPOP 40 - POP": {
       "n": 4670,
       "mean": 0.10895417288665585,
       "lo": 0.0968750485387432,
       "hi": 0.1214492664955486
      },
      "REGPOP b=10 - POP": {
       "n": 4670,
       "mean": 0.052055068884723714,
       "lo": 0.04504089000617484,
       "hi": 0.05941247082852358
      },
      "REGPOP b=40 - POP": {
       "n": 4670,
       "mean": 0.01428405056255781,
       "lo": 0.011059540316078604,
       "hi": 0.017843424812071716
      },
      "REGPOP shifted - POP": {
       "n": 4670,
       "mean": 0.0340566635506625,
       "lo": 0.02865615458726704,
       "hi": 0.03987151318419871
      },
      "REGPOP window - POP": {
       "n": 4670,
       "mean": 0.028308498967872523,
       "lo": 0.02333973571999734,
       "hi": 0.03360959660403022
      },
      "POP>UBCF - POP": {
       "n": 4670,
       "mean": 0.025158388432237642,
       "lo": 0.021861908061685933,
       "hi": 0.028523494325936215
      },
      "POP>REGPOP - POP": {
       "n": 4670,
       "mean": 0.011659280612736325,
       "lo": 0.009800470763687638,
       "hi": 0.013995289686811307
      },
      "REGPOP>UBCF - POP": {
       "n": 4670,
       "mean": 0.06292429922447358,
       "lo": 0.05544936807760137,
       "hi": 0.0707474997752256
      },
      "REGBLEND - POP": {
       "n": 4670,
       "mean": 0.06942360098211052,
       "lo": 0.061210874700384194,
       "hi": 0.07791298456123313
      },
      "KNN - REGPOP": {
       "n": 4670,
       "mean": 0.0692498791978391,
       "lo": 0.05857981613862094,
       "hi": 0.08027138145345791
      },
      "UBCF - REGPOP": {
       "n": 4670,
       "mean": 0.08707837085596194,
       "lo": 0.07754387034226116,
       "hi": 0.09678813518656097
      },
      "ITEM - REGPOP": {
       "n": 4670,
       "mean": 0.09434532535222247,
       "lo": 0.08401882784004987,
       "hi": 0.10530538920302977
      },
      "BLEND - REGPOP": {
       "n": 4670,
       "mean": 0.001874075376839547,
       "lo": -0.0029319444127967353,
       "hi": 0.006303291898266555
      },
      "REGBLEND - REGPOP": {
       "n": 4670,
       "mean": 0.03425849203561469,
       "lo": 0.029964724364777835,
       "hi": 0.03902673005491488
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4670,
       "mean": 0.02775919027797777,
       "lo": 0.024276422845063598,
       "hi": 0.03165753691353664
      },
      "LOCAL - REGPOP": {
       "n": 4670,
       "mean": -0.32095549734901097,
       "lo": -0.3393300477623896,
       "hi": -0.3024079318177498
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4670,
       "mean": 0.07750578443184285,
       "lo": 0.06479280041559164,
       "hi": 0.09023779841801814
      },
      "UBCF - PROXPOP 20": {
       "n": 4670,
       "mean": 0.009572586424119102,
       "lo": -0.0008205957421573025,
       "hi": 0.019625401481364418
      },
      "KNN - PROXPOP 20": {
       "n": 4670,
       "mean": -0.008255905234003743,
       "lo": -0.01990508696644673,
       "hi": 0.002776142938659885
      },
      "UBCF - LOCAL": {
       "n": 4670,
       "mean": 0.40803386820497295,
       "lo": 0.3901381281759361,
       "hi": 0.42474703969661814
      },
      "REGPOP - LOCAL": {
       "n": 4670,
       "mean": 0.32095549734901097,
       "lo": 0.3025544152997303,
       "hi": 0.33911325847211327
      },
      "AHEAD - LOCAL": {
       "n": 4670,
       "mean": -0.0026479979315171625,
       "lo": -0.011517348913114867,
       "hi": 0.006192182217591843
      },
      "UBCF - AHEAD": {
       "n": 4670,
       "mean": 0.4106818661364901,
       "lo": 0.39305641709192296,
       "hi": 0.42816028336870826
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4670,
       "mean": 0.0168899599382279,
       "lo": 0.013464562743506927,
       "hi": 0.020607963617757446
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4670,
       "mean": -0.020881058383938004,
       "lo": -0.02588495135279424,
       "hi": -0.015966198453907957
      },
      "REGPOP shifted - REGPOP": {
       "n": 4670,
       "mean": -0.0011084453958333088,
       "lo": -0.005868988898986163,
       "hi": 0.003752552312407632
      },
      "REGPOP window - REGPOP": {
       "n": 4670,
       "mean": -0.006856609978623291,
       "lo": -0.010053382812616453,
       "hi": -0.003740449606408319
      },
      "BLEND - POP>UBCF": {
       "n": 4670,
       "mean": 0.01188079589109772,
       "lo": 0.009481526731654788,
       "hi": 0.014528032559558488
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4670,
       "mean": 0.013499107819501316,
       "lo": 0.010937275042754983,
       "hi": 0.016309423691225303
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4670,
       "mean": 0.03858535260837188,
       "lo": 0.030113030525434667,
       "hi": 0.04796702687813275
      },
      "KNN - POP": {
       "n": 4670,
       "mean": 0.0838125944362561,
       "lo": 0.07008805846486328,
       "hi": 0.09866464659294158
      },
      "UBCF - POP": {
       "n": 4670,
       "mean": 0.09014871489443224,
       "lo": 0.07623228055067272,
       "hi": 0.1058003294384742
      },
      "ITEM - POP": {
       "n": 4670,
       "mean": 0.09128494483151871,
       "lo": 0.0760728395022704,
       "hi": 0.10551384714989172
      },
      "BLEND - POP": {
       "n": 4670,
       "mean": 0.03169879816828425,
       "lo": 0.02410351458568039,
       "hi": 0.04006912382448367
      },
      "LOCAL - POP": {
       "n": 4670,
       "mean": -0.16512795823020665,
       "lo": -0.19290308954503207,
       "hi": -0.13782689339881832
      },
      "AHEAD - POP": {
       "n": 4670,
       "mean": -0.1846140396006563,
       "lo": -0.21223783959815312,
       "hi": -0.1562710345472958
      },
      "PROXPOP 10 - POP": {
       "n": 4670,
       "mean": 0.09097482549570343,
       "lo": 0.074436160622348,
       "hi": 0.10725498664203784
      },
      "PROXPOP 20 - POP": {
       "n": 4670,
       "mean": 0.09697054284045718,
       "lo": 0.08272273272417503,
       "hi": 0.1132662041094669
      },
      "PROXPOP 40 - POP": {
       "n": 4670,
       "mean": 0.08305191329013598,
       "lo": 0.06938192482770184,
       "hi": 0.0969093314638213
      },
      "REGPOP b=10 - POP": {
       "n": 4670,
       "mean": 0.050997660143805745,
       "lo": 0.040963354122659425,
       "hi": 0.061134248836794206
      },
      "REGPOP b=40 - POP": {
       "n": 4670,
       "mean": 0.02054231516758283,
       "lo": 0.013895344753747995,
       "hi": 0.02783541584053301
      },
      "REGPOP shifted - POP": {
       "n": 4670,
       "mean": 0.03307086620255785,
       "lo": 0.025430607426772257,
       "hi": 0.0419353479683328
      },
      "REGPOP window - POP": {
       "n": 4670,
       "mean": 0.031031819417793722,
       "lo": 0.023696988692100903,
       "hi": 0.03910364921313089
      },
      "POP>UBCF - POP": {
       "n": 4670,
       "mean": 0.017890294038580976,
       "lo": 0.012975663143458792,
       "hi": 0.023223631497072024
      },
      "POP>REGPOP - POP": {
       "n": 4670,
       "mean": 0.0109800706669015,
       "lo": 0.007783555295804034,
       "hi": 0.014876456578453684
      },
      "REGPOP>UBCF - POP": {
       "n": 4670,
       "mean": 0.05508974341147788,
       "lo": 0.04502557922871598,
       "hi": 0.06603415154912022
      },
      "REGBLEND - POP": {
       "n": 4670,
       "mean": 0.061085460756231634,
       "lo": 0.05020457667620992,
       "hi": 0.07366361842023442
      },
      "KNN - REGPOP": {
       "n": 4670,
       "mean": 0.04522724182788423,
       "lo": 0.0338844875236433,
       "hi": 0.057425914435475255
      },
      "UBCF - REGPOP": {
       "n": 4670,
       "mean": 0.05156336228606036,
       "lo": 0.040589754165336306,
       "hi": 0.06316963767719563
      },
      "ITEM - REGPOP": {
       "n": 4670,
       "mean": 0.05269959222314683,
       "lo": 0.04104394033656217,
       "hi": 0.0653644058182311
      },
      "BLEND - REGPOP": {
       "n": 4670,
       "mean": -0.006886554440087631,
       "lo": -0.01535252509570432,
       "hi": 0.0011706149405783777
      },
      "REGBLEND - REGPOP": {
       "n": 4670,
       "mean": 0.022500108147859757,
       "lo": 0.015421130048342613,
       "hi": 0.0300096592598651
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4670,
       "mean": 0.01650439080310601,
       "lo": 0.010944659892441231,
       "hi": 0.022880526334139267
      },
      "LOCAL - REGPOP": {
       "n": 4670,
       "mean": -0.20371331083857852,
       "lo": -0.23016700764576098,
       "hi": -0.17942473579370027
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4670,
       "mean": 0.058385190232085306,
       "lo": 0.04626102627356346,
       "hi": 0.07185523767495265
      },
      "UBCF - PROXPOP 20": {
       "n": 4670,
       "mean": -0.0068218279460249475,
       "lo": -0.017053798986079356,
       "hi": 0.003079551335053128
      },
      "KNN - PROXPOP 20": {
       "n": 4670,
       "mean": -0.01315794840420108,
       "lo": -0.024240818588327485,
       "hi": -0.0021697082656474197
      },
      "UBCF - LOCAL": {
       "n": 4670,
       "mean": 0.2552766731246389,
       "lo": 0.23059031095749294,
       "hi": 0.27900249885234446
      },
      "REGPOP - LOCAL": {
       "n": 4670,
       "mean": 0.20371331083857852,
       "lo": 0.17839718225960433,
       "hi": 0.22791949053700175
      },
      "AHEAD - LOCAL": {
       "n": 4670,
       "mean": -0.01948608137044968,
       "lo": -0.04474886623978949,
       "hi": 0.002968177335995055
      },
      "UBCF - AHEAD": {
       "n": 4670,
       "mean": 0.2747627544950886,
       "lo": 0.24977378821869253,
       "hi": 0.2997393109217797
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4670,
       "mean": 0.012412307535433873,
       "lo": 0.007829621893835044,
       "hi": 0.017736638147059423
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4670,
       "mean": -0.018043037440789046,
       "lo": -0.025846130097901297,
       "hi": -0.010598815566911278
      },
      "REGPOP shifted - REGPOP": {
       "n": 4670,
       "mean": -0.005514486405814029,
       "lo": -0.014123002484747292,
       "hi": 0.002272684005330425
      },
      "REGPOP window - REGPOP": {
       "n": 4670,
       "mean": -0.007553533190578159,
       "lo": -0.013404304973734139,
       "hi": -0.0020489188387974888
      },
      "BLEND - POP>UBCF": {
       "n": 4670,
       "mean": 0.013808504129703272,
       "lo": 0.00860724750184136,
       "hi": 0.01995641333142712
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4670,
       "mean": 0.006910223371679473,
       "lo": 0.003037366980837728,
       "hi": 0.010970573073908545
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4670,
       "mean": 0.0135931377459816,
       "lo": 0.009561526028966597,
       "hi": 0.01817945360970276
      },
      "KNN - POP": {
       "n": 4670,
       "mean": 0.03964445385829224,
       "lo": 0.02811391073428581,
       "hi": 0.05219805187845244
      },
      "UBCF - POP": {
       "n": 4670,
       "mean": 0.045939501537009576,
       "lo": 0.03555699240595447,
       "hi": 0.057060320870819047
      },
      "ITEM - POP": {
       "n": 4670,
       "mean": 0.04601442874348694,
       "lo": 0.03483861894131155,
       "hi": 0.057807334573693865
      },
      "BLEND - POP": {
       "n": 4670,
       "mean": 0.01386544550857621,
       "lo": 0.009665251576429881,
       "hi": 0.018434025355543268
      },
      "LOCAL - POP": {
       "n": 4670,
       "mean": -0.08756707910949293,
       "lo": -0.10571096461071885,
       "hi": -0.07016274561419962
      },
      "AHEAD - POP": {
       "n": 4670,
       "mean": -0.08990699856227134,
       "lo": -0.10825953662942968,
       "hi": -0.07098641320955386
      },
      "PROXPOP 10 - POP": {
       "n": 4670,
       "mean": 0.02879501408937777,
       "lo": 0.010816428478678723,
       "hi": 0.04563019037206896
      },
      "PROXPOP 20 - POP": {
       "n": 4670,
       "mean": 0.046377375473583775,
       "lo": 0.03127648705419392,
       "hi": 0.06105861507449055
      },
      "PROXPOP 40 - POP": {
       "n": 4670,
       "mean": 0.04154757444602404,
       "lo": 0.03037831119944597,
       "hi": 0.052864599618605526
      },
      "REGPOP b=10 - POP": {
       "n": 4670,
       "mean": 0.020139982297725255,
       "lo": 0.014813061580464536,
       "hi": 0.0256487187073176
      },
      "REGPOP b=40 - POP": {
       "n": 4670,
       "mean": 0.006002983140434543,
       "lo": 0.003287445613928823,
       "hi": 0.009223897838214213
      },
      "REGPOP shifted - POP": {
       "n": 4670,
       "mean": 0.01313858225688713,
       "lo": 0.009223363443391305,
       "hi": 0.017776108342077317
      },
      "REGPOP window - POP": {
       "n": 4670,
       "mean": 0.011353919971147666,
       "lo": 0.007729141740159731,
       "hi": 0.015474758375859168
      },
      "POP>UBCF - POP": {
       "n": 4670,
       "mean": 0.009631281394037287,
       "lo": 0.006235167302540596,
       "hi": 0.013158760800371726
      },
      "POP>REGPOP - POP": {
       "n": 4670,
       "mean": 0.0041319464948544864,
       "lo": 0.002785826954738779,
       "hi": 0.0057041040937337644
      },
      "REGPOP>UBCF - POP": {
       "n": 4670,
       "mean": 0.02538574894100166,
       "lo": 0.01913139755020332,
       "hi": 0.0323193435318344
      },
      "REGBLEND - POP": {
       "n": 4670,
       "mean": 0.02738155288809335,
       "lo": 0.020629869347156247,
       "hi": 0.034621799967660516
      },
      "KNN - REGPOP": {
       "n": 4670,
       "mean": 0.02605131611231064,
       "lo": 0.014738658189084899,
       "hi": 0.03717515374519758
      },
      "UBCF - REGPOP": {
       "n": 4670,
       "mean": 0.032346363791027975,
       "lo": 0.023780910329366238,
       "hi": 0.04129399178972154
      },
      "ITEM - REGPOP": {
       "n": 4670,
       "mean": 0.03242129099750534,
       "lo": 0.022516298434593126,
       "hi": 0.042925990489025824
      },
      "BLEND - REGPOP": {
       "n": 4670,
       "mean": 0.0002723077625946118,
       "lo": -0.004353971593551522,
       "hi": 0.004691924824633548
      },
      "REGBLEND - REGPOP": {
       "n": 4670,
       "mean": 0.013788415142111744,
       "lo": 0.009342504286463254,
       "hi": 0.018330712908762124
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4670,
       "mean": 0.011792611195020059,
       "lo": 0.007827256848865323,
       "hi": 0.015792141716397545
      },
      "LOCAL - REGPOP": {
       "n": 4670,
       "mean": -0.10116021685547454,
       "lo": -0.11917742792793329,
       "hi": -0.08256544663433113
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4670,
       "mean": 0.03278423772760218,
       "lo": 0.018304753244735867,
       "hi": 0.04719496649350664
      },
      "UBCF - PROXPOP 20": {
       "n": 4670,
       "mean": -0.00043787393657420407,
       "lo": -0.013874592569756719,
       "hi": 0.013017943526296389
      },
      "KNN - PROXPOP 20": {
       "n": 4670,
       "mean": -0.006732921615291532,
       "lo": -0.021468039829073752,
       "hi": 0.007338881085032035
      },
      "UBCF - LOCAL": {
       "n": 4670,
       "mean": 0.1335065806465025,
       "lo": 0.11403140685314302,
       "hi": 0.15314375881014436
      },
      "REGPOP - LOCAL": {
       "n": 4670,
       "mean": 0.10116021685547454,
       "lo": 0.08182933430071859,
       "hi": 0.11881011894917423
      },
      "AHEAD - LOCAL": {
       "n": 4670,
       "mean": -0.00233991945277841,
       "lo": -0.011857223807179467,
       "hi": 0.007151810974168538
      },
      "UBCF - AHEAD": {
       "n": 4670,
       "mean": 0.13584650009928093,
       "lo": 0.11557344170892545,
       "hi": 0.15598964906803817
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4670,
       "mean": 0.0065468445517436556,
       "lo": 0.004022095142692727,
       "hi": 0.009656372550918719
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4670,
       "mean": -0.007590154605547058,
       "lo": -0.011627914019539885,
       "hi": -0.004005618722079959
      },
      "REGPOP shifted - REGPOP": {
       "n": 4670,
       "mean": -0.0004545554890944691,
       "lo": -0.004554268514442786,
       "hi": 0.003649013535882109
      },
      "REGPOP window - REGPOP": {
       "n": 4670,
       "mean": -0.002239217774833934,
       "lo": -0.004922147832083542,
       "hi": 0.0005462069868569049
      },
      "BLEND - POP>UBCF": {
       "n": 4670,
       "mean": 0.004234164114538925,
       "lo": 0.0021547517701891268,
       "hi": 0.0067995196195651105
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4670,
       "mean": 0.005499334899182801,
       "lo": 0.0024613420285645115,
       "hi": 0.008665582481774639
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4670,
       "mean": 0.02092192268410936,
       "lo": 0.013916144957266495,
       "hi": 0.02858118894168127
      },
      "KNN - POP": {
       "n": 4670,
       "mean": 0.05538541838422176,
       "lo": 0.037559535250621084,
       "hi": 0.07341839961295993
      },
      "UBCF - POP": {
       "n": 4670,
       "mean": 0.06930361534310393,
       "lo": 0.05399399831198651,
       "hi": 0.08665468347401835
      },
      "ITEM - POP": {
       "n": 4670,
       "mean": 0.06725142473095616,
       "lo": 0.04927851931858288,
       "hi": 0.08510727821038572
      },
      "BLEND - POP": {
       "n": 4670,
       "mean": 0.0205170343295422,
       "lo": 0.013124424944698435,
       "hi": 0.029499083487368943
      },
      "LOCAL - POP": {
       "n": 4670,
       "mean": -0.12954848009892728,
       "lo": -0.15625772521789175,
       "hi": -0.10216223267829473
      },
      "AHEAD - POP": {
       "n": 4670,
       "mean": -0.13425940086980523,
       "lo": -0.16140460220677325,
       "hi": -0.10606794434167514
      },
      "PROXPOP 10 - POP": {
       "n": 4670,
       "mean": 0.03972346850920978,
       "lo": 0.01455163574610003,
       "hi": 0.06511900645657805
      },
      "PROXPOP 20 - POP": {
       "n": 4670,
       "mean": 0.06616886465482007,
       "lo": 0.04520629498955903,
       "hi": 0.08831057184507153
      },
      "PROXPOP 40 - POP": {
       "n": 4670,
       "mean": 0.0587812843550342,
       "lo": 0.04303898978724315,
       "hi": 0.0750167341610937
      },
      "REGPOP b=10 - POP": {
       "n": 4670,
       "mean": 0.030120418692027206,
       "lo": 0.021491605939015498,
       "hi": 0.039259058336419884
      },
      "REGPOP b=40 - POP": {
       "n": 4670,
       "mean": 0.009355222460147512,
       "lo": 0.0047455043881262995,
       "hi": 0.014783464954776778
      },
      "REGPOP shifted - POP": {
       "n": 4670,
       "mean": 0.019842016774564954,
       "lo": 0.01320216025746749,
       "hi": 0.027154157449351443
      },
      "REGPOP window - POP": {
       "n": 4670,
       "mean": 0.017232323945386048,
       "lo": 0.011488035425881164,
       "hi": 0.024465858425172998
      },
      "POP>UBCF - POP": {
       "n": 4670,
       "mean": 0.014414250603632139,
       "lo": 0.007891777430608458,
       "hi": 0.021150490774596572
      },
      "POP>REGPOP - POP": {
       "n": 4670,
       "mean": 0.006418166863437049,
       "lo": 0.003971953965962841,
       "hi": 0.009311376135193443
      },
      "REGPOP>UBCF - POP": {
       "n": 4670,
       "mean": 0.03924651327315391,
       "lo": 0.02935918743952766,
       "hi": 0.05052392630866566
      },
      "REGBLEND - POP": {
       "n": 4670,
       "mean": 0.04074544260934235,
       "lo": 0.02957267361467715,
       "hi": 0.052287520152682135
      },
      "KNN - REGPOP": {
       "n": 4670,
       "mean": 0.034463495700112395,
       "lo": 0.016972329079404345,
       "hi": 0.05255061781106248
      },
      "UBCF - REGPOP": {
       "n": 4670,
       "mean": 0.04838169265899458,
       "lo": 0.034302161558211974,
       "hi": 0.06388605541846197
      },
      "ITEM - REGPOP": {
       "n": 4670,
       "mean": 0.0463295020468468,
       "lo": 0.029615704063629667,
       "hi": 0.06331949124733287
      },
      "BLEND - REGPOP": {
       "n": 4670,
       "mean": -0.00040488835456715575,
       "lo": -0.008729448284799116,
       "hi": 0.00784548157900532
      },
      "REGBLEND - REGPOP": {
       "n": 4670,
       "mean": 0.01982351992523299,
       "lo": 0.01244802755324797,
       "hi": 0.028221900330141027
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4670,
       "mean": 0.01832459058904455,
       "lo": 0.011108999160518312,
       "hi": 0.026135361424867262
      },
      "LOCAL - REGPOP": {
       "n": 4670,
       "mean": -0.15047040278303664,
       "lo": -0.17743886926895394,
       "hi": -0.12358459055507504
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4670,
       "mean": 0.045246941970710705,
       "lo": 0.024485242426910536,
       "hi": 0.06576556330935836
      },
      "UBCF - PROXPOP 20": {
       "n": 4670,
       "mean": 0.003134750688283879,
       "lo": -0.016296106824221068,
       "hi": 0.023555933593465153
      },
      "KNN - PROXPOP 20": {
       "n": 4670,
       "mean": -0.010783446270598301,
       "lo": -0.032375327045333115,
       "hi": 0.010494713818724133
      },
      "UBCF - LOCAL": {
       "n": 4670,
       "mean": 0.1988520954420312,
       "lo": 0.16900650824383062,
       "hi": 0.22741425792226794
      },
      "REGPOP - LOCAL": {
       "n": 4670,
       "mean": 0.15047040278303664,
       "lo": 0.12131926989219746,
       "hi": 0.17866593448075713
      },
      "AHEAD - LOCAL": {
       "n": 4670,
       "mean": -0.004710920770877944,
       "lo": -0.020460142328410834,
       "hi": 0.01192604299161581
      },
      "UBCF - AHEAD": {
       "n": 4670,
       "mean": 0.20356301621290915,
       "lo": 0.17366931884173104,
       "hi": 0.23340595106254342
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4670,
       "mean": 0.009198496007917849,
       "lo": 0.004636162108406683,
       "hi": 0.01476346177816927
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4670,
       "mean": -0.011566700223961843,
       "lo": -0.018724130829902978,
       "hi": -0.005162197081173968
      },
      "REGPOP shifted - REGPOP": {
       "n": 4670,
       "mean": -0.0010799059095444028,
       "lo": -0.008067166028239231,
       "hi": 0.005703073914476674
      },
      "REGPOP window - REGPOP": {
       "n": 4670,
       "mean": -0.003689598738723314,
       "lo": -0.00829882686534977,
       "hi": 0.00045969819555898635
      },
      "BLEND - POP>UBCF": {
       "n": 4670,
       "mean": 0.006102783725910064,
       "lo": 0.0024202641207384393,
       "hi": 0.010553726481133074
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4670,
       "mean": 0.007996083740195089,
       "lo": 0.002266550711093498,
       "hi": 0.01363252321528126
      }
     }
    }
   },
   "R9": {
    "m=1": {
     "top five not determined by POP (share of units)": 0.559462915601023,
     "candidates no pool reader marked (mean share)": 0.4225589225589226
    },
    "m=3": {
     "top five not determined by POP (share of units)": 0.5407533517769738,
     "candidates no pool reader marked (mean share)": 0.4292819485611108
    },
    "m=5": {
     "top five not determined by POP (share of units)": 0.5434689507494647,
     "candidates no pool reader marked (mean share)": 0.4361140538712949
    }
   },
   "R11": {
    "m=1": {
     "share with none (KNN and UBCF rank as POP)": 0.09825234441602729,
     "share with one or two": 0.226768968456948,
     "share with three or more": 0.6749786871270247,
     "median number": 4.0,
     "none": {
      "units": 461
     },
     "one or two": {
      "units": 1064,
      "KNN - POP, ap": {
       "n": 1064,
       "mean": 0.05541795064293014,
       "lo": 0.0419960283730265,
       "hi": 0.06909789442098835
      },
      "UBCF - POP, ap": {
       "n": 1064,
       "mean": 0.05272360546713147,
       "lo": 0.03854173070296369,
       "hi": 0.06711039062623735
      },
      "UBCF - REGPOP, ap": {
       "n": 1064,
       "mean": -0.032332099108540846,
       "lo": -0.04330857264448226,
       "hi": -0.02057911253765452
      },
      "UBCF - POP, hitNext": {
       "n": 1064,
       "mean": 0.01985712308785617,
       "lo": -0.016606754380546485,
       "hi": 0.05626880816626914
      },
      "REGPOP - POP, hitNext": {
       "n": 1064,
       "mean": 0.042285488373364315,
       "lo": 0.012105548034363804,
       "hi": 0.07355975519362196
      },
      "UBCF - REGPOP, hitNext": {
       "n": 1064,
       "mean": -0.022428365285508144,
       "lo": -0.054306859593619104,
       "hi": 0.007162169449091222
      },
      "KNN - REGPOP, hitNext": {
       "n": 1064,
       "mean": -0.02015658735583548,
       "lo": -0.05054578569747365,
       "hi": 0.009176860398460886
      }
     },
     "three or more": {
      "units": 3167,
      "KNN - POP, ap": {
       "n": 3167,
       "mean": 0.029373506452632293,
       "lo": 0.019907235369274735,
       "hi": 0.038952760381929796
      },
      "UBCF - POP, ap": {
       "n": 3167,
       "mean": 0.04855891660810846,
       "lo": 0.039950207830609874,
       "hi": 0.05791605149855398
      },
      "UBCF - REGPOP, ap": {
       "n": 3167,
       "mean": -0.0007140345073055001,
       "lo": -0.006138421188378332,
       "hi": 0.004587116988656421
      },
      "UBCF - POP, hitNext": {
       "n": 3167,
       "mean": 0.03628174705692862,
       "lo": 0.014387525999780418,
       "hi": 0.05917140647144824
      },
      "REGPOP - POP, hitNext": {
       "n": 3167,
       "mean": 0.03172571034901316,
       "lo": 0.01583278334663181,
       "hi": 0.047001167781181116
      },
      "UBCF - REGPOP, hitNext": {
       "n": 3167,
       "mean": 0.0045560367079154574,
       "lo": -0.01339710785119675,
       "hi": 0.022278010943760557
      },
      "KNN - REGPOP, hitNext": {
       "n": 3167,
       "mean": -0.008460638228557395,
       "lo": -0.02556012465492351,
       "hi": 0.008609666274747024
      }
     }
    },
    "m=3": {
     "share with none (KNN and UBCF rank as POP)": 0.0036177910193658227,
     "share with one or two": 0.04873377314322196,
     "share with three or more": 0.9476484358374122,
     "median number": 9.0,
     "none": {
      "units": 17
     },
     "one or two": {
      "units": 229,
      "KNN - POP, ap": {
       "n": 229,
       "mean": 0.10122745125054249,
       "lo": 0.0750457976149446,
       "hi": 0.13091971817958323
      },
      "UBCF - POP, ap": {
       "n": 229,
       "mean": 0.10580133293452275,
       "lo": 0.0768732684202114,
       "hi": 0.13634710049569165
      },
      "UBCF - REGPOP, ap": {
       "n": 229,
       "mean": 0.04159463174089992,
       "lo": 0.016911304798079115,
       "hi": 0.06757729047375097
      },
      "UBCF - POP, hitNext": {
       "n": 229,
       "mean": 0.09529149889411898,
       "lo": 0.02962809466588536,
       "hi": 0.17112837411174844
      },
      "REGPOP - POP, hitNext": {
       "n": 229,
       "mean": 0.05602169543217579,
       "lo": 0.01730757233978832,
       "hi": 0.1078818254565995
      },
      "UBCF - REGPOP, hitNext": {
       "n": 229,
       "mean": 0.0392698034619432,
       "lo": -0.02421522190849922,
       "hi": 0.10445093498238085
      },
      "KNN - REGPOP, hitNext": {
       "n": 229,
       "mean": 0.047743498616861064,
       "lo": -0.011903994774325837,
       "hi": 0.11505465731031837
      }
     },
     "three or more": {
      "units": 4453,
      "KNN - POP, ap": {
       "n": 4453,
       "mean": 0.06123013467758854,
       "lo": 0.05309967379031029,
       "hi": 0.06932104856903476
      },
      "UBCF - POP, ap": {
       "n": 4453,
       "mean": 0.08034680346745228,
       "lo": 0.072407833715843,
       "hi": 0.08892173115668049
      },
      "UBCF - REGPOP, ap": {
       "n": 4453,
       "mean": 0.04881155556681014,
       "lo": 0.043161009251174165,
       "hi": 0.054381132558383095
      },
      "UBCF - POP, hitNext": {
       "n": 4453,
       "mean": 0.06357537464656261,
       "lo": 0.04699327424623784,
       "hi": 0.08070049466090466
      },
      "REGPOP - POP, hitNext": {
       "n": 4453,
       "mean": 0.022237809100598232,
       "lo": 0.015040700029598965,
       "hi": 0.02997525337874371
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4453,
       "mean": 0.04133756554596438,
       "lo": 0.024936573035853234,
       "hi": 0.05728205246369523
      },
      "KNN - REGPOP, hitNext": {
       "n": 4453,
       "mean": 0.032776977370509816,
       "lo": 0.015596394498985084,
       "hi": 0.05040723003826871
      }
     }
    },
    "m=5": {
     "share with none (KNN and UBCF rank as POP)": 0.0008565310492505353,
     "share with one or two": 0.017773019271948607,
     "share with three or more": 0.9813704496788008,
     "median number": 11.0,
     "none": {
      "units": 4
     },
     "one or two": {
      "units": 83,
      "KNN - POP, ap": {
       "n": 83,
       "mean": 0.10275725163770255,
       "lo": 0.06731088338098913,
       "hi": 0.14650087211568982
      },
      "UBCF - POP, ap": {
       "n": 83,
       "mean": 0.11080941139078127,
       "lo": 0.07148207217394234,
       "hi": 0.15699005777207
      },
      "UBCF - REGPOP, ap": {
       "n": 83,
       "mean": 0.04857226862924766,
       "lo": 0.010020472839567328,
       "hi": 0.09128560604242908
      },
      "UBCF - POP, hitNext": {
       "n": 83,
       "mean": 0.10874045633081776,
       "lo": 0.011939102564102569,
       "hi": 0.2331698431411075
      },
      "REGPOP - POP, hitNext": {
       "n": 83,
       "mean": 0.0561065440583513,
       "lo": 0.004890831655274777,
       "hi": 0.14203690895372192
      },
      "UBCF - REGPOP, hitNext": {
       "n": 83,
       "mean": 0.05263391227246649,
       "lo": -0.05093763385838623,
       "hi": 0.1698605889724311
      },
      "KNN - REGPOP, hitNext": {
       "n": 83,
       "mean": 0.04670109007458405,
       "lo": -0.0434678464360951,
       "hi": 0.15300899800479628
      }
     },
     "three or more": {
      "units": 4583,
      "KNN - POP, ap": {
       "n": 4583,
       "mean": 0.07191010726930037,
       "lo": 0.06385995092929034,
       "hi": 0.0810965373868458
      },
      "UBCF - POP, ap": {
       "n": 4583,
       "mean": 0.09011600512918604,
       "lo": 0.08218289050774844,
       "hi": 0.09863512596723091
      },
      "UBCF - REGPOP, ap": {
       "n": 4583,
       "mean": 0.06727321496590158,
       "lo": 0.06099814295242562,
       "hi": 0.07345356360737923
      },
      "UBCF - POP, hitNext": {
       "n": 4583,
       "mean": 0.06864988561571843,
       "lo": 0.05251148998350375,
       "hi": 0.08458035780591033
      },
      "REGPOP - POP, hitNext": {
       "n": 4583,
       "mean": 0.020302975295210024,
       "lo": 0.013705352328935562,
       "hi": 0.028223362065230885
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4583,
       "mean": 0.048346910320508404,
       "lo": 0.03435531615426312,
       "hi": 0.06336571985571338
      },
      "KNN - REGPOP, hitNext": {
       "n": 4583,
       "mean": 0.03427194729289427,
       "lo": 0.0157023611937387,
       "hi": 0.05172879173799815
      }
     }
    }
   },
   "R12": {
    "targets": 4670,
    "reveal 1 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4670,
      "mean": 0.031236050419821883,
      "lo": 0.02306539930961856,
      "hi": 0.03975707241513297
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4670,
      "mean": 0.03155972873400705,
      "lo": 0.02454136810810981,
      "hi": 0.03889319987212159
     },
     "KNN - POP, ap, LAST": {
      "n": 4670,
      "mean": 0.03152436902691018,
      "lo": 0.023507024004448797,
      "hi": 0.039615878459359474
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.0003236783141851724,
      "lo": -0.0052203036340054704,
      "hi": 0.006100751848348127
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4670,
      "mean": 0.00028831860708829573,
      "lo": -0.0071762994571646895,
      "hi": 0.00881511703370285
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4670,
      "mean": -3.535970709687636e-05,
      "lo": -0.005813578531788833,
      "hi": 0.005763468581020404
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4670,
      "mean": 0.01931587883502482,
      "lo": 0.00040069378645900445,
      "hi": 0.038718047821719295
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4670,
      "mean": 0.024067360599354545,
      "lo": 0.009277703497278803,
      "hi": 0.03882302292960018
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4670,
      "mean": 0.0267910208711947,
      "lo": 0.00873130467844388,
      "hi": 0.04439464924994412
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.004751481764329723,
      "lo": -0.010584809096731554,
      "hi": 0.019649975200117898
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4670,
      "mean": 0.007475142036169874,
      "lo": -0.011762656393952254,
      "hi": 0.026572883746481295
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4670,
      "mean": 0.00272366027184015,
      "lo": -0.011718917863518606,
      "hi": 0.017583090665164853
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4670,
      "mean": 0.04278277592864623,
      "lo": 0.03503533216570285,
      "hi": 0.05096347940801793
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4670,
      "mean": 0.043761574645645035,
      "lo": 0.03664254316321379,
      "hi": 0.05142343751631325
     },
     "UBCF - POP, ap, LAST": {
      "n": 4670,
      "mean": 0.043611211528434134,
      "lo": 0.03540985052017143,
      "hi": 0.05229138155967081
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.0009787987169988068,
      "lo": -0.004703211555884028,
      "hi": 0.00676086045343788
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4670,
      "mean": 0.0008284355997879016,
      "lo": -0.0064027177611882015,
      "hi": 0.008426335793382572
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4670,
      "mean": -0.00015036311721090552,
      "lo": -0.006008030825026279,
      "hi": 0.005346450940858827
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4670,
      "mean": 0.02563091818539608,
      "lo": 0.007818563036048826,
      "hi": 0.04427505413806574
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4670,
      "mean": 0.03505611013200129,
      "lo": 0.020442121634456963,
      "hi": 0.05049519216825473
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4670,
      "mean": 0.03869671748245876,
      "lo": 0.020946592541428295,
      "hi": 0.057424444829506205
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.009425191946605216,
      "lo": -0.005026909497679135,
      "hi": 0.024139528828900785
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4670,
      "mean": 0.013065799297062681,
      "lo": -0.005678279531339623,
      "hi": 0.03343690157059119
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4670,
      "mean": 0.0036406073504574657,
      "lo": -0.010704329178459822,
      "hi": 0.018894306596084827
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4670,
      "mean": 0.06030550419970191,
      "lo": 0.05341701037290863,
      "hi": 0.06724314572846801
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4670,
      "mean": 0.061898572902181585,
      "lo": 0.056024890095406066,
      "hi": 0.06831433140988295
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4670,
      "mean": 0.061551840950808095,
      "lo": 0.05429026250080986,
      "hi": 0.06898632268492441
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.0015930687024796873,
      "lo": -0.0026087510059944383,
      "hi": 0.006016223296759183
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4670,
      "mean": 0.0012463367511061907,
      "lo": -0.004736711521994577,
      "hi": 0.007050090014602031
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4670,
      "mean": -0.0003467319513734964,
      "lo": -0.00482433449539929,
      "hi": 0.0040667446914069965
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4670,
      "mean": 0.04710439949827782,
      "lo": 0.03298467329136238,
      "hi": 0.06293288825592942
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4670,
      "mean": 0.04585637517744835,
      "lo": 0.03400325829017901,
      "hi": 0.058784733880211985
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4670,
      "mean": 0.04306837544619381,
      "lo": 0.028649307072780916,
      "hi": 0.05710721773866962
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4670,
      "mean": -0.0012480243208294634,
      "lo": -0.011330066284189574,
      "hi": 0.008588067571089056
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4670,
      "mean": -0.004036024052084009,
      "lo": -0.018123239810809304,
      "hi": 0.010474939454247337
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4670,
      "mean": -0.002787999731254546,
      "lo": -0.012934740146004535,
      "hi": 0.007648686633162764
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4670,
      "mean": -0.18046750768995373,
      "lo": -0.1930176061500529,
      "hi": -0.16752096977804526
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4670,
      "mean": -0.18005656345019014,
      "lo": -0.1920607460540648,
      "hi": -0.16696493934317788
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4670,
      "mean": -0.18055720007454096,
      "lo": -0.1931869400847847,
      "hi": -0.16734902498031345
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.00041094423976360676,
      "lo": -0.004730048038547733,
      "hi": 0.005584001991940753
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4670,
      "mean": -8.969238458721229e-05,
      "lo": -0.006943978557895942,
      "hi": 0.007010369475373902
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4670,
      "mean": -0.0005006366243508197,
      "lo": -0.005503512169152013,
      "hi": 0.0046988259364572705
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4670,
      "mean": -0.1323322060089915,
      "lo": -0.15770794916390077,
      "hi": -0.10818393959567978
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4670,
      "mean": -0.132724782739898,
      "lo": -0.1564518958513312,
      "hi": -0.10992221619817148
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4670,
      "mean": -0.12954848009892728,
      "lo": -0.15438724694991776,
      "hi": -0.10239601995488551
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4670,
      "mean": -0.0003925767309065042,
      "lo": -0.016286950372738303,
      "hi": 0.015586804617073891
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4670,
      "mean": 0.00278372591006424,
      "lo": -0.018614010504276544,
      "hi": 0.025099698479492245
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4670,
      "mean": 0.0031763026409707446,
      "lo": -0.013378811955152928,
      "hi": 0.019106756285120183
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4670,
      "mean": 0.08775568077929798,
      "lo": 0.07847063871158794,
      "hi": 0.09725144647232642
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4670,
      "mean": 0.08751535929843805,
      "lo": 0.07886654174050733,
      "hi": 0.09605756392928508
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4670,
      "mean": 0.08862596077236957,
      "lo": 0.0793886062087078,
      "hi": 0.09839974180913762
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4670,
      "mean": -0.00024032148085991603,
      "lo": -0.005983390941489092,
      "hi": 0.005709034649741139
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4670,
      "mean": 0.0008702799930715852,
      "lo": -0.006985621955960884,
      "hi": 0.008669722569803627
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4670,
      "mean": 0.0011106014739315016,
      "lo": -0.0048309942708283805,
      "hi": 0.007322622273249958
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4670,
      "mean": 0.06113674474047317,
      "lo": 0.039179462653424674,
      "hi": 0.08306573360695128
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4670,
      "mean": 0.06256429648922404,
      "lo": 0.04469038226347108,
      "hi": 0.08133325957831201
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4670,
      "mean": 0.06616886465482007,
      "lo": 0.045331899091894924,
      "hi": 0.08715059524843372
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.001427551748750883,
      "lo": -0.015014883569317421,
      "hi": 0.0175392040463286
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4670,
      "mean": 0.005032119914346895,
      "lo": -0.0182633585304109,
      "hi": 0.028368890140501996
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4670,
      "mean": 0.003604568165596014,
      "lo": -0.012523366682995007,
      "hi": 0.0200030957989562
     }
    },
    "reveal 3 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4670,
      "mean": 0.06078639422495551,
      "lo": 0.05268918295183456,
      "hi": 0.06929254751099767
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4670,
      "mean": 0.06188756517886435,
      "lo": 0.0538096173859519,
      "hi": 0.07003011406337366
     },
     "KNN - POP, ap, LAST": {
      "n": 4670,
      "mean": 0.06000571404426929,
      "lo": 0.05162524627763346,
      "hi": 0.06874003464882808
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.0011011709539088287,
      "lo": -0.003364330906639433,
      "hi": 0.005577466393442454
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4670,
      "mean": -0.0007806801806862313,
      "lo": -0.006969549126010511,
      "hi": 0.005851684015965122
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4670,
      "mean": -0.0018818511345950598,
      "lo": -0.00616851777594436,
      "hi": 0.0024993402533989633
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4670,
      "mean": 0.042245386277380226,
      "lo": 0.025116370387864365,
      "hi": 0.06092381477300149
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4670,
      "mean": 0.05053351043809539,
      "lo": 0.03545627881465616,
      "hi": 0.06682599406733675
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4670,
      "mean": 0.05501731396900814,
      "lo": 0.035900945634844125,
      "hi": 0.07288637125587581
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.008288124160715163,
      "lo": -0.004051643082645694,
      "hi": 0.021421979254803252
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4670,
      "mean": 0.012771927691627908,
      "lo": -0.004652009463696289,
      "hi": 0.03052417429052293
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4670,
      "mean": 0.004483803530912743,
      "lo": -0.008023130222097646,
      "hi": 0.016508771997022675
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4670,
      "mean": 0.079734101347636,
      "lo": 0.07114864084241825,
      "hi": 0.08845829897032231
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4670,
      "mean": 0.08082069909094705,
      "lo": 0.07312792602976544,
      "hi": 0.08882061730639527
     },
     "UBCF - POP, ap, LAST": {
      "n": 4670,
      "mean": 0.08069822744440637,
      "lo": 0.07216487854307464,
      "hi": 0.0891974518120068
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.001086597743311043,
      "lo": -0.0023860162283855673,
      "hi": 0.004532136372831834
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4670,
      "mean": 0.0009641260967703655,
      "lo": -0.004077172102087485,
      "hi": 0.006013704423931859
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4670,
      "mean": -0.00012247164654067741,
      "lo": -0.003347409061057001,
      "hi": 0.0032595838530994205
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4670,
      "mean": 0.057034657795773804,
      "lo": 0.04045867289243434,
      "hi": 0.07350212626744582
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4670,
      "mean": 0.06290064920780376,
      "lo": 0.04780653579047705,
      "hi": 0.07779770721752552
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4670,
      "mean": 0.0644236826419721,
      "lo": 0.047590757820936226,
      "hi": 0.08078920925897197
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.005865991412029952,
      "lo": -0.004771556788132738,
      "hi": 0.016894739446454084
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4670,
      "mean": 0.007389024846198294,
      "lo": -0.0071600166113238274,
      "hi": 0.022973216174427782
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4670,
      "mean": 0.0015230334341683415,
      "lo": -0.00892432299022604,
      "hi": 0.011490013386684527
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4670,
      "mean": 0.03270862137111802,
      "lo": 0.02841612380924894,
      "hi": 0.037323353207201496
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4670,
      "mean": 0.03343555229818755,
      "lo": 0.029480870526684667,
      "hi": 0.037595308024258804
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4670,
      "mean": 0.034455841018491785,
      "lo": 0.030337532233812733,
      "hi": 0.03911013869158526
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.0007269309270695372,
      "lo": -0.0014233831100552551,
      "hi": 0.0027965617575183795
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4670,
      "mean": 0.0017472196473737687,
      "lo": -0.0013583540486340631,
      "hi": 0.004978806687119982
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4670,
      "mean": 0.0010202887203042317,
      "lo": -0.00110504905916793,
      "hi": 0.003045403957702635
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4670,
      "mean": 0.027869511141333788,
      "lo": 0.01962577802047454,
      "hi": 0.037362831529958264
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4670,
      "mean": 0.027185607448864786,
      "lo": 0.019482568896874653,
      "hi": 0.03562679225525008
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4670,
      "mean": 0.024791927887091003,
      "lo": 0.016703190502525316,
      "hi": 0.033340613604051154
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4670,
      "mean": -0.0006839036924690041,
      "lo": -0.005307239948978985,
      "hi": 0.003570301637380029
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4670,
      "mean": -0.0030775832542427823,
      "lo": -0.009701735255258833,
      "hi": 0.003519721805816227
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4670,
      "mean": -0.0023936795617737787,
      "lo": -0.006957412937740683,
      "hi": 0.002205023248095752
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4670,
      "mean": -0.18023702983076492,
      "lo": -0.1924922651663288,
      "hi": -0.16781780142363942
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4670,
      "mean": -0.17812003140144045,
      "lo": -0.19159086210395565,
      "hi": -0.1654065596290808
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4670,
      "mean": -0.18055720007454096,
      "lo": -0.19317921796221502,
      "hi": -0.16766408453277198
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.0021169984293245036,
      "lo": -0.0038577207692795977,
      "hi": 0.008065110202536308
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4670,
      "mean": -0.00032017024377600946,
      "lo": -0.007276602207065743,
      "hi": 0.00624926484149086
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4670,
      "mean": -0.002437168673100513,
      "lo": -0.005586221898520579,
      "hi": 0.0009900832464103406
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4670,
      "mean": -0.14079045012034055,
      "lo": -0.16770352328187785,
      "hi": -0.11538231875107738
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4670,
      "mean": -0.12733577488836337,
      "lo": -0.15323429354469043,
      "hi": -0.10170908350437186
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4670,
      "mean": -0.12954848009892728,
      "lo": -0.15662419807850753,
      "hi": -0.1034319183326506
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.013454675231977149,
      "lo": -0.0055409511081625585,
      "hi": 0.03197512447321267
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4670,
      "mean": 0.011241970021413276,
      "lo": -0.010547029684347129,
      "hi": 0.03263849076992854
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4670,
      "mean": -0.002212705210563877,
      "lo": -0.012562033474137733,
      "hi": 0.008308309761653013
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4670,
      "mean": 0.08614051835760016,
      "lo": 0.07659653267338772,
      "hi": 0.09575827453472888
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4670,
      "mean": 0.08950258345724357,
      "lo": 0.08121294871755796,
      "hi": 0.0986889124852011
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4670,
      "mean": 0.08862596077236957,
      "lo": 0.07863594808732495,
      "hi": 0.09897750900653281
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.00336206509964342,
      "lo": -0.0035147089948378367,
      "hi": 0.010611201233084351
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4670,
      "mean": 0.0024854424147694085,
      "lo": -0.005686789048232361,
      "hi": 0.010707605595576417
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4670,
      "mean": -0.000876622684874011,
      "lo": -0.004736225678494213,
      "hi": 0.003217078872878604
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4670,
      "mean": 0.05621169120728259,
      "lo": 0.036112312999408785,
      "hi": 0.07762872218527396
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4670,
      "mean": 0.06513388963697565,
      "lo": 0.04437858468795549,
      "hi": 0.08413072953960979
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4670,
      "mean": 0.06616886465482007,
      "lo": 0.04453214290257951,
      "hi": 0.08769727903921722
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4670,
      "mean": 0.008922198429693065,
      "lo": -0.010012411439110127,
      "hi": 0.02775362613120315
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4670,
      "mean": 0.009957173447537474,
      "lo": -0.011795436236894132,
      "hi": 0.03227542773328827
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4670,
      "mean": 0.0010349750178444022,
      "lo": -0.010192867248748723,
      "hi": 0.011807797520973018
     }
    },
    "KNN as first computed": {
     "reveal 1 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4670,
       "mean": 0.031044257095075037,
       "lo": 0.022922488473698908,
       "hi": 0.0396826449321197
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4670,
       "mean": 0.03125305607394279,
       "lo": 0.024300483604507078,
       "hi": 0.038475258587072875
      },
      "KNN - POP, ap, LAST": {
       "n": 4670,
       "mean": 0.03103727570093534,
       "lo": 0.023303217305534342,
       "hi": 0.03905154907810274
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4670,
       "mean": 0.00020879897886775186,
       "lo": -0.005431534215934699,
       "hi": 0.006198715841207186
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4670,
       "mean": -6.9813941396930015e-06,
       "lo": -0.0072924912075761905,
       "hi": 0.007882472540926984
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4670,
       "mean": -0.00021578037300744494,
       "lo": -0.005989813830216639,
       "hi": 0.005417518050283481
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4670,
       "mean": 0.017852638292555158,
       "lo": -0.0007626452341548307,
       "hi": 0.03660385565519191
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4670,
       "mean": 0.02326861140660107,
       "lo": 0.008454325075963989,
       "hi": 0.03760369839318853
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4670,
       "mean": 0.029146481256633668,
       "lo": 0.010591760972650271,
       "hi": 0.047279825767377964
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4670,
       "mean": 0.005415973114045913,
       "lo": -0.009732297968957073,
       "hi": 0.020700880311959845
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4670,
       "mean": 0.01129384296407851,
       "lo": -0.008466612550799292,
       "hi": 0.031461584013594085
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4670,
       "mean": 0.005877869850032598,
       "lo": -0.009071436406974373,
       "hi": 0.020551340700310887
      }
     },
     "reveal 3 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4670,
       "mean": 0.06098751412499671,
       "lo": 0.05295314298083904,
       "hi": 0.06968953280805382
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4670,
       "mean": 0.06155026477620053,
       "lo": 0.05367083688575004,
       "hi": 0.06961413619570832
      },
      "KNN - POP, ap, LAST": {
       "n": 4670,
       "mean": 0.059995100112657636,
       "lo": 0.05148059333771724,
       "hi": 0.06887965339444091
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4670,
       "mean": 0.0005627506512038111,
       "lo": -0.0037926892726630494,
       "hi": 0.004960171545699195
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4670,
       "mean": -0.000992414012339069,
       "lo": -0.007429681230658077,
       "hi": 0.005474392026935698
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4670,
       "mean": -0.0015551646635428799,
       "lo": -0.005803815232715399,
       "hi": 0.0028098649842506623
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4670,
       "mean": 0.04266855340290281,
       "lo": 0.025133046927096985,
       "hi": 0.061269732267224625
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4670,
       "mean": 0.04980528909959568,
       "lo": 0.03526268960568761,
       "hi": 0.06591668525670645
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4670,
       "mean": 0.05723715693831577,
       "lo": 0.03841716607819393,
       "hi": 0.07433515720546242
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4670,
       "mean": 0.007136735696692865,
       "lo": -0.005355413272861627,
       "hi": 0.019402044768627807
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4670,
       "mean": 0.014568603535412956,
       "lo": -0.003134517162828053,
       "hi": 0.032775558171694655
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4670,
       "mean": 0.007431867838720092,
       "lo": -0.005283008195934118,
       "hi": 0.019487870036574324
      }
     }
    }
   },
   "R15": {
    "m=1": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4692,
       "mean": 0.0006460945693250739,
       "lo": -0.000738770153331065,
       "hi": 0.001956530218824888
      },
      "PROXBLEND - POP": {
       "n": 4692,
       "mean": 0.09066059286797135,
       "lo": 0.08214363110241925,
       "hi": 0.09971212061072779
      },
      "PROXBLEND - UBCF": {
       "n": 4692,
       "mean": 0.04592828146240712,
       "lo": 0.04084111433962399,
       "hi": 0.05123182764097835
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4692,
       "mean": 0.004541260877191669,
       "lo": 0.0015906518908077407,
       "hi": 0.007647300125574913
      },
      "PROXBLEND - POP": {
       "n": 4692,
       "mean": 0.13204761489950645,
       "lo": 0.11715100230611675,
       "hi": 0.1476370668826136
      },
      "PROXBLEND - UBCF": {
       "n": 4692,
       "mean": 0.058204813174217926,
       "lo": 0.04825320458478717,
       "hi": 0.06809851560025633
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4692,
       "mean": -0.0009590792838874681,
       "lo": -0.0035388449704107836,
       "hi": 0.0013162668035488516
      },
      "PROXBLEND - POP": {
       "n": 4692,
       "mean": 0.07672935960979439,
       "lo": 0.06420225972800003,
       "hi": 0.09128412734167556
      },
      "PROXBLEND - UBCF": {
       "n": 4692,
       "mean": 0.027661987060964042,
       "lo": 0.01943198768816565,
       "hi": 0.03634203103685161
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4692,
       "mean": 0.00030740568269900596,
       "lo": -0.0035789006940586936,
       "hi": 0.004226912688130347
      },
      "PROXBLEND - POP": {
       "n": 4692,
       "mean": 0.03194039560978044,
       "lo": 0.0181123653617928,
       "hi": 0.045846579503403304
      },
      "PROXBLEND - UBCF": {
       "n": 4692,
       "mean": 0.013522014442965162,
       "lo": 0.0028228912178034278,
       "hi": 0.023802234002837513
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4692,
       "mean": -0.0005328218243819267,
       "lo": -0.009195078748069338,
       "hi": 0.008147903942438672
      },
      "PROXBLEND - POP": {
       "n": 4692,
       "mean": 0.05176722047725884,
       "lo": 0.030582561610955784,
       "hi": 0.07268819168741635
      },
      "PROXBLEND - UBCF": {
       "n": 4692,
       "mean": 0.02277483516294258,
       "lo": 0.006186058403074656,
       "hi": 0.039903269609131806
      }
     }
    },
    "m=3": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4699,
       "mean": 0.009873896124543303,
       "lo": 0.008339161439286315,
       "hi": 0.011493655949786921
      },
      "PROXBLEND - POP": {
       "n": 4699,
       "mean": 0.09822184829985396,
       "lo": 0.08948007847627458,
       "hi": 0.10695660553451689
      },
      "PROXBLEND - UBCF": {
       "n": 4699,
       "mean": 0.016925227511905304,
       "lo": 0.011304100944668778,
       "hi": 0.02234940198807721
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4699,
       "mean": 0.011784003999702803,
       "lo": 0.00876269135147186,
       "hi": 0.014903090659024308
      },
      "PROXBLEND - POP": {
       "n": 4699,
       "mean": 0.13250262210830097,
       "lo": 0.11778009244122667,
       "hi": 0.1477511720084019
      },
      "PROXBLEND - UBCF": {
       "n": 4699,
       "mean": 0.016061429008081534,
       "lo": 0.00683700567318825,
       "hi": 0.025996571525627288
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4699,
       "mean": 0.0010640561821664183,
       "lo": -0.002592060265755155,
       "hi": 0.004895050303233293
      },
      "PROXBLEND - POP": {
       "n": 4699,
       "mean": 0.08704178025044167,
       "lo": 0.07321721202973057,
       "hi": 0.10150674880277198
      },
      "PROXBLEND - UBCF": {
       "n": 4699,
       "mean": 0.008927011486066604,
       "lo": 0.0015462728526294258,
       "hi": 0.01641938515570913
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4699,
       "mean": 0.0014833509480063857,
       "lo": -0.00267872589352164,
       "hi": 0.005690312904009957
      },
      "PROXBLEND - POP": {
       "n": 4699,
       "mean": 0.04763943972455811,
       "lo": 0.03303358681429647,
       "hi": 0.06270203604183221
      },
      "PROXBLEND - UBCF": {
       "n": 4699,
       "mean": 0.004117937944044829,
       "lo": -0.007153364547255232,
       "hi": 0.015912514258460957
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4699,
       "mean": 0.0005320280910832092,
       "lo": -0.008487939712559556,
       "hi": 0.008593802758411668
      },
      "PROXBLEND - POP": {
       "n": 4699,
       "mean": 0.0699653152409058,
       "lo": 0.04891197989476437,
       "hi": 0.09099224545986492
      },
      "PROXBLEND - UBCF": {
       "n": 4699,
       "mean": 0.00507429660972968,
       "lo": -0.012762718041160259,
       "hi": 0.022621323584546136
      }
     }
    },
    "m=5": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4670,
       "mean": 0.011772074063065487,
       "lo": 0.01005685074562978,
       "hi": 0.013489051562941697
      },
      "PROXBLEND - POP": {
       "n": 4670,
       "mean": 0.10039803483543505,
       "lo": 0.0910657948413783,
       "hi": 0.10975706188991574
      },
      "PROXBLEND - UBCF": {
       "n": 4670,
       "mean": 0.009991432554387,
       "lo": 0.0038834003848524875,
       "hi": 0.01570509433081042
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4670,
       "mean": 0.014393959947051749,
       "lo": 0.011000596395766367,
       "hi": 0.017845340967642252
      },
      "PROXBLEND - POP": {
       "n": 4670,
       "mean": 0.1270648533253904,
       "lo": 0.11234902414371577,
       "hi": 0.14205716316378442
      },
      "PROXBLEND - UBCF": {
       "n": 4670,
       "mean": 0.004821373522932645,
       "lo": -0.00457213961615148,
       "hi": 0.014867897827587517
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4670,
       "mean": 0.002462526766595289,
       "lo": -0.002186774082777288,
       "hi": 0.007140308929353761
      },
      "PROXBLEND - POP": {
       "n": 4670,
       "mean": 0.09943306960705248,
       "lo": 0.08494433725244022,
       "hi": 0.11428580958428294
      },
      "PROXBLEND - UBCF": {
       "n": 4670,
       "mean": 0.009284354712620235,
       "lo": 0.00025915864451548325,
       "hi": 0.019011492123335572
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4670,
       "mean": 0.003098114182544072,
       "lo": -0.0014270646334047404,
       "hi": 0.007605603924957589
      },
      "PROXBLEND - POP": {
       "n": 4670,
       "mean": 0.04947548965612785,
       "lo": 0.035656994985797726,
       "hi": 0.06318952037981757
      },
      "PROXBLEND - UBCF": {
       "n": 4670,
       "mean": 0.003535988119118275,
       "lo": -0.00850453426637415,
       "hi": 0.01618499173997573
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4670,
       "mean": 0.005781584582441114,
       "lo": -0.003194885711466404,
       "hi": 0.015482472112992264
      },
      "PROXBLEND - POP": {
       "n": 4670,
       "mean": 0.07195044923726118,
       "lo": 0.05217799676759712,
       "hi": 0.09112947454142631
      },
      "PROXBLEND - UBCF": {
       "n": 4670,
       "mean": 0.0026468338941572325,
       "lo": -0.016547514948183267,
       "hi": 0.020870364730986076
      }
     }
    }
   }
  },
  "half the readers in windows": {
   "R7": {
    "m=1": {
     "units": 4656,
     "POP mean": {
      "ap": 0.4452521924602492,
      "ndcgAll": 0.544406923406273,
      "hitAll": 0.950488383392446,
      "ndcgNext": 0.11249843971540516,
      "hitNext": 0.184058538606999
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4656,
       "mean": 0.003474007518082138,
       "lo": 0.0012105264507272706,
       "hi": 0.006037502549287346
      },
      "KNN - POP": {
       "n": 4656,
       "mean": -0.026833026342387552,
       "lo": -0.031505055765216665,
       "hi": -0.0224664464345978
      },
      "UBCF - POP": {
       "n": 4656,
       "mean": -0.027804885061299404,
       "lo": -0.0321084369276407,
       "hi": -0.023567294991603652
      },
      "ITEM - POP": {
       "n": 4656,
       "mean": -0.016628944933084665,
       "lo": -0.01999901366883526,
       "hi": -0.012917147117026389
      },
      "BLEND - POP": {
       "n": 4656,
       "mean": 0.0004079386551198628,
       "lo": -0.0008795446525131037,
       "hi": 0.00173058311854467
      },
      "LOCAL - POP": {
       "n": 4656,
       "mean": -0.2389906552818232,
       "lo": -0.24819118436838256,
       "hi": -0.22967928252878794
      },
      "AHEAD - POP": {
       "n": 4656,
       "mean": -0.16252048184002296,
       "lo": -0.17228245119359473,
       "hi": -0.15227343948646965
      },
      "PROXPOP 10 - POP": {
       "n": 4656,
       "mean": -0.07730345213484333,
       "lo": -0.0843600871584888,
       "hi": -0.06925126881318011
      },
      "PROXPOP 20 - POP": {
       "n": 4656,
       "mean": -0.03161623828077247,
       "lo": -0.037970587555887884,
       "hi": -0.02514256662030594
      },
      "PROXPOP 40 - POP": {
       "n": 4656,
       "mean": 0.0037131846096453073,
       "lo": -0.0014106957651491342,
       "hi": 0.008996872516325104
      },
      "REGPOP b=10 - POP": {
       "n": 4656,
       "mean": -0.0022010278786279845,
       "lo": -0.005048249450030709,
       "hi": 0.0004573515053083675
      },
      "REGPOP b=40 - POP": {
       "n": 4656,
       "mean": 0.005258701581798382,
       "lo": 0.003303399415431702,
       "hi": 0.007388274585147537
      },
      "REGPOP shifted - POP": {
       "n": 4656,
       "mean": 0.0021253457861138427,
       "lo": -0.00020768296349824765,
       "hi": 0.0045747759905174
      },
      "REGPOP window - POP": {
       "n": 4656,
       "mean": 0.004528617055189311,
       "lo": 0.002394024144171481,
       "hi": 0.0069918357750234075
      },
      "POP>UBCF - POP": {
       "n": 4656,
       "mean": 0.0012354270905567612,
       "lo": 0.0004172652880009095,
       "hi": 0.0021273674637081095
      },
      "POP>REGPOP - POP": {
       "n": 4656,
       "mean": 0.002559643147748344,
       "lo": 0.0017817295814304306,
       "hi": 0.0034143543621134777
      },
      "REGPOP>UBCF - POP": {
       "n": 4656,
       "mean": 0.00044644840964286434,
       "lo": -0.0024667239025061376,
       "hi": 0.003504079737997177
      },
      "REGBLEND - POP": {
       "n": 4656,
       "mean": -0.0010538524023051108,
       "lo": -0.004148855119925588,
       "hi": 0.002001826509116283
      },
      "KNN - REGPOP": {
       "n": 4656,
       "mean": -0.030307033860469693,
       "lo": -0.03453791209274667,
       "hi": -0.026224354984496948
      },
      "UBCF - REGPOP": {
       "n": 4656,
       "mean": -0.03127889257938154,
       "lo": -0.03523304088009445,
       "hi": -0.027482350151587738
      },
      "ITEM - REGPOP": {
       "n": 4656,
       "mean": -0.020102952451166802,
       "lo": -0.02306696656122123,
       "hi": -0.01690663564441485
      },
      "BLEND - REGPOP": {
       "n": 4656,
       "mean": -0.003066068862962274,
       "lo": -0.005353056903179318,
       "hi": -0.0010214755412264408
      },
      "REGBLEND - REGPOP": {
       "n": 4656,
       "mean": -0.004527859920387248,
       "lo": -0.005998324676772073,
       "hi": -0.002964074802974833
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4656,
       "mean": -0.003027559108439273,
       "lo": -0.0042758523593952194,
       "hi": -0.001795105384323927
      },
      "LOCAL - REGPOP": {
       "n": 4656,
       "mean": -0.24246466279990533,
       "lo": -0.2508935302996261,
       "hi": -0.23395894702126813
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4656,
       "mean": -0.03509024579885461,
       "lo": -0.04051823719229992,
       "hi": -0.029761610183262305
      },
      "UBCF - PROXPOP 20": {
       "n": 4656,
       "mean": 0.003811353219473066,
       "lo": -0.0021115399676065946,
       "hi": 0.009735591322392958
      },
      "KNN - PROXPOP 20": {
       "n": 4656,
       "mean": 0.00478321193838492,
       "lo": -0.0012326603861773848,
       "hi": 0.01094813109201464
      },
      "UBCF - LOCAL": {
       "n": 4656,
       "mean": 0.21118577022052376,
       "lo": 0.20287563507445347,
       "hi": 0.2195969481928047
      },
      "REGPOP - LOCAL": {
       "n": 4656,
       "mean": 0.24246466279990533,
       "lo": 0.2340403336744813,
       "hi": 0.2510683511233157
      },
      "AHEAD - LOCAL": {
       "n": 4656,
       "mean": 0.0764701734418002,
       "lo": 0.07215422307299718,
       "hi": 0.08082297936534631
      },
      "UBCF - AHEAD": {
       "n": 4656,
       "mean": 0.13471559677872358,
       "lo": 0.1249747937560236,
       "hi": 0.14387587205636768
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4656,
       "mean": -0.005675035396710121,
       "lo": -0.007409701541624074,
       "hi": -0.003978153571907664
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4656,
       "mean": 0.0017846940637162448,
       "lo": 0.00011567412864874555,
       "hi": 0.003593174434699654
      },
      "REGPOP shifted - REGPOP": {
       "n": 4656,
       "mean": -0.0013486617319682943,
       "lo": -0.0033615331016869816,
       "hi": 0.0006781256110494432
      },
      "REGPOP window - REGPOP": {
       "n": 4656,
       "mean": 0.001054609537107174,
       "lo": -0.00022224731246351973,
       "hi": 0.0023269815944169936
      },
      "BLEND - POP>UBCF": {
       "n": 4656,
       "mean": -0.0008274884354368982,
       "lo": -0.0016607866057947761,
       "hi": 7.370095072382431e-05
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4656,
       "mean": -0.0013242160571915827,
       "lo": -0.002272562424453624,
       "hi": -0.0004307900111789079
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4656,
       "mean": 0.00809099413904063,
       "lo": 0.0020786753880405098,
       "hi": 0.014168282362999603
      },
      "KNN - POP": {
       "n": 4656,
       "mean": -0.038547357428175916,
       "lo": -0.04824474466378689,
       "hi": -0.029089508926130454
      },
      "UBCF - POP": {
       "n": 4656,
       "mean": -0.036443216237541196,
       "lo": -0.04582521748428466,
       "hi": -0.02668644130657317
      },
      "ITEM - POP": {
       "n": 4656,
       "mean": -0.020702293472973563,
       "lo": -0.02872854702266321,
       "hi": -0.012858581570382182
      },
      "BLEND - POP": {
       "n": 4656,
       "mean": 0.0012088581180851523,
       "lo": -0.0021860075564112905,
       "hi": 0.004664031104753981
      },
      "LOCAL - POP": {
       "n": 4656,
       "mean": -0.3875718886102574,
       "lo": -0.4043385241002501,
       "hi": -0.3710199573910079
      },
      "AHEAD - POP": {
       "n": 4656,
       "mean": -0.3073971724083821,
       "lo": -0.32495721674861505,
       "hi": -0.288693611706074
      },
      "PROXPOP 10 - POP": {
       "n": 4656,
       "mean": -0.1171273090073248,
       "lo": -0.13242424431328703,
       "hi": -0.101656472811667
      },
      "PROXPOP 20 - POP": {
       "n": 4656,
       "mean": -0.05157482759895137,
       "lo": -0.0649256806578354,
       "hi": -0.03827791263713615
      },
      "PROXPOP 40 - POP": {
       "n": 4656,
       "mean": 0.0018322557505298376,
       "lo": -0.008847039774411217,
       "hi": 0.01333919361472832
      },
      "REGPOP b=10 - POP": {
       "n": 4656,
       "mean": -0.0006959341638574514,
       "lo": -0.007701354204946037,
       "hi": 0.006495325201623165
      },
      "REGPOP b=40 - POP": {
       "n": 4656,
       "mean": 0.01066325805947139,
       "lo": 0.005735924624543498,
       "hi": 0.016024147744950593
      },
      "REGPOP shifted - POP": {
       "n": 4656,
       "mean": 0.005994875885542066,
       "lo": 0.00012436354476703894,
       "hi": 0.011933391621701888
      },
      "REGPOP window - POP": {
       "n": 4656,
       "mean": 0.010199551646788863,
       "lo": 0.004697945843750953,
       "hi": 0.015685821615985827
      },
      "POP>UBCF - POP": {
       "n": 4656,
       "mean": 0.0015842227070881397,
       "lo": -0.0008548119321957795,
       "hi": 0.004062226244322768
      },
      "POP>REGPOP - POP": {
       "n": 4656,
       "mean": 0.004308175181263673,
       "lo": 0.001977709572145233,
       "hi": 0.006649158713855202
      },
      "REGPOP>UBCF - POP": {
       "n": 4656,
       "mean": 0.0034641441319915945,
       "lo": -0.0037918084131815773,
       "hi": 0.010869212631477396
      },
      "REGBLEND - POP": {
       "n": 4656,
       "mean": 0.001585588077239178,
       "lo": -0.005781269078148694,
       "hi": 0.00910143104303941
      },
      "KNN - REGPOP": {
       "n": 4656,
       "mean": -0.046638351567216546,
       "lo": -0.055599918489824894,
       "hi": -0.037216478005313657
      },
      "UBCF - REGPOP": {
       "n": 4656,
       "mean": -0.044534210376581826,
       "lo": -0.05375979210742829,
       "hi": -0.035867237742015855
      },
      "ITEM - REGPOP": {
       "n": 4656,
       "mean": -0.028793287612014197,
       "lo": -0.03653801317620791,
       "hi": -0.021251606173740504
      },
      "BLEND - REGPOP": {
       "n": 4656,
       "mean": -0.006882136020955479,
       "lo": -0.012608453747797855,
       "hi": -0.0011533056987259032
      },
      "REGBLEND - REGPOP": {
       "n": 4656,
       "mean": -0.006505406061801452,
       "lo": -0.010350962444852787,
       "hi": -0.0027377505660812233
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4656,
       "mean": -0.004626850007049037,
       "lo": -0.008016727979613452,
       "hi": -0.0013059635102578733
      },
      "LOCAL - REGPOP": {
       "n": 4656,
       "mean": -0.395662882749298,
       "lo": -0.41165735384352314,
       "hi": -0.37980653004375886
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4656,
       "mean": -0.05966582173799201,
       "lo": -0.07147773249503646,
       "hi": -0.04786292486033635
      },
      "UBCF - PROXPOP 20": {
       "n": 4656,
       "mean": 0.01513161136141018,
       "lo": 0.0022901699517247276,
       "hi": 0.027870578139000023
      },
      "KNN - PROXPOP 20": {
       "n": 4656,
       "mean": 0.01302747017077546,
       "lo": -0.0005787668893111111,
       "hi": 0.026391754278626924
      },
      "UBCF - LOCAL": {
       "n": 4656,
       "mean": 0.35112867237271617,
       "lo": 0.33435643127874365,
       "hi": 0.3677543655729333
      },
      "REGPOP - LOCAL": {
       "n": 4656,
       "mean": 0.395662882749298,
       "lo": 0.37923425581151443,
       "hi": 0.41192332690744254
      },
      "AHEAD - LOCAL": {
       "n": 4656,
       "mean": 0.08017471620187525,
       "lo": 0.07273280247625742,
       "hi": 0.0875195926835965
      },
      "UBCF - AHEAD": {
       "n": 4656,
       "mean": 0.27095395617084095,
       "lo": 0.2537540817271048,
       "hi": 0.28895150523225527
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4656,
       "mean": -0.008786928302898081,
       "lo": -0.013128742656987775,
       "hi": -0.004347901797178004
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4656,
       "mean": 0.0025722639204307585,
       "lo": -0.001992110553455021,
       "hi": 0.00713010306447293
      },
      "REGPOP shifted - REGPOP": {
       "n": 4656,
       "mean": -0.0020961182534985647,
       "lo": -0.006892605019427059,
       "hi": 0.002809265001720145
      },
      "REGPOP window - REGPOP": {
       "n": 4656,
       "mean": 0.002108557507748232,
       "lo": -0.0014121086411690595,
       "hi": 0.005449849605610593
      },
      "BLEND - POP>UBCF": {
       "n": 4656,
       "mean": -0.0003753645890029875,
       "lo": -0.0026995619601861984,
       "hi": 0.0019127113428250538
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4656,
       "mean": -0.0027239524741755326,
       "lo": -0.005417020325167745,
       "hi": -0.00010069007829666089
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4656,
       "mean": 0.008803576318328081,
       "lo": 0.002214648402252851,
       "hi": 0.015696357705489303
      },
      "KNN - POP": {
       "n": 4656,
       "mean": -0.010971667409879564,
       "lo": -0.021040313722661616,
       "hi": -0.0003109540618369309
      },
      "UBCF - POP": {
       "n": 4656,
       "mean": -0.008572639962527374,
       "lo": -0.019361140541309125,
       "hi": 0.0017114818561241806
      },
      "ITEM - POP": {
       "n": 4656,
       "mean": -0.002521229674648015,
       "lo": -0.011730143025121367,
       "hi": 0.006495251334171798
      },
      "BLEND - POP": {
       "n": 4656,
       "mean": 0.002320858720919762,
       "lo": -0.0028234344154769815,
       "hi": 0.007353450070192481
      },
      "LOCAL - POP": {
       "n": 4656,
       "mean": -0.3580270431862605,
       "lo": -0.38295316531054774,
       "hi": -0.33410288461663235
      },
      "AHEAD - POP": {
       "n": 4656,
       "mean": -0.24194027342681032,
       "lo": -0.26787754910691575,
       "hi": -0.2172528362504827
      },
      "PROXPOP 10 - POP": {
       "n": 4656,
       "mean": -0.0260897579628928,
       "lo": -0.04156133871031712,
       "hi": -0.010543071672426702
      },
      "PROXPOP 20 - POP": {
       "n": 4656,
       "mean": -0.0016052218804185725,
       "lo": -0.014699489091205728,
       "hi": 0.011285478033511712
      },
      "PROXPOP 40 - POP": {
       "n": 4656,
       "mean": 0.011603541006179366,
       "lo": 0.001202699103215724,
       "hi": 0.02173818992559356
      },
      "REGPOP b=10 - POP": {
       "n": 4656,
       "mean": 0.007883978185456752,
       "lo": 0.0006369251020767617,
       "hi": 0.015522213839652556
      },
      "REGPOP b=40 - POP": {
       "n": 4656,
       "mean": 0.008836005179433015,
       "lo": 0.002914041984982603,
       "hi": 0.014745272964473697
      },
      "REGPOP shifted - POP": {
       "n": 4656,
       "mean": 0.007484556587581547,
       "lo": 0.000650096353574876,
       "hi": 0.014238344537654898
      },
      "REGPOP window - POP": {
       "n": 4656,
       "mean": 0.008644024982874685,
       "lo": 0.002103872417765939,
       "hi": 0.01526466871372843
      },
      "POP>UBCF - POP": {
       "n": 4656,
       "mean": 0.0024175082054558447,
       "lo": -0.0013441060471931752,
       "hi": 0.00622649434539931
      },
      "POP>REGPOP - POP": {
       "n": 4656,
       "mean": 0.0025243428322646987,
       "lo": -0.0008910596651327193,
       "hi": 0.005891558564309039
      },
      "REGPOP>UBCF - POP": {
       "n": 4656,
       "mean": 0.0103041304606348,
       "lo": 0.0023100978562528305,
       "hi": 0.01810822071486544
      },
      "REGBLEND - POP": {
       "n": 4656,
       "mean": 0.009251724962353014,
       "lo": 0.0012268076031839912,
       "hi": 0.017444211783253054
      },
      "KNN - REGPOP": {
       "n": 4656,
       "mean": -0.01977524372820765,
       "lo": -0.030261713035057557,
       "hi": -0.009676924017143075
      },
      "UBCF - REGPOP": {
       "n": 4656,
       "mean": -0.017376216280855453,
       "lo": -0.028037668196079342,
       "hi": -0.007258941234383736
      },
      "ITEM - REGPOP": {
       "n": 4656,
       "mean": -0.011324805992976097,
       "lo": -0.02049547197306161,
       "hi": -0.002983616910760174
      },
      "BLEND - REGPOP": {
       "n": 4656,
       "mean": -0.00648271759740832,
       "lo": -0.013350443827720986,
       "hi": -0.00030325340980530505
      },
      "REGBLEND - REGPOP": {
       "n": 4656,
       "mean": 0.00044814864402493196,
       "lo": -0.004859511114532846,
       "hi": 0.005644928021147259
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4656,
       "mean": 0.0015005541423067192,
       "lo": -0.003742313202778158,
       "hi": 0.006388248215706182
      },
      "LOCAL - REGPOP": {
       "n": 4656,
       "mean": -0.36683061950458856,
       "lo": -0.3923302690273199,
       "hi": -0.34207405845443933
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4656,
       "mean": -0.010408798198746653,
       "lo": -0.02285452080042208,
       "hi": 0.002624543619697804
      },
      "UBCF - PROXPOP 20": {
       "n": 4656,
       "mean": -0.006967418082108804,
       "lo": -0.020257631050272114,
       "hi": 0.005979497455902687
      },
      "KNN - PROXPOP 20": {
       "n": 4656,
       "mean": -0.009366445529460992,
       "lo": -0.02301014611704986,
       "hi": 0.0037265107740554015
      },
      "UBCF - LOCAL": {
       "n": 4656,
       "mean": 0.34945440322373317,
       "lo": 0.32362536065893677,
       "hi": 0.3744594322380395
      },
      "REGPOP - LOCAL": {
       "n": 4656,
       "mean": 0.36683061950458856,
       "lo": 0.34327661785732594,
       "hi": 0.39151926829874606
      },
      "AHEAD - LOCAL": {
       "n": 4656,
       "mean": 0.11608676975945018,
       "lo": 0.09383072861406842,
       "hi": 0.1382595547655073
      },
      "UBCF - AHEAD": {
       "n": 4656,
       "mean": 0.23336763346428294,
       "lo": 0.20609256004187104,
       "hi": 0.2599641581189238
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4656,
       "mean": -0.0009195981328713289,
       "lo": -0.006093179057181527,
       "hi": 0.004198265247985052
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4656,
       "mean": 3.2428861104932356e-05,
       "lo": -0.004986912380739858,
       "hi": 0.004700869538699254
      },
      "REGPOP shifted - REGPOP": {
       "n": 4656,
       "mean": -0.0013190197307465352,
       "lo": -0.007070219793828161,
       "hi": 0.004629758835605214
      },
      "REGPOP window - REGPOP": {
       "n": 4656,
       "mean": -0.00015955133545339745,
       "lo": -0.004038374571788424,
       "hi": 0.0038846153412526157
      },
      "BLEND - POP>UBCF": {
       "n": 4656,
       "mean": -9.66494845360827e-05,
       "lo": -0.003888306234241994,
       "hi": 0.003769154383302748
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4656,
       "mean": -0.00010683462680885387,
       "lo": -0.0038586873795243386,
       "hi": 0.003463607478224433
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4656,
       "mean": 0.020064330278458796,
       "lo": 0.013779152021498252,
       "hi": 0.02656208478079602
      },
      "KNN - POP": {
       "n": 4656,
       "mean": 0.018433086992426698,
       "lo": 0.00890969746483226,
       "hi": 0.02832779372740378
      },
      "UBCF - POP": {
       "n": 4656,
       "mean": 0.024621691241757213,
       "lo": 0.014548558163575687,
       "hi": 0.034844766098748335
      },
      "ITEM - POP": {
       "n": 4656,
       "mean": 0.020635628935743073,
       "lo": 0.01289957466155091,
       "hi": 0.029192327416470917
      },
      "BLEND - POP": {
       "n": 4656,
       "mean": 0.00711354157240994,
       "lo": 0.0031522482955963025,
       "hi": 0.011107121230308785
      },
      "LOCAL - POP": {
       "n": 4656,
       "mean": 0.098933180888929,
       "lo": 0.07946700570754163,
       "hi": 0.11784481369835281
      },
      "AHEAD - POP": {
       "n": 4656,
       "mean": 0.20029224844092033,
       "lo": 0.17792514840398946,
       "hi": 0.22164241319369676
      },
      "PROXPOP 10 - POP": {
       "n": 4656,
       "mean": 0.16881654752138,
       "lo": 0.15151061989421719,
       "hi": 0.18757905838566535
      },
      "PROXPOP 20 - POP": {
       "n": 4656,
       "mean": 0.12735529844718818,
       "lo": 0.11064501444877803,
       "hi": 0.14338411216078706
      },
      "PROXPOP 40 - POP": {
       "n": 4656,
       "mean": 0.08548307091928214,
       "lo": 0.07241282795619249,
       "hi": 0.0982167797266814
      },
      "REGPOP b=10 - POP": {
       "n": 4656,
       "mean": 0.030649321404660666,
       "lo": 0.022788848336521454,
       "hi": 0.03874032938707637
      },
      "REGPOP b=40 - POP": {
       "n": 4656,
       "mean": 0.010863155740863144,
       "lo": 0.005795219756775958,
       "hi": 0.016347526494892586
      },
      "REGPOP shifted - POP": {
       "n": 4656,
       "mean": 0.019199931694259268,
       "lo": 0.012922247454734038,
       "hi": 0.02607748679755266
      },
      "REGPOP window - POP": {
       "n": 4656,
       "mean": 0.018520655035587436,
       "lo": 0.012615408754368871,
       "hi": 0.025157321593902392
      },
      "POP>UBCF - POP": {
       "n": 4656,
       "mean": 0.005076117994364978,
       "lo": 0.0023599359483309178,
       "hi": 0.007895423489165814
      },
      "POP>REGPOP - POP": {
       "n": 4656,
       "mean": 0.005545252009178677,
       "lo": 0.003254171575084813,
       "hi": 0.007931147857247479
      },
      "REGPOP>UBCF - POP": {
       "n": 4656,
       "mean": 0.02583580378483827,
       "lo": 0.01806085460756381,
       "hi": 0.03346432174656658
      },
      "REGBLEND - POP": {
       "n": 4656,
       "mean": 0.026297015637116807,
       "lo": 0.018426659789178252,
       "hi": 0.03445364061383095
      },
      "KNN - REGPOP": {
       "n": 4656,
       "mean": -0.0016312432860321,
       "lo": -0.010997781682874824,
       "hi": 0.0070697824720017165
      },
      "UBCF - REGPOP": {
       "n": 4656,
       "mean": 0.004557360963298412,
       "lo": -0.004848823290356331,
       "hi": 0.013927452214834999
      },
      "ITEM - REGPOP": {
       "n": 4656,
       "mean": 0.0005712986572842792,
       "lo": -0.0071623241806334885,
       "hi": 0.008063623687040151
      },
      "BLEND - REGPOP": {
       "n": 4656,
       "mean": -0.012950788706048856,
       "lo": -0.01899028152006125,
       "hi": -0.006857431051931112
      },
      "REGBLEND - REGPOP": {
       "n": 4656,
       "mean": 0.006232685358658014,
       "lo": 0.001683850061422605,
       "hi": 0.010651569104918027
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4656,
       "mean": 0.0057714735063794775,
       "lo": 0.0021864421214773137,
       "hi": 0.009655137426831299
      },
      "LOCAL - REGPOP": {
       "n": 4656,
       "mean": 0.07886885061047019,
       "lo": 0.05984342353449788,
       "hi": 0.09853676542008664
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4656,
       "mean": 0.10729096816872936,
       "lo": 0.09245050389970642,
       "hi": 0.12176898774733486
      },
      "UBCF - PROXPOP 20": {
       "n": 4656,
       "mean": -0.10273360720543095,
       "lo": -0.11775458629769642,
       "hi": -0.08883254755313048
      },
      "KNN - PROXPOP 20": {
       "n": 4656,
       "mean": -0.10892221145476147,
       "lo": -0.12364615935226339,
       "hi": -0.0942885412629746
      },
      "UBCF - LOCAL": {
       "n": 4656,
       "mean": -0.0743114896471718,
       "lo": -0.09446991923654072,
       "hi": -0.05444751077152844
      },
      "REGPOP - LOCAL": {
       "n": 4656,
       "mean": -0.07886885061047019,
       "lo": -0.09898819743938876,
       "hi": -0.058748513893086614
      },
      "AHEAD - LOCAL": {
       "n": 4656,
       "mean": 0.10135906755199131,
       "lo": 0.09435129265194023,
       "hi": 0.10896909446185159
      },
      "UBCF - AHEAD": {
       "n": 4656,
       "mean": -0.17567055719916308,
       "lo": -0.19671569285564594,
       "hi": -0.15536054534999758
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4656,
       "mean": 0.010584991126201872,
       "lo": 0.005957189315066382,
       "hi": 0.01532706266686924
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4656,
       "mean": -0.009201174537595651,
       "lo": -0.014097279556527356,
       "hi": -0.004288553341036328
      },
      "REGPOP shifted - REGPOP": {
       "n": 4656,
       "mean": -0.0008643985841995269,
       "lo": -0.005881378512749235,
       "hi": 0.0043014543912279855
      },
      "REGPOP window - REGPOP": {
       "n": 4656,
       "mean": -0.0015436752428713574,
       "lo": -0.0052416026667110385,
       "hi": 0.0021755562848677413
      },
      "BLEND - POP>UBCF": {
       "n": 4656,
       "mean": 0.0020374235780449613,
       "lo": -0.000559474464518719,
       "hi": 0.004714784014987197
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4656,
       "mean": -0.00046913401481369965,
       "lo": -0.0031314628884884727,
       "hi": 0.0023310907263136066
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4656,
       "mean": 0.03033106046270923,
       "lo": 0.019435736959936077,
       "hi": 0.04071301367958246
      },
      "KNN - POP": {
       "n": 4656,
       "mean": 0.024889505521457505,
       "lo": 0.009416623753903156,
       "hi": 0.04010522450286267
      },
      "UBCF - POP": {
       "n": 4656,
       "mean": 0.03387228248103858,
       "lo": 0.017184800990570768,
       "hi": 0.05027182895673506
      },
      "ITEM - POP": {
       "n": 4656,
       "mean": 0.027990300535912307,
       "lo": 0.015425550507793947,
       "hi": 0.04086425225272273
      },
      "BLEND - POP": {
       "n": 4656,
       "mean": 0.011402462781837442,
       "lo": 0.0036113881551660247,
       "hi": 0.019907222537483473
      },
      "LOCAL - POP": {
       "n": 4656,
       "mean": 0.14981173630709035,
       "lo": 0.12100422311502511,
       "hi": 0.1764326950318562
      },
      "AHEAD - POP": {
       "n": 4656,
       "mean": 0.26138819678819003,
       "lo": 0.23295732329651783,
       "hi": 0.290781537372215
      },
      "PROXPOP 10 - POP": {
       "n": 4656,
       "mean": 0.20135812805966768,
       "lo": 0.1761794605866553,
       "hi": 0.22723559178895011
      },
      "PROXPOP 20 - POP": {
       "n": 4656,
       "mean": 0.15367771568853367,
       "lo": 0.12977832378082127,
       "hi": 0.17797686593974585
      },
      "PROXPOP 40 - POP": {
       "n": 4656,
       "mean": 0.10760812805966767,
       "lo": 0.08922098689025208,
       "hi": 0.12737964093576212
      },
      "REGPOP b=10 - POP": {
       "n": 4656,
       "mean": 0.04292382637377411,
       "lo": 0.030619794520169073,
       "hi": 0.05554561743106743
      },
      "REGPOP b=40 - POP": {
       "n": 4656,
       "mean": 0.01693084740765153,
       "lo": 0.008050217167470435,
       "hi": 0.025851190944954708
      },
      "REGPOP shifted - POP": {
       "n": 4656,
       "mean": 0.027275591685590968,
       "lo": 0.016640653211980185,
       "hi": 0.0383613035354896
      },
      "REGPOP window - POP": {
       "n": 4656,
       "mean": 0.02659232771302287,
       "lo": 0.01642569352816863,
       "hi": 0.037221569184464946
      },
      "POP>UBCF - POP": {
       "n": 4656,
       "mean": 0.007583870625616421,
       "lo": 0.0024230307549240873,
       "hi": 0.013234910267293011
      },
      "POP>REGPOP - POP": {
       "n": 4656,
       "mean": 0.008527056071720301,
       "lo": 0.0046114145111804715,
       "hi": 0.012873828497337349
      },
      "REGPOP>UBCF - POP": {
       "n": 4656,
       "mean": 0.0377089353995214,
       "lo": 0.025149204822591024,
       "hi": 0.051453558603320154
      },
      "REGBLEND - POP": {
       "n": 4656,
       "mean": 0.03813848866412621,
       "lo": 0.02503105776705031,
       "hi": 0.05126185658008212
      },
      "KNN - REGPOP": {
       "n": 4656,
       "mean": -0.005441554941251727,
       "lo": -0.020241400599740816,
       "hi": 0.009172893785156276
      },
      "UBCF - REGPOP": {
       "n": 4656,
       "mean": 0.0035412220183293572,
       "lo": -0.011644923742481071,
       "hi": 0.019152436592455673
      },
      "ITEM - REGPOP": {
       "n": 4656,
       "mean": -0.0023407599267969187,
       "lo": -0.015752043559525107,
       "hi": 0.010401460107497635
      },
      "BLEND - REGPOP": {
       "n": 4656,
       "mean": -0.018928597680871788,
       "lo": -0.029547314120749915,
       "hi": -0.008356082173746265
      },
      "REGBLEND - REGPOP": {
       "n": 4656,
       "mean": 0.007807428201416982,
       "lo": -0.0007658092248978134,
       "hi": 0.016203069934328747
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4656,
       "mean": 0.007377874936812171,
       "lo": 0.00020007225815779118,
       "hi": 0.014654529486595022
      },
      "LOCAL - REGPOP": {
       "n": 4656,
       "mean": 0.11948067584438112,
       "lo": 0.08926494140381086,
       "hi": 0.1483230469771415
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4656,
       "mean": 0.12334665522582441,
       "lo": 0.10222236018721767,
       "hi": 0.14532656817614834
      },
      "UBCF - PROXPOP 20": {
       "n": 4656,
       "mean": -0.11980543320749507,
       "lo": -0.142573244129547,
       "hi": -0.10044761869732638
      },
      "KNN - PROXPOP 20": {
       "n": 4656,
       "mean": -0.12878821016707614,
       "lo": -0.15137714658463822,
       "hi": -0.10676258525102811
      },
      "UBCF - LOCAL": {
       "n": 4656,
       "mean": -0.11593945382605174,
       "lo": -0.14306859088968193,
       "hi": -0.08867250015049913
      },
      "REGPOP - LOCAL": {
       "n": 4656,
       "mean": -0.11948067584438112,
       "lo": -0.14815369501315548,
       "hi": -0.09173553764549978
      },
      "AHEAD - LOCAL": {
       "n": 4656,
       "mean": 0.11157646048109966,
       "lo": 0.09618327991127223,
       "hi": 0.1287104593090756
      },
      "UBCF - AHEAD": {
       "n": 4656,
       "mean": -0.2275159143071514,
       "lo": -0.25567328314487914,
       "hi": -0.19874126223489982
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4656,
       "mean": 0.01259276591106488,
       "lo": 0.004581655957016868,
       "hi": 0.021017264037377064
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4656,
       "mean": -0.013400213055057697,
       "lo": -0.02172015821706927,
       "hi": -0.005107561333436743
      },
      "REGPOP shifted - REGPOP": {
       "n": 4656,
       "mean": -0.0030554687771182625,
       "lo": -0.01269089045518924,
       "hi": 0.006168825230348032
      },
      "REGPOP window - REGPOP": {
       "n": 4656,
       "mean": -0.0037387327496863575,
       "lo": -0.009842935194621382,
       "hi": 0.002692584399357655
      },
      "BLEND - POP>UBCF": {
       "n": 4656,
       "mean": 0.003818592156221022,
       "lo": -0.0016483754960317462,
       "hi": 0.009983153842221199
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4656,
       "mean": -0.0009431854461038816,
       "lo": -0.006206099424164334,
       "hi": 0.0041756755567374645
      }
     }
    },
    "m=3": {
     "units": 4665,
     "POP mean": {
      "ap": 0.4207349611150608,
      "ndcgAll": 0.5002650875884478,
      "hitAll": 0.9249499410214371,
      "ndcgNext": 0.12516882168192503,
      "hitNext": 0.20176264964046314
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4665,
       "mean": 0.005752090147539786,
       "lo": 0.0038629545240225585,
       "hi": 0.007780573230613961
      },
      "KNN - POP": {
       "n": 4665,
       "mean": -0.02184330275201155,
       "lo": -0.026604880091683138,
       "hi": -0.01686185025283356
      },
      "UBCF - POP": {
       "n": 4665,
       "mean": -0.010989657220234475,
       "lo": -0.015249257200230163,
       "hi": -0.0068032136126304375
      },
      "ITEM - POP": {
       "n": 4665,
       "mean": -0.014634120904720748,
       "lo": -0.018825737703814974,
       "hi": -0.010375040810301371
      },
      "BLEND - POP": {
       "n": 4665,
       "mean": 0.0031034258241729156,
       "lo": 0.0018221185622977715,
       "hi": 0.0044543231118913795
      },
      "LOCAL - POP": {
       "n": 4665,
       "mean": -0.2170497617844041,
       "lo": -0.22618076994565361,
       "hi": -0.20686645861936132
      },
      "AHEAD - POP": {
       "n": 4665,
       "mean": -0.14388075616452048,
       "lo": -0.15460701376917102,
       "hi": -0.13334333903041307
      },
      "PROXPOP 10 - POP": {
       "n": 4665,
       "mean": -0.0443771683518639,
       "lo": -0.05216030441192794,
       "hi": -0.035512698956757606
      },
      "PROXPOP 20 - POP": {
       "n": 4665,
       "mean": -0.003973048017137063,
       "lo": -0.011499121570033553,
       "hi": 0.003498927197391345
      },
      "PROXPOP 40 - POP": {
       "n": 4665,
       "mean": 0.01999401682604966,
       "lo": 0.014374026146765835,
       "hi": 0.025631617707801868
      },
      "REGPOP b=10 - POP": {
       "n": 4665,
       "mean": 0.0032592877177974053,
       "lo": 0.0010711368604591801,
       "hi": 0.005475259133145796
      },
      "REGPOP b=40 - POP": {
       "n": 4665,
       "mean": 0.00617447941933257,
       "lo": 0.004438477918561326,
       "hi": 0.008064973776769754
      },
      "REGPOP shifted - POP": {
       "n": 4665,
       "mean": 0.004836930371302961,
       "lo": 0.0030449399407536824,
       "hi": 0.006737337307829571
      },
      "REGPOP window - POP": {
       "n": 4665,
       "mean": 0.006742221100452341,
       "lo": 0.004951905745660319,
       "hi": 0.008645978846363568
      },
      "POP>UBCF - POP": {
       "n": 4665,
       "mean": 0.0025226717640106718,
       "lo": 0.0014356030598471777,
       "hi": 0.00363317338350208
      },
      "POP>REGPOP - POP": {
       "n": 4665,
       "mean": 0.002556951821951654,
       "lo": 0.0018417604226561735,
       "hi": 0.003344952322700698
      },
      "REGPOP>UBCF - POP": {
       "n": 4665,
       "mean": 0.005629866674056014,
       "lo": 0.002898838352191125,
       "hi": 0.008254716035797279
      },
      "REGBLEND - POP": {
       "n": 4665,
       "mean": 0.0053457749067440125,
       "lo": 0.002784429490770508,
       "hi": 0.008305654543231148
      },
      "KNN - REGPOP": {
       "n": 4665,
       "mean": -0.027595392899551333,
       "lo": -0.03238520783860486,
       "hi": -0.02322737803127692
      },
      "UBCF - REGPOP": {
       "n": 4665,
       "mean": -0.01674174736777426,
       "lo": -0.020372927790306056,
       "hi": -0.01289295976536329
      },
      "ITEM - REGPOP": {
       "n": 4665,
       "mean": -0.020386211052260534,
       "lo": -0.024289320115369592,
       "hi": -0.016640432888362353
      },
      "BLEND - REGPOP": {
       "n": 4665,
       "mean": -0.00264866432336687,
       "lo": -0.00448140650069478,
       "hi": -0.0008402468330152042
      },
      "REGBLEND - REGPOP": {
       "n": 4665,
       "mean": -0.0004063152407957737,
       "lo": -0.0019479785369169614,
       "hi": 0.0011419320310832545
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4665,
       "mean": -0.00012222347348377129,
       "lo": -0.0014837549506828422,
       "hi": 0.0012347209552541227
      },
      "LOCAL - REGPOP": {
       "n": 4665,
       "mean": -0.22280185193194396,
       "lo": -0.23217554005140234,
       "hi": -0.21300758158677008
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4665,
       "mean": -0.00972513816467685,
       "lo": -0.016215956797343906,
       "hi": -0.00298026997363524
      },
      "UBCF - PROXPOP 20": {
       "n": 4665,
       "mean": -0.00701660920309741,
       "lo": -0.014203383850874897,
       "hi": -0.00040994037384953675
      },
      "KNN - PROXPOP 20": {
       "n": 4665,
       "mean": -0.017870254734874483,
       "lo": -0.024593353683427046,
       "hi": -0.010964386680722062
      },
      "UBCF - LOCAL": {
       "n": 4665,
       "mean": 0.20606010456416965,
       "lo": 0.19692258544421956,
       "hi": 0.2151615500472062
      },
      "REGPOP - LOCAL": {
       "n": 4665,
       "mean": 0.22280185193194396,
       "lo": 0.21294249851927718,
       "hi": 0.2326218857308942
      },
      "AHEAD - LOCAL": {
       "n": 4665,
       "mean": 0.07316900561988367,
       "lo": 0.06903064044392004,
       "hi": 0.07735678295396431
      },
      "UBCF - AHEAD": {
       "n": 4665,
       "mean": 0.132891098944286,
       "lo": 0.12276590317225136,
       "hi": 0.14337653040312054
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4665,
       "mean": -0.0024928024297423803,
       "lo": -0.003769510208383347,
       "hi": -0.001318264835283116
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4665,
       "mean": 0.0004223892717927833,
       "lo": -0.0010282459547558316,
       "hi": 0.0017583242158385982
      },
      "REGPOP shifted - REGPOP": {
       "n": 4665,
       "mean": -0.000915159776236824,
       "lo": -0.0024928136315093075,
       "hi": 0.0006137279633132657
      },
      "REGPOP window - REGPOP": {
       "n": 4665,
       "mean": 0.0009901309529125552,
       "lo": -8.412325512619641e-05,
       "hi": 0.002043118913856375
      },
      "BLEND - POP>UBCF": {
       "n": 4665,
       "mean": 0.0005807540601622442,
       "lo": 5.175768112586873e-05,
       "hi": 0.001088282322308115
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4665,
       "mean": -3.428005794098174e-05,
       "lo": -0.000999243574515393,
       "hi": 0.0009412854827906479
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4665,
       "mean": 0.01091486626391713,
       "lo": 0.006833648222618601,
       "hi": 0.015322589450420485
      },
      "KNN - POP": {
       "n": 4665,
       "mean": -0.03213829028298571,
       "lo": -0.04292332902014922,
       "hi": -0.02197769132845436
      },
      "UBCF - POP": {
       "n": 4665,
       "mean": -0.013548215245447266,
       "lo": -0.022280008666678893,
       "hi": -0.00516616232487059
      },
      "ITEM - POP": {
       "n": 4665,
       "mean": -0.018214683919745994,
       "lo": -0.027306781554837564,
       "hi": -0.00934811550687688
      },
      "BLEND - POP": {
       "n": 4665,
       "mean": 0.004776350595130386,
       "lo": 0.0013007516278972608,
       "hi": 0.008455132578390118
      },
      "LOCAL - POP": {
       "n": 4665,
       "mean": -0.3378530808058823,
       "lo": -0.3551912816341501,
       "hi": -0.3200743326186439
      },
      "AHEAD - POP": {
       "n": 4665,
       "mean": -0.275078914540218,
       "lo": -0.29400391726785996,
       "hi": -0.2564703070187453
      },
      "PROXPOP 10 - POP": {
       "n": 4665,
       "mean": -0.06341935263941818,
       "lo": -0.07930480781230993,
       "hi": -0.04698803997334663
      },
      "PROXPOP 20 - POP": {
       "n": 4665,
       "mean": -0.00867305756772856,
       "lo": -0.021991611317701935,
       "hi": 0.004846295033160513
      },
      "PROXPOP 40 - POP": {
       "n": 4665,
       "mean": 0.02581579832756388,
       "lo": 0.015109089740981827,
       "hi": 0.037031986733282375
      },
      "REGPOP b=10 - POP": {
       "n": 4665,
       "mean": 0.006242271173847837,
       "lo": 0.0018307533225515016,
       "hi": 0.011179679814866304
      },
      "REGPOP b=40 - POP": {
       "n": 4665,
       "mean": 0.011389208864204766,
       "lo": 0.007910478628662137,
       "hi": 0.014991733113657906
      },
      "REGPOP shifted - POP": {
       "n": 4665,
       "mean": 0.008810904987996339,
       "lo": 0.005038588417258273,
       "hi": 0.012595028175445486
      },
      "REGPOP window - POP": {
       "n": 4665,
       "mean": 0.011990589401623675,
       "lo": 0.008400596857759643,
       "hi": 0.015910148646299957
      },
      "POP>UBCF - POP": {
       "n": 4665,
       "mean": 0.0038157535511089712,
       "lo": 0.0007915415031613547,
       "hi": 0.006764129496219686
      },
      "POP>REGPOP - POP": {
       "n": 4665,
       "mean": 0.004502324136329062,
       "lo": 0.002768787953538027,
       "hi": 0.0063407610420196745
      },
      "REGPOP>UBCF - POP": {
       "n": 4665,
       "mean": 0.01013926673934702,
       "lo": 0.004410670478361191,
       "hi": 0.016148966114141128
      },
      "REGBLEND - POP": {
       "n": 4665,
       "mean": 0.009481201032791145,
       "lo": 0.0038155294617032323,
       "hi": 0.015083835676771006
      },
      "KNN - REGPOP": {
       "n": 4665,
       "mean": -0.04305315654690284,
       "lo": -0.053076799367330826,
       "hi": -0.03359390169093965
      },
      "UBCF - REGPOP": {
       "n": 4665,
       "mean": -0.0244630815093644,
       "lo": -0.03274831025207613,
       "hi": -0.016265884510490686
      },
      "ITEM - REGPOP": {
       "n": 4665,
       "mean": -0.029129550183663123,
       "lo": -0.037288593880687594,
       "hi": -0.020542254965211528
      },
      "BLEND - REGPOP": {
       "n": 4665,
       "mean": -0.006138515668786745,
       "lo": -0.010654615192506938,
       "hi": -0.0016080388449145634
      },
      "REGBLEND - REGPOP": {
       "n": 4665,
       "mean": -0.0014336652311259849,
       "lo": -0.005028109139231163,
       "hi": 0.002276730828441141
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4665,
       "mean": -0.0007755995245701103,
       "lo": -0.004428388147475759,
       "hi": 0.002681825172633565
      },
      "LOCAL - REGPOP": {
       "n": 4665,
       "mean": -0.34876794706979947,
       "lo": -0.3656699203707928,
       "hi": -0.33168712993957
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4665,
       "mean": -0.019587923831645693,
       "lo": -0.032430922349647055,
       "hi": -0.006950305723868947
      },
      "UBCF - PROXPOP 20": {
       "n": 4665,
       "mean": -0.004875157677718704,
       "lo": -0.01760614056026076,
       "hi": 0.008657707478171354
      },
      "KNN - PROXPOP 20": {
       "n": 4665,
       "mean": -0.023465232715257148,
       "lo": -0.037412762991897865,
       "hi": -0.009713410482551232
      },
      "UBCF - LOCAL": {
       "n": 4665,
       "mean": 0.3243048655604351,
       "lo": 0.30684909881152966,
       "hi": 0.3413285543865326
      },
      "REGPOP - LOCAL": {
       "n": 4665,
       "mean": 0.34876794706979947,
       "lo": 0.331970394110572,
       "hi": 0.3660915842621833
      },
      "AHEAD - LOCAL": {
       "n": 4665,
       "mean": 0.06277416626566436,
       "lo": 0.05636956435186242,
       "hi": 0.0694253728530919
      },
      "UBCF - AHEAD": {
       "n": 4665,
       "mean": 0.26153069929477063,
       "lo": 0.2450320218910724,
       "hi": 0.2792522421978224
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4665,
       "mean": -0.004672595090069293,
       "lo": -0.0073832756828846975,
       "hi": -0.00206443811151536
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4665,
       "mean": 0.0004743426002876339,
       "lo": -0.002720143564978925,
       "hi": 0.003640505662137845
      },
      "REGPOP shifted - REGPOP": {
       "n": 4665,
       "mean": -0.0021039612759207924,
       "lo": -0.00563062312674539,
       "hi": 0.0013054927915015987
      },
      "REGPOP window - REGPOP": {
       "n": 4665,
       "mean": 0.0010757231377065421,
       "lo": -0.0012419944009776991,
       "hi": 0.0034151943775512852
      },
      "BLEND - POP>UBCF": {
       "n": 4665,
       "mean": 0.0009605970440214149,
       "lo": -0.0006075585625498017,
       "hi": 0.002469259690737127
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4665,
       "mean": -0.000686570585220091,
       "lo": -0.003539115390104888,
       "hi": 0.0019984689130597274
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4665,
       "mean": 0.009989242031042673,
       "lo": 0.004369510200076711,
       "hi": 0.016066872570062816
      },
      "KNN - POP": {
       "n": 4665,
       "mean": -0.013378415607468,
       "lo": -0.026448017795032256,
       "hi": -0.0001695184651737197
      },
      "UBCF - POP": {
       "n": 4665,
       "mean": 0.003646496481752771,
       "lo": -0.008234507227466584,
       "hi": 0.015473402751358832
      },
      "ITEM - POP": {
       "n": 4665,
       "mean": -0.0033682536841227973,
       "lo": -0.01598376994460413,
       "hi": 0.00874209759623802
      },
      "BLEND - POP": {
       "n": 4665,
       "mean": 0.006700138088449039,
       "lo": 0.0015290854998306084,
       "hi": 0.01203365446338385
      },
      "LOCAL - POP": {
       "n": 4665,
       "mean": -0.33255980168596017,
       "lo": -0.36083988102041226,
       "hi": -0.3057331619988237
      },
      "AHEAD - POP": {
       "n": 4665,
       "mean": -0.2443497266591649,
       "lo": -0.2710829604063784,
       "hi": -0.21724283104526226
      },
      "PROXPOP 10 - POP": {
       "n": 4665,
       "mean": -0.011445117870311744,
       "lo": -0.029472279834707574,
       "hi": 0.005773493247535385
      },
      "PROXPOP 20 - POP": {
       "n": 4665,
       "mean": 0.01781533229045996,
       "lo": 0.003010979682523625,
       "hi": 0.03209913029471264
      },
      "PROXPOP 40 - POP": {
       "n": 4665,
       "mean": 0.02413901932154249,
       "lo": 0.011309551944680661,
       "hi": 0.03730103140886748
      },
      "REGPOP b=10 - POP": {
       "n": 4665,
       "mean": 0.011650951168636056,
       "lo": 0.005108651289524406,
       "hi": 0.018407588649305195
      },
      "REGPOP b=40 - POP": {
       "n": 4665,
       "mean": 0.009953777911977268,
       "lo": 0.005252082824704614,
       "hi": 0.01549050747844256
      },
      "REGPOP shifted - POP": {
       "n": 4665,
       "mean": 0.009413348352255104,
       "lo": 0.00358938971557839,
       "hi": 0.015111298767240109
      },
      "REGPOP window - POP": {
       "n": 4665,
       "mean": 0.009770642005368693,
       "lo": 0.004961123967691482,
       "hi": 0.01542493508412082
      },
      "POP>UBCF - POP": {
       "n": 4665,
       "mean": 0.005797774999590774,
       "lo": 0.0011021565481621975,
       "hi": 0.010681127916843608
      },
      "POP>REGPOP - POP": {
       "n": 4665,
       "mean": 0.0037010268521522533,
       "lo": 0.000840477750484701,
       "hi": 0.0067838091114726575
      },
      "REGPOP>UBCF - POP": {
       "n": 4665,
       "mean": 0.014142592026079827,
       "lo": 0.006126041628997265,
       "hi": 0.022852462468836675
      },
      "REGBLEND - POP": {
       "n": 4665,
       "mean": 0.01349950520935957,
       "lo": 0.0049515031633196194,
       "hi": 0.02246492365221987
      },
      "KNN - REGPOP": {
       "n": 4665,
       "mean": -0.023367657638510675,
       "lo": -0.03672707132870734,
       "hi": -0.0116940589829743
      },
      "UBCF - REGPOP": {
       "n": 4665,
       "mean": -0.006342745549289903,
       "lo": -0.017073066712925782,
       "hi": 0.0045397008835351875
      },
      "ITEM - REGPOP": {
       "n": 4665,
       "mean": -0.013357495715165472,
       "lo": -0.02525556596847706,
       "hi": -0.001934246059943741
      },
      "BLEND - REGPOP": {
       "n": 4665,
       "mean": -0.0032891039425936345,
       "lo": -0.009898040643307958,
       "hi": 0.003361690134975189
      },
      "REGBLEND - REGPOP": {
       "n": 4665,
       "mean": 0.0035102631783168947,
       "lo": -0.0027037190892751353,
       "hi": 0.00965934391025396
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4665,
       "mean": 0.004153349995037152,
       "lo": -0.0017650240812550149,
       "hi": 0.009994344774573108
      },
      "LOCAL - REGPOP": {
       "n": 4665,
       "mean": -0.34254904371700284,
       "lo": -0.36992852886328603,
       "hi": -0.3141656749573999
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4665,
       "mean": 0.007826090259417285,
       "lo": -0.005646191305740513,
       "hi": 0.02138770553526257
      },
      "UBCF - PROXPOP 20": {
       "n": 4665,
       "mean": -0.014168835808707191,
       "lo": -0.028627357228194355,
       "hi": 0.00011914576328536185
      },
      "KNN - PROXPOP 20": {
       "n": 4665,
       "mean": -0.031193747897927965,
       "lo": -0.046539196501610675,
       "hi": -0.01680318829128803
      },
      "UBCF - LOCAL": {
       "n": 4665,
       "mean": 0.33620629816771297,
       "lo": 0.30873161021448925,
       "hi": 0.363279661458033
      },
      "REGPOP - LOCAL": {
       "n": 4665,
       "mean": 0.34254904371700284,
       "lo": 0.31409540888053755,
       "hi": 0.36941384090829654
      },
      "AHEAD - LOCAL": {
       "n": 4665,
       "mean": 0.08821007502679529,
       "lo": 0.06492505267147035,
       "hi": 0.11073394815890955
      },
      "UBCF - AHEAD": {
       "n": 4665,
       "mean": 0.24799622314091768,
       "lo": 0.2220139874530327,
       "hi": 0.27467594673813456
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4665,
       "mean": 0.001661709137593382,
       "lo": -0.0015171562262699895,
       "hi": 0.0049856551793707495
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4665,
       "mean": -3.546411906540516e-05,
       "lo": -0.004194422714828408,
       "hi": 0.00475058891589958
      },
      "REGPOP shifted - REGPOP": {
       "n": 4665,
       "mean": -0.0005758936787875695,
       "lo": -0.00598401753471059,
       "hi": 0.004437617565179597
      },
      "REGPOP window - REGPOP": {
       "n": 4665,
       "mean": -0.00021860002567398082,
       "lo": -0.004298303128609905,
       "hi": 0.0033303512975606485
      },
      "BLEND - POP>UBCF": {
       "n": 4665,
       "mean": 0.0009023630888582658,
       "lo": -0.0016443981163407166,
       "hi": 0.003766480967325571
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4665,
       "mean": 0.002096748147438519,
       "lo": -0.0025664611430008914,
       "hi": 0.00639301535745609
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4665,
       "mean": 0.018131329849719362,
       "lo": 0.013260325603478805,
       "hi": 0.023462642109779715
      },
      "KNN - POP": {
       "n": 4665,
       "mean": 0.02101277463977405,
       "lo": 0.011559698930625441,
       "hi": 0.031133116180116552
      },
      "UBCF - POP": {
       "n": 4665,
       "mean": 0.03575045416635454,
       "lo": 0.02655539143883055,
       "hi": 0.04571924345695723
      },
      "ITEM - POP": {
       "n": 4665,
       "mean": 0.025425940517995904,
       "lo": 0.015455238840533314,
       "hi": 0.03558374533940375
      },
      "BLEND - POP": {
       "n": 4665,
       "mean": 0.009411483614635343,
       "lo": 0.0056933720020962385,
       "hi": 0.013107161239646656
      },
      "LOCAL - POP": {
       "n": 4665,
       "mean": 0.10970357461473047,
       "lo": 0.08693646729976418,
       "hi": 0.1313822300287323
      },
      "AHEAD - POP": {
       "n": 4665,
       "mean": 0.1875037157531147,
       "lo": 0.16479007109643637,
       "hi": 0.2114531283024132
      },
      "PROXPOP 10 - POP": {
       "n": 4665,
       "mean": 0.18528046260878722,
       "lo": 0.16490417105228602,
       "hi": 0.20561113338680148
      },
      "PROXPOP 20 - POP": {
       "n": 4665,
       "mean": 0.14319251686449772,
       "lo": 0.12680801887165863,
       "hi": 0.15979016012568392
      },
      "PROXPOP 40 - POP": {
       "n": 4665,
       "mean": 0.09256205407640786,
       "lo": 0.07864865840958742,
       "hi": 0.1060482986917017
      },
      "REGPOP b=10 - POP": {
       "n": 4665,
       "mean": 0.023852657202891696,
       "lo": 0.017972186370744294,
       "hi": 0.029941284327251662
      },
      "REGPOP b=40 - POP": {
       "n": 4665,
       "mean": 0.01049515220554512,
       "lo": 0.006998514794150686,
       "hi": 0.014099043991556185
      },
      "REGPOP shifted - POP": {
       "n": 4665,
       "mean": 0.016120840633943617,
       "lo": 0.011452266018290308,
       "hi": 0.021020969674754416
      },
      "REGPOP window - POP": {
       "n": 4665,
       "mean": 0.01623177933681982,
       "lo": 0.012058028163642561,
       "hi": 0.021026468530501823
      },
      "POP>UBCF - POP": {
       "n": 4665,
       "mean": 0.007346310179010595,
       "lo": 0.004174937247572119,
       "hi": 0.010518154485191947
      },
      "POP>REGPOP - POP": {
       "n": 4665,
       "mean": 0.005301819949550889,
       "lo": 0.003583445384409666,
       "hi": 0.007409482979226368
      },
      "REGPOP>UBCF - POP": {
       "n": 4665,
       "mean": 0.027744638013632632,
       "lo": 0.02132976298964734,
       "hi": 0.03496967049214363
      },
      "REGBLEND - POP": {
       "n": 4665,
       "mean": 0.028059251843650095,
       "lo": 0.021000702027752626,
       "hi": 0.03523624110638173
      },
      "KNN - REGPOP": {
       "n": 4665,
       "mean": 0.0028814447900546883,
       "lo": -0.0067554961021604135,
       "hi": 0.012839367384199715
      },
      "UBCF - REGPOP": {
       "n": 4665,
       "mean": 0.017619124316635176,
       "lo": 0.009254813168736501,
       "hi": 0.02602695793783404
      },
      "ITEM - REGPOP": {
       "n": 4665,
       "mean": 0.0072946106682765435,
       "lo": -0.0015344127537417454,
       "hi": 0.016056335984376478
      },
      "BLEND - REGPOP": {
       "n": 4665,
       "mean": -0.00871984623508402,
       "lo": -0.014086966060841538,
       "hi": -0.0036141825608194313
      },
      "REGBLEND - REGPOP": {
       "n": 4665,
       "mean": 0.009927921993930725,
       "lo": 0.005920051585876032,
       "hi": 0.014224887390574276
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4665,
       "mean": 0.009613308163913268,
       "lo": 0.005742782024797312,
       "hi": 0.01396320135925175
      },
      "LOCAL - REGPOP": {
       "n": 4665,
       "mean": 0.0915722447650111,
       "lo": 0.06924271105250644,
       "hi": 0.11461430424315165
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4665,
       "mean": 0.1250611870147783,
       "lo": 0.1094065912605679,
       "hi": 0.14117368097347263
      },
      "UBCF - PROXPOP 20": {
       "n": 4665,
       "mean": -0.10744206269814315,
       "lo": -0.1213117659504263,
       "hi": -0.09297350238390459
      },
      "KNN - PROXPOP 20": {
       "n": 4665,
       "mean": -0.12217974222472365,
       "lo": -0.13841764858129485,
       "hi": -0.10561570872647494
      },
      "UBCF - LOCAL": {
       "n": 4665,
       "mean": -0.07395312044837593,
       "lo": -0.09584724786238745,
       "hi": -0.05073011166564092
      },
      "REGPOP - LOCAL": {
       "n": 4665,
       "mean": -0.0915722447650111,
       "lo": -0.11380489058075356,
       "hi": -0.06855422216134628
      },
      "AHEAD - LOCAL": {
       "n": 4665,
       "mean": 0.07780014113838421,
       "lo": 0.07111056325280155,
       "hi": 0.08517352961552767
      },
      "UBCF - AHEAD": {
       "n": 4665,
       "mean": -0.15175326158676014,
       "lo": -0.17537190930572005,
       "hi": -0.12962418032180703
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4665,
       "mean": 0.005721327353172332,
       "lo": 0.002696247648181078,
       "hi": 0.008967055641719615
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4665,
       "mean": -0.007636177644174245,
       "lo": -0.011858968493393563,
       "hi": -0.003954409450344655
      },
      "REGPOP shifted - REGPOP": {
       "n": 4665,
       "mean": -0.002010489215775745,
       "lo": -0.006356875364165497,
       "hi": 0.002222767212686997
      },
      "REGPOP window - REGPOP": {
       "n": 4665,
       "mean": -0.001899550512899544,
       "lo": -0.004388901855432375,
       "hi": 0.0004641022210869345
      },
      "BLEND - POP>UBCF": {
       "n": 4665,
       "mean": 0.0020651734356247477,
       "lo": 0.00030122630143521856,
       "hi": 0.003940591811158393
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4665,
       "mean": 0.002044490229459706,
       "lo": -0.0009317329189473705,
       "hi": 0.004896508455500234
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4665,
       "mean": 0.027026697846633536,
       "lo": 0.019046091296779043,
       "hi": 0.03621203341988769
      },
      "KNN - POP": {
       "n": 4665,
       "mean": 0.02902717325546908,
       "lo": 0.014236053122090581,
       "hi": 0.04434440455100271
      },
      "UBCF - POP": {
       "n": 4665,
       "mean": 0.053156964507446815,
       "lo": 0.03825779031311619,
       "hi": 0.06899598080714038
      },
      "ITEM - POP": {
       "n": 4665,
       "mean": 0.03482302263652746,
       "lo": 0.019409531241284125,
       "hi": 0.050776971517504994
      },
      "BLEND - POP": {
       "n": 4665,
       "mean": 0.01552566761569977,
       "lo": 0.008620570648771657,
       "hi": 0.023073982795130465
      },
      "LOCAL - POP": {
       "n": 4665,
       "mean": 0.15622234500048005,
       "lo": 0.12543559202696677,
       "hi": 0.18745445503829625
      },
      "AHEAD - POP": {
       "n": 4665,
       "mean": 0.24625449934131607,
       "lo": 0.21518134711307407,
       "hi": 0.27735667035956174
      },
      "PROXPOP 10 - POP": {
       "n": 4665,
       "mean": 0.21195653578290236,
       "lo": 0.18631327640283096,
       "hi": 0.23879677775472047
      },
      "PROXPOP 20 - POP": {
       "n": 4665,
       "mean": 0.16983434928772548,
       "lo": 0.1458127162291491,
       "hi": 0.1932536066838872
      },
      "PROXPOP 40 - POP": {
       "n": 4665,
       "mean": 0.11174217351066223,
       "lo": 0.09088564226457607,
       "hi": 0.13286008372609664
      },
      "REGPOP b=10 - POP": {
       "n": 4665,
       "mean": 0.03325234489221627,
       "lo": 0.024040833609686625,
       "hi": 0.04243363283762006
      },
      "REGPOP b=40 - POP": {
       "n": 4665,
       "mean": 0.01626991086798161,
       "lo": 0.010833495159780056,
       "hi": 0.022320935294889748
      },
      "REGPOP shifted - POP": {
       "n": 4665,
       "mean": 0.022169799356294533,
       "lo": 0.014995060966792557,
       "hi": 0.030269399535430837
      },
      "REGPOP window - POP": {
       "n": 4665,
       "mean": 0.02406603162230172,
       "lo": 0.016724003275555743,
       "hi": 0.032000395131444474
      },
      "POP>UBCF - POP": {
       "n": 4665,
       "mean": 0.011810054896871616,
       "lo": 0.005803534666502422,
       "hi": 0.018343909133767714
      },
      "POP>REGPOP - POP": {
       "n": 4665,
       "mean": 0.007879978780300324,
       "lo": 0.004662589142026101,
       "hi": 0.01171856342900153
      },
      "REGPOP>UBCF - POP": {
       "n": 4665,
       "mean": 0.039541387515664043,
       "lo": 0.02848373550382607,
       "hi": 0.050567110463920845
      },
      "REGBLEND - POP": {
       "n": 4665,
       "mean": 0.039862930924024174,
       "lo": 0.028223305530855378,
       "hi": 0.051577601913257734
      },
      "KNN - REGPOP": {
       "n": 4665,
       "mean": 0.002000475408835537,
       "lo": -0.013572251615019485,
       "hi": 0.017414661339847343
      },
      "UBCF - REGPOP": {
       "n": 4665,
       "mean": 0.026130266660813285,
       "lo": 0.012192511867365169,
       "hi": 0.03992840493881149
      },
      "ITEM - REGPOP": {
       "n": 4665,
       "mean": 0.00779632478989392,
       "lo": -0.007264088679576995,
       "hi": 0.02244848998175599
      },
      "BLEND - REGPOP": {
       "n": 4665,
       "mean": -0.011501030230933768,
       "lo": -0.020654642953753143,
       "hi": -0.0026258771918423627
      },
      "REGBLEND - REGPOP": {
       "n": 4665,
       "mean": 0.012836233077390635,
       "lo": 0.004799179613106419,
       "hi": 0.02120897180976071
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4665,
       "mean": 0.012514689669030505,
       "lo": 0.005252537068120164,
       "hi": 0.01997177470026241
      },
      "LOCAL - REGPOP": {
       "n": 4665,
       "mean": 0.12919564715384652,
       "lo": 0.09960147265726015,
       "hi": 0.16043651023490488
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4665,
       "mean": 0.14280765144109195,
       "lo": 0.12121885130932582,
       "hi": 0.16708489064685975
      },
      "UBCF - PROXPOP 20": {
       "n": 4665,
       "mean": -0.11667738478027866,
       "lo": -0.1393722397696382,
       "hi": -0.09564272710531534
      },
      "KNN - PROXPOP 20": {
       "n": 4665,
       "mean": -0.14080717603225643,
       "lo": -0.1628994507839547,
       "hi": -0.118285705162658
      },
      "UBCF - LOCAL": {
       "n": 4665,
       "mean": -0.10306538049303321,
       "lo": -0.13356406928635156,
       "hi": -0.07277967623716934
      },
      "REGPOP - LOCAL": {
       "n": 4665,
       "mean": -0.12919564715384652,
       "lo": -0.1590561858870327,
       "hi": -0.09888657543785234
      },
      "AHEAD - LOCAL": {
       "n": 4665,
       "mean": 0.09003215434083602,
       "lo": 0.0748271371257841,
       "hi": 0.10613275213773551
      },
      "UBCF - AHEAD": {
       "n": 4665,
       "mean": -0.19309753483386924,
       "lo": -0.22445545466376465,
       "hi": -0.16242391648305288
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4665,
       "mean": 0.006225647045582736,
       "lo": 0.0012253729824047786,
       "hi": 0.011779713153944623
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4665,
       "mean": -0.010756786978651931,
       "lo": -0.017678112800903693,
       "hi": -0.004585477460391314
      },
      "REGPOP shifted - REGPOP": {
       "n": 4665,
       "mean": -0.004856898490339005,
       "lo": -0.01222944155723371,
       "hi": 0.0022817418540085205
      },
      "REGPOP window - REGPOP": {
       "n": 4665,
       "mean": -0.0029606662243318194,
       "lo": -0.007204687699333739,
       "hi": 0.0009528900674785638
      },
      "BLEND - POP>UBCF": {
       "n": 4665,
       "mean": 0.0037156127188281533,
       "lo": 0.00041890964272102806,
       "hi": 0.00747487234698953
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4665,
       "mean": 0.003930076116571293,
       "lo": -0.0014638210891201613,
       "hi": 0.009651670504548402
      }
     }
    },
    "m=5": {
     "units": 4660,
     "POP mean": {
      "ap": 0.3920203065809365,
      "ndcgAll": 0.451296220464863,
      "hitAll": 0.8859990226119359,
      "ndcgNext": 0.139214714200048,
      "hitNext": 0.22168105991348067
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4660,
       "mean": 0.005653283286997136,
       "lo": 0.003955698727292903,
       "hi": 0.007432905864600914
      },
      "KNN - POP": {
       "n": 4660,
       "mean": -0.017985143817926222,
       "lo": -0.02305886054323707,
       "hi": -0.01270217434278468
      },
      "UBCF - POP": {
       "n": 4660,
       "mean": -0.0010781072149258135,
       "lo": -0.005129118047512809,
       "hi": 0.0031686320403407375
      },
      "ITEM - POP": {
       "n": 4660,
       "mean": -0.00750497434609393,
       "lo": -0.011980678397874731,
       "hi": -0.0030209482865023144
      },
      "BLEND - POP": {
       "n": 4660,
       "mean": 0.004105559883518527,
       "lo": 0.002821836759862025,
       "hi": 0.00544715876558648
      },
      "LOCAL - POP": {
       "n": 4660,
       "mean": -0.18987123350092008,
       "lo": -0.20077531326745918,
       "hi": -0.1793511302108496
      },
      "AHEAD - POP": {
       "n": 4660,
       "mean": -0.11766046779663482,
       "lo": -0.1301418066836323,
       "hi": -0.10548044207242743
      },
      "PROXPOP 10 - POP": {
       "n": 4660,
       "mean": -0.009207141811364146,
       "lo": -0.01905402092505586,
       "hi": 0.0011951970998926233
      },
      "PROXPOP 20 - POP": {
       "n": 4660,
       "mean": 0.024245769676221704,
       "lo": 0.01598698894051841,
       "hi": 0.03264146911893207
      },
      "PROXPOP 40 - POP": {
       "n": 4660,
       "mean": 0.03641722008321669,
       "lo": 0.030069266655432827,
       "hi": 0.04268152205173702
      },
      "REGPOP b=10 - POP": {
       "n": 4660,
       "mean": 0.004698605346644352,
       "lo": 0.0028658205842234,
       "hi": 0.006718097787906205
      },
      "REGPOP b=40 - POP": {
       "n": 4660,
       "mean": 0.005741046261092901,
       "lo": 0.004170939422748522,
       "hi": 0.007480266336030183
      },
      "REGPOP shifted - POP": {
       "n": 4660,
       "mean": 0.005538739280260514,
       "lo": 0.003973439028895588,
       "hi": 0.007138334226643328
      },
      "REGPOP window - POP": {
       "n": 4660,
       "mean": 0.006862315562597931,
       "lo": 0.00533682723668739,
       "hi": 0.008577923203217428
      },
      "POP>UBCF - POP": {
       "n": 4660,
       "mean": 0.0033667741504016338,
       "lo": 0.0022189442112065744,
       "hi": 0.004644295665556397
      },
      "POP>REGPOP - POP": {
       "n": 4660,
       "mean": 0.0026396959017872257,
       "lo": 0.0019077717074309811,
       "hi": 0.0034475267676640216
      },
      "REGPOP>UBCF - POP": {
       "n": 4660,
       "mean": 0.008050173582784972,
       "lo": 0.00538593653906719,
       "hi": 0.010747838860622255
      },
      "REGBLEND - POP": {
       "n": 4660,
       "mean": 0.0080966748786755,
       "lo": 0.005576007962579155,
       "hi": 0.010657403701190334
      },
      "KNN - REGPOP": {
       "n": 4660,
       "mean": -0.023638427104923355,
       "lo": -0.028365166711870518,
       "hi": -0.018673879440718022
      },
      "UBCF - REGPOP": {
       "n": 4660,
       "mean": -0.006731390501922949,
       "lo": -0.010252364777210261,
       "hi": -0.0029654993383375593
      },
      "ITEM - REGPOP": {
       "n": 4660,
       "mean": -0.013158257633091065,
       "lo": -0.017198898641605988,
       "hi": -0.009098190265149502
      },
      "BLEND - REGPOP": {
       "n": 4660,
       "mean": -0.001547723403478608,
       "lo": -0.003201819673046919,
       "hi": 7.059412743420217e-07
      },
      "REGBLEND - REGPOP": {
       "n": 4660,
       "mean": 0.0024433915916783643,
       "lo": 0.0009723535680771783,
       "hi": 0.004005499864410109
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4660,
       "mean": 0.002396890295787838,
       "lo": 0.0009918460443013495,
       "hi": 0.003880879155097177
      },
      "LOCAL - REGPOP": {
       "n": 4660,
       "mean": -0.1955245167879172,
       "lo": -0.20623280856432052,
       "hi": -0.1848606723303951
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4660,
       "mean": 0.018592486389224568,
       "lo": 0.01101754481907594,
       "hi": 0.02655449543652316
      },
      "UBCF - PROXPOP 20": {
       "n": 4660,
       "mean": -0.025323876891147516,
       "lo": -0.03290144210304434,
       "hi": -0.0176734501901119
      },
      "KNN - PROXPOP 20": {
       "n": 4660,
       "mean": -0.04223091349414792,
       "lo": -0.05054312834910515,
       "hi": -0.034016208662227286
      },
      "UBCF - LOCAL": {
       "n": 4660,
       "mean": 0.1887931262859943,
       "lo": 0.17808675117809278,
       "hi": 0.19918765701549723
      },
      "REGPOP - LOCAL": {
       "n": 4660,
       "mean": 0.1955245167879172,
       "lo": 0.1853171231213184,
       "hi": 0.20637363250646923
      },
      "AHEAD - LOCAL": {
       "n": 4660,
       "mean": 0.07221076570428525,
       "lo": 0.06785394393681574,
       "hi": 0.07660832162101859
      },
      "UBCF - AHEAD": {
       "n": 4660,
       "mean": 0.11658236058170902,
       "lo": 0.10476574529733332,
       "hi": 0.1282871629232002
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4660,
       "mean": -0.0009546779403527837,
       "lo": -0.0017729357564316474,
       "hi": -0.00015228122398599727
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4660,
       "mean": 8.776297409576545e-05,
       "lo": -0.001051472228481859,
       "hi": 0.001369708620460406
      },
      "REGPOP shifted - REGPOP": {
       "n": 4660,
       "mean": -0.0001145440067366231,
       "lo": -0.001390917986142458,
       "hi": 0.0011697008629379302
      },
      "REGPOP window - REGPOP": {
       "n": 4660,
       "mean": 0.001209032275600795,
       "lo": 0.0002862732778609748,
       "hi": 0.0020950685042675516
      },
      "BLEND - POP>UBCF": {
       "n": 4660,
       "mean": 0.0007387857331168944,
       "lo": 0.0003753902746299311,
       "hi": 0.0011519140961437598
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4660,
       "mean": 0.0007270782486144081,
       "lo": -0.00035574689997614124,
       "hi": 0.0018021313248308343
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4660,
       "mean": 0.009272833193351508,
       "lo": 0.0058945058349448255,
       "hi": 0.012667565090900286
      },
      "KNN - POP": {
       "n": 4660,
       "mean": -0.025151652312120427,
       "lo": -0.034766110917624715,
       "hi": -0.01573306949373987
      },
      "UBCF - POP": {
       "n": 4660,
       "mean": -0.0008187545142008998,
       "lo": -0.009225326400380587,
       "hi": 0.007464044656240195
      },
      "ITEM - POP": {
       "n": 4660,
       "mean": -0.006547934641962655,
       "lo": -0.015014288032333787,
       "hi": 0.001877623610062452
      },
      "BLEND - POP": {
       "n": 4660,
       "mean": 0.006225441649172246,
       "lo": 0.0031548744730719395,
       "hi": 0.009437402444383949
      },
      "LOCAL - POP": {
       "n": 4660,
       "mean": -0.29299248081379736,
       "lo": -0.3099686776092097,
       "hi": -0.27560185645419055
      },
      "AHEAD - POP": {
       "n": 4660,
       "mean": -0.22674346318035596,
       "lo": -0.24660144159788883,
       "hi": -0.20829470143877601
      },
      "PROXPOP 10 - POP": {
       "n": 4660,
       "mean": -0.020986478275897943,
       "lo": -0.03683962454888111,
       "hi": -0.004293790592064535
      },
      "PROXPOP 20 - POP": {
       "n": 4660,
       "mean": 0.026945738888828365,
       "lo": 0.012859850926554338,
       "hi": 0.04170150605204717
      },
      "PROXPOP 40 - POP": {
       "n": 4660,
       "mean": 0.04766938274670168,
       "lo": 0.03685972148811496,
       "hi": 0.05845957203556251
      },
      "REGPOP b=10 - POP": {
       "n": 4660,
       "mean": 0.007528412645169986,
       "lo": 0.003868001820210972,
       "hi": 0.011534231142846192
      },
      "REGPOP b=40 - POP": {
       "n": 4660,
       "mean": 0.009756953122585255,
       "lo": 0.006883649374447377,
       "hi": 0.012879097179043444
      },
      "REGPOP shifted - POP": {
       "n": 4660,
       "mean": 0.00902322417408525,
       "lo": 0.006084263598717021,
       "hi": 0.012187764333387632
      },
      "REGPOP window - POP": {
       "n": 4660,
       "mean": 0.011236858229074644,
       "lo": 0.00812737433613655,
       "hi": 0.014450996504853186
      },
      "POP>UBCF - POP": {
       "n": 4660,
       "mean": 0.005151284592122276,
       "lo": 0.0023387514677004188,
       "hi": 0.007902393257609603
      },
      "POP>REGPOP - POP": {
       "n": 4660,
       "mean": 0.003910096966062001,
       "lo": 0.0023913182170467685,
       "hi": 0.005523913261018541
      },
      "REGPOP>UBCF - POP": {
       "n": 4660,
       "mean": 0.013234929308080992,
       "lo": 0.008368981799700548,
       "hi": 0.018610062216676805
      },
      "REGBLEND - POP": {
       "n": 4660,
       "mean": 0.012941092824387176,
       "lo": 0.007818135905373386,
       "hi": 0.018454255539697303
      },
      "KNN - REGPOP": {
       "n": 4660,
       "mean": -0.03442448550547194,
       "lo": -0.04429685465179455,
       "hi": -0.025271510406777352
      },
      "UBCF - REGPOP": {
       "n": 4660,
       "mean": -0.010091587707552408,
       "lo": -0.01732136722683532,
       "hi": -0.0028838594180434006
      },
      "ITEM - REGPOP": {
       "n": 4660,
       "mean": -0.01582076783531416,
       "lo": -0.023972737284001722,
       "hi": -0.00808714659636094
      },
      "BLEND - REGPOP": {
       "n": 4660,
       "mean": -0.0030473915441792615,
       "lo": -0.006936666717589826,
       "hi": 0.000718773698083711
      },
      "REGBLEND - REGPOP": {
       "n": 4660,
       "mean": 0.0036682596310356683,
       "lo": 0.0003242330820227141,
       "hi": 0.007119145787663128
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4660,
       "mean": 0.003962096114729485,
       "lo": 0.0005971035596153074,
       "hi": 0.007498824522412043
      },
      "LOCAL - REGPOP": {
       "n": 4660,
       "mean": -0.3022653140071489,
       "lo": -0.3199129069096935,
       "hi": -0.28512964569421184
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4660,
       "mean": 0.01767290569547686,
       "lo": 0.0041805150253816864,
       "hi": 0.030652361504325515
      },
      "UBCF - PROXPOP 20": {
       "n": 4660,
       "mean": -0.02776449340302927,
       "lo": -0.04145640780303395,
       "hi": -0.014564534100421384
      },
      "KNN - PROXPOP 20": {
       "n": 4660,
       "mean": -0.05209739120094879,
       "lo": -0.06670081343149675,
       "hi": -0.03795245901200924
      },
      "UBCF - LOCAL": {
       "n": 4660,
       "mean": 0.2921737262995965,
       "lo": 0.27478262355665284,
       "hi": 0.3094438386661491
      },
      "REGPOP - LOCAL": {
       "n": 4660,
       "mean": 0.3022653140071489,
       "lo": 0.2847913257084121,
       "hi": 0.31963439570933516
      },
      "AHEAD - LOCAL": {
       "n": 4660,
       "mean": 0.06624901763344143,
       "lo": 0.05979301441668525,
       "hi": 0.07318561044654333
      },
      "UBCF - AHEAD": {
       "n": 4660,
       "mean": 0.22592470866615505,
       "lo": 0.20701633712398715,
       "hi": 0.24455489750701903
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4660,
       "mean": -0.0017444205481815212,
       "lo": -0.003452852427718735,
       "hi": -4.6208376011829415e-05
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4660,
       "mean": 0.0004841199292337489,
       "lo": -0.0020593526008973557,
       "hi": 0.003082811043502469
      },
      "REGPOP shifted - REGPOP": {
       "n": 4660,
       "mean": -0.00024960901926625767,
       "lo": -0.0028097399109301598,
       "hi": 0.0025394874598014417
      },
      "REGPOP window - REGPOP": {
       "n": 4660,
       "mean": 0.001964025035723136,
       "lo": 4.144623810600802e-05,
       "hi": 0.004014534532836825
      },
      "BLEND - POP>UBCF": {
       "n": 4660,
       "mean": 0.0010741570570499711,
       "lo": -9.583170697966432e-05,
       "hi": 0.0022206721527064546
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4660,
       "mean": 0.0012411876260602734,
       "lo": -0.001505772116479056,
       "hi": 0.0038058923709641318
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4660,
       "mean": 0.009022473711314913,
       "lo": 0.004284683877172158,
       "hi": 0.014345326052908284
      },
      "KNN - POP": {
       "n": 4660,
       "mean": -0.009338867078389927,
       "lo": -0.023607648460526015,
       "hi": 0.004452630060218239
      },
      "UBCF - POP": {
       "n": 4660,
       "mean": 0.0068611858491308105,
       "lo": -0.005361769875298659,
       "hi": 0.018629550887872964
      },
      "ITEM - POP": {
       "n": 4660,
       "mean": 0.001734644531602369,
       "lo": -0.011134924428279912,
       "hi": 0.014317026333424116
      },
      "BLEND - POP": {
       "n": 4660,
       "mean": 0.005469912601634388,
       "lo": -2.029099570438235e-05,
       "hi": 0.011097318840641785
      },
      "LOCAL - POP": {
       "n": 4660,
       "mean": -0.3177586792642965,
       "lo": -0.34789476926720203,
       "hi": -0.2885164768116755
      },
      "AHEAD - POP": {
       "n": 4660,
       "mean": -0.22333807840592743,
       "lo": -0.2533125535512682,
       "hi": -0.1934830280095658
      },
      "PROXPOP 10 - POP": {
       "n": 4660,
       "mean": -0.005526919607644173,
       "lo": -0.02694650933551885,
       "hi": 0.015136224382275337
      },
      "PROXPOP 20 - POP": {
       "n": 4660,
       "mean": 0.026232737044716337,
       "lo": 0.008491094570387844,
       "hi": 0.044173124475259715
      },
      "PROXPOP 40 - POP": {
       "n": 4660,
       "mean": 0.03782071987733437,
       "lo": 0.023483986482855504,
       "hi": 0.05292969363969471
      },
      "REGPOP b=10 - POP": {
       "n": 4660,
       "mean": 0.010240470664290405,
       "lo": 0.004887363531445407,
       "hi": 0.01608263693168065
      },
      "REGPOP b=40 - POP": {
       "n": 4660,
       "mean": 0.00843558087120319,
       "lo": 0.004268068646225684,
       "hi": 0.013761090816180906
      },
      "REGPOP shifted - POP": {
       "n": 4660,
       "mean": 0.007924578402046212,
       "lo": 0.0035774364824325724,
       "hi": 0.01305223924474512
      },
      "REGPOP window - POP": {
       "n": 4660,
       "mean": 0.009018130772422618,
       "lo": 0.004981410979209097,
       "hi": 0.01399181842785508
      },
      "POP>UBCF - POP": {
       "n": 4660,
       "mean": 0.004266152127487648,
       "lo": -0.0008045696016075007,
       "hi": 0.009337687958925525
      },
      "POP>REGPOP - POP": {
       "n": 4660,
       "mean": 0.0026531706252736296,
       "lo": 0.0001732522243949072,
       "hi": 0.0051971907425736735
      },
      "REGPOP>UBCF - POP": {
       "n": 4660,
       "mean": 0.014945183396647674,
       "lo": 0.006823677636672622,
       "hi": 0.023012048182755627
      },
      "REGBLEND - POP": {
       "n": 4660,
       "mean": 0.014945183396647674,
       "lo": 0.006622746942771438,
       "hi": 0.022871020563583134
      },
      "KNN - REGPOP": {
       "n": 4660,
       "mean": -0.01836134078970484,
       "lo": -0.03356066784688055,
       "hi": -0.004881393207039459
      },
      "UBCF - REGPOP": {
       "n": 4660,
       "mean": -0.0021612878621841015,
       "lo": -0.01367105582433327,
       "hi": 0.009422271558505842
      },
      "ITEM - REGPOP": {
       "n": 4660,
       "mean": -0.0072878291797125435,
       "lo": -0.019959762626161903,
       "hi": 0.004454976481521752
      },
      "BLEND - REGPOP": {
       "n": 4660,
       "mean": -0.003552561109680524,
       "lo": -0.010334438931914214,
       "hi": 0.0028583012850618567
      },
      "REGBLEND - REGPOP": {
       "n": 4660,
       "mean": 0.00592270968533276,
       "lo": -0.0003785818988037917,
       "hi": 0.012103836752432694
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4660,
       "mean": 0.00592270968533276,
       "lo": -0.0001763419631618687,
       "hi": 0.012470452085931335
      },
      "LOCAL - REGPOP": {
       "n": 4660,
       "mean": -0.32678115297561144,
       "lo": -0.3558424453468234,
       "hi": -0.296771447207675
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4660,
       "mean": 0.01721026333340143,
       "lo": 0.00036274439915646235,
       "hi": 0.034051277554112705
      },
      "UBCF - PROXPOP 20": {
       "n": 4660,
       "mean": -0.01937155119558553,
       "lo": -0.037864851203170354,
       "hi": -0.002321116041587151
      },
      "KNN - PROXPOP 20": {
       "n": 4660,
       "mean": -0.03557160412310626,
       "lo": -0.05362064738848552,
       "hi": -0.017702918602304638
      },
      "UBCF - LOCAL": {
       "n": 4660,
       "mean": 0.3246198651134274,
       "lo": 0.29495874865361627,
       "hi": 0.3541632768087217
      },
      "REGPOP - LOCAL": {
       "n": 4660,
       "mean": 0.32678115297561144,
       "lo": 0.2973186923232881,
       "hi": 0.35734138624476575
      },
      "AHEAD - LOCAL": {
       "n": 4660,
       "mean": 0.0944206008583691,
       "lo": 0.07268096623873684,
       "hi": 0.11793282280279506
      },
      "UBCF - AHEAD": {
       "n": 4660,
       "mean": 0.23019926425505827,
       "lo": 0.2005617922060855,
       "hi": 0.25637710709162875
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4660,
       "mean": 0.0012179969529754937,
       "lo": -0.0018862859913802278,
       "hi": 0.004207240484996319
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4660,
       "mean": -0.0005868928401117241,
       "lo": -0.0043702029382868485,
       "hi": 0.003274216835559178
      },
      "REGPOP shifted - REGPOP": {
       "n": 4660,
       "mean": -0.0010978953092686996,
       "lo": -0.005603012482767833,
       "hi": 0.002813707186089665
      },
      "REGPOP window - REGPOP": {
       "n": 4660,
       "mean": -4.342938892295005e-06,
       "lo": -0.003827883089640589,
       "hi": 0.0033503138555583747
      },
      "BLEND - POP>UBCF": {
       "n": 4660,
       "mean": 0.0012037604741467402,
       "lo": -0.0006762244617885579,
       "hi": 0.0037203725314168858
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4660,
       "mean": 0.0016129815022140187,
       "lo": -0.0033411412945338094,
       "hi": 0.006838430694779192
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4660,
       "mean": 0.015901881917594705,
       "lo": 0.011540086926711119,
       "hi": 0.0207928708076343
      },
      "KNN - POP": {
       "n": 4660,
       "mean": 0.02392298647118206,
       "lo": 0.014204043317277345,
       "hi": 0.03394193018438501
      },
      "UBCF - POP": {
       "n": 4660,
       "mean": 0.034338752670593733,
       "lo": 0.025158354233290506,
       "hi": 0.0439815319555313
      },
      "ITEM - POP": {
       "n": 4660,
       "mean": 0.029063486912705175,
       "lo": 0.019481671850721978,
       "hi": 0.038724852327677244
      },
      "BLEND - POP": {
       "n": 4660,
       "mean": 0.010678394406531433,
       "lo": 0.007046424943319278,
       "hi": 0.014474457441518136
      },
      "LOCAL - POP": {
       "n": 4660,
       "mean": 0.09330436934032686,
       "lo": 0.07146957412513592,
       "hi": 0.11452449162455536
      },
      "AHEAD - POP": {
       "n": 4660,
       "mean": 0.16715171071360277,
       "lo": 0.14540556091156653,
       "hi": 0.19079327001124038
      },
      "PROXPOP 10 - POP": {
       "n": 4660,
       "mean": 0.17634298985335098,
       "lo": 0.1567123892539458,
       "hi": 0.19604218405601748
      },
      "PROXPOP 20 - POP": {
       "n": 4660,
       "mean": 0.1401782195564573,
       "lo": 0.12305715333022071,
       "hi": 0.1575946244757092
      },
      "PROXPOP 40 - POP": {
       "n": 4660,
       "mean": 0.09515971787780451,
       "lo": 0.08174966206415128,
       "hi": 0.10836280304510981
      },
      "REGPOP b=10 - POP": {
       "n": 4660,
       "mean": 0.019426736294033204,
       "lo": 0.014717085601074311,
       "hi": 0.024619760549657164
      },
      "REGPOP b=40 - POP": {
       "n": 4660,
       "mean": 0.01000345112050947,
       "lo": 0.007015744984068094,
       "hi": 0.013391937853281561
      },
      "REGPOP shifted - POP": {
       "n": 4660,
       "mean": 0.01190622326561574,
       "lo": 0.008615461031618093,
       "hi": 0.015513346735088035
      },
      "REGPOP window - POP": {
       "n": 4660,
       "mean": 0.01268626425700758,
       "lo": 0.009252468988740261,
       "hi": 0.016514296761268973
      },
      "POP>UBCF - POP": {
       "n": 4660,
       "mean": 0.008602197492466771,
       "lo": 0.005104662428033682,
       "hi": 0.012117919491310473
      },
      "POP>REGPOP - POP": {
       "n": 4660,
       "mean": 0.0050210174789141965,
       "lo": 0.003414533121418269,
       "hi": 0.006955473609414754
      },
      "REGPOP>UBCF - POP": {
       "n": 4660,
       "mean": 0.026185559830653012,
       "lo": 0.02008828594944815,
       "hi": 0.032996750730173253
      },
      "REGBLEND - POP": {
       "n": 4660,
       "mean": 0.02626133132465687,
       "lo": 0.020339738213429433,
       "hi": 0.03280612284175892
      },
      "KNN - REGPOP": {
       "n": 4660,
       "mean": 0.008021104553587352,
       "lo": -0.002112223923787224,
       "hi": 0.018172594001981533
      },
      "UBCF - REGPOP": {
       "n": 4660,
       "mean": 0.018436870752999025,
       "lo": 0.01015551156217851,
       "hi": 0.026643880848433235
      },
      "ITEM - REGPOP": {
       "n": 4660,
       "mean": 0.013161604995110461,
       "lo": 0.0048590598788993715,
       "hi": 0.022105162281579896
      },
      "BLEND - REGPOP": {
       "n": 4660,
       "mean": -0.005223487511063274,
       "lo": -0.010198838359353122,
       "hi": -0.0008261261749547604
      },
      "REGBLEND - REGPOP": {
       "n": 4660,
       "mean": 0.010359449407062158,
       "lo": 0.006488307309904801,
       "hi": 0.01436638468329185
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4660,
       "mean": 0.010283677913058304,
       "lo": 0.006719513199330808,
       "hi": 0.014104508260508325
      },
      "LOCAL - REGPOP": {
       "n": 4660,
       "mean": 0.07740248742273216,
       "lo": 0.05564274500803569,
       "hi": 0.0998048663817148
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4660,
       "mean": 0.12427633763886256,
       "lo": 0.10746923150599454,
       "hi": 0.14040467943200519
      },
      "UBCF - PROXPOP 20": {
       "n": 4660,
       "mean": -0.10583946688586351,
       "lo": -0.1219219197800452,
       "hi": -0.08947265426804801
      },
      "KNN - PROXPOP 20": {
       "n": 4660,
       "mean": -0.1162552330852752,
       "lo": -0.13175590131858264,
       "hi": -0.09891279952684033
      },
      "UBCF - LOCAL": {
       "n": 4660,
       "mean": -0.058965616669733135,
       "lo": -0.0803107475718939,
       "hi": -0.03651604146938706
      },
      "REGPOP - LOCAL": {
       "n": 4660,
       "mean": -0.07740248742273216,
       "lo": -0.09942307658781363,
       "hi": -0.056461715263021746
      },
      "AHEAD - LOCAL": {
       "n": 4660,
       "mean": 0.0738473413732759,
       "lo": 0.066210416278491,
       "hi": 0.08136394441980037
      },
      "UBCF - AHEAD": {
       "n": 4660,
       "mean": -0.13281295804300905,
       "lo": -0.15441607183289716,
       "hi": -0.10988658452440297
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4660,
       "mean": 0.0035248543764384954,
       "lo": 0.0015579398630226821,
       "hi": 0.005872122484347375
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4660,
       "mean": -0.005898430797085237,
       "lo": -0.010171958099523749,
       "hi": -0.0022931093244476825
      },
      "REGPOP shifted - REGPOP": {
       "n": 4660,
       "mean": -0.003995658651978969,
       "lo": -0.007991034191166263,
       "hi": -5.7990721426647864e-05
      },
      "REGPOP window - REGPOP": {
       "n": 4660,
       "mean": -0.0032156176605871276,
       "lo": -0.0059362060674909905,
       "hi": -0.0005756482613579265
      },
      "BLEND - POP>UBCF": {
       "n": 4660,
       "mean": 0.002076196914064664,
       "lo": 0.000620658920074802,
       "hi": 0.003681143449174251
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4660,
       "mean": 0.003581180013552573,
       "lo": 0.0006013236049058201,
       "hi": 0.0068565941835234115
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4660,
       "mean": 0.021036506521739187,
       "lo": 0.014411124943068844,
       "hi": 0.028504736717084186
      },
      "KNN - POP": {
       "n": 4660,
       "mean": 0.02993851567068724,
       "lo": 0.013161695749573783,
       "hi": 0.045337262044453736
      },
      "UBCF - POP": {
       "n": 4660,
       "mean": 0.042653533723688124,
       "lo": 0.028284081951768184,
       "hi": 0.058779187710314436
      },
      "ITEM - POP": {
       "n": 4660,
       "mean": 0.035791264495539064,
       "lo": 0.01916661722404226,
       "hi": 0.051491383919666955
      },
      "BLEND - POP": {
       "n": 4660,
       "mean": 0.015183678828940526,
       "lo": 0.008185675181814825,
       "hi": 0.022749438765246894
      },
      "LOCAL - POP": {
       "n": 4660,
       "mean": 0.13325456240411596,
       "lo": 0.10164632078046813,
       "hi": 0.1643540146124893
      },
      "AHEAD - POP": {
       "n": 4660,
       "mean": 0.21694554952857947,
       "lo": 0.18570957954020215,
       "hi": 0.2494444655251333
      },
      "PROXPOP 10 - POP": {
       "n": 4660,
       "mean": 0.19591550661012455,
       "lo": 0.16931479554562207,
       "hi": 0.22286055274256264
      },
      "PROXPOP 20 - POP": {
       "n": 4660,
       "mean": 0.15761078558008162,
       "lo": 0.1339464655320935,
       "hi": 0.18148977440953384
      },
      "PROXPOP 40 - POP": {
       "n": 4660,
       "mean": 0.10889833922815027,
       "lo": 0.08967412169205267,
       "hi": 0.12894995058824066
      },
      "REGPOP b=10 - POP": {
       "n": 4660,
       "mean": 0.026024499573036958,
       "lo": 0.018865350332884268,
       "hi": 0.03424819906449758
      },
      "REGPOP b=40 - POP": {
       "n": 4660,
       "mean": 0.014095053730246866,
       "lo": 0.009171109199584878,
       "hi": 0.019696006973185593
      },
      "REGPOP shifted - POP": {
       "n": 4660,
       "mean": 0.017161735012847505,
       "lo": 0.011756618540826233,
       "hi": 0.02403514851725993
      },
      "REGPOP window - POP": {
       "n": 4660,
       "mean": 0.01799832272175281,
       "lo": 0.012602859135426364,
       "hi": 0.02443053228520334
      },
      "POP>UBCF - POP": {
       "n": 4660,
       "mean": 0.011290361845494786,
       "lo": 0.005059290823932695,
       "hi": 0.01808013395743175
      },
      "POP>REGPOP - POP": {
       "n": 4660,
       "mean": 0.006524107856980005,
       "lo": 0.003589816285195649,
       "hi": 0.009939379518666412
      },
      "REGPOP>UBCF - POP": {
       "n": 4660,
       "mean": 0.034798434602494585,
       "lo": 0.024774271439113853,
       "hi": 0.04486140086827613
      },
      "REGBLEND - POP": {
       "n": 4660,
       "mean": 0.034798434602494585,
       "lo": 0.024910479451493592,
       "hi": 0.045471185641605294
      },
      "KNN - REGPOP": {
       "n": 4660,
       "mean": 0.008902009148948054,
       "lo": -0.0062535243887111205,
       "hi": 0.02428190359037357
      },
      "UBCF - REGPOP": {
       "n": 4660,
       "mean": 0.021617027201948937,
       "lo": 0.0075885604122454845,
       "hi": 0.03540564454594205
      },
      "ITEM - REGPOP": {
       "n": 4660,
       "mean": 0.014754757973799881,
       "lo": 5.4426826420215664e-05,
       "hi": 0.029319412271235013
      },
      "BLEND - REGPOP": {
       "n": 4660,
       "mean": -0.005852827692798661,
       "lo": -0.014413122176344884,
       "hi": 0.001970251933224514
      },
      "REGBLEND - REGPOP": {
       "n": 4660,
       "mean": 0.013761928080755395,
       "lo": 0.006403319462429234,
       "hi": 0.02122613221315139
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4660,
       "mean": 0.013761928080755399,
       "lo": 0.0069841508197482265,
       "hi": 0.02127052003988927
      },
      "LOCAL - REGPOP": {
       "n": 4660,
       "mean": 0.11221805588237674,
       "lo": 0.08076071461079307,
       "hi": 0.142749504248026
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4660,
       "mean": 0.1365742790583424,
       "lo": 0.11352741234398617,
       "hi": 0.1598446562908172
      },
      "UBCF - PROXPOP 20": {
       "n": 4660,
       "mean": -0.1149572518563935,
       "lo": -0.1379692965713344,
       "hi": -0.0936247379505928
      },
      "KNN - PROXPOP 20": {
       "n": 4660,
       "mean": -0.12767226990939437,
       "lo": -0.15123502388153015,
       "hi": -0.10438110691587657
      },
      "UBCF - LOCAL": {
       "n": 4660,
       "mean": -0.09060102868042783,
       "lo": -0.12124570477812689,
       "hi": -0.05890980394199431
      },
      "REGPOP - LOCAL": {
       "n": 4660,
       "mean": -0.11221805588237674,
       "lo": -0.142024005767749,
       "hi": -0.0787972116014192
      },
      "AHEAD - LOCAL": {
       "n": 4660,
       "mean": 0.08369098712446352,
       "lo": 0.06882121298205843,
       "hi": 0.09921437214300244
      },
      "UBCF - AHEAD": {
       "n": 4660,
       "mean": -0.17429201580489134,
       "lo": -0.2038953775329884,
       "hi": -0.14331140903369355
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4660,
       "mean": 0.004987993051297772,
       "lo": 0.001397976137089948,
       "hi": 0.009579629823688278
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4660,
       "mean": -0.006941452791492322,
       "lo": -0.01330351391077036,
       "hi": -0.001166620491042301
      },
      "REGPOP shifted - REGPOP": {
       "n": 4660,
       "mean": -0.0038747715088916805,
       "lo": -0.010307652506972959,
       "hi": 0.0023525719541747894
      },
      "REGPOP window - REGPOP": {
       "n": 4660,
       "mean": -0.0030381837999863747,
       "lo": -0.007680395049066923,
       "hi": 0.0010762992196265675
      },
      "BLEND - POP>UBCF": {
       "n": 4660,
       "mean": 0.003893316983445739,
       "lo": 0.0004584663612825399,
       "hi": 0.007849102410390515
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4660,
       "mean": 0.00476625398851478,
       "lo": -0.0008807794776206603,
       "hi": 0.010748018993903508
      }
     }
    }
   },
   "R9": {
    "m=1": {
     "top five not determined by POP (share of units)": 0.5807560137457045,
     "candidates no pool reader marked (mean share)": 0.36741122565864837
    },
    "m=3": {
     "top five not determined by POP (share of units)": 0.5841371918542336,
     "candidates no pool reader marked (mean share)": 0.3730301322637319
    },
    "m=5": {
     "top five not determined by POP (share of units)": 0.5785407725321888,
     "candidates no pool reader marked (mean share)": 0.37868985769143887
    }
   },
   "R11": {
    "m=1": {
     "share with none (KNN and UBCF rank as POP)": 0.10588487972508591,
     "share with one or two": 0.23711340206185566,
     "share with three or more": 0.6570017182130584,
     "median number": 4.0,
     "none": {
      "units": 493
     },
     "one or two": {
      "units": 1104,
      "KNN - POP, ap": {
       "n": 1104,
       "mean": -0.02220755029492084,
       "lo": -0.030490682010347447,
       "hi": -0.014156824359512587
      },
      "UBCF - POP, ap": {
       "n": 1104,
       "mean": -0.028116499957756225,
       "lo": -0.03693844734845072,
       "hi": -0.01892740699155317
      },
      "UBCF - REGPOP, ap": {
       "n": 1104,
       "mean": -0.03286033340236002,
       "lo": -0.0416541689971758,
       "hi": -0.023800631740244278
      },
      "UBCF - POP, hitNext": {
       "n": 1104,
       "mean": 0.013378479411088107,
       "lo": -0.01963135197793376,
       "hi": 0.04566543207616459
      },
      "REGPOP - POP, hitNext": {
       "n": 1104,
       "mean": 0.02814018119325025,
       "lo": 0.008764798373573775,
       "hi": 0.04981967193514842
      },
      "UBCF - REGPOP, hitNext": {
       "n": 1104,
       "mean": -0.01476170178216214,
       "lo": -0.04494755039329976,
       "hi": 0.01564233914786677
      },
      "KNN - REGPOP, hitNext": {
       "n": 1104,
       "mean": -0.01766025250679982,
       "lo": -0.04582474431581937,
       "hi": 0.009942983333931007
      }
     },
     "three or more": {
      "units": 3059,
      "KNN - POP, ap": {
       "n": 3059,
       "mean": -0.03282688300901074,
       "lo": -0.03874677930765079,
       "hi": -0.026755231973091178
      },
      "UBCF - POP, ap": {
       "n": 3059,
       "mean": -0.032173562893771546,
       "lo": -0.03807505323696027,
       "hi": -0.026130415914872772
      },
      "UBCF - REGPOP, ap": {
       "n": 3059,
       "mean": -0.034084601936829564,
       "lo": -0.039318258505853444,
       "hi": -0.029005659829323367
      },
      "UBCF - POP, hitNext": {
       "n": 3059,
       "mean": 0.0467275272840387,
       "lo": 0.02514232408355671,
       "hi": 0.06804205973808038
      },
      "REGPOP - POP, hitNext": {
       "n": 3059,
       "mean": 0.03162081404885211,
       "lo": 0.01963401553276629,
       "hi": 0.044822287028979765
      },
      "UBCF - REGPOP, hitNext": {
       "n": 3059,
       "mean": 0.015106713235186591,
       "lo": -0.004443459740096729,
       "hi": 0.03585764819786159
      },
      "KNN - REGPOP, hitNext": {
       "n": 3059,
       "mean": 0.0024804270227611193,
       "lo": -0.01685650328452133,
       "hi": 0.022741286361478066
      }
     }
    },
    "m=3": {
     "share with none (KNN and UBCF rank as POP)": 0.005573419078242229,
     "share with one or two": 0.04501607717041801,
     "share with three or more": 0.9494105037513397,
     "median number": 9.0,
     "none": {
      "units": 26
     },
     "one or two": {
      "units": 210,
      "KNN - POP, ap": {
       "n": 210,
       "mean": -0.008997824805499592,
       "lo": -0.026567632540458158,
       "hi": 0.011650412597478383
      },
      "UBCF - POP, ap": {
       "n": 210,
       "mean": -0.014786989317580481,
       "lo": -0.037211583580688726,
       "hi": 0.008881779475888805
      },
      "UBCF - REGPOP, ap": {
       "n": 210,
       "mean": -0.028095121547339397,
       "lo": -0.04790307728378057,
       "hi": -0.007871508838564675
      },
      "UBCF - POP, hitNext": {
       "n": 210,
       "mean": 0.02356713392427678,
       "lo": -0.04453414048425695,
       "hi": 0.0938064035831893
      },
      "REGPOP - POP, hitNext": {
       "n": 210,
       "mean": 0.0347447261732976,
       "lo": 0.0065446027237777045,
       "hi": 0.07811951649818806
      },
      "UBCF - REGPOP, hitNext": {
       "n": 210,
       "mean": -0.01117759224902082,
       "lo": -0.07262519835920485,
       "hi": 0.046885078995571164
      },
      "KNN - REGPOP, hitNext": {
       "n": 210,
       "mean": -0.012640177283034425,
       "lo": -0.06359612512202728,
       "hi": 0.040006235009986985
      }
     },
     "three or more": {
      "units": 4429,
      "KNN - POP, ap": {
       "n": 4429,
       "mean": -0.022580597003607802,
       "lo": -0.02763127471183012,
       "hi": -0.017451380117641902
      },
      "UBCF - POP, ap": {
       "n": 4429,
       "mean": -0.010874121286001789,
       "lo": -0.015317037760535416,
       "hi": -0.006422726963783045
      },
      "UBCF - REGPOP, ap": {
       "n": 4429,
       "mean": -0.016221086036266236,
       "lo": -0.01994360115888155,
       "hi": -0.012494544702716893
      },
      "UBCF - POP, hitNext": {
       "n": 4429,
       "mean": 0.05487201203502851,
       "lo": 0.038940665440969455,
       "hi": 0.0717688846024614
      },
      "REGPOP - POP, hitNext": {
       "n": 4429,
       "mean": 0.026473203798785195,
       "lo": 0.018205006470326978,
       "hi": 0.03490143048485527
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4429,
       "mean": 0.02839880823624332,
       "lo": 0.012590065159836666,
       "hi": 0.04259655133783204
      },
      "KNN - REGPOP, hitNext": {
       "n": 4429,
       "mean": 0.0030526051806250495,
       "lo": -0.012473577845332103,
       "hi": 0.019427073046960713
      }
     }
    },
    "m=5": {
     "share with none (KNN and UBCF rank as POP)": 0.0006437768240343348,
     "share with one or two": 0.012660944206008584,
     "share with three or more": 0.9866952789699571,
     "median number": 12.0,
     "none": {
      "units": 3
     },
     "one or two": {
      "units": 59,
      "KNN - POP, ap": {
       "n": 59,
       "mean": 0.017429369644657057,
       "lo": -0.016397973830279675,
       "hi": 0.04731380790585003
      },
      "UBCF - POP, ap": {
       "n": 59,
       "mean": 0.012281792696884838,
       "lo": -0.025078865584119824,
       "hi": 0.048892747840193804
      },
      "UBCF - REGPOP, ap": {
       "n": 59,
       "mean": -0.022709191032255854,
       "lo": -0.060738737185207566,
       "hi": 0.010241821798726809
      },
      "UBCF - POP, hitNext": {
       "n": 59,
       "mean": 0.030332379484921863,
       "lo": -0.08303844199324426,
       "hi": 0.14781144129543147
      },
      "REGPOP - POP, hitNext": {
       "n": 59,
       "mean": 0.04249272384865606,
       "lo": -0.02063924963924964,
       "hi": 0.1427555287792469
      },
      "UBCF - REGPOP, hitNext": {
       "n": 59,
       "mean": -0.012160344363734196,
       "lo": -0.14591104497354498,
       "hi": 0.1100159322435441
      },
      "KNN - REGPOP, hitNext": {
       "n": 59,
       "mean": -0.014581651869787465,
       "lo": -0.14322612122585685,
       "hi": 0.10770658263305313
      }
     },
     "three or more": {
      "units": 4598,
      "KNN - POP, ap": {
       "n": 4598,
       "mean": -0.01845130556776228,
       "lo": -0.02350897011882214,
       "hi": -0.013262222984951277
      },
      "UBCF - POP, ap": {
       "n": 4598,
       "mean": -0.0012502404068443877,
       "lo": -0.005501874002118369,
       "hi": 0.002966860007977413
      },
      "UBCF - REGPOP, ap": {
       "n": 4598,
       "mean": -0.006529413388237687,
       "lo": -0.010377518139202948,
       "hi": -0.0027159505139020186
      },
      "UBCF - POP, hitNext": {
       "n": 4598,
       "mean": 0.04283946428072559,
       "lo": 0.02671504268046576,
       "hi": 0.058027508594469215
      },
      "REGPOP - POP, hitNext": {
       "n": 4598,
       "mean": 0.02077491293697997,
       "lo": 0.014786818734183475,
       "hi": 0.027540315833260467
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4598,
       "mean": 0.022064551343745624,
       "lo": 0.00837505189095098,
       "hi": 0.035765293633104454
      },
      "KNN - REGPOP, hitNext": {
       "n": 4598,
       "mean": 0.00920915182566668,
       "lo": -0.006237925764760774,
       "hi": 0.024612922667920274
      }
     }
    }
   },
   "R12": {
    "targets": 4660,
    "reveal 1 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4660,
      "mean": -0.037645120265488274,
      "lo": -0.04284728761892144,
      "hi": -0.03265994892037188
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4660,
      "mean": -0.023703132376896873,
      "lo": -0.027898838666560826,
      "hi": -0.019522728526875074
     },
     "KNN - POP, ap, LAST": {
      "n": 4660,
      "mean": -0.008583328088609525,
      "lo": -0.013699039010773843,
      "hi": -0.0033862780782675265
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.013941987888591398,
      "lo": 0.009762300631036272,
      "hi": 0.01800558584996296
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4660,
      "mean": 0.029061792176878747,
      "lo": 0.02279587423605521,
      "hi": 0.035306888231037954
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.015119804288287351,
      "lo": 0.010818539722625229,
      "hi": 0.01946333390650764
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4660,
      "mean": -0.0034501825409723476,
      "lo": -0.01852332775326844,
      "hi": 0.011650711490232469
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4660,
      "mean": 0.013632041706308565,
      "lo": 0.0005327887141276286,
      "hi": 0.02617335963126199
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4660,
      "mean": 0.02608882935318976,
      "lo": 0.010809116438494403,
      "hi": 0.04171928406151487
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.01708222424728091,
      "lo": 0.003336451512139204,
      "hi": 0.03063687587377989
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4660,
      "mean": 0.029539011894162113,
      "lo": 0.011010068634950975,
      "hi": 0.04781448947709571
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.012456787646881197,
      "lo": -0.0006179095464931994,
      "hi": 0.026942531740538116
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4660,
      "mean": -0.041169663875096386,
      "lo": -0.04589040780480153,
      "hi": -0.035987787238148314
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4660,
      "mean": -0.023589727522066447,
      "lo": -0.027872924368157272,
      "hi": -0.01945024719807589
     },
     "UBCF - POP, ap, LAST": {
      "n": 4660,
      "mean": -0.005007857578649455,
      "lo": -0.009691938046411148,
      "hi": 1.1877982512182085e-05
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.017579936353029936,
      "lo": 0.013444993714403962,
      "hi": 0.02195621882963469
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4660,
      "mean": 0.03616180629644693,
      "lo": 0.029769998204676018,
      "hi": 0.042576476947109594
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.018581869943416995,
      "lo": 0.014037296872578316,
      "hi": 0.02332895341221192
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4660,
      "mean": -0.0011477764349181727,
      "lo": -0.01716735028395033,
      "hi": 0.015748906792769732
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4660,
      "mean": 0.015779212608844274,
      "lo": 0.0022592451077109196,
      "hi": 0.02963546628388057
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4660,
      "mean": 0.030950877176610977,
      "lo": 0.015321274128047135,
      "hi": 0.04844221939577031
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.016926989043762445,
      "lo": 0.0028255282890619084,
      "hi": 0.0314229417835808
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4660,
      "mean": 0.032098653611529145,
      "lo": 0.012330184775387035,
      "hi": 0.05116420839241112
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.015171664567766705,
      "lo": 0.0017395171848874705,
      "hi": 0.030048809907858683
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4660,
      "mean": -0.005127036492209931,
      "lo": -0.007830312086338822,
      "hi": -0.002323350348437635
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4660,
      "mean": 0.0027426408105168595,
      "lo": 0.00034929185047058556,
      "hi": 0.005141248335897449
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4660,
      "mean": 0.010197185527205176,
      "lo": 0.007747459438744184,
      "hi": 0.012697460322527627
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.007869677302726792,
      "lo": 0.00587379328634797,
      "hi": 0.009778049950552724
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4660,
      "mean": 0.015324222019415107,
      "lo": 0.012432015142998564,
      "hi": 0.018339554261905772
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.007454544716688318,
      "lo": 0.005472494772191855,
      "hi": 0.009385315188896789
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4660,
      "mean": 0.01905979573427985,
      "lo": 0.008497815780644097,
      "hi": 0.02997660992154138
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4660,
      "mean": 0.025144086086274057,
      "lo": 0.015901195029679464,
      "hi": 0.03470688821939689
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4660,
      "mean": 0.027685518187792,
      "lo": 0.018057478124549775,
      "hi": 0.03810978420502141
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.0060842903519942124,
      "lo": -0.001040551504390319,
      "hi": 0.013430725583662545
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4660,
      "mean": 0.008625722453512154,
      "lo": -0.0020902440028884154,
      "hi": 0.01964842433772002
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.002541432101517941,
      "lo": -0.005105656775845841,
      "hi": 0.010106091177133575
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4660,
      "mean": -0.253910056256023,
      "lo": -0.2642090521563717,
      "hi": -0.24416576176232813
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4660,
      "mean": -0.2312878530212381,
      "lo": -0.241061324435123,
      "hi": -0.22126829653092295
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4660,
      "mean": -0.18987123350092008,
      "lo": -0.20022442144300914,
      "hi": -0.17916135340048261
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.022622203234784897,
      "lo": 0.0197265748124961,
      "hi": 0.025596391207479335
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4660,
      "mean": 0.06403882275510292,
      "lo": 0.058839822725300674,
      "hi": 0.06932258107063677
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.041416619520318006,
      "lo": 0.03758113372210126,
      "hi": 0.045263324203931594
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4660,
      "mean": -0.19389136034266516,
      "lo": -0.2156131843533833,
      "hi": -0.17087838785301104
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4660,
      "mean": -0.08959951484910295,
      "lo": -0.11311460198765166,
      "hi": -0.06697980596814558
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4660,
      "mean": 0.13325456240411596,
      "lo": 0.10101914836161477,
      "hi": 0.16255683317577094
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.10429184549356223,
      "lo": 0.09138394773624789,
      "hi": 0.11742487797437462
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4660,
      "mean": 0.3271459227467811,
      "lo": 0.3041700425233761,
      "hi": 0.35353009610880975
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.22285407725321887,
      "lo": 0.20279517820337958,
      "hi": 0.2428669104758917
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4660,
      "mean": -0.0794528400791496,
      "lo": -0.08643725740998359,
      "hi": -0.07244460700537067
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4660,
      "mean": -0.031394763284541556,
      "lo": -0.03803599261932529,
      "hi": -0.024256749584738828
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4660,
      "mean": 0.024245769676221704,
      "lo": 0.016628289843854047,
      "hi": 0.033226999048218124
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.04805807679460803,
      "lo": 0.04304281221383245,
      "hi": 0.053076572199939887
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4660,
      "mean": 0.10369860975537129,
      "lo": 0.09528396457178792,
      "hi": 0.1122065143112095
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.05564053296076326,
      "lo": 0.05035382472276369,
      "hi": 0.06092248692180199
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4660,
      "mean": 0.036688038798965726,
      "lo": 0.015636530047560843,
      "hi": 0.058406125899650205
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4660,
      "mean": 0.10410577842700579,
      "lo": 0.0847143969456641,
      "hi": 0.12451813305708745
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4660,
      "mean": 0.15761078558008162,
      "lo": 0.1344923957733362,
      "hi": 0.1818260210043487
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.06741773962804005,
      "lo": 0.05135781930843142,
      "hi": 0.08438743958786651
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4660,
      "mean": 0.12092274678111588,
      "lo": 0.09789740207958027,
      "hi": 0.14447815651431112
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.05350500715307583,
      "lo": 0.03858700814200366,
      "hi": 0.0689691864275291
     }
    },
    "reveal 3 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4660,
      "mean": -0.029330226627979267,
      "lo": -0.03461743878259929,
      "hi": -0.024190989589618697
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4660,
      "mean": -0.02029790324472825,
      "lo": -0.02442788773707003,
      "hi": -0.015839951606021013
     },
     "KNN - POP, ap, LAST": {
      "n": 4660,
      "mean": -0.010144644721896315,
      "lo": -0.015265291692750994,
      "hi": -0.004603378166593397
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.009032323383251011,
      "lo": 0.005259369562914331,
      "hi": 0.012915473753201831
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4660,
      "mean": 0.019185581906082952,
      "lo": 0.013438567913979843,
      "hi": 0.025028071486843644
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.01015325852283194,
      "lo": 0.00637212757146668,
      "hi": 0.014147135424477127
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4660,
      "mean": 0.01834713435291107,
      "lo": 0.002808326409681275,
      "hi": 0.03487812719120226
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4660,
      "mean": 0.030341763868999814,
      "lo": 0.01699161745979595,
      "hi": 0.043848786706961754
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4660,
      "mean": 0.037543187465273194,
      "lo": 0.01974051250664481,
      "hi": 0.05435253524417238
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.01199462951608874,
      "lo": -0.0004268016498556937,
      "hi": 0.024790187643010404
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4660,
      "mean": 0.019196053112362124,
      "lo": 0.0021971286273073745,
      "hi": 0.03737560028517591
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.0072014235962733885,
      "lo": -0.005277790035420003,
      "hi": 0.019692026784471076
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4660,
      "mean": -0.020607070973255266,
      "lo": -0.025290193926862194,
      "hi": -0.015884392143414867
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4660,
      "mean": -0.008361559479593423,
      "lo": -0.012432119174876119,
      "hi": -0.004335826718815898
     },
     "UBCF - POP, ap, LAST": {
      "n": 4660,
      "mean": 0.0026270908185980673,
      "lo": -0.0019313498058210722,
      "hi": 0.0071904054869141336
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.012245511493661841,
      "lo": 0.00926701415197491,
      "hi": 0.015323237636085833
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4660,
      "mean": 0.02323416179185333,
      "lo": 0.01863154227319416,
      "hi": 0.027432765611911245
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.010988650298191491,
      "lo": 0.008377334118734408,
      "hi": 0.013781469748552714
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4660,
      "mean": 0.030319246646911775,
      "lo": 0.015093082407065436,
      "hi": 0.04639829803536254
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4660,
      "mean": 0.039993786857932666,
      "lo": 0.026163677666486095,
      "hi": 0.053824222681847785
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4660,
      "mean": 0.04687999514972036,
      "lo": 0.0313376172361004,
      "hi": 0.06160819931547969
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.009674540211020894,
      "lo": -0.001341136039205897,
      "hi": 0.021314638014521995
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4660,
      "mean": 0.01656074850280859,
      "lo": 0.0010999816870116926,
      "hi": 0.03295155839138771
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.006886208291787695,
      "lo": -0.003576924991307867,
      "hi": 0.017936154276667372
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4660,
      "mean": 0.0020167894634976363,
      "lo": 4.7781250801142606e-05,
      "hi": 0.004211989455345034
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4660,
      "mean": 0.005249043160490728,
      "lo": 0.0035123067361518922,
      "hi": 0.007109137121869696
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4660,
      "mean": 0.007233727194435095,
      "lo": 0.005344167462166516,
      "hi": 0.009108732913416868
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.003232253696993091,
      "lo": 0.002128725934725036,
      "hi": 0.0044128385780985175
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4660,
      "mean": 0.005216937730937459,
      "lo": 0.003663495567904522,
      "hi": 0.0068582119478348925
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.0019846840339443677,
      "lo": 0.0012049579729695738,
      "hi": 0.002791960010396299
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4660,
      "mean": 0.024858122435629775,
      "lo": 0.017162559884709556,
      "hi": 0.03345583064304874
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4660,
      "mean": 0.022377438351184015,
      "lo": 0.01576293579544672,
      "hi": 0.029871124388296613
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4660,
      "mean": 0.022112587689022068,
      "lo": 0.015056318557651842,
      "hi": 0.030233879060538586
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4660,
      "mean": -0.0024806840844457615,
      "lo": -0.0067671414844234215,
      "hi": 0.0016333274727178843
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4660,
      "mean": -0.002745534746607708,
      "lo": -0.008520247646840468,
      "hi": 0.0030231839396856557
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4660,
      "mean": -0.0002648506621619464,
      "lo": -0.0036253873637016785,
      "hi": 0.003101190678577783
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4660,
      "mean": -0.24045081054490708,
      "lo": -0.25026976342541757,
      "hi": -0.2307651946662667
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4660,
      "mean": -0.20465620338454493,
      "lo": -0.21449967779692214,
      "hi": -0.19429271087083552
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4660,
      "mean": -0.18987123350092008,
      "lo": -0.20024316680583304,
      "hi": -0.17898651865651624
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.035794607160362146,
      "lo": 0.03223156014871825,
      "hi": 0.03946605205442022
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4660,
      "mean": 0.050579577043987,
      "lo": 0.04628946854521416,
      "hi": 0.055223991352587924
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.01478496988362486,
      "lo": 0.012755440322617806,
      "hi": 0.01689146106674776
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4660,
      "mean": -0.1472175406001759,
      "lo": -0.17094304121104237,
      "hi": -0.12370729203804533
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4660,
      "mean": 0.05267516326248504,
      "lo": 0.024752839065752128,
      "hi": 0.08040694943358323
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4660,
      "mean": 0.13325456240411596,
      "lo": 0.10182892503346191,
      "hi": 0.16363325496237086
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.19989270386266095,
      "lo": 0.1814312823498844,
      "hi": 0.2188273100641569
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4660,
      "mean": 0.2804721030042919,
      "lo": 0.2572278127512118,
      "hi": 0.3055793421428451
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.0805793991416309,
      "lo": 0.070313548325039,
      "hi": 0.09159056686307349
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4660,
      "mean": -0.03470746320936947,
      "lo": -0.04156747799308799,
      "hi": -0.027655437930708928
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4660,
      "mean": 0.009449306454830528,
      "lo": 0.0019532774678255004,
      "hi": 0.0171418303551202
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4660,
      "mean": 0.024245769676221704,
      "lo": 0.01602839459540664,
      "hi": 0.03294368981771666
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.04415676966419999,
      "lo": 0.03936310935398265,
      "hi": 0.049056817155783965
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4660,
      "mean": 0.05895323288559117,
      "lo": 0.052694134019158206,
      "hi": 0.0652949825940223
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.014796463221391174,
      "lo": 0.012003668538145502,
      "hi": 0.01759358565229227
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4660,
      "mean": 0.11093696583759236,
      "lo": 0.08880663878871586,
      "hi": 0.13330696963411726
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4660,
      "mean": 0.14856214466448792,
      "lo": 0.1264819378490504,
      "hi": 0.17037670318711506
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4660,
      "mean": 0.15761078558008162,
      "lo": 0.13329050151264699,
      "hi": 0.18286752822971028
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4660,
      "mean": 0.03762517882689556,
      "lo": 0.021759914030906352,
      "hi": 0.05463430265050698
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4660,
      "mean": 0.04667381974248927,
      "lo": 0.027010673978683213,
      "hi": 0.06747347001083089
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4660,
      "mean": 0.009048640915593709,
      "lo": 0.0007672996065337148,
      "hi": 0.01760235769399135
     }
    },
    "KNN as first computed": {
     "reveal 1 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4660,
       "mean": -0.037708061466650476,
       "lo": -0.04297309625938351,
       "hi": -0.032759244776545626
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4660,
       "mean": -0.02335395712178511,
       "lo": -0.027701762779146617,
       "hi": -0.019140380358869318
      },
      "KNN - POP, ap, LAST": {
       "n": 4660,
       "mean": -0.008482425777133127,
       "lo": -0.01377764196123623,
       "hi": -0.003172186160113883
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4660,
       "mean": 0.014354104344865368,
       "lo": 0.010174103498744043,
       "hi": 0.018533812820439977
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4660,
       "mean": 0.02922563568951735,
       "lo": 0.02302884054225694,
       "hi": 0.03523217580888291
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4660,
       "mean": 0.014871531344651984,
       "lo": 0.010468144593744236,
       "hi": 0.019176670538898457
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4660,
       "mean": -0.002756334186179785,
       "lo": -0.018510432264727008,
       "hi": 0.012597782430510197
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4660,
       "mean": 0.013012108468349576,
       "lo": 0.0003067021410903237,
       "hi": 0.025697164677711656
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4660,
       "mean": 0.025670374417567445,
       "lo": 0.009619766528221633,
       "hi": 0.04186442231318537
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4660,
       "mean": 0.015768442654529362,
       "lo": 0.0011581656985545775,
       "hi": 0.02996130871361196
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4660,
       "mean": 0.028426708603747228,
       "lo": 0.010032939192952518,
       "hi": 0.04685419331152287
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4660,
       "mean": 0.01265826594921787,
       "lo": -0.0004055286019014867,
       "hi": 0.026493052243366417
      }
     },
     "reveal 3 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4660,
       "mean": -0.028804073217533983,
       "lo": -0.034078870760947656,
       "hi": -0.02369257632559949
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4660,
       "mean": -0.02039153602934508,
       "lo": -0.02466532726779886,
       "hi": -0.01590583693899408
      },
      "KNN - POP, ap, LAST": {
       "n": 4660,
       "mean": -0.010265873447594413,
       "lo": -0.015474244518775904,
       "hi": -0.004588846440217257
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4660,
       "mean": 0.008412537188188898,
       "lo": 0.00463309876835174,
       "hi": 0.012299500738825924
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4660,
       "mean": 0.018538199769939565,
       "lo": 0.012810756952226816,
       "hi": 0.024407504223059425
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4660,
       "mean": 0.010125662581750667,
       "lo": 0.006255124595751659,
       "hi": 0.013975310152415904
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4660,
       "mean": 0.01938433034718861,
       "lo": 0.003905869209862059,
       "hi": 0.035808929828909465
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4660,
       "mean": 0.02997497003654074,
       "lo": 0.01708194824895811,
       "hi": 0.04335825344836207
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4660,
       "mean": 0.038701985748535,
       "lo": 0.02047525083669804,
       "hi": 0.05605480651623126
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4660,
       "mean": 0.01059063968935213,
       "lo": -0.002100388457780544,
       "hi": 0.0238678175789902
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4660,
       "mean": 0.01931765540134639,
       "lo": 0.0015840616607912087,
       "hi": 0.03709550020266323
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4660,
       "mean": 0.00872701571199426,
       "lo": -0.004775288553246073,
       "hi": 0.021967559082603394
      }
     }
    }
   },
   "R15": {
    "m=1": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4656,
       "mean": 0.007757542776025124,
       "lo": 0.0062985132708363424,
       "hi": 0.009297661834395453
      },
      "PROXBLEND - POP": {
       "n": 4656,
       "mean": -0.023858695504747347,
       "lo": -0.03028695551519183,
       "hi": -0.017367114881335986
      },
      "PROXBLEND - UBCF": {
       "n": 4656,
       "mean": 0.003946189556552057,
       "lo": -0.0013862348814504143,
       "hi": 0.008972037514807565
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4656,
       "mean": 0.010121590231322147,
       "lo": 0.006245163880144367,
       "hi": 0.014027721611488329
      },
      "PROXBLEND - POP": {
       "n": 4656,
       "mean": -0.04145323736762922,
       "lo": -0.05423432543023352,
       "hi": -0.027835033916119564
      },
      "PROXBLEND - UBCF": {
       "n": 4656,
       "mean": -0.00501002113008803,
       "lo": -0.017511836564149244,
       "hi": 0.006691749431192243
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4656,
       "mean": 0.0023625429553264603,
       "lo": -0.0038258932042789383,
       "hi": 0.00882414560493267
      },
      "PROXBLEND - POP": {
       "n": 4656,
       "mean": 0.0007573210749078884,
       "lo": -0.011881779067997596,
       "hi": 0.013344932726181796
      },
      "PROXBLEND - UBCF": {
       "n": 4656,
       "mean": 0.009329961037435263,
       "lo": -0.0034130427603254977,
       "hi": 0.0220420684824605
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4656,
       "mean": -0.00669687624297352,
       "lo": -0.011140168540286969,
       "hi": -0.0025551651223503498
      },
      "PROXBLEND - POP": {
       "n": 4656,
       "mean": 0.12065842220421466,
       "lo": 0.10425128963949226,
       "hi": 0.13702089532645365
      },
      "PROXBLEND - UBCF": {
       "n": 4656,
       "mean": 0.09603673096245743,
       "lo": 0.0826936198497414,
       "hi": 0.11011338715286742
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4656,
       "mean": -0.007517182130584193,
       "lo": -0.01603753315665631,
       "hi": 0.0006807351940095302
      },
      "PROXBLEND - POP": {
       "n": 4656,
       "mean": 0.14616053355794947,
       "lo": 0.12284442940904466,
       "hi": 0.16915401578835415
      },
      "PROXBLEND - UBCF": {
       "n": 4656,
       "mean": 0.11228825107691084,
       "lo": 0.0928335992005029,
       "hi": 0.1326162934302651
      }
     }
    },
    "m=3": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4665,
       "mean": 0.00939374536003948,
       "lo": 0.007685013774667828,
       "hi": 0.011056576899086417
      },
      "PROXBLEND - POP": {
       "n": 4665,
       "mean": 0.005420697342902416,
       "lo": -0.0010510493737350222,
       "hi": 0.012468859330136434
      },
      "PROXBLEND - UBCF": {
       "n": 4665,
       "mean": 0.01641035456313689,
       "lo": 0.010939762994525079,
       "hi": 0.022111238211919397
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4665,
       "mean": 0.010025946499844843,
       "lo": 0.006145628281513099,
       "hi": 0.013820526196720279
      },
      "PROXBLEND - POP": {
       "n": 4665,
       "mean": 0.001352888932116282,
       "lo": -0.011195821903091867,
       "hi": 0.014591504767732464
      },
      "PROXBLEND - UBCF": {
       "n": 4665,
       "mean": 0.014901104177563547,
       "lo": 0.002942900168272886,
       "hi": 0.02652129893467266
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4665,
       "mean": 0.0028938906752411574,
       "lo": -0.0037824600418867827,
       "hi": 0.0099707921135313
      },
      "PROXBLEND - POP": {
       "n": 4665,
       "mean": 0.02070922296570112,
       "lo": 0.006293211966414591,
       "hi": 0.03519462661035113
      },
      "PROXBLEND - UBCF": {
       "n": 4665,
       "mean": 0.01706272648394835,
       "lo": 0.00458055379642471,
       "hi": 0.02969705026744654
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4665,
       "mean": -0.012859410098174614,
       "lo": -0.01739389133259577,
       "hi": -0.008363500716729184
      },
      "PROXBLEND - POP": {
       "n": 4665,
       "mean": 0.13033310676632306,
       "lo": 0.11426959046220367,
       "hi": 0.1470878857496875
      },
      "PROXBLEND - UBCF": {
       "n": 4665,
       "mean": 0.09458265259996854,
       "lo": 0.08065239097743344,
       "hi": 0.10830509262296864
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4665,
       "mean": -0.016720257234726688,
       "lo": -0.02638574317261226,
       "hi": -0.007974873142473924
      },
      "PROXBLEND - POP": {
       "n": 4665,
       "mean": 0.15311409205299878,
       "lo": 0.13026576959859534,
       "hi": 0.17655764406580673
      },
      "PROXBLEND - UBCF": {
       "n": 4665,
       "mean": 0.09995712754555197,
       "lo": 0.07953338186341989,
       "hi": 0.12139925422888616
      }
     }
    },
    "m=5": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4660,
       "mean": 0.006010679604274476,
       "lo": 0.004048081272363697,
       "hi": 0.007848815194268282
      },
      "PROXBLEND - POP": {
       "n": 4660,
       "mean": 0.030256449280496173,
       "lo": 0.022973663890289327,
       "hi": 0.03805517668377567
      },
      "PROXBLEND - UBCF": {
       "n": 4660,
       "mean": 0.03133455649542199,
       "lo": 0.024827543836834883,
       "hi": 0.038094388570429065
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4660,
       "mean": 0.005495945498032237,
       "lo": 0.0016156141849061692,
       "hi": 0.009097317642745061
      },
      "PROXBLEND - POP": {
       "n": 4660,
       "mean": 0.032441684386860604,
       "lo": 0.019365889686984404,
       "hi": 0.04536200068834895
      },
      "PROXBLEND - UBCF": {
       "n": 4660,
       "mean": 0.0332604389010615,
       "lo": 0.020709475490970974,
       "hi": 0.045182098928525836
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4660,
       "mean": 0.006652360515021459,
       "lo": -0.0016932811545498328,
       "hi": 0.014939305478056254
      },
      "PROXBLEND - POP": {
       "n": 4660,
       "mean": 0.0328850975597378,
       "lo": 0.015773448786869766,
       "hi": 0.050111509520280574
      },
      "PROXBLEND - UBCF": {
       "n": 4660,
       "mean": 0.02602391171060699,
       "lo": 0.010145861294912397,
       "hi": 0.042662799509129566
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4660,
       "mean": -0.012738996165903868,
       "lo": -0.017672494889341292,
       "hi": -0.007976247993066003
      },
      "PROXBLEND - POP": {
       "n": 4660,
       "mean": 0.1274392233905534,
       "lo": 0.11088640209009644,
       "hi": 0.14312021387915608
      },
      "PROXBLEND - UBCF": {
       "n": 4660,
       "mean": 0.09310047071995967,
       "lo": 0.07765733339557829,
       "hi": 0.10778341546173538
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4660,
       "mean": -0.017274678111587984,
       "lo": -0.027601098906373946,
       "hi": -0.007937440496366462
      },
      "PROXBLEND - POP": {
       "n": 4660,
       "mean": 0.14033610746849365,
       "lo": 0.11650615573599667,
       "hi": 0.16251517512992295
      },
      "PROXBLEND - UBCF": {
       "n": 4660,
       "mean": 0.09768257374480552,
       "lo": 0.07676951621215562,
       "hi": 0.11992106900103308
      }
     }
    }
   }
  },
  "taste, moderate, peaked": {
   "R7": {
    "m=1": {
     "units": 4096,
     "POP mean": {
      "ap": 0.3841138081540689,
      "ndcgAll": 0.4573664742468349,
      "hitAll": 0.9301849024527762,
      "ndcgNext": 0.08580388611530401,
      "hitNext": 0.14050348446236452
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4096,
       "mean": 0.00035961069617924187,
       "lo": -8.443109342958352e-05,
       "hi": 0.0008290371447804338
      },
      "KNN - POP": {
       "n": 4096,
       "mean": -0.009707864114105964,
       "lo": -0.01398340547717577,
       "hi": -0.005497584071345601
      },
      "UBCF - POP": {
       "n": 4096,
       "mean": -0.007532581817620926,
       "lo": -0.011832357498872468,
       "hi": -0.003319568032647657
      },
      "ITEM - POP": {
       "n": 4096,
       "mean": 0.00017691707077021877,
       "lo": -0.0035801956893916982,
       "hi": 0.003925634161210682
      },
      "BLEND - POP": {
       "n": 4096,
       "mean": 0.004571069472471245,
       "lo": 0.003047739278573768,
       "hi": 0.006168742115676175
      },
      "LOCAL - POP": {
       "n": 4096,
       "mean": -0.18834723924949376,
       "lo": -0.19571642236342335,
       "hi": -0.1808805685275333
      },
      "AHEAD - POP": {
       "n": 4096,
       "mean": -0.18995006397521347,
       "lo": -0.19686790985969296,
       "hi": -0.18247750149717948
      },
      "PROXPOP 10 - POP": {
       "n": 4096,
       "mean": -0.08787150585653947,
       "lo": -0.09410507020806745,
       "hi": -0.0813835450547211
      },
      "PROXPOP 20 - POP": {
       "n": 4096,
       "mean": -0.06326850933849501,
       "lo": -0.06839501811016233,
       "hi": -0.05764506257963864
      },
      "PROXPOP 40 - POP": {
       "n": 4096,
       "mean": -0.03617790552891035,
       "lo": -0.04013912222199547,
       "hi": -0.03198968819773431
      },
      "REGPOP b=10 - POP": {
       "n": 4096,
       "mean": -4.3335358998968266e-05,
       "lo": -0.0015887715173084265,
       "hi": 0.0013884117015301738
      },
      "REGPOP b=40 - POP": {
       "n": 4096,
       "mean": -3.2658496101384512e-06,
       "lo": -0.00013809861202143835,
       "hi": 0.00014478436859741741
      },
      "REGPOP shifted - POP": {
       "n": 4096,
       "mean": -4.606876233513864e-06,
       "lo": -0.0007850332123708255,
       "hi": 0.0007807713185565441
      },
      "REGPOP window - POP": {
       "n": 4096,
       "mean": 0.0002886989380740957,
       "lo": -0.0002758186896213165,
       "hi": 0.0008449401942326803
      },
      "POP>UBCF - POP": {
       "n": 4096,
       "mean": 0.003459377442565296,
       "lo": 0.002544625679988899,
       "hi": 0.004389950388758751
      },
      "POP>REGPOP - POP": {
       "n": 4096,
       "mean": 0.0002694225121615957,
       "lo": -8.629301138019836e-05,
       "hi": 0.0005975234171214619
      },
      "REGPOP>UBCF - POP": {
       "n": 4096,
       "mean": 0.0034413571878492816,
       "lo": 0.002214587296298323,
       "hi": 0.004527404819367613
      },
      "REGBLEND - POP": {
       "n": 4096,
       "mean": 0.004512611760061243,
       "lo": 0.00278729886995578,
       "hi": 0.006192038789899155
      },
      "KNN - REGPOP": {
       "n": 4096,
       "mean": -0.010067474810285207,
       "lo": -0.014048921281110342,
       "hi": -0.005882330593006397
      },
      "UBCF - REGPOP": {
       "n": 4096,
       "mean": -0.007892192513800168,
       "lo": -0.012463072896659872,
       "hi": -0.0037329716676677473
      },
      "ITEM - REGPOP": {
       "n": 4096,
       "mean": -0.00018269362540902285,
       "lo": -0.0038105374781448775,
       "hi": 0.003788517715227664
      },
      "BLEND - REGPOP": {
       "n": 4096,
       "mean": 0.004211458776292002,
       "lo": 0.002669213099941493,
       "hi": 0.005733601278749813
      },
      "REGBLEND - REGPOP": {
       "n": 4096,
       "mean": 0.004153001063882,
       "lo": 0.002589972508519884,
       "hi": 0.005678046499158478
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4096,
       "mean": 0.0030817464916700395,
       "lo": 0.002122077670752489,
       "hi": 0.004082004963682541
      },
      "LOCAL - REGPOP": {
       "n": 4096,
       "mean": -0.188706849945673,
       "lo": -0.19576375869436688,
       "hi": -0.18102525878905915
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4096,
       "mean": -0.06362812003467425,
       "lo": -0.06893414017558586,
       "hi": -0.058108332564892215
      },
      "UBCF - PROXPOP 20": {
       "n": 4096,
       "mean": 0.05573592752087407,
       "lo": 0.04940405038272899,
       "hi": 0.06160956132867544
      },
      "KNN - PROXPOP 20": {
       "n": 4096,
       "mean": 0.05356064522438903,
       "lo": 0.04752841014336333,
       "hi": 0.05960180308101255
      },
      "UBCF - LOCAL": {
       "n": 4096,
       "mean": 0.18081465743187283,
       "lo": 0.17302745237802145,
       "hi": 0.188273872450388
      },
      "REGPOP - LOCAL": {
       "n": 4096,
       "mean": 0.188706849945673,
       "lo": 0.18081244360071133,
       "hi": 0.19614386738421055
      },
      "AHEAD - LOCAL": {
       "n": 4096,
       "mean": -0.0016028247257197242,
       "lo": -0.003960342547530648,
       "hi": 0.0005917277041292574
      },
      "UBCF - AHEAD": {
       "n": 4096,
       "mean": 0.18241748215759254,
       "lo": 0.1747751587383254,
       "hi": 0.18988378948869475
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4096,
       "mean": -0.0004029460551782102,
       "lo": -0.0017925813882312626,
       "hi": 0.0009611926305278542
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4096,
       "mean": -0.0003628765457893804,
       "lo": -0.0008415500549323386,
       "hi": 0.0001027658892636298
      },
      "REGPOP shifted - REGPOP": {
       "n": 4096,
       "mean": -0.00036421757241275577,
       "lo": -0.001232970509436879,
       "hi": 0.0004957582482024231
      },
      "REGPOP window - REGPOP": {
       "n": 4096,
       "mean": -7.091175810514623e-05,
       "lo": -0.0006671880760818155,
       "hi": 0.0004804487170840389
      },
      "BLEND - POP>UBCF": {
       "n": 4096,
       "mean": 0.0011116920299059484,
       "lo": 0.00011595925922198958,
       "hi": 0.002093454532178612
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4096,
       "mean": 0.0031899549304037003,
       "lo": 0.0022294231849993877,
       "hi": 0.004154349286328606
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4096,
       "mean": 0.0009147663288882964,
       "lo": -0.0006482352104017846,
       "hi": 0.0025797251714910836
      },
      "KNN - POP": {
       "n": 4096,
       "mean": -0.01806085590350577,
       "lo": -0.028835622954331362,
       "hi": -0.007847356759138526
      },
      "UBCF - POP": {
       "n": 4096,
       "mean": -0.013511775307078616,
       "lo": -0.024438342402043543,
       "hi": -0.002127243069478351
      },
      "ITEM - POP": {
       "n": 4096,
       "mean": -0.0027428831459739463,
       "lo": -0.012018915288813388,
       "hi": 0.00648956463325293
      },
      "BLEND - POP": {
       "n": 4096,
       "mean": 0.006199775452784775,
       "lo": 0.0016216307446322144,
       "hi": 0.010507190342148746
      },
      "LOCAL - POP": {
       "n": 4096,
       "mean": -0.2952281927339647,
       "lo": -0.31241784029625747,
       "hi": -0.27748211326830063
      },
      "AHEAD - POP": {
       "n": 4096,
       "mean": -0.2981004111714953,
       "lo": -0.3153751044039678,
       "hi": -0.2813348237669581
      },
      "PROXPOP 10 - POP": {
       "n": 4096,
       "mean": -0.1264146983550291,
       "lo": -0.14259163007050124,
       "hi": -0.1102983903786288
      },
      "PROXPOP 20 - POP": {
       "n": 4096,
       "mean": -0.0942291212002375,
       "lo": -0.10905852216572912,
       "hi": -0.08071341810273722
      },
      "PROXPOP 40 - POP": {
       "n": 4096,
       "mean": -0.061981223912951335,
       "lo": -0.07431162032221961,
       "hi": -0.04939365727595991
      },
      "REGPOP b=10 - POP": {
       "n": 4096,
       "mean": -0.0015489384362789304,
       "lo": -0.005718025223496787,
       "hi": 0.0027878703867884776
      },
      "REGPOP b=40 - POP": {
       "n": 4096,
       "mean": 1.4769142238030226e-05,
       "lo": -0.00046977686062450887,
       "hi": 0.0005893373661927478
      },
      "REGPOP shifted - POP": {
       "n": 4096,
       "mean": -0.0004761983374362645,
       "lo": -0.0029659837721415726,
       "hi": 0.0018366979534505433
      },
      "REGPOP window - POP": {
       "n": 4096,
       "mean": 0.0009480510634253831,
       "lo": -0.0007819300754147025,
       "hi": 0.002767817696160595
      },
      "POP>UBCF - POP": {
       "n": 4096,
       "mean": 0.005115712560962525,
       "lo": 0.0021793441088125915,
       "hi": 0.008096179002786781
      },
      "POP>REGPOP - POP": {
       "n": 4096,
       "mean": 0.0007746961516293206,
       "lo": -0.00042113755226538997,
       "hi": 0.00195555875346351
      },
      "REGPOP>UBCF - POP": {
       "n": 4096,
       "mean": 0.004663723178863006,
       "lo": 0.000825949012982985,
       "hi": 0.008310989284872202
      },
      "REGBLEND - POP": {
       "n": 4096,
       "mean": 0.005830291199997788,
       "lo": 0.0010402648746262618,
       "hi": 0.010904691550703796
      },
      "KNN - REGPOP": {
       "n": 4096,
       "mean": -0.018975622232394067,
       "lo": -0.029718537097822347,
       "hi": -0.008303011622934718
      },
      "UBCF - REGPOP": {
       "n": 4096,
       "mean": -0.01442654163596691,
       "lo": -0.02512145498066866,
       "hi": -0.003997503264117482
      },
      "ITEM - REGPOP": {
       "n": 4096,
       "mean": -0.003657649474862242,
       "lo": -0.013445490062331285,
       "hi": 0.0056883423691975864
      },
      "BLEND - REGPOP": {
       "n": 4096,
       "mean": 0.005285009123896478,
       "lo": 0.0006132370671130441,
       "hi": 0.009783418271310695
      },
      "REGBLEND - REGPOP": {
       "n": 4096,
       "mean": 0.004915524871109492,
       "lo": 0.0002548498257697981,
       "hi": 0.009571472090095519
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4096,
       "mean": 0.0037489568499747103,
       "lo": 0.00034724653506279453,
       "hi": 0.007083662364166919
      },
      "LOCAL - REGPOP": {
       "n": 4096,
       "mean": -0.29614295906285304,
       "lo": -0.3121429888634959,
       "hi": -0.27832303104349626
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4096,
       "mean": -0.09514388752912581,
       "lo": -0.10936077791656133,
       "hi": -0.0810601863138004
      },
      "UBCF - PROXPOP 20": {
       "n": 4096,
       "mean": 0.08071734589315889,
       "lo": 0.06542454119968502,
       "hi": 0.09634246202548914
      },
      "KNN - PROXPOP 20": {
       "n": 4096,
       "mean": 0.07616826529673174,
       "lo": 0.060298504160940194,
       "hi": 0.09130002670769054
      },
      "UBCF - LOCAL": {
       "n": 4096,
       "mean": 0.28171641742688613,
       "lo": 0.26374778803958476,
       "hi": 0.30050522913055133
      },
      "REGPOP - LOCAL": {
       "n": 4096,
       "mean": 0.29614295906285304,
       "lo": 0.2794305811497219,
       "hi": 0.3129789941302255
      },
      "AHEAD - LOCAL": {
       "n": 4096,
       "mean": -0.0028722184375305562,
       "lo": -0.01053668396643786,
       "hi": 0.004738442602232248
      },
      "UBCF - AHEAD": {
       "n": 4096,
       "mean": 0.2845886358644167,
       "lo": 0.26728803629126185,
       "hi": 0.30204631888945915
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4096,
       "mean": -0.002463704765167227,
       "lo": -0.006546597635368598,
       "hi": 0.001480405979201501
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4096,
       "mean": -0.000899997186650266,
       "lo": -0.0024481790432446726,
       "hi": 0.0005849922066819781
      },
      "REGPOP shifted - REGPOP": {
       "n": 4096,
       "mean": -0.001390964666324561,
       "lo": -0.004127401198762035,
       "hi": 0.0011464689998640872
      },
      "REGPOP window - REGPOP": {
       "n": 4096,
       "mean": 3.3284734537086824e-05,
       "lo": -0.0018666191353306396,
       "hi": 0.0019518143786882408
      },
      "BLEND - POP>UBCF": {
       "n": 4096,
       "mean": 0.0010840628918222497,
       "lo": -0.0020675670228097603,
       "hi": 0.004028213088359239
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4096,
       "mean": 0.004341016409333205,
       "lo": 0.00124579667591384,
       "hi": 0.007506405475582283
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4096,
       "mean": 0.0001984533478674102,
       "lo": -0.002647015375483478,
       "hi": 0.0029753532258548253
      },
      "KNN - POP": {
       "n": 4096,
       "mean": -0.014793552131005874,
       "lo": -0.027947625661409653,
       "hi": -0.0009950344327094656
      },
      "UBCF - POP": {
       "n": 4096,
       "mean": -0.0181435102783273,
       "lo": -0.03387042291036652,
       "hi": -0.0034931993686980797
      },
      "ITEM - POP": {
       "n": 4096,
       "mean": -0.010199505227388658,
       "lo": -0.022926637582056843,
       "hi": 0.0023706205946168665
      },
      "BLEND - POP": {
       "n": 4096,
       "mean": 0.0006428201718215079,
       "lo": -0.007019730664561812,
       "hi": 0.008102308859378732
      },
      "LOCAL - POP": {
       "n": 4096,
       "mean": -0.34302669932777613,
       "lo": -0.3707036035982862,
       "hi": -0.31585047802041905
      },
      "AHEAD - POP": {
       "n": 4096,
       "mean": -0.35669857432777613,
       "lo": -0.3857948559613217,
       "hi": -0.32746724321247844
      },
      "PROXPOP 10 - POP": {
       "n": 4096,
       "mean": -0.08387142589027613,
       "lo": -0.10616812098224891,
       "hi": -0.06303913364952037
      },
      "PROXPOP 20 - POP": {
       "n": 4096,
       "mean": -0.058236660265276116,
       "lo": -0.07710798239693098,
       "hi": -0.03862760353748686
      },
      "PROXPOP 40 - POP": {
       "n": 4096,
       "mean": -0.035043300890276116,
       "lo": -0.05201126348268691,
       "hi": -0.018179446481113838
      },
      "REGPOP b=10 - POP": {
       "n": 4096,
       "mean": 0.0007230914701617823,
       "lo": -0.005932466539401369,
       "hi": 0.007328316930475004
      },
      "REGPOP b=40 - POP": {
       "n": 4096,
       "mean": 6.684802827380953e-05,
       "lo": -0.00035643066136001604,
       "hi": 0.0005143087868392196
      },
      "REGPOP shifted - POP": {
       "n": 4096,
       "mean": 9.212182674096743e-05,
       "lo": -0.0041777218710164436,
       "hi": 0.0041556012305937395
      },
      "REGPOP window - POP": {
       "n": 4096,
       "mean": 0.0007947835584554333,
       "lo": -0.0023787231659973605,
       "hi": 0.0035585399442914284
      },
      "POP>UBCF - POP": {
       "n": 4096,
       "mean": -6.983793829753982e-05,
       "lo": -0.005896338601530732,
       "hi": 0.005377385808011196
      },
      "POP>REGPOP - POP": {
       "n": 4096,
       "mean": 0.0005443192332840769,
       "lo": -0.0017121471241384918,
       "hi": 0.002780075586679412
      },
      "REGPOP>UBCF - POP": {
       "n": 4096,
       "mean": -0.0006311689683785697,
       "lo": -0.0071522516335402265,
       "hi": 0.005981357571543582
      },
      "REGBLEND - POP": {
       "n": 4096,
       "mean": 4.0799037573810816e-05,
       "lo": -0.00801360331760271,
       "hi": 0.00772417995746494
      },
      "KNN - REGPOP": {
       "n": 4096,
       "mean": -0.014992005478873284,
       "lo": -0.028895336460571925,
       "hi": -0.0012911532768416526
      },
      "UBCF - REGPOP": {
       "n": 4096,
       "mean": -0.01834196362619471,
       "lo": -0.03333724882940482,
       "hi": -0.003708300150320373
      },
      "ITEM - REGPOP": {
       "n": 4096,
       "mean": -0.010397958575256067,
       "lo": -0.02395482062231818,
       "hi": 0.0028546081276107577
      },
      "BLEND - REGPOP": {
       "n": 4096,
       "mean": 0.00044436682395409795,
       "lo": -0.0065097361164594995,
       "hi": 0.007652886760808103
      },
      "REGBLEND - REGPOP": {
       "n": 4096,
       "mean": -0.00015765431029359997,
       "lo": -0.007909081436153246,
       "hi": 0.007365338399055158
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4096,
       "mean": -0.0008296223162459803,
       "lo": -0.0071562025881103785,
       "hi": 0.005008738159242853
      },
      "LOCAL - REGPOP": {
       "n": 4096,
       "mean": -0.3432251526756436,
       "lo": -0.37169225322459026,
       "hi": -0.31556097845338266
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4096,
       "mean": -0.05843511361314353,
       "lo": -0.07915330619383566,
       "hi": -0.038108113478574075
      },
      "UBCF - PROXPOP 20": {
       "n": 4096,
       "mean": 0.040093149986948816,
       "lo": 0.017824745738752874,
       "hi": 0.06175507502827088
      },
      "KNN - PROXPOP 20": {
       "n": 4096,
       "mean": 0.04344310813427024,
       "lo": 0.022703776700245495,
       "hi": 0.06430483581857331
      },
      "UBCF - LOCAL": {
       "n": 4096,
       "mean": 0.32488318904944885,
       "lo": 0.29817627015038106,
       "hi": 0.3531145129028071
      },
      "REGPOP - LOCAL": {
       "n": 4096,
       "mean": 0.3432251526756436,
       "lo": 0.3154236153857156,
       "hi": 0.370083320224549
      },
      "AHEAD - LOCAL": {
       "n": 4096,
       "mean": -0.013671875,
       "lo": -0.03887518225594619,
       "hi": 0.012439442369981455
      },
      "UBCF - AHEAD": {
       "n": 4096,
       "mean": 0.33855506404944885,
       "lo": 0.30713993351322433,
       "hi": 0.36802614250065674
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4096,
       "mean": 0.000524638122294372,
       "lo": -0.00567666677805502,
       "hi": 0.006875028403368491
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4096,
       "mean": -0.00013160531959360063,
       "lo": -0.0026926973124374526,
       "hi": 0.0026254379961345993
      },
      "REGPOP shifted - REGPOP": {
       "n": 4096,
       "mean": -0.00010633152112644298,
       "lo": -0.0053193882865987425,
       "hi": 0.004689500166415946
      },
      "REGPOP window - REGPOP": {
       "n": 4096,
       "mean": 0.0005963302105880229,
       "lo": -0.0027236554409577904,
       "hi": 0.004250728755727236
      },
      "BLEND - POP>UBCF": {
       "n": 4096,
       "mean": 0.0007126581101190479,
       "lo": -0.004033682275651549,
       "hi": 0.005742530731081041
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4096,
       "mean": -0.0006141571715816171,
       "lo": -0.00658544755280952,
       "hi": 0.0048810474823664
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4096,
       "mean": 0.00027198289131258313,
       "lo": -0.0011907450477754143,
       "hi": 0.0017083419391341478
      },
      "KNN - POP": {
       "n": 4096,
       "mean": -0.0016138827000703358,
       "lo": -0.010838145438890043,
       "hi": 0.0075394904454781616
      },
      "UBCF - POP": {
       "n": 4096,
       "mean": -0.004893556737523733,
       "lo": -0.014926381341695839,
       "hi": 0.004701876974780328
      },
      "ITEM - POP": {
       "n": 4096,
       "mean": -0.0010216844189330954,
       "lo": -0.009433655366605577,
       "hi": 0.007508264970719719
      },
      "BLEND - POP": {
       "n": 4096,
       "mean": 0.0010633698183584262,
       "lo": -0.0028483705865776543,
       "hi": 0.0050585739836450355
      },
      "LOCAL - POP": {
       "n": 4096,
       "mean": -0.0567508564352407,
       "lo": -0.07035191667659109,
       "hi": -0.04281150695114039
      },
      "AHEAD - POP": {
       "n": 4096,
       "mean": -0.055279787174721234,
       "lo": -0.06899028444927478,
       "hi": -0.041543568115572194
      },
      "PROXPOP 10 - POP": {
       "n": 4096,
       "mean": -0.024381253525968878,
       "lo": -0.03807963617158564,
       "hi": -0.01027041521137795
      },
      "PROXPOP 20 - POP": {
       "n": 4096,
       "mean": -0.019396497068976004,
       "lo": -0.03195958977242607,
       "hi": -0.006088983725439226
      },
      "PROXPOP 40 - POP": {
       "n": 4096,
       "mean": -0.012449715353190904,
       "lo": -0.02337777657229555,
       "hi": -0.0011539311135632653
      },
      "REGPOP b=10 - POP": {
       "n": 4096,
       "mean": -0.001017341781384263,
       "lo": -0.004903266668096176,
       "hi": 0.0029285470949475386
      },
      "REGPOP b=40 - POP": {
       "n": 4096,
       "mean": 0.00014506491355358825,
       "lo": -0.000142777250350661,
       "hi": 0.0005897038569562126
      },
      "REGPOP shifted - POP": {
       "n": 4096,
       "mean": -0.0006630148881101315,
       "lo": -0.0029625671858817568,
       "hi": 0.00138579657669574
      },
      "REGPOP window - POP": {
       "n": 4096,
       "mean": -0.0004874297111279719,
       "lo": -0.002230884491352718,
       "hi": 0.000972263412205772
      },
      "POP>UBCF - POP": {
       "n": 4096,
       "mean": 0.00019883448056732573,
       "lo": -0.002479255140746831,
       "hi": 0.0030351789328542144
      },
      "POP>REGPOP - POP": {
       "n": 4096,
       "mean": 0.0002482616605105188,
       "lo": -0.0009643650196918246,
       "hi": 0.0013506292771998545
      },
      "REGPOP>UBCF - POP": {
       "n": 4096,
       "mean": 0.00018530932487771418,
       "lo": -0.0032370689683466473,
       "hi": 0.0035491771894953904
      },
      "REGBLEND - POP": {
       "n": 4096,
       "mean": 0.00024733962942350806,
       "lo": -0.004004129724539892,
       "hi": 0.00481420021318702
      },
      "KNN - REGPOP": {
       "n": 4096,
       "mean": -0.0018858655913829199,
       "lo": -0.010951071505131704,
       "hi": 0.007128526839894183
      },
      "UBCF - REGPOP": {
       "n": 4096,
       "mean": -0.005165539628836317,
       "lo": -0.015108718378652426,
       "hi": 0.004556607068893711
      },
      "ITEM - REGPOP": {
       "n": 4096,
       "mean": -0.001293667310245678,
       "lo": -0.009070560874826269,
       "hi": 0.0073914839773926485
      },
      "BLEND - REGPOP": {
       "n": 4096,
       "mean": 0.000791386927045843,
       "lo": -0.0033142371051018095,
       "hi": 0.0049916623187843375
      },
      "REGBLEND - REGPOP": {
       "n": 4096,
       "mean": -2.4643261889075612e-05,
       "lo": -0.0041506094287294786,
       "hi": 0.003805842733987131
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4096,
       "mean": -8.667356643486901e-05,
       "lo": -0.0029752586026712967,
       "hi": 0.00320572260071179
      },
      "LOCAL - REGPOP": {
       "n": 4096,
       "mean": -0.05702283932655329,
       "lo": -0.07090159184670965,
       "hi": -0.04267310647515566
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4096,
       "mean": -0.019668479960288587,
       "lo": -0.03257895170684293,
       "hi": -0.00691211400685554
      },
      "UBCF - PROXPOP 20": {
       "n": 4096,
       "mean": 0.01450294033145227,
       "lo": 0.0010417854528649159,
       "hi": 0.027960795044193354
      },
      "KNN - PROXPOP 20": {
       "n": 4096,
       "mean": 0.017782614368905665,
       "lo": 0.003927103598846588,
       "hi": 0.031004512540990677
      },
      "UBCF - LOCAL": {
       "n": 4096,
       "mean": 0.05185729969771698,
       "lo": 0.03904750106183423,
       "hi": 0.06475756380427108
      },
      "REGPOP - LOCAL": {
       "n": 4096,
       "mean": 0.05702283932655329,
       "lo": 0.04357306586747324,
       "hi": 0.07073059812954738
      },
      "AHEAD - LOCAL": {
       "n": 4096,
       "mean": 0.0014710692605194712,
       "lo": -0.004509907003930402,
       "hi": 0.007117069802561721
      },
      "UBCF - AHEAD": {
       "n": 4096,
       "mean": 0.0503862304371975,
       "lo": 0.03696632865390389,
       "hi": 0.06358848247530716
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4096,
       "mean": -0.0012893246726968456,
       "lo": -0.004983045328555549,
       "hi": 0.002348171453894593
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4096,
       "mean": -0.00012691797775899494,
       "lo": -0.0015699541771980372,
       "hi": 0.0013436225209832674
      },
      "REGPOP shifted - REGPOP": {
       "n": 4096,
       "mean": -0.0009349977794227144,
       "lo": -0.003484145301499033,
       "hi": 0.0014732701122009257
      },
      "REGPOP window - REGPOP": {
       "n": 4096,
       "mean": -0.0007594126024405552,
       "lo": -0.0026030200516711766,
       "hi": 0.0009468782012864209
      },
      "BLEND - POP>UBCF": {
       "n": 4096,
       "mean": 0.0008645353377911004,
       "lo": -0.0019596732429041893,
       "hi": 0.003593448092660785
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4096,
       "mean": -4.9427179943193104e-05,
       "lo": -0.0029031554126785733,
       "hi": 0.0028495494055716655
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4096,
       "mean": 0.00039531303784807916,
       "lo": -0.0022564335615215037,
       "hi": 0.002840781523938083
      },
      "KNN - POP": {
       "n": 4096,
       "mean": -0.0032976466524581877,
       "lo": -0.01767531638508823,
       "hi": 0.011534683741940908
      },
      "UBCF - POP": {
       "n": 4096,
       "mean": -0.007585511700821284,
       "lo": -0.023420385185348908,
       "hi": 0.008235008140278105
      },
      "ITEM - POP": {
       "n": 4096,
       "mean": -0.0002818317653054109,
       "lo": -0.01382626997916384,
       "hi": 0.012971394501047166
      },
      "BLEND - POP": {
       "n": 4096,
       "mean": 0.0023792041659941926,
       "lo": -0.0057532647511780366,
       "hi": 0.01043197498549408
      },
      "LOCAL - POP": {
       "n": 4096,
       "mean": -0.08996637508736452,
       "lo": -0.11155975684246412,
       "hi": -0.06853694367495039
      },
      "AHEAD - POP": {
       "n": 4096,
       "mean": -0.08752496883736452,
       "lo": -0.10837943604263446,
       "hi": -0.06680607531003775
      },
      "PROXPOP 10 - POP": {
       "n": 4096,
       "mean": -0.03991754696236453,
       "lo": -0.06172828148541742,
       "hi": -0.018181251438678457
      },
      "PROXPOP 20 - POP": {
       "n": 4096,
       "mean": -0.03125055477486453,
       "lo": -0.05276878997336746,
       "hi": -0.009705596608823256
      },
      "PROXPOP 40 - POP": {
       "n": 4096,
       "mean": -0.017212468837364527,
       "lo": -0.035005628998004426,
       "hi": 0.0020591507092196986
      },
      "REGPOP b=10 - POP": {
       "n": 4096,
       "mean": -0.0020420936047013142,
       "lo": -0.008808963368661016,
       "hi": 0.004632218953503639
      },
      "REGPOP b=40 - POP": {
       "n": 4096,
       "mean": 9.88188244047619e-05,
       "lo": -0.0004509004354037646,
       "hi": 0.0007034781253714603
      },
      "REGPOP shifted - POP": {
       "n": 4096,
       "mean": -0.0006512632061948472,
       "lo": -0.004435423872370693,
       "hi": 0.003314252357691526
      },
      "REGPOP window - POP": {
       "n": 4096,
       "mean": -0.0005866660019922889,
       "lo": -0.003810865674237128,
       "hi": 0.0022934813289787414
      },
      "POP>UBCF - POP": {
       "n": 4096,
       "mean": 0.00028191993980371613,
       "lo": -0.004802821676842097,
       "hi": 0.005814132944416665
      },
      "POP>REGPOP - POP": {
       "n": 4096,
       "mean": 0.0004766932461814124,
       "lo": -0.0016163443256381322,
       "hi": 0.0025283008099608066
      },
      "REGPOP>UBCF - POP": {
       "n": 4096,
       "mean": 0.0002466267282409732,
       "lo": -0.006171026559776956,
       "hi": 0.006547658595552242
      },
      "REGBLEND - POP": {
       "n": 4096,
       "mean": 0.0005128562669314495,
       "lo": -0.007726651725361789,
       "hi": 0.008957658062188694
      },
      "KNN - REGPOP": {
       "n": 4096,
       "mean": -0.003692959690306267,
       "lo": -0.018148930946575624,
       "hi": 0.010867449118028928
      },
      "UBCF - REGPOP": {
       "n": 4096,
       "mean": -0.007980824738669363,
       "lo": -0.023703586481346118,
       "hi": 0.007104715822711455
      },
      "ITEM - REGPOP": {
       "n": 4096,
       "mean": -0.0006771448031534899,
       "lo": -0.013816683365696738,
       "hi": 0.012861509149317897
      },
      "BLEND - REGPOP": {
       "n": 4096,
       "mean": 0.0019838911281461137,
       "lo": -0.006562389643875467,
       "hi": 0.009729156719798435
      },
      "REGBLEND - REGPOP": {
       "n": 4096,
       "mean": 0.00011754322908336936,
       "lo": -0.007988212682614624,
       "hi": 0.008293745816050399
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4096,
       "mean": -0.0001486863096071062,
       "lo": -0.006116995961805848,
       "hi": 0.005503392147386339
      },
      "LOCAL - REGPOP": {
       "n": 4096,
       "mean": -0.09036168812521261,
       "lo": -0.11094099372859408,
       "hi": -0.06979490015069106
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4096,
       "mean": -0.031645867812712614,
       "lo": -0.052171364168717316,
       "hi": -0.010083464377967437
      },
      "UBCF - PROXPOP 20": {
       "n": 4096,
       "mean": 0.023665043074043247,
       "lo": 0.002421523095750011,
       "hi": 0.043981964539349876
      },
      "KNN - PROXPOP 20": {
       "n": 4096,
       "mean": 0.02795290812240634,
       "lo": 0.006429722365868441,
       "hi": 0.0497223982662452
      },
      "UBCF - LOCAL": {
       "n": 4096,
       "mean": 0.08238086338654324,
       "lo": 0.06200506991072923,
       "hi": 0.10396904049656908
      },
      "REGPOP - LOCAL": {
       "n": 4096,
       "mean": 0.09036168812521261,
       "lo": 0.06930764580709702,
       "hi": 0.11133094335156107
      },
      "AHEAD - LOCAL": {
       "n": 4096,
       "mean": 0.00244140625,
       "lo": -0.008981395749311186,
       "hi": 0.013513513513513514
      },
      "UBCF - AHEAD": {
       "n": 4096,
       "mean": 0.07993945713654324,
       "lo": 0.059454573019039156,
       "hi": 0.09974376201873618
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4096,
       "mean": -0.002437406642549394,
       "lo": -0.009326680517505377,
       "hi": 0.0043053312236481685
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4096,
       "mean": -0.0002964942134433172,
       "lo": -0.0028544035919259793,
       "hi": 0.0022468755147566893
      },
      "REGPOP shifted - REGPOP": {
       "n": 4096,
       "mean": -0.0010465762440429265,
       "lo": -0.005665139330217915,
       "hi": 0.003184181428500215
      },
      "REGPOP window - REGPOP": {
       "n": 4096,
       "mean": -0.0009819790398403682,
       "lo": -0.0044211696622282835,
       "hi": 0.0024615435399394044
      },
      "BLEND - POP>UBCF": {
       "n": 4096,
       "mean": 0.002097284226190476,
       "lo": -0.003747920866619864,
       "hi": 0.008158288059914698
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4096,
       "mean": -0.0001947733063776964,
       "lo": -0.00556581266483026,
       "hi": 0.005363434384910102
      }
     }
    },
    "m=3": {
     "units": 4105,
     "POP mean": {
      "ap": 0.36047066707433206,
      "ndcgAll": 0.4197306257775384,
      "hitAll": 0.9067252654185828,
      "ndcgNext": 0.09236651049129614,
      "hitNext": 0.15084124743911573
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4105,
       "mean": 3.3534803630220544e-05,
       "lo": -5.987734144040553e-05,
       "hi": 0.0001572227134639745
      },
      "KNN - POP": {
       "n": 4105,
       "mean": -0.0010310725409108342,
       "lo": -0.005334820376104551,
       "hi": 0.0033302557476599954
      },
      "UBCF - POP": {
       "n": 4105,
       "mean": 0.01089217259287092,
       "lo": 0.006853736920485983,
       "hi": 0.015120618043504074
      },
      "ITEM - POP": {
       "n": 4105,
       "mean": 0.007042977302768835,
       "lo": 0.003103219845846485,
       "hi": 0.011239350745291251
      },
      "BLEND - POP": {
       "n": 4105,
       "mean": 0.007780961082587111,
       "lo": 0.006424023009557487,
       "hi": 0.009190703105653847
      },
      "LOCAL - POP": {
       "n": 4105,
       "mean": -0.1810474042235081,
       "lo": -0.18876041432227017,
       "hi": -0.17374681836474876
      },
      "AHEAD - POP": {
       "n": 4105,
       "mean": -0.18230468933326913,
       "lo": -0.18936983647343658,
       "hi": -0.17486658600397845
      },
      "PROXPOP 10 - POP": {
       "n": 4105,
       "mean": -0.0832904159506311,
       "lo": -0.08953108689850181,
       "hi": -0.07686012246492524
      },
      "PROXPOP 20 - POP": {
       "n": 4105,
       "mean": -0.05940028173885585,
       "lo": -0.06505765250546698,
       "hi": -0.05391482573564995
      },
      "PROXPOP 40 - POP": {
       "n": 4105,
       "mean": -0.03372201552277095,
       "lo": -0.0376957560424108,
       "hi": -0.029590556877460383
      },
      "REGPOP b=10 - POP": {
       "n": 4105,
       "mean": 0.00020091843951606562,
       "lo": -8.866368653763046e-05,
       "hi": 0.0004799710077859413
      },
      "REGPOP b=40 - POP": {
       "n": 4105,
       "mean": 1.729113212273636e-06,
       "lo": -2.0676707778693987e-05,
       "hi": 4.0179493133421985e-05
      },
      "REGPOP shifted - POP": {
       "n": 4105,
       "mean": 1.6098090353496e-05,
       "lo": -6.214919170202194e-05,
       "hi": 9.786796961888211e-05
      },
      "REGPOP window - POP": {
       "n": 4105,
       "mean": -8.267838496925561e-06,
       "lo": -6.342397140780258e-05,
       "hi": 4.681250764674257e-05
      },
      "POP>UBCF - POP": {
       "n": 4105,
       "mean": 0.005966923671670544,
       "lo": 0.004853664891120417,
       "hi": 0.00708671906423982
      },
      "POP>REGPOP - POP": {
       "n": 4105,
       "mean": 1.3989096909750945e-05,
       "lo": -5.3647049249286855e-05,
       "hi": 8.28067487695011e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4105,
       "mean": 0.006026602262571859,
       "lo": 0.004883663035576749,
       "hi": 0.007092208469329011
      },
      "REGBLEND - POP": {
       "n": 4105,
       "mean": 0.00782947162755904,
       "lo": 0.0065525977832874656,
       "hi": 0.009171647623713756
      },
      "KNN - REGPOP": {
       "n": 4105,
       "mean": -0.001064607344541054,
       "lo": -0.005562862664736086,
       "hi": 0.003439191135186161
      },
      "UBCF - REGPOP": {
       "n": 4105,
       "mean": 0.0108586377892407,
       "lo": 0.00674841123025595,
       "hi": 0.015059000544586585
      },
      "ITEM - REGPOP": {
       "n": 4105,
       "mean": 0.007009442499138614,
       "lo": 0.0029423246501646566,
       "hi": 0.01104780404358988
      },
      "BLEND - REGPOP": {
       "n": 4105,
       "mean": 0.007747426278956892,
       "lo": 0.006449740702830086,
       "hi": 0.009031699991653572
      },
      "REGBLEND - REGPOP": {
       "n": 4105,
       "mean": 0.007795936823928819,
       "lo": 0.006526290352430771,
       "hi": 0.0091213312192757
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4105,
       "mean": 0.0059930674589416385,
       "lo": 0.004918642069481915,
       "hi": 0.007144623368532915
      },
      "LOCAL - REGPOP": {
       "n": 4105,
       "mean": -0.18108093902713832,
       "lo": -0.18851296168740855,
       "hi": -0.17371343021617708
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4105,
       "mean": -0.05943381654248607,
       "lo": -0.06502868676255366,
       "hi": -0.053850549647563285
      },
      "UBCF - PROXPOP 20": {
       "n": 4105,
       "mean": 0.07029245433172678,
       "lo": 0.06367874912916839,
       "hi": 0.07648873838810268
      },
      "KNN - PROXPOP 20": {
       "n": 4105,
       "mean": 0.05836920919794502,
       "lo": 0.051679693656512544,
       "hi": 0.0646737966507454
      },
      "UBCF - LOCAL": {
       "n": 4105,
       "mean": 0.19193957681637902,
       "lo": 0.18352952197646916,
       "hi": 0.19962288316913873
      },
      "REGPOP - LOCAL": {
       "n": 4105,
       "mean": 0.18108093902713832,
       "lo": 0.17354291531527824,
       "hi": 0.18876091618861163
      },
      "AHEAD - LOCAL": {
       "n": 4105,
       "mean": -0.0012572851097610333,
       "lo": -0.0034459035407927966,
       "hi": 0.0011684679046633055
      },
      "UBCF - AHEAD": {
       "n": 4105,
       "mean": 0.19319686192614008,
       "lo": 0.1853305319629044,
       "hi": 0.200483306232784
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4105,
       "mean": 0.00016738363588584507,
       "lo": -6.375445111360911e-05,
       "hi": 0.00039675334414245706
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4105,
       "mean": -3.1805690417946905e-05,
       "lo": -0.0001575919000681681,
       "hi": 7.041534108350726e-05
      },
      "REGPOP shifted - REGPOP": {
       "n": 4105,
       "mean": -1.743671327672454e-05,
       "lo": -0.0001573308483278095,
       "hi": 9.96622803837168e-05
      },
      "REGPOP window - REGPOP": {
       "n": 4105,
       "mean": -4.18026421271461e-05,
       "lo": -0.00015215111826303866,
       "hi": 4.3757406413627125e-05
      },
      "BLEND - POP>UBCF": {
       "n": 4105,
       "mean": 0.0018140374109165676,
       "lo": 0.001305425942530831,
       "hi": 0.0023562163920513722
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4105,
       "mean": 0.005952934574760793,
       "lo": 0.004878582730355524,
       "hi": 0.007084077409121436
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4105,
       "mean": 4.282990475589303e-05,
       "lo": -0.0002512425183099336,
       "hi": 0.00033478437723851335
      },
      "KNN - POP": {
       "n": 4105,
       "mean": -0.003860759400140877,
       "lo": -0.014136942027256972,
       "hi": 0.0066681608835346155
      },
      "UBCF - POP": {
       "n": 4105,
       "mean": 0.013152144173393098,
       "lo": 0.003387933791638696,
       "hi": 0.023780752522750487
      },
      "ITEM - POP": {
       "n": 4105,
       "mean": 0.008539154114660006,
       "lo": -0.001992281941793436,
       "hi": 0.018918990663892524
      },
      "BLEND - POP": {
       "n": 4105,
       "mean": 0.012587680617905302,
       "lo": 0.008579176746687294,
       "hi": 0.01676982012020689
      },
      "LOCAL - POP": {
       "n": 4105,
       "mean": -0.27867401674815717,
       "lo": -0.2949808251364849,
       "hi": -0.26262068557765156
      },
      "AHEAD - POP": {
       "n": 4105,
       "mean": -0.27993647798840765,
       "lo": -0.2959445675974332,
       "hi": -0.2626397653611812
      },
      "PROXPOP 10 - POP": {
       "n": 4105,
       "mean": -0.11762159698604105,
       "lo": -0.13250537723919506,
       "hi": -0.10200696641563783
      },
      "PROXPOP 20 - POP": {
       "n": 4105,
       "mean": -0.08447325871349785,
       "lo": -0.09883990738238779,
       "hi": -0.07092268924293157
      },
      "PROXPOP 40 - POP": {
       "n": 4105,
       "mean": -0.058158217077091505,
       "lo": -0.06907904573450604,
       "hi": -0.04680747920208346
      },
      "REGPOP b=10 - POP": {
       "n": 4105,
       "mean": 0.00019168835528086937,
       "lo": -0.0007155319437001113,
       "hi": 0.0010760170587439056
      },
      "REGPOP b=40 - POP": {
       "n": 4105,
       "mean": -3.8403195135440495e-06,
       "lo": -6.529053346927993e-05,
       "hi": 7.036830112176531e-05
      },
      "REGPOP shifted - POP": {
       "n": 4105,
       "mean": -6.378462182697885e-05,
       "lo": -0.00038545034390571355,
       "hi": 0.0002490674086382109
      },
      "REGPOP window - POP": {
       "n": 4105,
       "mean": -5.2307264041018026e-05,
       "lo": -0.0002475709913419573,
       "hi": 0.00010433777836771211
      },
      "POP>UBCF - POP": {
       "n": 4105,
       "mean": 0.009737824506829666,
       "lo": 0.00635354698536706,
       "hi": 0.013136053843421142
      },
      "POP>REGPOP - POP": {
       "n": 4105,
       "mean": 1.4147248391969479e-05,
       "lo": -0.00018801796974258052,
       "hi": 0.0002008882523966391
      },
      "REGPOP>UBCF - POP": {
       "n": 4105,
       "mean": 0.009884414743333268,
       "lo": 0.0065326365544087365,
       "hi": 0.01336759152944719
      },
      "REGBLEND - POP": {
       "n": 4105,
       "mean": 0.01266337239695499,
       "lo": 0.00868325952939206,
       "hi": 0.016882493019107683
      },
      "KNN - REGPOP": {
       "n": 4105,
       "mean": -0.0039035893048967717,
       "lo": -0.014141223198360094,
       "hi": 0.006950908210465511
      },
      "UBCF - REGPOP": {
       "n": 4105,
       "mean": 0.013109314268637207,
       "lo": 0.002780140205333471,
       "hi": 0.02258405012013765
      },
      "ITEM - REGPOP": {
       "n": 4105,
       "mean": 0.008496324209904113,
       "lo": -0.002089937713128786,
       "hi": 0.017630531080797658
      },
      "BLEND - REGPOP": {
       "n": 4105,
       "mean": 0.012544850713149409,
       "lo": 0.008368090515631157,
       "hi": 0.01654824557229407
      },
      "REGBLEND - REGPOP": {
       "n": 4105,
       "mean": 0.012620542492199098,
       "lo": 0.00853649547229242,
       "hi": 0.016834844852414883
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4105,
       "mean": 0.009841584838577376,
       "lo": 0.006567018509844792,
       "hi": 0.013395589449840718
      },
      "LOCAL - REGPOP": {
       "n": 4105,
       "mean": -0.2787168466529131,
       "lo": -0.29568065986915604,
       "hi": -0.26186065906563344
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4105,
       "mean": -0.08451608861825374,
       "lo": -0.09771495727024138,
       "hi": -0.07071749801318981
      },
      "UBCF - PROXPOP 20": {
       "n": 4105,
       "mean": 0.09762540288689095,
       "lo": 0.08290078064831088,
       "hi": 0.11294195073746544
      },
      "KNN - PROXPOP 20": {
       "n": 4105,
       "mean": 0.08061249931335697,
       "lo": 0.0653538431490197,
       "hi": 0.09660832658792967
      },
      "UBCF - LOCAL": {
       "n": 4105,
       "mean": 0.2918261609215503,
       "lo": 0.27430884834118335,
       "hi": 0.3082728659070513
      },
      "REGPOP - LOCAL": {
       "n": 4105,
       "mean": 0.2787168466529131,
       "lo": 0.2613763764457842,
       "hi": 0.2957408939039262
      },
      "AHEAD - LOCAL": {
       "n": 4105,
       "mean": -0.001262461240250484,
       "lo": -0.008654950905219647,
       "hi": 0.00559577512434373
      },
      "UBCF - AHEAD": {
       "n": 4105,
       "mean": 0.2930886221618007,
       "lo": 0.27630745968675363,
       "hi": 0.30992780917281976
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4105,
       "mean": 0.0001488584505249763,
       "lo": -0.00071164679530886,
       "hi": 0.0009750391971090035
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4105,
       "mean": -4.667022426943708e-05,
       "lo": -0.00035805031749953074,
       "hi": 0.00024346237568733411
      },
      "REGPOP shifted - REGPOP": {
       "n": 4105,
       "mean": -0.00010661452658287188,
       "lo": -0.0005337426841493137,
       "hi": 0.00029511128685078545
      },
      "REGPOP window - REGPOP": {
       "n": 4105,
       "mean": -9.513716879691105e-05,
       "lo": -0.00040228917188039334,
       "hi": 0.00019514514648882625
      },
      "BLEND - POP>UBCF": {
       "n": 4105,
       "mean": 0.0028498561110756365,
       "lo": 0.001070323225226937,
       "hi": 0.004690992985930961
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4105,
       "mean": 0.009723677258437698,
       "lo": 0.006538916233245923,
       "hi": 0.013193092025757778
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4105,
       "mean": -5.220114842526517e-06,
       "lo": -0.0001547934367582814,
       "hi": 0.00011466881556052856
      },
      "KNN - POP": {
       "n": 4105,
       "mean": -0.006543000802700708,
       "lo": -0.021286274729468705,
       "hi": 0.00805383654800901
      },
      "UBCF - POP": {
       "n": 4105,
       "mean": 0.00839300445608165,
       "lo": -0.006092279804191803,
       "hi": 0.022657798249551157
      },
      "ITEM - POP": {
       "n": 4105,
       "mean": 0.0006725100364398507,
       "lo": -0.01442234432287274,
       "hi": 0.01589119697746115
      },
      "BLEND - POP": {
       "n": 4105,
       "mean": 0.010589855514077654,
       "lo": 0.0026462222695652596,
       "hi": 0.019009208619108257
      },
      "LOCAL - POP": {
       "n": 4105,
       "mean": -0.37676180622248057,
       "lo": -0.4053015982381637,
       "hi": -0.34783808789259657
      },
      "AHEAD - POP": {
       "n": 4105,
       "mean": -0.3822429268071334,
       "lo": -0.4126913701262646,
       "hi": -0.35259502443760515
      },
      "PROXPOP 10 - POP": {
       "n": 4105,
       "mean": -0.10185315823222477,
       "lo": -0.12526064089390615,
       "hi": -0.07785532712547517
      },
      "PROXPOP 20 - POP": {
       "n": 4105,
       "mean": -0.062023681983747296,
       "lo": -0.08302237145961316,
       "hi": -0.04127567606739931
      },
      "PROXPOP 40 - POP": {
       "n": 4105,
       "mean": -0.036445119255367274,
       "lo": -0.05573812429156916,
       "hi": -0.019368173937583357
      },
      "REGPOP b=10 - POP": {
       "n": 4105,
       "mean": -3.0450669914738125e-05,
       "lo": -0.0018872854900194897,
       "hi": 0.001727410769475842
      },
      "REGPOP b=40 - POP": {
       "n": 4105,
       "mean": 1.624035728786033e-05,
       "lo": 0.0,
       "hi": 9.629272989889261e-05
      },
      "REGPOP shifted - POP": {
       "n": 4105,
       "mean": -6.0321327069195526e-05,
       "lo": -0.0007057129178542288,
       "hi": 0.00029545185519385124
      },
      "REGPOP window - POP": {
       "n": 4105,
       "mean": -4.9881097384142436e-05,
       "lo": -0.0002466499777481086,
       "hi": 8.311839543280594e-05
      },
      "POP>UBCF - POP": {
       "n": 4105,
       "mean": 0.009250026037829179,
       "lo": 0.0021041506265825913,
       "hi": 0.01638188478798288
      },
      "POP>REGPOP - POP": {
       "n": 4105,
       "mean": -5.220114842526517e-06,
       "lo": -0.00014574948628199216,
       "hi": 0.00011762362160938102
      },
      "REGPOP>UBCF - POP": {
       "n": 4105,
       "mean": 0.009493631397147083,
       "lo": 0.002483725972798434,
       "hi": 0.01665829108643973
      },
      "REGBLEND - POP": {
       "n": 4105,
       "mean": 0.010589855514077654,
       "lo": 0.002455824619537156,
       "hi": 0.018726672479849264
      },
      "KNN - REGPOP": {
       "n": 4105,
       "mean": -0.006537780687858182,
       "lo": -0.021958208816113964,
       "hi": 0.00846338598232825
      },
      "UBCF - REGPOP": {
       "n": 4105,
       "mean": 0.008398224570924177,
       "lo": -0.006072413051283181,
       "hi": 0.022463858169460716
      },
      "ITEM - REGPOP": {
       "n": 4105,
       "mean": 0.0006777301512823769,
       "lo": -0.014597505667051638,
       "hi": 0.015555713389560842
      },
      "BLEND - REGPOP": {
       "n": 4105,
       "mean": 0.01059507562892018,
       "lo": 0.002527997564903038,
       "hi": 0.01872010022331747
      },
      "REGBLEND - REGPOP": {
       "n": 4105,
       "mean": 0.01059507562892018,
       "lo": 0.0026693208464689954,
       "hi": 0.018853701234426673
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4105,
       "mean": 0.009498851511989608,
       "lo": 0.0020166555361173007,
       "hi": 0.016701939509739694
      },
      "LOCAL - REGPOP": {
       "n": 4105,
       "mean": -0.37675658610763807,
       "lo": -0.4047485390465841,
       "hi": -0.3484733637252865
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4105,
       "mean": -0.06201846186890477,
       "lo": -0.08206335203798201,
       "hi": -0.04247364749305057
      },
      "UBCF - PROXPOP 20": {
       "n": 4105,
       "mean": 0.07041668643982894,
       "lo": 0.04692635361183366,
       "hi": 0.0919852413538878
      },
      "KNN - PROXPOP 20": {
       "n": 4105,
       "mean": 0.0554806811810466,
       "lo": 0.03413167642246785,
       "hi": 0.07767445084314788
      },
      "UBCF - LOCAL": {
       "n": 4105,
       "mean": 0.38515481067856217,
       "lo": 0.35683128121118557,
       "hi": 0.4138449144583089
      },
      "REGPOP - LOCAL": {
       "n": 4105,
       "mean": 0.37675658610763807,
       "lo": 0.34946938590006427,
       "hi": 0.4038340270693229
      },
      "AHEAD - LOCAL": {
       "n": 4105,
       "mean": -0.0054811205846528625,
       "lo": -0.03236802873983268,
       "hi": 0.02158676123182598
      },
      "UBCF - AHEAD": {
       "n": 4105,
       "mean": 0.39063593126321505,
       "lo": 0.3611720513701912,
       "hi": 0.41937592917855293
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4105,
       "mean": -2.5230555072211607e-05,
       "lo": -0.001858314089783165,
       "hi": 0.0017059916498367545
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4105,
       "mean": 2.1460472130386847e-05,
       "lo": -8.542207017832585e-05,
       "hi": 0.00016290182448208372
      },
      "REGPOP shifted - REGPOP": {
       "n": 4105,
       "mean": -5.5101212226669005e-05,
       "lo": -0.0007007728109346537,
       "hi": 0.00029973276954884916
      },
      "REGPOP window - REGPOP": {
       "n": 4105,
       "mean": -4.466098254161592e-05,
       "lo": -0.00020157295860887654,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4105,
       "mean": 0.0013398294762484776,
       "lo": -0.0023092583859398714,
       "hi": 0.005112334254449687
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4105,
       "mean": 0.009255246152671703,
       "lo": 0.0015694087611942493,
       "hi": 0.016484598121520054
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4105,
       "mean": -1.699655697852266e-05,
       "lo": -0.0004385092433357389,
       "hi": 0.0003984711603503373
      },
      "KNN - POP": {
       "n": 4105,
       "mean": 0.003470247906887115,
       "lo": -0.005732890041485218,
       "hi": 0.013298566340847095
      },
      "UBCF - POP": {
       "n": 4105,
       "mean": 0.0040237829699134725,
       "lo": -0.005343374567064104,
       "hi": 0.013140533208063855
      },
      "ITEM - POP": {
       "n": 4105,
       "mean": 0.0036966633641105635,
       "lo": -0.006335812599116382,
       "hi": 0.012677675727822075
      },
      "BLEND - POP": {
       "n": 4105,
       "mean": 0.0035716977273171284,
       "lo": -0.0001910519030092939,
       "hi": 0.00745827131109798
      },
      "LOCAL - POP": {
       "n": 4105,
       "mean": -0.06156120026558949,
       "lo": -0.0772066897945635,
       "hi": -0.046742121210221
      },
      "AHEAD - POP": {
       "n": 4105,
       "mean": -0.06000510543729935,
       "lo": -0.07400357769769723,
       "hi": -0.04486487178757679
      },
      "PROXPOP 10 - POP": {
       "n": 4105,
       "mean": -0.0244659001563507,
       "lo": -0.03874129558306657,
       "hi": -0.010707145909459932
      },
      "PROXPOP 20 - POP": {
       "n": 4105,
       "mean": -0.015524371967980935,
       "lo": -0.02877450200908022,
       "hi": -0.00206775388822678
      },
      "PROXPOP 40 - POP": {
       "n": 4105,
       "mean": -0.011299098460002455,
       "lo": -0.022850950677050914,
       "hi": 0.00030843254809994936
      },
      "REGPOP b=10 - POP": {
       "n": 4105,
       "mean": 0.00012068290351523218,
       "lo": -0.00043895487640496463,
       "hi": 0.0006930145994577979
      },
      "REGPOP b=40 - POP": {
       "n": 4105,
       "mean": 3.1413139036503583e-06,
       "lo": 0.0,
       "hi": 1.873348888466597e-05
      },
      "REGPOP shifted - POP": {
       "n": 4105,
       "mean": 8.737253904710246e-06,
       "lo": -0.0002559517501890432,
       "hi": 0.00027242565120211574
      },
      "REGPOP window - POP": {
       "n": 4105,
       "mean": -3.621385825530859e-05,
       "lo": -0.0003347195798767704,
       "hi": 0.0002825777733821157
      },
      "POP>UBCF - POP": {
       "n": 4105,
       "mean": 0.0029960878200253386,
       "lo": -0.0004150988969521728,
       "hi": 0.0063662319296205775
      },
      "POP>REGPOP - POP": {
       "n": 4105,
       "mean": -1.699655697852266e-05,
       "lo": -0.0004423098888173712,
       "hi": 0.00042730888408270634
      },
      "REGPOP>UBCF - POP": {
       "n": 4105,
       "mean": 0.00290478032500735,
       "lo": -0.0005045006854005958,
       "hi": 0.006446796389174922
      },
      "REGBLEND - POP": {
       "n": 4105,
       "mean": 0.00348039023229914,
       "lo": -0.0006168992014251993,
       "hi": 0.007395049739332184
      },
      "KNN - REGPOP": {
       "n": 4105,
       "mean": 0.0034872444638656378,
       "lo": -0.005717927964376309,
       "hi": 0.013149402898788928
      },
      "UBCF - REGPOP": {
       "n": 4105,
       "mean": 0.004040779526891995,
       "lo": -0.0050984584955279305,
       "hi": 0.013717460037252958
      },
      "ITEM - REGPOP": {
       "n": 4105,
       "mean": 0.003713659921089086,
       "lo": -0.006151007257719026,
       "hi": 0.0133396368555092
      },
      "BLEND - REGPOP": {
       "n": 4105,
       "mean": 0.003588694284295651,
       "lo": -0.0002681036957067795,
       "hi": 0.007613963065035926
      },
      "REGBLEND - REGPOP": {
       "n": 4105,
       "mean": 0.0034973867892776622,
       "lo": -0.00017216459492239383,
       "hi": 0.00754352260287307
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4105,
       "mean": 0.002921776881985873,
       "lo": -0.0006120754008143459,
       "hi": 0.006365923722264457
      },
      "LOCAL - REGPOP": {
       "n": 4105,
       "mean": -0.06154420370861096,
       "lo": -0.0763525375474204,
       "hi": -0.047530723625217194
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4105,
       "mean": -0.01550737541100241,
       "lo": -0.02844690341539302,
       "hi": -0.0024933788067870504
      },
      "UBCF - PROXPOP 20": {
       "n": 4105,
       "mean": 0.019548154937894406,
       "lo": 0.005218359168761369,
       "hi": 0.03472645284435022
      },
      "KNN - PROXPOP 20": {
       "n": 4105,
       "mean": 0.018994619874868047,
       "lo": 0.004728662104065703,
       "hi": 0.032998257539050814
      },
      "UBCF - LOCAL": {
       "n": 4105,
       "mean": 0.06558498323550295,
       "lo": 0.05089021646434373,
       "hi": 0.08076425277067911
      },
      "REGPOP - LOCAL": {
       "n": 4105,
       "mean": 0.06154420370861096,
       "lo": 0.0476581460159997,
       "hi": 0.07687752945967062
      },
      "AHEAD - LOCAL": {
       "n": 4105,
       "mean": 0.0015560948282901251,
       "lo": -0.004708268141685138,
       "hi": 0.007502306777625891
      },
      "UBCF - AHEAD": {
       "n": 4105,
       "mean": 0.06402888840721283,
       "lo": 0.04788296105630828,
       "hi": 0.07998865448716981
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4105,
       "mean": 0.00013767946049375487,
       "lo": -0.0002822550500794511,
       "hi": 0.0006058163612038504
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4105,
       "mean": 2.0137870882173017e-05,
       "lo": -0.00045950846026241403,
       "hi": 0.00043735329221406493
      },
      "REGPOP shifted - REGPOP": {
       "n": 4105,
       "mean": 2.573381088323291e-05,
       "lo": -0.0004321398711791405,
       "hi": 0.0005191567202140829
      },
      "REGPOP window - REGPOP": {
       "n": 4105,
       "mean": -1.9217301276785928e-05,
       "lo": -0.0003607509807904737,
       "hi": 0.0003084112780154081
      },
      "BLEND - POP>UBCF": {
       "n": 4105,
       "mean": 0.0005756099072917893,
       "lo": -0.000993192901218877,
       "hi": 0.0022924514376199655
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4105,
       "mean": 0.003013084377003862,
       "lo": -0.0002925680851769226,
       "hi": 0.006548774525630745
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4105,
       "mean": 0.00034965102565589774,
       "lo": 0.0,
       "hi": 0.001188164303792111
      },
      "KNN - POP": {
       "n": 4105,
       "mean": 0.006199465941427152,
       "lo": -0.008787564454540773,
       "hi": 0.02219303661988295
      },
      "UBCF - POP": {
       "n": 4105,
       "mean": 0.007007907060465106,
       "lo": -0.008342988685877106,
       "hi": 0.021542870524579014
      },
      "ITEM - POP": {
       "n": 4105,
       "mean": 0.006210969527839386,
       "lo": -0.01093073904409579,
       "hi": 0.0228236851234606
      },
      "BLEND - POP": {
       "n": 4105,
       "mean": 0.007049439489330055,
       "lo": -0.00040852516433809703,
       "hi": 0.014480521767047876
      },
      "LOCAL - POP": {
       "n": 4105,
       "mean": -0.09944051662303774,
       "lo": -0.12070791885146893,
       "hi": -0.07877289435534646
      },
      "AHEAD - POP": {
       "n": 4105,
       "mean": -0.09700446302985868,
       "lo": -0.1184113263695582,
       "hi": -0.07592304580296974
      },
      "PROXPOP 10 - POP": {
       "n": 4105,
       "mean": -0.03975720359015102,
       "lo": -0.06119171912612934,
       "hi": -0.018268751323026015
      },
      "PROXPOP 20 - POP": {
       "n": 4105,
       "mean": -0.02599350078868939,
       "lo": -0.046756334358873095,
       "hi": -0.005824399420253928
      },
      "PROXPOP 40 - POP": {
       "n": 4105,
       "mean": -0.018807142688811198,
       "lo": -0.03698330311468788,
       "hi": -0.0005742726365872403
      },
      "REGPOP b=10 - POP": {
       "n": 4105,
       "mean": 0.0007644787882303107,
       "lo": -5.038748158969639e-05,
       "hi": 0.0020172566168721023
      },
      "REGPOP b=40 - POP": {
       "n": 4105,
       "mean": 8.120178643930164e-06,
       "lo": 0.0,
       "hi": 4.855606432462276e-05
      },
      "REGPOP shifted - POP": {
       "n": 4105,
       "mean": 6.902151847340644e-05,
       "lo": 0.0,
       "hi": 0.0003310160742610802
      },
      "REGPOP window - POP": {
       "n": 4105,
       "mean": 7.801171625775769e-05,
       "lo": -0.0004406096873951392,
       "hi": 0.0007783727875279404
      },
      "POP>UBCF - POP": {
       "n": 4105,
       "mean": 0.005790425124347359,
       "lo": -0.0010931576593840643,
       "hi": 0.012856216987565297
      },
      "POP>REGPOP - POP": {
       "n": 4105,
       "mean": 0.00034965102565589774,
       "lo": 0.0,
       "hi": 0.0012064589858224006
      },
      "REGPOP>UBCF - POP": {
       "n": 4105,
       "mean": 0.005790425124347359,
       "lo": -0.001256183291399627,
       "hi": 0.012579024313605717
      },
      "REGBLEND - POP": {
       "n": 4105,
       "mean": 0.007049439489330055,
       "lo": -0.001043268112712295,
       "hi": 0.015413561052978789
      },
      "KNN - REGPOP": {
       "n": 4105,
       "mean": 0.005849814915771255,
       "lo": -0.008439773208919603,
       "hi": 0.020871869632843522
      },
      "UBCF - REGPOP": {
       "n": 4105,
       "mean": 0.006658256034809207,
       "lo": -0.009428969754096374,
       "hi": 0.021597151565864992
      },
      "ITEM - REGPOP": {
       "n": 4105,
       "mean": 0.005861318502183489,
       "lo": -0.010339750418737682,
       "hi": 0.021762949420378774
      },
      "BLEND - REGPOP": {
       "n": 4105,
       "mean": 0.006699788463674157,
       "lo": -0.001658406979299013,
       "hi": 0.01503116901736434
      },
      "REGBLEND - REGPOP": {
       "n": 4105,
       "mean": 0.006699788463674157,
       "lo": -0.0013050758525010682,
       "hi": 0.014841622780939163
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4105,
       "mean": 0.005440774098691461,
       "lo": -0.0016283886367618584,
       "hi": 0.01282237917123973
      },
      "LOCAL - REGPOP": {
       "n": 4105,
       "mean": -0.09979016764869364,
       "lo": -0.11996029862349596,
       "hi": -0.07808742796903528
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4105,
       "mean": -0.02634315181434529,
       "lo": -0.04688574037166215,
       "hi": -0.006091562649583269
      },
      "UBCF - PROXPOP 20": {
       "n": 4105,
       "mean": 0.0330014078491545,
       "lo": 0.011585714261543437,
       "hi": 0.056261036157798414
      },
      "KNN - PROXPOP 20": {
       "n": 4105,
       "mean": 0.032192966730116554,
       "lo": 0.0115432540291876,
       "hi": 0.0526470099190078
      },
      "UBCF - LOCAL": {
       "n": 4105,
       "mean": 0.10644842368350287,
       "lo": 0.08294942362161202,
       "hi": 0.12954955976777197
      },
      "REGPOP - LOCAL": {
       "n": 4105,
       "mean": 0.09979016764869364,
       "lo": 0.0779406398161104,
       "hi": 0.12021820158666975
      },
      "AHEAD - LOCAL": {
       "n": 4105,
       "mean": 0.00243605359317905,
       "lo": -0.008601635233089423,
       "hi": 0.013075131538417226
      },
      "UBCF - AHEAD": {
       "n": 4105,
       "mean": 0.10401237009032381,
       "lo": 0.08045996922832836,
       "hi": 0.12779450696077
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4105,
       "mean": 0.0004148277625744129,
       "lo": -0.0002355890154576473,
       "hi": 0.0013967823375574276
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4105,
       "mean": -0.00034153084701196755,
       "lo": -0.0012668933781156376,
       "hi": 1.6079200414822517e-05
      },
      "REGPOP shifted - REGPOP": {
       "n": 4105,
       "mean": -0.00028062950718249133,
       "lo": -0.0012762178179139094,
       "hi": 0.00020782563443027147
      },
      "REGPOP window - REGPOP": {
       "n": 4105,
       "mean": -0.0002716393093981401,
       "lo": -0.0009532956734873248,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4105,
       "mean": 0.0012590143649826963,
       "lo": -0.0025979524330332414,
       "hi": 0.005600102411388818
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4105,
       "mean": 0.005440774098691461,
       "lo": -0.0013508342329489299,
       "hi": 0.012416500643227654
      }
     }
    },
    "m=5": {
     "units": 4109,
     "POP mean": {
      "ap": 0.335711124209,
      "ndcgAll": 0.3792633462530247,
      "hitAll": 0.8701355450318404,
      "ndcgNext": 0.09550061227303554,
      "hitNext": 0.1557195262823134
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4109,
       "mean": 7.848016396422174e-06,
       "lo": -5.949170037952851e-06,
       "hi": 2.5405016582968612e-05
      },
      "KNN - POP": {
       "n": 4109,
       "mean": 0.003737394401694278,
       "lo": -0.0009090421798767112,
       "hi": 0.008342795334021425
      },
      "UBCF - POP": {
       "n": 4109,
       "mean": 0.019802127585458497,
       "lo": 0.015941935319323607,
       "hi": 0.023655314933900686
      },
      "ITEM - POP": {
       "n": 4109,
       "mean": 0.014965068267432925,
       "lo": 0.010769931019284204,
       "hi": 0.018849927364139114
      },
      "BLEND - POP": {
       "n": 4109,
       "mean": 0.009360952115768977,
       "lo": 0.00794612432279454,
       "hi": 0.01065367926335894
      },
      "LOCAL - POP": {
       "n": 4109,
       "mean": -0.1721304907535094,
       "lo": -0.17958265673299753,
       "hi": -0.16452514048255482
      },
      "AHEAD - POP": {
       "n": 4109,
       "mean": -0.17205998043134646,
       "lo": -0.17930197706001647,
       "hi": -0.16474166674010976
      },
      "PROXPOP 10 - POP": {
       "n": 4109,
       "mean": -0.08095922946006699,
       "lo": -0.08741891850211185,
       "hi": -0.07464405366583739
      },
      "PROXPOP 20 - POP": {
       "n": 4109,
       "mean": -0.05890704624946892,
       "lo": -0.06434655257550372,
       "hi": -0.05342236533297942
      },
      "PROXPOP 40 - POP": {
       "n": 4109,
       "mean": -0.034010262930184915,
       "lo": -0.03845269651896597,
       "hi": -0.02969550234372812
      },
      "REGPOP b=10 - POP": {
       "n": 4109,
       "mean": 5.9215763976203854e-05,
       "lo": -7.383889970537128e-06,
       "hi": 0.00013543661268026328
      },
      "REGPOP b=40 - POP": {
       "n": 4109,
       "mean": -1.0831114073312217e-06,
       "lo": -8.012051358976651e-06,
       "hi": 4.009312203536683e-06
      },
      "REGPOP shifted - POP": {
       "n": 4109,
       "mean": 1.2973307079083793e-05,
       "lo": -9.119329105809906e-06,
       "hi": 4.532002869220945e-05
      },
      "REGPOP window - POP": {
       "n": 4109,
       "mean": 2.1867726085191627e-06,
       "lo": -1.7339812987916548e-05,
       "hi": 2.235993927620233e-05
      },
      "POP>UBCF - POP": {
       "n": 4109,
       "mean": 0.00795654178693842,
       "lo": 0.006739995890545991,
       "hi": 0.009168953135544649
      },
      "POP>REGPOP - POP": {
       "n": 4109,
       "mean": 7.159573899654997e-06,
       "lo": -6.5990331033922315e-06,
       "hi": 2.312142312774599e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4109,
       "mean": 0.007964686892997173,
       "lo": 0.006752059865008484,
       "hi": 0.009177850047665791
      },
      "REGBLEND - POP": {
       "n": 4109,
       "mean": 0.009368447058437951,
       "lo": 0.008057316401635001,
       "hi": 0.010762999800293854
      },
      "KNN - REGPOP": {
       "n": 4109,
       "mean": 0.0037295463852978555,
       "lo": -0.0010574992667776997,
       "hi": 0.008294909410717574
      },
      "UBCF - REGPOP": {
       "n": 4109,
       "mean": 0.01979427956906208,
       "lo": 0.015860311782796163,
       "hi": 0.023639967105999842
      },
      "ITEM - REGPOP": {
       "n": 4109,
       "mean": 0.0149572202510365,
       "lo": 0.010913331434611673,
       "hi": 0.019136315142144675
      },
      "BLEND - REGPOP": {
       "n": 4109,
       "mean": 0.009353104099372556,
       "lo": 0.008043909786481514,
       "hi": 0.010626047924118462
      },
      "REGBLEND - REGPOP": {
       "n": 4109,
       "mean": 0.009360599042041527,
       "lo": 0.008032463815831049,
       "hi": 0.010616481208063456
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4109,
       "mean": 0.00795683887660075,
       "lo": 0.00671677527926704,
       "hi": 0.009192080885766719
      },
      "LOCAL - REGPOP": {
       "n": 4109,
       "mean": -0.1721383387699058,
       "lo": -0.17973934166470426,
       "hi": -0.1643615334357361
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4109,
       "mean": -0.05891489426586536,
       "lo": -0.06441128297877909,
       "hi": -0.053481287842740866
      },
      "UBCF - PROXPOP 20": {
       "n": 4109,
       "mean": 0.07870917383492743,
       "lo": 0.07231572116818095,
       "hi": 0.08480364239523247
      },
      "KNN - PROXPOP 20": {
       "n": 4109,
       "mean": 0.06264444065116322,
       "lo": 0.05609996397533551,
       "hi": 0.06907343227670489
      },
      "UBCF - LOCAL": {
       "n": 4109,
       "mean": 0.1919326183389679,
       "lo": 0.18356185683207024,
       "hi": 0.19989590127653808
      },
      "REGPOP - LOCAL": {
       "n": 4109,
       "mean": 0.1721383387699058,
       "lo": 0.16448303436752337,
       "hi": 0.17934046732025288
      },
      "AHEAD - LOCAL": {
       "n": 4109,
       "mean": 7.051032216293774e-05,
       "lo": -0.00235441305076154,
       "hi": 0.0024037844323283627
      },
      "UBCF - AHEAD": {
       "n": 4109,
       "mean": 0.19186210801680495,
       "lo": 0.18339783124808745,
       "hi": 0.20021958726071284
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4109,
       "mean": 5.136774757978168e-05,
       "lo": -9.830391112572512e-06,
       "hi": 0.00013173761774301068
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4109,
       "mean": -8.931127803753394e-06,
       "lo": -2.7888969110226077e-05,
       "hi": 4.982988104405131e-06
      },
      "REGPOP shifted - REGPOP": {
       "n": 4109,
       "mean": 5.12529068266162e-06,
       "lo": -1.8850021825577994e-05,
       "hi": 3.933581686570494e-05
      },
      "REGPOP window - REGPOP": {
       "n": 4109,
       "mean": -5.661243787903011e-06,
       "lo": -2.4112937022563977e-05,
       "hi": 1.231269584944391e-05
      },
      "BLEND - POP>UBCF": {
       "n": 4109,
       "mean": 0.0014044103288305585,
       "lo": 0.0009973393882523503,
       "hi": 0.0018082429677097442
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4109,
       "mean": 0.007949382213038765,
       "lo": 0.006707411835713239,
       "hi": 0.0092635334266195
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4109,
       "mean": 1.788822542845013e-05,
       "lo": 0.0,
       "hi": 7.1691504244412e-05
      },
      "KNN - POP": {
       "n": 4109,
       "mean": 0.005315347358329113,
       "lo": -0.0059422180042461,
       "hi": 0.015594529952848657
      },
      "UBCF - POP": {
       "n": 4109,
       "mean": 0.0274327633475253,
       "lo": 0.018679769706180308,
       "hi": 0.036057406303950795
      },
      "ITEM - POP": {
       "n": 4109,
       "mean": 0.021590642294933217,
       "lo": 0.01243057740207201,
       "hi": 0.03082199759008826
      },
      "BLEND - POP": {
       "n": 4109,
       "mean": 0.013994131348777004,
       "lo": 0.010255360009105222,
       "hi": 0.017669641058915286
      },
      "LOCAL - POP": {
       "n": 4109,
       "mean": -0.2527834851541658,
       "lo": -0.2689364588344138,
       "hi": -0.23714323590199968
      },
      "AHEAD - POP": {
       "n": 4109,
       "mean": -0.24833648525437696,
       "lo": -0.2641726182089216,
       "hi": -0.23276744735721197
      },
      "PROXPOP 10 - POP": {
       "n": 4109,
       "mean": -0.10926577717484987,
       "lo": -0.12345433088529627,
       "hi": -0.09423456087432104
      },
      "PROXPOP 20 - POP": {
       "n": 4109,
       "mean": -0.08293625041007095,
       "lo": -0.09591967095284663,
       "hi": -0.07007887141285123
      },
      "PROXPOP 40 - POP": {
       "n": 4109,
       "mean": -0.054777118968676416,
       "lo": -0.06568500137416974,
       "hi": -0.043286196119591294
      },
      "REGPOP b=10 - POP": {
       "n": 4109,
       "mean": 0.00014521141149536644,
       "lo": -0.0001242994940934078,
       "hi": 0.000499179926392154
      },
      "REGPOP b=40 - POP": {
       "n": 4109,
       "mean": -4.318836493455907e-06,
       "lo": -2.555449205102134e-05,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4109,
       "mean": 3.276530440759404e-05,
       "lo": -6.64723192946915e-05,
       "hi": 0.00015826095555195963
      },
      "REGPOP window - POP": {
       "n": 4109,
       "mean": 1.2842600520006938e-05,
       "lo": -7.842109250685383e-05,
       "hi": 0.00010906227625563212
      },
      "POP>UBCF - POP": {
       "n": 4109,
       "mean": 0.01191729785641766,
       "lo": 0.008339544360081325,
       "hi": 0.015453335013963627
      },
      "POP>REGPOP - POP": {
       "n": 4109,
       "mean": 1.788822542845013e-05,
       "lo": 0.0,
       "hi": 6.985637557238153e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4109,
       "mean": 0.011949229002076539,
       "lo": 0.008634590306431097,
       "hi": 0.0152215864448734
      },
      "REGBLEND - POP": {
       "n": 4109,
       "mean": 0.013994131348777002,
       "lo": 0.010173189020640535,
       "hi": 0.017849289160348936
      },
      "KNN - REGPOP": {
       "n": 4109,
       "mean": 0.0052974591329006645,
       "lo": -0.005172476873662548,
       "hi": 0.01599645812700736
      },
      "UBCF - REGPOP": {
       "n": 4109,
       "mean": 0.027414875122096848,
       "lo": 0.018411182576484268,
       "hi": 0.036160067730370636
      },
      "ITEM - REGPOP": {
       "n": 4109,
       "mean": 0.02157275406950477,
       "lo": 0.012010087290070756,
       "hi": 0.030808731878432777
      },
      "BLEND - REGPOP": {
       "n": 4109,
       "mean": 0.013976243123348553,
       "lo": 0.010139970055897002,
       "hi": 0.01784142116893864
      },
      "REGBLEND - REGPOP": {
       "n": 4109,
       "mean": 0.013976243123348553,
       "lo": 0.010241465693498234,
       "hi": 0.017741778948432263
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4109,
       "mean": 0.011931340776648092,
       "lo": 0.008575352267184668,
       "hi": 0.01554555068770927
      },
      "LOCAL - REGPOP": {
       "n": 4109,
       "mean": -0.25280137337959424,
       "lo": -0.26770551328478454,
       "hi": -0.23691829222009467
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4109,
       "mean": -0.08295413863549941,
       "lo": -0.09577642891073414,
       "hi": -0.06911374738712993
      },
      "UBCF - PROXPOP 20": {
       "n": 4109,
       "mean": 0.11036901375759628,
       "lo": 0.09612650743467582,
       "hi": 0.12465963952830456
      },
      "KNN - PROXPOP 20": {
       "n": 4109,
       "mean": 0.08825159776840007,
       "lo": 0.07420457354435538,
       "hi": 0.10352727118251095
      },
      "UBCF - LOCAL": {
       "n": 4109,
       "mean": 0.280216248501691,
       "lo": 0.26428415372739494,
       "hi": 0.2965308500832576
      },
      "REGPOP - LOCAL": {
       "n": 4109,
       "mean": 0.25280137337959424,
       "lo": 0.23654087359358963,
       "hi": 0.2672720432179614
      },
      "AHEAD - LOCAL": {
       "n": 4109,
       "mean": 0.0044469998997888555,
       "lo": -0.0023102070240573155,
       "hi": 0.011855169787759733
      },
      "UBCF - AHEAD": {
       "n": 4109,
       "mean": 0.2757692486019022,
       "lo": 0.2589213943658039,
       "hi": 0.29249589560456435
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4109,
       "mean": 0.00012732318606691634,
       "lo": -0.0001235490299989757,
       "hi": 0.0004507021222914712
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4109,
       "mean": -2.2207061921906038e-05,
       "lo": -7.981944636643543e-05,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4109,
       "mean": 1.4877078979143905e-05,
       "lo": -7.589713803644383e-05,
       "hi": 0.00013014177087772687
      },
      "REGPOP window - REGPOP": {
       "n": 4109,
       "mean": -5.0456249084431945e-06,
       "lo": -9.925130373843045e-05,
       "hi": 8.649673513898524e-05
      },
      "BLEND - POP>UBCF": {
       "n": 4109,
       "mean": 0.0020768334923593444,
       "lo": 0.0007666092821365424,
       "hi": 0.0033887527207122994
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4109,
       "mean": 0.011899409630989208,
       "lo": 0.008309548576518782,
       "hi": 0.015528941355083984
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4109,
       "mean": 2.13950080097561e-05,
       "lo": 0.0,
       "hi": 0.00011040302723328852
      },
      "KNN - POP": {
       "n": 4109,
       "mean": 0.0023053222861259574,
       "lo": -0.014692811600103911,
       "hi": 0.018638309647924296
      },
      "UBCF - POP": {
       "n": 4109,
       "mean": 0.01693812600386518,
       "lo": 0.0013933404801912766,
       "hi": 0.03312717016558638
      },
      "ITEM - POP": {
       "n": 4109,
       "mean": 0.020059613099555246,
       "lo": 0.004565216935990801,
       "hi": 0.0365265769179687
      },
      "BLEND - POP": {
       "n": 4109,
       "mean": 0.011429892045886762,
       "lo": 0.0030913742740206387,
       "hi": 0.02048678154243463
      },
      "LOCAL - POP": {
       "n": 4109,
       "mean": -0.38011364189239044,
       "lo": -0.40945917793987646,
       "hi": -0.3508355242051783
      },
      "AHEAD - POP": {
       "n": 4109,
       "mean": -0.3734210159493386,
       "lo": -0.40544919600336926,
       "hi": -0.34171118553969376
      },
      "PROXPOP 10 - POP": {
       "n": 4109,
       "mean": -0.10839302860448582,
       "lo": -0.13469343150386917,
       "hi": -0.08345055122993336
      },
      "PROXPOP 20 - POP": {
       "n": 4109,
       "mean": -0.06969748224284066,
       "lo": -0.09280825191029224,
       "hi": -0.04738614603824805
      },
      "PROXPOP 40 - POP": {
       "n": 4109,
       "mean": -0.03550424787924854,
       "lo": -0.05536235563441293,
       "hi": -0.016157287502578447
      },
      "REGPOP b=10 - POP": {
       "n": 4109,
       "mean": -0.00020980479729567104,
       "lo": -0.0010606597578966988,
       "hi": 0.0007189338289675177
      },
      "REGPOP b=40 - POP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4109,
       "mean": -0.00012168410805548795,
       "lo": -0.0007225477042233712,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4109,
       "mean": -0.00010430066404756111,
       "lo": -0.0006761460451763909,
       "hi": 7.370471656673283e-05
      },
      "POP>UBCF - POP": {
       "n": 4109,
       "mean": 0.009685753163758101,
       "lo": 0.0015997964334280488,
       "hi": 0.018189114305621135
      },
      "POP>REGPOP - POP": {
       "n": 4109,
       "mean": 2.13950080097561e-05,
       "lo": 0.0,
       "hi": 0.00010972349443255098
      },
      "REGPOP>UBCF - POP": {
       "n": 4109,
       "mean": 0.009929121379869076,
       "lo": 0.0020486679653829803,
       "hi": 0.018113805559264767
      },
      "REGBLEND - POP": {
       "n": 4109,
       "mean": 0.011429892045886762,
       "lo": 0.0030340156790501067,
       "hi": 0.020007527088831953
      },
      "KNN - REGPOP": {
       "n": 4109,
       "mean": 0.0022839272781162018,
       "lo": -0.0139891608528682,
       "hi": 0.018810589298669106
      },
      "UBCF - REGPOP": {
       "n": 4109,
       "mean": 0.016916730995855424,
       "lo": 0.000791500551859245,
       "hi": 0.03265458097883507
      },
      "ITEM - REGPOP": {
       "n": 4109,
       "mean": 0.02003821809154549,
       "lo": 0.004054716054639104,
       "hi": 0.035653502934808234
      },
      "BLEND - REGPOP": {
       "n": 4109,
       "mean": 0.011408497037877005,
       "lo": 0.002907853731794738,
       "hi": 0.019931176647761676
      },
      "REGBLEND - REGPOP": {
       "n": 4109,
       "mean": 0.011408497037877005,
       "lo": 0.0028463534512325967,
       "hi": 0.01968324917769022
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4109,
       "mean": 0.009907726371859321,
       "lo": 0.002088137591021157,
       "hi": 0.01830378299295569
      },
      "LOCAL - REGPOP": {
       "n": 4109,
       "mean": -0.3801350369004002,
       "lo": -0.4081243422969881,
       "hi": -0.35234360786046176
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4109,
       "mean": -0.06971887725085041,
       "lo": -0.09194994121855257,
       "hi": -0.04698201790840492
      },
      "UBCF - PROXPOP 20": {
       "n": 4109,
       "mean": 0.08663560824670585,
       "lo": 0.06324925920600623,
       "hi": 0.11097462853590695
      },
      "KNN - PROXPOP 20": {
       "n": 4109,
       "mean": 0.07200280452896661,
       "lo": 0.046042287919988024,
       "hi": 0.09642124272217484
      },
      "UBCF - LOCAL": {
       "n": 4109,
       "mean": 0.3970517678962556,
       "lo": 0.36722106552872835,
       "hi": 0.4271185581783033
      },
      "REGPOP - LOCAL": {
       "n": 4109,
       "mean": 0.3801350369004002,
       "lo": 0.3531165843847722,
       "hi": 0.4074197522794309
      },
      "AHEAD - LOCAL": {
       "n": 4109,
       "mean": 0.006692625943051838,
       "lo": -0.021801954812848145,
       "hi": 0.03352895788046413
      },
      "UBCF - AHEAD": {
       "n": 4109,
       "mean": 0.39035914195320376,
       "lo": 0.3601436385320114,
       "hi": 0.42052119030272356
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4109,
       "mean": -0.00023119980530542713,
       "lo": -0.0010846539510953645,
       "hi": 0.0007135317501655974
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4109,
       "mean": -2.13950080097561e-05,
       "lo": -0.00010669408310015525,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4109,
       "mean": -0.00014307911606524406,
       "lo": -0.0007344792895890428,
       "hi": 0.0
      },
      "REGPOP window - REGPOP": {
       "n": 4109,
       "mean": -0.0001256956720573172,
       "lo": -0.0007396586574047714,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4109,
       "mean": 0.0017441388821286608,
       "lo": -0.0011882998594025316,
       "hi": 0.005471653335893618
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4109,
       "mean": 0.009664358155748344,
       "lo": 0.0010931664722037566,
       "hi": 0.01803799879032419
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4109,
       "mean": -0.0005810202710427449,
       "lo": -0.011153052435079427,
       "hi": 0.009397189600843328
      },
      "UBCF - POP": {
       "n": 4109,
       "mean": 0.005775506327247089,
       "lo": -0.003459986193056147,
       "hi": 0.01466696305886381
      },
      "ITEM - POP": {
       "n": 4109,
       "mean": 0.0039886042241000135,
       "lo": -0.005233759304919656,
       "hi": 0.013701539387728844
      },
      "BLEND - POP": {
       "n": 4109,
       "mean": 0.0045592023572018315,
       "lo": 0.0006433543993156013,
       "hi": 0.00868246527733307
      },
      "LOCAL - POP": {
       "n": 4109,
       "mean": -0.0636143332503803,
       "lo": -0.07774683033174447,
       "hi": -0.05015889303506445
      },
      "AHEAD - POP": {
       "n": 4109,
       "mean": -0.062277227032603695,
       "lo": -0.0764586180409973,
       "hi": -0.0485295186865878
      },
      "PROXPOP 10 - POP": {
       "n": 4109,
       "mean": -0.027210437440965008,
       "lo": -0.04168955280186764,
       "hi": -0.012771782945188435
      },
      "PROXPOP 20 - POP": {
       "n": 4109,
       "mean": -0.018703114970727946,
       "lo": -0.032641807580223364,
       "hi": -0.005662819211645782
      },
      "PROXPOP 40 - POP": {
       "n": 4109,
       "mean": -0.010132456555633905,
       "lo": -0.021852760947000328,
       "hi": 0.0017686563916938151
      },
      "REGPOP b=10 - POP": {
       "n": 4109,
       "mean": -6.553054312966812e-05,
       "lo": -0.00042675945518623183,
       "hi": 0.00013418666786469996
      },
      "REGPOP b=40 - POP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4109,
       "mean": 0.004825762835157833,
       "lo": 0.0011935022732994596,
       "hi": 0.008645117106222424
      },
      "POP>REGPOP - POP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4109,
       "mean": 0.004825762835157833,
       "lo": 0.0010712375188074003,
       "hi": 0.008666075462853706
      },
      "REGBLEND - POP": {
       "n": 4109,
       "mean": 0.0045592023572018315,
       "lo": 0.0006012971925196231,
       "hi": 0.008914299784862738
      },
      "KNN - REGPOP": {
       "n": 4109,
       "mean": -0.0005810202710427449,
       "lo": -0.010810355458036247,
       "hi": 0.009176560553003527
      },
      "UBCF - REGPOP": {
       "n": 4109,
       "mean": 0.005775506327247089,
       "lo": -0.0034027449523584257,
       "hi": 0.014654858099576482
      },
      "ITEM - REGPOP": {
       "n": 4109,
       "mean": 0.0039886042241000135,
       "lo": -0.006198850809240238,
       "hi": 0.013267030445389872
      },
      "BLEND - REGPOP": {
       "n": 4109,
       "mean": 0.0045592023572018315,
       "lo": 0.0005166341545834745,
       "hi": 0.008623829013912416
      },
      "REGBLEND - REGPOP": {
       "n": 4109,
       "mean": 0.0045592023572018315,
       "lo": 0.00041972704126699785,
       "hi": 0.00875480601099587
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4109,
       "mean": 0.004825762835157833,
       "lo": 0.001285959654487178,
       "hi": 0.00853023074256038
      },
      "LOCAL - REGPOP": {
       "n": 4109,
       "mean": -0.0636143332503803,
       "lo": -0.07845492997373307,
       "hi": -0.049715498339846814
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4109,
       "mean": -0.018703114970727946,
       "lo": -0.032619993864738545,
       "hi": -0.005044410032086928
      },
      "UBCF - PROXPOP 20": {
       "n": 4109,
       "mean": 0.024478621297975033,
       "lo": 0.010636559535331328,
       "hi": 0.03945778568411733
      },
      "KNN - PROXPOP 20": {
       "n": 4109,
       "mean": 0.018122094699685204,
       "lo": 0.0036127955941616155,
       "hi": 0.03242953131837422
      },
      "UBCF - LOCAL": {
       "n": 4109,
       "mean": 0.06938983957762739,
       "lo": 0.05467365030120865,
       "hi": 0.08463527779713714
      },
      "REGPOP - LOCAL": {
       "n": 4109,
       "mean": 0.0636143332503803,
       "lo": 0.05069969663732166,
       "hi": 0.07747061391630286
      },
      "AHEAD - LOCAL": {
       "n": 4109,
       "mean": 0.0013371062177765928,
       "lo": -0.005227567892783487,
       "hi": 0.00746872725994693
      },
      "UBCF - AHEAD": {
       "n": 4109,
       "mean": 0.06805273335985078,
       "lo": 0.053396533942270806,
       "hi": 0.08179849329762078
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4109,
       "mean": -6.553054312966812e-05,
       "lo": -0.00043762137286004955,
       "hi": 0.00011769530555699278
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - REGPOP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4109,
       "mean": -0.00026656047795600187,
       "lo": -0.0017493906500488893,
       "hi": 0.0011100854325471405
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4109,
       "mean": 0.004825762835157833,
       "lo": 0.0011849418107807805,
       "hi": 0.008613055885081104
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4109,
       "mean": -0.002121457954383791,
       "lo": -0.017956674175985354,
       "hi": 0.014819182624001316
      },
      "UBCF - POP": {
       "n": 4109,
       "mean": 0.009816926799771223,
       "lo": -0.005576758291939724,
       "hi": 0.025010002693804483
      },
      "ITEM - POP": {
       "n": 4109,
       "mean": 0.004464564389730546,
       "lo": -0.011720830777066815,
       "hi": 0.020203733312686732
      },
      "BLEND - POP": {
       "n": 4109,
       "mean": 0.00822083691577674,
       "lo": 0.00047973231509218717,
       "hi": 0.016680950293049595
      },
      "LOCAL - POP": {
       "n": 4109,
       "mean": -0.10071830944123285,
       "lo": -0.12194926178798415,
       "hi": -0.07899715911641485
      },
      "AHEAD - POP": {
       "n": 4109,
       "mean": -0.09974483657678894,
       "lo": -0.1203497550193138,
       "hi": -0.07927786821571571
      },
      "PROXPOP 10 - POP": {
       "n": 4109,
       "mean": -0.04401351508737546,
       "lo": -0.06576789707889706,
       "hi": -0.023325218310607486
      },
      "PROXPOP 20 - POP": {
       "n": 4109,
       "mean": -0.03294026125432605,
       "lo": -0.05346101427410165,
       "hi": -0.01281232628861782
      },
      "PROXPOP 40 - POP": {
       "n": 4109,
       "mean": -0.020163429908499824,
       "lo": -0.03910687143951374,
       "hi": -0.0017452638682522357
      },
      "REGPOP b=10 - POP": {
       "n": 4109,
       "mean": -0.00019353567662158558,
       "lo": -0.0010558656346562891,
       "hi": 0.00023065476875922387
      },
      "REGPOP b=40 - POP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4109,
       "mean": 0.008269510558998935,
       "lo": 0.0007166238269788671,
       "hi": 0.016212055045273968
      },
      "POP>REGPOP - POP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4109,
       "mean": 0.008269510558998935,
       "lo": 0.0007241407244990777,
       "hi": 0.015491669501049526
      },
      "REGBLEND - POP": {
       "n": 4109,
       "mean": 0.00822083691577674,
       "lo": 0.00015125586975909546,
       "hi": 0.016127734160940405
      },
      "KNN - REGPOP": {
       "n": 4109,
       "mean": -0.002121457954383791,
       "lo": -0.019029498092675703,
       "hi": 0.015563697365402843
      },
      "UBCF - REGPOP": {
       "n": 4109,
       "mean": 0.009816926799771223,
       "lo": -0.005475998601149142,
       "hi": 0.024935064091567247
      },
      "ITEM - REGPOP": {
       "n": 4109,
       "mean": 0.004464564389730546,
       "lo": -0.011133924080347194,
       "hi": 0.02039786834086577
      },
      "BLEND - REGPOP": {
       "n": 4109,
       "mean": 0.00822083691577674,
       "lo": 0.0004455929025584623,
       "hi": 0.01642810570167232
      },
      "REGBLEND - REGPOP": {
       "n": 4109,
       "mean": 0.00822083691577674,
       "lo": 0.00015628614264690815,
       "hi": 0.016867485994750533
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4109,
       "mean": 0.008269510558998935,
       "lo": 0.0008314954285369088,
       "hi": 0.01578522800196402
      },
      "LOCAL - REGPOP": {
       "n": 4109,
       "mean": -0.10071830944123285,
       "lo": -0.12131345272152598,
       "hi": -0.07996612109324491
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4109,
       "mean": -0.03294026125432605,
       "lo": -0.053350562112882575,
       "hi": -0.012310476791018658
      },
      "UBCF - PROXPOP 20": {
       "n": 4109,
       "mean": 0.04275718805409728,
       "lo": 0.019029640835643274,
       "hi": 0.06545813880659263
      },
      "KNN - PROXPOP 20": {
       "n": 4109,
       "mean": 0.030818803299942264,
       "lo": 0.008880346102525761,
       "hi": 0.053381742028068176
      },
      "UBCF - LOCAL": {
       "n": 4109,
       "mean": 0.11053523624100406,
       "lo": 0.08910650978576913,
       "hi": 0.1330142593868241
      },
      "REGPOP - LOCAL": {
       "n": 4109,
       "mean": 0.10071830944123285,
       "lo": 0.07922052725486774,
       "hi": 0.12317751021296638
      },
      "AHEAD - LOCAL": {
       "n": 4109,
       "mean": 0.0009734728644439036,
       "lo": -0.010824590618530772,
       "hi": 0.012549567811369856
      },
      "UBCF - AHEAD": {
       "n": 4109,
       "mean": 0.10956176337656016,
       "lo": 0.08711358080380494,
       "hi": 0.13231128078889803
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4109,
       "mean": -0.00019353567662158558,
       "lo": -0.0010751968460398558,
       "hi": 0.0002451576919607697
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - REGPOP": {
       "n": 4109,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4109,
       "mean": -4.867364322219517e-05,
       "lo": -0.003279648004315239,
       "hi": 0.003017008443020734
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4109,
       "mean": 0.008269510558998935,
       "lo": 0.0008075665994549935,
       "hi": 0.01616459532636424
      }
     }
    }
   },
   "R9": {
    "m=1": {
     "top five not determined by POP (share of units)": 0.680419921875,
     "candidates no pool reader marked (mean share)": 0.31486002604166663
    },
    "m=3": {
     "top five not determined by POP (share of units)": 0.6772228989037758,
     "candidates no pool reader marked (mean share)": 0.3194997300249884
    },
    "m=5": {
     "top five not determined by POP (share of units)": 0.6887320515940618,
     "candidates no pool reader marked (mean share)": 0.3240639930319837
    }
   },
   "R11": {
    "m=1": {
     "share with none (KNN and UBCF rank as POP)": 0.104736328125,
     "share with one or two": 0.292236328125,
     "share with three or more": 0.60302734375,
     "median number": 3.0,
     "none": {
      "units": 429
     },
     "one or two": {
      "units": 1197,
      "KNN - POP, ap": {
       "n": 1197,
       "mean": -0.005568032039924115,
       "lo": -0.012525201665095001,
       "hi": 0.0020690312404552545
      },
      "UBCF - POP, ap": {
       "n": 1197,
       "mean": -0.009089126231123793,
       "lo": -0.01676103236885341,
       "hi": -0.0012678899991913483
      },
      "UBCF - REGPOP, ap": {
       "n": 1197,
       "mean": -0.00897853764115333,
       "lo": -0.01673841804333535,
       "hi": -0.001003832726122685
      },
      "UBCF - POP, hitNext": {
       "n": 1197,
       "mean": -0.0005563898973894561,
       "lo": -0.026190993165629575,
       "hi": 0.024410375902031992
      },
      "REGPOP - POP, hitNext": {
       "n": 1197,
       "mean": -0.0029893903880340556,
       "lo": -0.008845291271984681,
       "hi": 0.0018092467876444892
      },
      "UBCF - REGPOP, hitNext": {
       "n": 1197,
       "mean": 0.0024330004906445994,
       "lo": -0.024356986480556748,
       "hi": 0.028365960466128142
      },
      "KNN - REGPOP, hitNext": {
       "n": 1197,
       "mean": 0.0038900160454045153,
       "lo": -0.021775695504998437,
       "hi": 0.027764814197758905
      }
     },
     "three or more": {
      "units": 2470,
      "KNN - POP, ap": {
       "n": 2470,
       "mean": -0.013400193141533958,
       "lo": -0.01928693757791128,
       "hi": -0.007357065829147728
      },
      "UBCF - POP, ap": {
       "n": 2470,
       "mean": -0.008086546974218676,
       "lo": -0.014434150766337075,
       "hi": -0.0017246984609841786
      },
      "UBCF - REGPOP, ap": {
       "n": 2470,
       "mean": -0.008549184153364999,
       "lo": -0.014420575712046926,
       "hi": -0.002425895883396738
      },
      "UBCF - POP, hitNext": {
       "n": 2470,
       "mean": -0.012309415878295059,
       "lo": -0.035599037527462886,
       "hi": 0.009847826682019174
      },
      "REGPOP - POP, hitNext": {
       "n": 2470,
       "mean": 0.0014407814407814408,
       "lo": -0.0016307457154814704,
       "hi": 0.004468180640008186
      },
      "UBCF - REGPOP, hitNext": {
       "n": 2470,
       "mean": -0.0137501973190765,
       "lo": -0.036441497696792974,
       "hi": 0.0090021681013527
      },
      "KNN - REGPOP, hitNext": {
       "n": 2470,
       "mean": -0.007345724598814308,
       "lo": -0.028124233665068898,
       "hi": 0.01413686769442392
      }
     }
    },
    "m=3": {
     "share with none (KNN and UBCF rank as POP)": 0.003166869671132765,
     "share with one or two": 0.0535931790499391,
     "share with three or more": 0.9432399512789281,
     "median number": 8.0,
     "none": {
      "units": 13
     },
     "one or two": {
      "units": 220,
      "KNN - POP, ap": {
       "n": 220,
       "mean": 0.0041086809094651,
       "lo": -0.010599188578323272,
       "hi": 0.017905571539110814
      },
      "UBCF - POP, ap": {
       "n": 220,
       "mean": 0.0011607701410214963,
       "lo": -0.015672582818028503,
       "hi": 0.017615759718015433
      },
      "UBCF - REGPOP, ap": {
       "n": 220,
       "mean": 0.0009674313268200154,
       "lo": -0.01613570087527925,
       "hi": 0.017607998959241988
      },
      "UBCF - POP, hitNext": {
       "n": 220,
       "mean": 0.018359704763448084,
       "lo": -0.0643756406034114,
       "hi": 0.10033408935290733
      },
      "REGPOP - POP, hitNext": {
       "n": 220,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "UBCF - REGPOP, hitNext": {
       "n": 220,
       "mean": 0.018359704763448084,
       "lo": -0.06955443507095872,
       "hi": 0.10401910886045128
      },
      "KNN - REGPOP, hitNext": {
       "n": 220,
       "mean": 0.026011219914963232,
       "lo": -0.045480003751158765,
       "hi": 0.09751244282856511
      }
     },
     "three or more": {
      "units": 3872,
      "KNN - POP, ap": {
       "n": 3872,
       "mean": -0.0013265657491015746,
       "lo": -0.005857261636278734,
       "hi": 0.003008609342086611
      },
      "UBCF - POP, ap": {
       "n": 3872,
       "mean": 0.0114816629810719,
       "lo": 0.007285718537958429,
       "hi": 0.015854064242531555
      },
      "UBCF - REGPOP, ap": {
       "n": 3872,
       "mean": 0.011457095359745007,
       "lo": 0.007187629933608028,
       "hi": 0.015570876211355772
      },
      "UBCF - POP, hitNext": {
       "n": 3872,
       "mean": 0.006386447168194905,
       "lo": -0.009154418205309704,
       "hi": 0.022792324771707295
      },
      "REGPOP - POP, hitNext": {
       "n": 3872,
       "mean": 0.0003706914928505838,
       "lo": 0.0,
       "hi": 0.001234500575908767
      },
      "UBCF - REGPOP, hitNext": {
       "n": 3872,
       "mean": 0.006015755675344321,
       "lo": -0.009916387572784327,
       "hi": 0.022580689943861126
      },
      "KNN - REGPOP, hitNext": {
       "n": 3872,
       "mean": 0.004723920931805034,
       "lo": -0.011640346831798766,
       "hi": 0.020888300228850087
      }
     }
    },
    "m=5": {
     "share with none (KNN and UBCF rank as POP)": 0.0009734728644439036,
     "share with one or two": 0.009978096860550012,
     "share with three or more": 0.9890484302750061,
     "median number": 11.0,
     "none": {
      "units": 4
     },
     "one or two": {
      "units": 41,
      "KNN - POP, ap": {
       "n": 41,
       "mean": 0.0015125803805747808,
       "lo": -0.03650321014984214,
       "hi": 0.029509771062242597
      },
      "UBCF - POP, ap": {
       "n": 41,
       "mean": 0.009339809572274834,
       "lo": -0.033696520092143634,
       "hi": 0.04641551354083787
      },
      "UBCF - REGPOP, ap": {
       "n": 41,
       "mean": 0.009339809572274834,
       "lo": -0.0322089084060748,
       "hi": 0.04666249533859098
      },
      "UBCF - POP, hitNext": {
       "n": 41,
       "mean": 0.04398135739599154,
       "lo": -0.05702067669172933,
       "hi": 0.1584616260932047
      },
      "REGPOP - POP, hitNext": {
       "n": 41,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "UBCF - REGPOP, hitNext": {
       "n": 41,
       "mean": 0.04398135739599154,
       "lo": -0.06309002184002185,
       "hi": 0.15280826558265573
      },
      "KNN - REGPOP, hitNext": {
       "n": 41,
       "mean": 0.027721194794365526,
       "lo": -0.07261798088410992,
       "hi": 0.13135668498168496
      }
     },
     "three or more": {
      "units": 4064,
      "KNN - POP, ap": {
       "n": 4064,
       "mean": 0.0037635181596846015,
       "lo": -0.001061960425701075,
       "hi": 0.008213210165560605
      },
      "UBCF - POP, ap": {
       "n": 4064,
       "mean": 0.019927167828785855,
       "lo": 0.015934826435402342,
       "hi": 0.023975505433294908
      },
      "UBCF - REGPOP, ap": {
       "n": 4064,
       "mean": 0.019919232912601576,
       "lo": 0.01606795322625626,
       "hi": 0.02394601447638468
      },
      "UBCF - POP, hitNext": {
       "n": 4064,
       "mean": 0.009481918446610314,
       "lo": -0.006066142484102158,
       "hi": 0.024717484361069516
      },
      "REGPOP - POP, hitNext": {
       "n": 4064,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4064,
       "mean": 0.009481918446610314,
       "lo": -0.005472916250165399,
       "hi": 0.02501582350904253
      },
      "KNN - REGPOP, hitNext": {
       "n": 4064,
       "mean": -0.002424616073113185,
       "lo": -0.01864024865102341,
       "hi": 0.01442023704272279
      }
     }
    }
   },
   "R12": {
    "targets": 4109,
    "reveal 1 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4109,
      "mean": -0.009765895949989235,
      "lo": -0.014159293235038343,
      "hi": -0.004933358084264912
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4109,
      "mean": -0.008902756525578847,
      "lo": -0.012323028724810045,
      "hi": -0.005373923508045926
     },
     "KNN - POP, ap, LAST": {
      "n": 4109,
      "mean": -0.008303208197951866,
      "lo": -0.01252514357492367,
      "hi": -0.0035480751458772
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4109,
      "mean": 0.0008631394244103879,
      "lo": -0.0036566859836515446,
      "hi": 0.005199102453658048
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4109,
      "mean": 0.0014626877520373689,
      "lo": -0.0042584479937010705,
      "hi": 0.006902213836166369
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4109,
      "mean": 0.0005995483276269813,
      "lo": -0.0032675902870946266,
      "hi": 0.004491402380141819
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4109,
      "mean": -0.0005908405450639644,
      "lo": -0.01694616595082642,
      "hi": 0.016017611477750042
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4109,
      "mean": -0.007358529329047122,
      "lo": -0.02033666208771096,
      "hi": 0.006498996655105811
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4109,
      "mean": -0.00704533694236883,
      "lo": -0.02351223024341806,
      "hi": 0.010109601323174134
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4109,
      "mean": -0.006767688783983159,
      "lo": -0.020499845055994084,
      "hi": 0.006134776448391004
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4109,
      "mean": -0.0064544963973048675,
      "lo": -0.026192776304831834,
      "hi": 0.012169741462879774
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4109,
      "mean": 0.0003131923866782924,
      "lo": -0.012950329435727562,
      "hi": 0.01400587957615031
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4109,
      "mean": -0.006850554934813881,
      "lo": -0.011521256426479309,
      "hi": -0.0019908147465393473
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4109,
      "mean": -0.006718949052813697,
      "lo": -0.010272744638593038,
      "hi": -0.002995501675490681
     },
     "UBCF - POP, ap, LAST": {
      "n": 4109,
      "mean": -0.006789252526802519,
      "lo": -0.011558272468362028,
      "hi": -0.001822885310516729
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4109,
      "mean": 0.0001316058820001825,
      "lo": -0.004477995554778828,
      "hi": 0.004296246614715075
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4109,
      "mean": 6.130240801136111e-05,
      "lo": -0.005667931009029439,
      "hi": 0.0058531656194371305
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4109,
      "mean": -7.030347398882083e-05,
      "lo": -0.004231261660063678,
      "hi": 0.004174408101708946
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4109,
      "mean": -0.0016548038930380199,
      "lo": -0.017782058282634454,
      "hi": 0.014700494722534319
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4109,
      "mean": -0.0073488104035336005,
      "lo": -0.020745109524656885,
      "hi": 0.0061382203512361485
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4109,
      "mean": -0.013327818961039704,
      "lo": -0.030316892115358547,
      "hi": 0.0033455307427314265
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4109,
      "mean": -0.00569400651049558,
      "lo": -0.02112267363927523,
      "hi": 0.00948845429982125
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4109,
      "mean": -0.011673015068001683,
      "lo": -0.032501042725229225,
      "hi": 0.00872479199716423
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4109,
      "mean": -0.005979008557506102,
      "lo": -0.02143398090698297,
      "hi": 0.009272040802848007
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4109,
      "mean": 0.00037423055772601687,
      "lo": -0.00014743028881183427,
      "hi": 0.0009078849569166903
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4109,
      "mean": 0.00022346665688271081,
      "lo": -0.00018286794622956342,
      "hi": 0.000620333520930737
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4109,
      "mean": 0.00025848571265854755,
      "lo": -0.00028041547608163923,
      "hi": 0.0008312816024800023
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4109,
      "mean": -0.00015076390084330609,
      "lo": -0.0006850979549167457,
      "hi": 0.00039613803349133013
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4109,
      "mean": -0.00011574484506746939,
      "lo": -0.000885971771372921,
      "hi": 0.0005436549553351868
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4109,
      "mean": 3.501905577583668e-05,
      "lo": -0.0005282671471705492,
      "hi": 0.0005633354132119771
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4109,
      "mean": 0.0005503129681761953,
      "lo": -0.002348260914289999,
      "hi": 0.003652170216366543
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4109,
      "mean": 0.0010113229387992099,
      "lo": -0.0012462185096668047,
      "hi": 0.0034950522484151407
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4109,
      "mean": 0.0012872165778984386,
      "lo": -0.001404935585905798,
      "hi": 0.004205458360108702
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4109,
      "mean": 0.00046100997062301454,
      "lo": -0.0021566083215921175,
      "hi": 0.003107270959791638
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4109,
      "mean": 0.0007369036097222432,
      "lo": -0.0030922375639208855,
      "hi": 0.0048710040394784535
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4109,
      "mean": 0.0002758936390992287,
      "lo": -0.002530038956953713,
      "hi": 0.0029456088828739716
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4109,
      "mean": -0.172275721221609,
      "lo": -0.18000637417616963,
      "hi": -0.16455991116182395
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4109,
      "mean": -0.17253678485429083,
      "lo": -0.18026895981127156,
      "hi": -0.1654465572064829
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4109,
      "mean": -0.1721304907535094,
      "lo": -0.17932683981600125,
      "hi": -0.16460994687499955
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4109,
      "mean": -0.0002610636326818225,
      "lo": -0.0033823808586376423,
      "hi": 0.002711951499028361
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4109,
      "mean": 0.0001452304680995833,
      "lo": -0.003960433376713723,
      "hi": 0.00452354078925701
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4109,
      "mean": 0.00040629410078140614,
      "lo": -0.0026257041747699,
      "hi": 0.00348979087452444
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4109,
      "mean": -0.10558567376345235,
      "lo": -0.12712069860267664,
      "hi": -0.08502046303790203
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4109,
      "mean": -0.10298974612493529,
      "lo": -0.12251295856646055,
      "hi": -0.08341285589195314
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4109,
      "mean": -0.10071830944123285,
      "lo": -0.12146143123976759,
      "hi": -0.07971863118785251
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4109,
      "mean": 0.0025959276385170713,
      "lo": -0.008865446075001048,
      "hi": 0.014070378540554838
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4109,
      "mean": 0.004867364322219518,
      "lo": -0.012248061918801923,
      "hi": 0.022353969257874702
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4109,
      "mean": 0.0022714366837024457,
      "lo": -0.00953472444471259,
      "hi": 0.015054129700343734
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4109,
      "mean": -0.05771431828009166,
      "lo": -0.06314361978506015,
      "hi": -0.052277458572787615
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4109,
      "mean": -0.05851272880116603,
      "lo": -0.0630878268047203,
      "hi": -0.05341498606787817
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4109,
      "mean": -0.05890704624946892,
      "lo": -0.06421327119140256,
      "hi": -0.0533444246162675
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4109,
      "mean": -0.000798410521074371,
      "lo": -0.005161203701074907,
      "hi": 0.003658416280960823
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4109,
      "mean": -0.0011927279693772761,
      "lo": -0.007128232471855044,
      "hi": 0.004590740919902185
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4109,
      "mean": -0.0003943174483029046,
      "lo": -0.004380236520399377,
      "hi": 0.0038918233679197676
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4109,
      "mean": -0.028681317472383977,
      "lo": -0.048767798257615944,
      "hi": -0.00823336310205195
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4109,
      "mean": -0.029208615273957763,
      "lo": -0.04639716535554135,
      "hi": -0.012301667393309703
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4109,
      "mean": -0.03294026125432605,
      "lo": -0.05288783917976935,
      "hi": -0.013146527553214426
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4109,
      "mean": -0.00052729780157379,
      "lo": -0.016209673643470434,
      "hi": 0.015148115808221469
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4109,
      "mean": -0.004258943781942078,
      "lo": -0.026072311792367044,
      "hi": 0.018405277935542655
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4109,
      "mean": -0.0037316459803682883,
      "lo": -0.02120771486589564,
      "hi": 0.013239602083967763
     }
    },
    "reveal 3 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4109,
      "mean": -0.0017319343537120072,
      "lo": -0.006194777793977622,
      "hi": 0.0027404362362829057
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4109,
      "mean": 0.00015867660022161217,
      "lo": -0.0036422338744345932,
      "hi": 0.004011248773597737
     },
     "KNN - POP, ap, LAST": {
      "n": 4109,
      "mean": 0.0008657669884093886,
      "lo": -0.003651440056351001,
      "hi": 0.005401121387112413
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4109,
      "mean": 0.0018906109539336192,
      "lo": -0.0015533879730184092,
      "hi": 0.005355068566833514
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4109,
      "mean": 0.002597701342121396,
      "lo": -0.002308668298036777,
      "hi": 0.007501088097959999
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4109,
      "mean": 0.0007070903881877766,
      "lo": -0.002763011586566775,
      "hi": 0.004003026204994095
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4109,
      "mean": -0.000727870335437204,
      "lo": -0.01665775360337858,
      "hi": 0.015802032267287523
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4109,
      "mean": 0.0025522205389588498,
      "lo": -0.011230666084820302,
      "hi": 0.01652790115349095
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4109,
      "mean": -0.0006232772459329439,
      "lo": -0.017533416316718106,
      "hi": 0.015941943389300696
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4109,
      "mean": 0.0032800908743960532,
      "lo": -0.011221508589565258,
      "hi": 0.016980249465880174
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4109,
      "mean": 0.00010459308950425953,
      "lo": -0.018348286129512212,
      "hi": 0.01927936835116721
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4109,
      "mean": -0.0031754977848917924,
      "lo": -0.015784143518412883,
      "hi": 0.009950642831769496
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4109,
      "mean": 0.010284322121701776,
      "lo": 0.006132637753033149,
      "hi": 0.0146662032718112
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4109,
      "mean": 0.012226561222966564,
      "lo": 0.008463230348477966,
      "hi": 0.015884576178472477
     },
     "UBCF - POP, ap, LAST": {
      "n": 4109,
      "mean": 0.013207401188269983,
      "lo": 0.008691697028668845,
      "hi": 0.017605001988421538
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4109,
      "mean": 0.0019422391012647888,
      "lo": -0.0009531172086379145,
      "hi": 0.004686275381216394
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4109,
      "mean": 0.002923079066568208,
      "lo": -0.0014048697357571334,
      "hi": 0.007269344908278947
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4109,
      "mean": 0.0009808399653034193,
      "lo": -0.001858715915602102,
      "hi": 0.0037790569143492645
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4109,
      "mean": 0.0015030049789134087,
      "lo": -0.014675793212151315,
      "hi": 0.018322190739995164
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4109,
      "mean": 0.0065166799548663085,
      "lo": -0.006766620743724601,
      "hi": 0.020041697123545685
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4109,
      "mean": 0.008180178971735978,
      "lo": -0.007565980433696482,
      "hi": 0.02356134374543755
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4109,
      "mean": 0.0050136749759528984,
      "lo": -0.0063960160954801585,
      "hi": 0.017494299216875897
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4109,
      "mean": 0.0066771739928225705,
      "lo": -0.010537027384734596,
      "hi": 0.023404558622486048
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4109,
      "mean": 0.001663499016869671,
      "lo": -0.009917365386167233,
      "hi": 0.013014221262573117
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4109,
      "mean": 4.9195593316920374e-05,
      "lo": -6.452963443856603e-05,
      "hi": 0.00019177228051645896
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4109,
      "mean": -3.414137118205051e-06,
      "lo": -6.549001464992014e-05,
      "hi": 5.28189249313107e-05
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4109,
      "mean": 4.286064958355457e-06,
      "lo": -9.285848226394496e-05,
      "hi": 8.85906376843647e-05
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4109,
      "mean": -5.2609730435125434e-05,
      "lo": -0.00020954464520801322,
      "hi": 6.705456268343214e-05
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4109,
      "mean": -4.490952835856492e-05,
      "lo": -0.0002172435790025751,
      "hi": 0.0001042755176351103
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4109,
      "mean": 7.700202076560508e-06,
      "lo": -7.861780680844519e-05,
      "hi": 9.01940641328653e-05
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4109,
      "mean": 7.26241660775611e-05,
      "lo": 0.0,
      "hi": 0.00038913456612315814
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4109,
      "mean": 9.522264328786543e-05,
      "lo": -0.0003313977570641677,
      "hi": 0.0006284896492645705
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4109,
      "mean": 0.00036910846110164676,
      "lo": 0.0,
      "hi": 0.0012454175903591647
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4109,
      "mean": 2.2598477210304326e-05,
      "lo": -0.00043982476820638236,
      "hi": 0.0005581158060360781
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4109,
      "mean": 0.0002964842950240857,
      "lo": -0.00024238548609154892,
      "hi": 0.001271652839381415
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4109,
      "mean": 0.00027388581781378135,
      "lo": -5.87380321884732e-05,
      "hi": 0.0008386283717950808
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4109,
      "mean": -0.17325395114904682,
      "lo": -0.18119770475903,
      "hi": -0.16562120062757535
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4109,
      "mean": -0.17254993822015674,
      "lo": -0.17958683354587537,
      "hi": -0.16530378102000376
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4109,
      "mean": -0.1721304907535094,
      "lo": -0.1794694605753435,
      "hi": -0.16428337350626473
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4109,
      "mean": 0.0007040129288900718,
      "lo": -0.0026615114432463403,
      "hi": 0.003966793049114638
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4109,
      "mean": 0.0011234603955374222,
      "lo": -0.002899409194435302,
      "hi": 0.0051630925915621025
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4109,
      "mean": 0.00041944746664735025,
      "lo": -0.0014894079146703328,
      "hi": 0.002298985113517532
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4109,
      "mean": -0.10619409430372981,
      "lo": -0.1267985407497606,
      "hi": -0.08542276498716264
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4109,
      "mean": -0.09950146836067798,
      "lo": -0.11899930655028655,
      "hi": -0.07968736989352204
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4109,
      "mean": -0.10071830944123285,
      "lo": -0.12188443911993298,
      "hi": -0.07877981733492516
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4109,
      "mean": 0.0066926259430518335,
      "lo": -0.007479021321075804,
      "hi": 0.020759417899271933
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4109,
      "mean": 0.005475784862496958,
      "lo": -0.009799536486409797,
      "hi": 0.0208380156002115
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4109,
      "mean": -0.0012168410805548768,
      "lo": -0.009253041557219338,
      "hi": 0.006378198232040433
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4109,
      "mean": -0.05828539299467605,
      "lo": -0.06427887324058518,
      "hi": -0.052549231756769184
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4109,
      "mean": -0.05942734201408794,
      "lo": -0.06445499218103537,
      "hi": -0.05420407139599119
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4109,
      "mean": -0.05890704624946892,
      "lo": -0.06430057826026835,
      "hi": -0.05321206308146796
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4109,
      "mean": -0.0011419490194118915,
      "lo": -0.006095596903535355,
      "hi": 0.0038494068296353527
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4109,
      "mean": -0.0006216532547928887,
      "lo": -0.006274172681980577,
      "hi": 0.005024715975271206
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4109,
      "mean": 0.0005202957646190029,
      "lo": -0.0019266947113600074,
      "hi": 0.003163408181514238
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4109,
      "mean": -0.03208847249793764,
      "lo": -0.05370844630951665,
      "hi": -0.01063626303757513
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4109,
      "mean": -0.028397387886921182,
      "lo": -0.04693000037353446,
      "hi": -0.009856961461304718
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4109,
      "mean": -0.03294026125432605,
      "lo": -0.053262545368513055,
      "hi": -0.012294776632760537
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4109,
      "mean": 0.00369108461101646,
      "lo": -0.015748693636742785,
      "hi": 0.023484538088720253
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4109,
      "mean": -0.0008517887563884157,
      "lo": -0.023410992375927652,
      "hi": 0.021985114057014338
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4109,
      "mean": -0.004542873367404878,
      "lo": -0.014384924794230996,
      "hi": 0.006226026228503944
     }
    },
    "KNN as first computed": {
     "reveal 1 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4109,
       "mean": -0.009489421984019836,
       "lo": -0.013897136410287926,
       "hi": -0.004860495229368333
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4109,
       "mean": -0.008783177249829062,
       "lo": -0.012182167947791318,
       "hi": -0.005281446880189112
      },
      "KNN - POP, ap, LAST": {
       "n": 4109,
       "mean": -0.008391993517411595,
       "lo": -0.012595909459037049,
       "hi": -0.003730886483541247
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4109,
       "mean": 0.0007062447341907754,
       "lo": -0.0035249311750785175,
       "hi": 0.0049607828155040935
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4109,
       "mean": 0.0010974284666082415,
       "lo": -0.004420420283625225,
       "hi": 0.006459806460376867
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4109,
       "mean": 0.0003911837324174664,
       "lo": -0.0034439437785075927,
       "hi": 0.004327418086689223
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4109,
       "mean": -0.001978039376896527,
       "lo": -0.018660903421945155,
       "hi": 0.014700110852831842
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4109,
       "mean": -0.0066935160210549885,
       "lo": -0.019556807564871898,
       "hi": 0.0060603252908145834
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4109,
       "mean": -0.007187301735100233,
       "lo": -0.023746028888965258,
       "hi": 0.009719027547582222
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4109,
       "mean": -0.004715476644158462,
       "lo": -0.01837461024877489,
       "hi": 0.008805736279341225
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4109,
       "mean": -0.005209262358203706,
       "lo": -0.02491445413051183,
       "hi": 0.013609092088969932
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4109,
       "mean": -0.0004937857140452455,
       "lo": -0.014149208594054111,
       "hi": 0.01316741778397133
      }
     },
     "reveal 3 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4109,
       "mean": -0.0014676662975194378,
       "lo": -0.005804490700042208,
       "hi": 0.0031017160718690125
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4109,
       "mean": 0.00016927557816646626,
       "lo": -0.0037732829304707835,
       "hi": 0.0039535573709493545
      },
      "KNN - POP, ap, LAST": {
       "n": 4109,
       "mean": 0.001342640942922318,
       "lo": -0.003260592493460291,
       "hi": 0.005893291121370492
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4109,
       "mean": 0.0016369418756859043,
       "lo": -0.0019577095125718233,
       "hi": 0.005099461579410428
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4109,
       "mean": 0.002810307240441756,
       "lo": -0.002072727824083304,
       "hi": 0.007820425109216406
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4109,
       "mean": 0.0011733653647558516,
       "lo": -0.0023057297091949474,
       "hi": 0.004524776586229964
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4109,
       "mean": 0.0026833408270516422,
       "lo": -0.01355999222197038,
       "hi": 0.018368295715785563
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4109,
       "mean": 0.0037508411948683836,
       "lo": -0.010195131446020128,
       "hi": 0.01801868876398914
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4109,
       "mean": 0.001761731271954619,
       "lo": -0.014091027658992833,
       "hi": 0.018476743803121927
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4109,
       "mean": 0.0010675003678167411,
       "lo": -0.013243394696292503,
       "hi": 0.01492552337534606
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4109,
       "mean": -0.0009216095550970214,
       "lo": -0.019983713583244724,
       "hi": 0.01871638117094271
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4109,
       "mean": -0.001989109922913762,
       "lo": -0.014581105489771802,
       "hi": 0.011457701299379544
      }
     }
    }
   },
   "R15": {
    "m=1": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4096,
       "mean": 0.018333615153114345,
       "lo": 0.016572351430204076,
       "hi": 0.020172669734300482
      },
      "PROXBLEND - POP": {
       "n": 4096,
       "mean": -0.044934894185380644,
       "lo": -0.04955618364078182,
       "hi": -0.04017062168665478
      },
      "PROXBLEND - UBCF": {
       "n": 4096,
       "mean": -0.03740231236775972,
       "lo": -0.04246180739423441,
       "hi": -0.03215600957076584
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4096,
       "mean": 0.014431159814861422,
       "lo": 0.009796141614294696,
       "hi": 0.01896692722347924
      },
      "PROXBLEND - POP": {
       "n": 4096,
       "mean": -0.07979796138537608,
       "lo": -0.09377168991516739,
       "hi": -0.0655167938498214
      },
      "PROXBLEND - UBCF": {
       "n": 4096,
       "mean": -0.06628618607829748,
       "lo": -0.08214511892656835,
       "hi": -0.05097859925844637
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4096,
       "mean": 0.0111083984375,
       "lo": 0.0006723021708825093,
       "hi": 0.022414525152101985
      },
      "PROXBLEND - POP": {
       "n": 4096,
       "mean": -0.047128261827776116,
       "lo": -0.06677887268037665,
       "hi": -0.02743762461926173
      },
      "PROXBLEND - UBCF": {
       "n": 4096,
       "mean": -0.028984751549448816,
       "lo": -0.05013598208253518,
       "hi": -0.007880138650650034
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4096,
       "mean": 0.0024622746852616313,
       "lo": -0.0013642861117580975,
       "hi": 0.006537978670781107
      },
      "PROXBLEND - POP": {
       "n": 4096,
       "mean": -0.016934222383714375,
       "lo": -0.029053087931935697,
       "hi": -0.004374424401198046
      },
      "PROXBLEND - UBCF": {
       "n": 4096,
       "mean": -0.012040665646190638,
       "lo": -0.02530810368805289,
       "hi": 0.0019723093000994876
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4096,
       "mean": 0.0048828125,
       "lo": -0.003107643384256862,
       "hi": 0.013550273473756825
      },
      "PROXBLEND - POP": {
       "n": 4096,
       "mean": -0.026367742274864527,
       "lo": -0.04625479603230975,
       "hi": -0.007706967837681716
      },
      "PROXBLEND - UBCF": {
       "n": 4096,
       "mean": -0.018782230574043247,
       "lo": -0.039824054362574066,
       "hi": 0.0028227280103660228
      }
     }
    },
    "m=3": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4105,
       "mean": 0.023202198015105126,
       "lo": 0.02154116925089102,
       "hi": 0.024872429131112633
      },
      "PROXBLEND - POP": {
       "n": 4105,
       "mean": -0.036198083723750725,
       "lo": -0.04113095809110438,
       "hi": -0.03149407858437971
      },
      "PROXBLEND - UBCF": {
       "n": 4105,
       "mean": -0.04709025631662164,
       "lo": -0.052390481608164896,
       "hi": -0.041149773089699755
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4105,
       "mean": 0.017308942863325384,
       "lo": 0.013426218295032304,
       "hi": 0.021589648411896964
      },
      "PROXBLEND - POP": {
       "n": 4105,
       "mean": -0.06716431585017248,
       "lo": -0.07924723289780214,
       "hi": -0.053691054509539905
      },
      "PROXBLEND - UBCF": {
       "n": 4105,
       "mean": -0.08031646002356557,
       "lo": -0.09483365612761258,
       "hi": -0.06593542468306851
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4105,
       "mean": 0.017904993909866017,
       "lo": 0.0066400727122541674,
       "hi": 0.029195109742566668
      },
      "PROXBLEND - POP": {
       "n": 4105,
       "mean": -0.04411868807388128,
       "lo": -0.06272597004580394,
       "hi": -0.02503240453474061
      },
      "PROXBLEND - UBCF": {
       "n": 4105,
       "mean": -0.05251169252996293,
       "lo": -0.07193740278932548,
       "hi": -0.031286814484529156
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4105,
       "mean": 0.00367702284446651,
       "lo": -0.00011655126913199599,
       "hi": 0.00773603203245175
      },
      "PROXBLEND - POP": {
       "n": 4105,
       "mean": -0.011847349123514423,
       "lo": -0.024614366357749454,
       "hi": 0.0013161764490108585
      },
      "PROXBLEND - UBCF": {
       "n": 4105,
       "mean": -0.015871132093427897,
       "lo": -0.03030593104356088,
       "hi": -0.001789934085530798
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4105,
       "mean": 0.007917174177831911,
       "lo": -0.0005213676718261545,
       "hi": 0.01662197558744209
      },
      "PROXBLEND - POP": {
       "n": 4105,
       "mean": -0.01807632661085748,
       "lo": -0.03763858953625589,
       "hi": 0.00035272203886679946
      },
      "PROXBLEND - UBCF": {
       "n": 4105,
       "mean": -0.02508423367132259,
       "lo": -0.04676155151039152,
       "hi": -0.004129182005737011
      }
     }
    },
    "m=5": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4109,
       "mean": 0.02399439488902671,
       "lo": 0.02241664772946812,
       "hi": 0.02564567897740709
      },
      "PROXBLEND - POP": {
       "n": 4109,
       "mean": -0.03491265136044223,
       "lo": -0.03981789122950088,
       "hi": -0.030102478846314798
      },
      "PROXBLEND - UBCF": {
       "n": 4109,
       "mean": -0.054714778945900724,
       "lo": -0.06024994812299147,
       "hi": -0.049059103094216475
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4109,
       "mean": 0.017916505158577404,
       "lo": 0.014079696311858297,
       "hi": 0.021652442287041877
      },
      "PROXBLEND - POP": {
       "n": 4109,
       "mean": -0.06501974525149355,
       "lo": -0.07701268160817412,
       "hi": -0.053146993721263996
      },
      "PROXBLEND - UBCF": {
       "n": 4109,
       "mean": -0.09245250859901885,
       "lo": -0.10581983964312093,
       "hi": -0.07947793142690529
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4109,
       "mean": 0.022146507666098807,
       "lo": 0.01055789597425787,
       "hi": 0.03397769446034208
      },
      "PROXBLEND - POP": {
       "n": 4109,
       "mean": -0.047550974576741845,
       "lo": -0.06889229197301297,
       "hi": -0.025073023092626944
      },
      "PROXBLEND - UBCF": {
       "n": 4109,
       "mean": -0.06448910058060703,
       "lo": -0.08811362566175708,
       "hi": -0.04218552891469039
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4109,
       "mean": 0.003786506701574465,
       "lo": 0.00040789192610483926,
       "hi": 0.007430504557772473
      },
      "PROXBLEND - POP": {
       "n": 4109,
       "mean": -0.014916608269153479,
       "lo": -0.028367377510739044,
       "hi": -0.002067300990349517
      },
      "PROXBLEND - UBCF": {
       "n": 4109,
       "mean": -0.02069211459640057,
       "lo": -0.03509114697159681,
       "hi": -0.006028228415230284
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4109,
       "mean": 0.005475784862496958,
       "lo": -0.0021153950167543973,
       "hi": 0.013234033509997434
      },
      "PROXBLEND - POP": {
       "n": 4109,
       "mean": -0.0274644763918291,
       "lo": -0.04829937468634035,
       "hi": -0.006853058128558037
      },
      "PROXBLEND - UBCF": {
       "n": 4109,
       "mean": -0.037281403191600324,
       "lo": -0.06007387786495871,
       "hi": -0.015513798702614942
      }
     }
    }
   }
  },
  "taste, strong, consensus first": {
   "R7": {
    "m=1": {
     "units": 4252,
     "POP mean": {
      "ap": 0.4855787714968475,
      "ndcgAll": 0.743641709247525,
      "hitAll": 0.9979925413250906,
      "ndcgNext": 0.6861851962081675,
      "hitNext": 0.9798146989939086
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4252,
       "mean": 4.806505594484704e-06,
       "lo": -7.282800302265193e-05,
       "hi": 8.848390709695111e-05
      },
      "KNN - POP": {
       "n": 4252,
       "mean": -0.024716972528046777,
       "lo": -0.028224139436542454,
       "hi": -0.021124083003003016
      },
      "UBCF - POP": {
       "n": 4252,
       "mean": -0.003136446743858359,
       "lo": -0.004586051792668249,
       "hi": -0.0017661943008584699
      },
      "ITEM - POP": {
       "n": 4252,
       "mean": -0.0006254582622461489,
       "lo": -0.0013653689186640399,
       "hi": 4.450115624913309e-05
      },
      "BLEND - POP": {
       "n": 4252,
       "mean": -0.0001005861481183369,
       "lo": -0.0008701370808750474,
       "hi": 0.000725354610613366
      },
      "LOCAL - POP": {
       "n": 4252,
       "mean": -0.2641905683922553,
       "lo": -0.2713352544941435,
       "hi": -0.2575453353958043
      },
      "AHEAD - POP": {
       "n": 4252,
       "mean": -0.26403899340959286,
       "lo": -0.27066150400903083,
       "hi": -0.25712938025136206
      },
      "PROXPOP 10 - POP": {
       "n": 4252,
       "mean": -0.15194759525103035,
       "lo": -0.15820429894233193,
       "hi": -0.14554120665829037
      },
      "PROXPOP 20 - POP": {
       "n": 4252,
       "mean": -0.10929763763628349,
       "lo": -0.1151725830800736,
       "hi": -0.10342065517490481
      },
      "PROXPOP 40 - POP": {
       "n": 4252,
       "mean": -0.059516182508183156,
       "lo": -0.06397195467950056,
       "hi": -0.05493529247033451
      },
      "REGPOP b=10 - POP": {
       "n": 4252,
       "mean": -8.952943288521502e-05,
       "lo": -0.00034005829998863367,
       "hi": 0.00015215455243319377
      },
      "REGPOP b=40 - POP": {
       "n": 4252,
       "mean": -8.973459657719094e-06,
       "lo": -6.180873121735048e-05,
       "hi": 2.4906290502865888e-05
      },
      "REGPOP shifted - POP": {
       "n": 4252,
       "mean": -2.9046259735859562e-05,
       "lo": -0.0001769772124116292,
       "hi": 0.0001044889553126729
      },
      "REGPOP window - POP": {
       "n": 4252,
       "mean": -2.4197130358620195e-05,
       "lo": -0.00013365846728746628,
       "hi": 7.445946772865538e-05
      },
      "POP>UBCF - POP": {
       "n": 4252,
       "mean": -8.9497604381515e-05,
       "lo": -0.0008707367340543016,
       "hi": 0.0006921853124100333
      },
      "POP>REGPOP - POP": {
       "n": 4252,
       "mean": -3.495759531920917e-06,
       "lo": -7.58582614690898e-05,
       "hi": 6.811584609277482e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4252,
       "mean": -0.00018113484517043776,
       "lo": -0.0010296643599165527,
       "hi": 0.0006622987779412443
      },
      "REGBLEND - POP": {
       "n": 4252,
       "mean": -0.00019159455617173677,
       "lo": -0.0010143787238647117,
       "hi": 0.0006435266509592716
      },
      "KNN - REGPOP": {
       "n": 4252,
       "mean": -0.024721779033641263,
       "lo": -0.02791193742198016,
       "hi": -0.02126033087578389
      },
      "UBCF - REGPOP": {
       "n": 4252,
       "mean": -0.0031412532494528435,
       "lo": -0.0045562245191939355,
       "hi": -0.0017887168015860136
      },
      "ITEM - REGPOP": {
       "n": 4252,
       "mean": -0.0006302647678406336,
       "lo": -0.0013436417365188954,
       "hi": 5.732050760736808e-05
      },
      "BLEND - REGPOP": {
       "n": 4252,
       "mean": -0.00010539265371282164,
       "lo": -0.0009266399406776545,
       "hi": 0.0007211237286899959
      },
      "REGBLEND - REGPOP": {
       "n": 4252,
       "mean": -0.00019640106176622147,
       "lo": -0.0009968316836126828,
       "hi": 0.0006441401941602573
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4252,
       "mean": -0.00018594135076492247,
       "lo": -0.0010116437672721868,
       "hi": 0.0006294705024928707
      },
      "LOCAL - REGPOP": {
       "n": 4252,
       "mean": -0.2641953748978498,
       "lo": -0.27144178467659674,
       "hi": -0.2572442810860919
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4252,
       "mean": -0.10930244414187797,
       "lo": -0.11532735678638839,
       "hi": -0.10356065439412365
      },
      "UBCF - PROXPOP 20": {
       "n": 4252,
       "mean": 0.10616119089242514,
       "lo": 0.10040679985858256,
       "hi": 0.11205736066656635
      },
      "KNN - PROXPOP 20": {
       "n": 4252,
       "mean": 0.0845806651082367,
       "lo": 0.07813133910645657,
       "hi": 0.09070640156432185
      },
      "UBCF - LOCAL": {
       "n": 4252,
       "mean": 0.2610541216483969,
       "lo": 0.2541471293270125,
       "hi": 0.2679138234109054
      },
      "REGPOP - LOCAL": {
       "n": 4252,
       "mean": 0.2641953748978498,
       "lo": 0.25730046367636283,
       "hi": 0.271273374616929
      },
      "AHEAD - LOCAL": {
       "n": 4252,
       "mean": 0.00015157498266240666,
       "lo": -0.00236031085535921,
       "hi": 0.0025425028674416726
      },
      "UBCF - AHEAD": {
       "n": 4252,
       "mean": 0.26090254666573454,
       "lo": 0.25367158006499885,
       "hi": 0.2678599373176371
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4252,
       "mean": -9.433593847969972e-05,
       "lo": -0.00032798918267644357,
       "hi": 0.00012785225706485773
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4252,
       "mean": -1.3779965252203799e-05,
       "lo": -0.00010755045109808744,
       "hi": 7.201019621449208e-05
      },
      "REGPOP shifted - REGPOP": {
       "n": 4252,
       "mean": -3.3852765330344265e-05,
       "lo": -0.00018717770249548175,
       "hi": 0.00011031568041842487
      },
      "REGPOP window - REGPOP": {
       "n": 4252,
       "mean": -2.9003635953104898e-05,
       "lo": -0.00014470974936085684,
       "hi": 6.271189548861204e-05
      },
      "BLEND - POP>UBCF": {
       "n": 4252,
       "mean": -1.1088543736821987e-05,
       "lo": -4.5104214459778556e-05,
       "hi": 1.1822548665222289e-05
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4252,
       "mean": -8.600184484959402e-05,
       "lo": -0.0008705711188294952,
       "hi": 0.0007363345473030023
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4252,
       "mean": -3.271470269443056e-05,
       "lo": -0.0002890054837927332,
       "hi": 0.0002266738356010206
      },
      "KNN - POP": {
       "n": 4252,
       "mean": -0.03415519078716647,
       "lo": -0.04150016982433026,
       "hi": -0.02714612183108939
      },
      "UBCF - POP": {
       "n": 4252,
       "mean": -0.004891889723637587,
       "lo": -0.008286322011423214,
       "hi": -0.0015147450917797874
      },
      "ITEM - POP": {
       "n": 4252,
       "mean": -0.0007447211583534339,
       "lo": -0.0026042188691635707,
       "hi": 0.0009758143737361836
      },
      "BLEND - POP": {
       "n": 4252,
       "mean": 6.90880935377281e-05,
       "lo": -0.002087543354096219,
       "hi": 0.0023066209388229613
      },
      "LOCAL - POP": {
       "n": 4252,
       "mean": -0.5561240780415051,
       "lo": -0.5716009484332049,
       "hi": -0.5401383383777676
      },
      "AHEAD - POP": {
       "n": 4252,
       "mean": -0.5589725867515253,
       "lo": -0.5736134743834476,
       "hi": -0.544099450228823
      },
      "PROXPOP 10 - POP": {
       "n": 4252,
       "mean": -0.3083244926230404,
       "lo": -0.324679412060565,
       "hi": -0.2907627056136391
      },
      "PROXPOP 20 - POP": {
       "n": 4252,
       "mean": -0.2271769080692846,
       "lo": -0.24356745766870352,
       "hi": -0.21134066891838282
      },
      "PROXPOP 40 - POP": {
       "n": 4252,
       "mean": -0.1390082666635248,
       "lo": -0.15238012237059081,
       "hi": -0.1260689032673069
      },
      "REGPOP b=10 - POP": {
       "n": 4252,
       "mean": -5.738097629085651e-05,
       "lo": -0.0007457898841841554,
       "hi": 0.0006482443636964317
      },
      "REGPOP b=40 - POP": {
       "n": 4252,
       "mean": -4.143375860020083e-05,
       "lo": -0.00018395012455426827,
       "hi": 6.353980970022895e-05
      },
      "REGPOP shifted - POP": {
       "n": 4252,
       "mean": 2.7617808913051356e-05,
       "lo": -0.0003765214626216572,
       "hi": 0.0004594413271789607
      },
      "REGPOP window - POP": {
       "n": 4252,
       "mean": 6.861492820509554e-05,
       "lo": -0.00021364792780250206,
       "hi": 0.0003697968350116637
      },
      "POP>UBCF - POP": {
       "n": 4252,
       "mean": 8.793339997150022e-05,
       "lo": -0.0021357177721515437,
       "hi": 0.0022365343478573654
      },
      "POP>REGPOP - POP": {
       "n": 4252,
       "mean": -3.16977129879704e-05,
       "lo": -0.00029398353379511634,
       "hi": 0.0002131872213984847
      },
      "REGPOP>UBCF - POP": {
       "n": 4252,
       "mean": -0.00032308676208378794,
       "lo": -0.0027146671880348724,
       "hi": 0.0020655745238694683
      },
      "REGBLEND - POP": {
       "n": 4252,
       "mean": -0.0003419320685175601,
       "lo": -0.0026899463739700935,
       "hi": 0.0019228450788599215
      },
      "KNN - REGPOP": {
       "n": 4252,
       "mean": -0.034122476084472046,
       "lo": -0.041311859467774166,
       "hi": -0.027073984971777418
      },
      "UBCF - REGPOP": {
       "n": 4252,
       "mean": -0.004859175020943157,
       "lo": -0.008518689237823243,
       "hi": -0.0014460727516149236
      },
      "ITEM - REGPOP": {
       "n": 4252,
       "mean": -0.0007120064556590034,
       "lo": -0.0024156585830515933,
       "hi": 0.001127385123608189
      },
      "BLEND - REGPOP": {
       "n": 4252,
       "mean": 0.00010180279623215856,
       "lo": -0.0022073129584227716,
       "hi": 0.002277538574958934
      },
      "REGBLEND - REGPOP": {
       "n": 4252,
       "mean": -0.00030921736582312963,
       "lo": -0.0025562855770280665,
       "hi": 0.0019394953019450359
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4252,
       "mean": -0.0002903720593893576,
       "lo": -0.002647881089950862,
       "hi": 0.0018659944034897858
      },
      "LOCAL - REGPOP": {
       "n": 4252,
       "mean": -0.5560913633388107,
       "lo": -0.5714400087595941,
       "hi": -0.5398018976247961
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4252,
       "mean": -0.22714419336659014,
       "lo": -0.24291388072376371,
       "hi": -0.21097279059223387
      },
      "UBCF - PROXPOP 20": {
       "n": 4252,
       "mean": 0.22228501834564696,
       "lo": 0.20702413427962624,
       "hi": 0.23819135594134902
      },
      "KNN - PROXPOP 20": {
       "n": 4252,
       "mean": 0.1930217172821181,
       "lo": 0.17698649179988135,
       "hi": 0.21049617552733088
      },
      "UBCF - LOCAL": {
       "n": 4252,
       "mean": 0.5512321883178676,
       "lo": 0.5343004598573087,
       "hi": 0.5681728629058808
      },
      "REGPOP - LOCAL": {
       "n": 4252,
       "mean": 0.5560913633388107,
       "lo": 0.5404846069149528,
       "hi": 0.5710126035946228
      },
      "AHEAD - LOCAL": {
       "n": 4252,
       "mean": -0.002848508710020095,
       "lo": -0.012362061862507252,
       "hi": 0.00639977522883056
      },
      "UBCF - AHEAD": {
       "n": 4252,
       "mean": 0.5540806970278876,
       "lo": 0.5384134179093938,
       "hi": 0.5692477017547777
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4252,
       "mean": -2.466627359642596e-05,
       "lo": -0.0006505358491108889,
       "hi": 0.0006220336526953326
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4252,
       "mean": -8.719055905770274e-06,
       "lo": -0.00026650244034289816,
       "hi": 0.0002663206502564918
      },
      "REGPOP shifted - REGPOP": {
       "n": 4252,
       "mean": 6.0332511607481915e-05,
       "lo": -0.00034386355135859775,
       "hi": 0.0005075723544839537
      },
      "REGPOP window - REGPOP": {
       "n": 4252,
       "mean": 0.00010132963089952611,
       "lo": -0.0001840119791494195,
       "hi": 0.0004158415086572969
      },
      "BLEND - POP>UBCF": {
       "n": 4252,
       "mean": -1.8845306433772166e-05,
       "lo": -0.00016166671305445636,
       "hi": 0.00010333957369730526
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4252,
       "mean": 0.0001196311129594705,
       "lo": -0.0021206814068902,
       "hi": 0.00233261195778688
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4252,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4252,
       "mean": -0.0006736325762666308,
       "lo": -0.0034642203938157505,
       "hi": 0.0018503534820830314
      },
      "UBCF - POP": {
       "n": 4252,
       "mean": -0.00034437575594678136,
       "lo": -0.0012936824500987326,
       "hi": 0.00019910254755548063
      },
      "ITEM - POP": {
       "n": 4252,
       "mean": -0.00020830533530439457,
       "lo": -0.0008609747527075901,
       "hi": 0.0
      },
      "BLEND - POP": {
       "n": 4252,
       "mean": -0.00034437575594678136,
       "lo": -0.0012953784295175025,
       "hi": 0.0001904539460523744
      },
      "LOCAL - POP": {
       "n": 4252,
       "mean": -0.34923901357344445,
       "lo": -0.3786486360981452,
       "hi": -0.31945704106444667
      },
      "AHEAD - POP": {
       "n": 4252,
       "mean": -0.3557065582582986,
       "lo": -0.38159002347451726,
       "hi": -0.32750478615974804
      },
      "PROXPOP 10 - POP": {
       "n": 4252,
       "mean": -0.07677899475876898,
       "lo": -0.09179487600136182,
       "hi": -0.06218776033558601
      },
      "PROXPOP 20 - POP": {
       "n": 4252,
       "mean": -0.039032052143529096,
       "lo": -0.050178862920848416,
       "hi": -0.028904227559815903
      },
      "PROXPOP 40 - POP": {
       "n": 4252,
       "mean": -0.01727758365811047,
       "lo": -0.026008100698844204,
       "hi": -0.010292226191233149
      },
      "REGPOP b=10 - POP": {
       "n": 4252,
       "mean": -8.287416565873762e-05,
       "lo": -0.00047977931968953147,
       "hi": 0.0
      },
      "REGPOP b=40 - POP": {
       "n": 4252,
       "mean": -7.83944810285356e-05,
       "lo": -0.0004647737747182302,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4252,
       "mean": -7.83944810285356e-05,
       "lo": -0.00046179244978598476,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4252,
       "mean": -7.83944810285356e-05,
       "lo": -0.00045619208639693834,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4252,
       "mean": -0.00034437575594678136,
       "lo": -0.0013655467673478771,
       "hi": 0.00022056482307190303
      },
      "POP>REGPOP - POP": {
       "n": 4252,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4252,
       "mean": -0.00034437575594678136,
       "lo": -0.0013038107326046402,
       "hi": 0.0002343172189345723
      },
      "REGBLEND - POP": {
       "n": 4252,
       "mean": -0.00034437575594678136,
       "lo": -0.0013235791084736644,
       "hi": 0.00022328012123066756
      },
      "KNN - REGPOP": {
       "n": 4252,
       "mean": -0.0006736325762666308,
       "lo": -0.0033460259978218506,
       "hi": 0.0019384841101075339
      },
      "UBCF - REGPOP": {
       "n": 4252,
       "mean": -0.00034437575594678136,
       "lo": -0.001352721166556392,
       "hi": 0.00023037663275273125
      },
      "ITEM - REGPOP": {
       "n": 4252,
       "mean": -0.00020830533530439457,
       "lo": -0.0008959675550477758,
       "hi": 0.0
      },
      "BLEND - REGPOP": {
       "n": 4252,
       "mean": -0.00034437575594678136,
       "lo": -0.0013395551031943661,
       "hi": 0.00017538974380362522
      },
      "REGBLEND - REGPOP": {
       "n": 4252,
       "mean": -0.00034437575594678136,
       "lo": -0.0012640825403052685,
       "hi": 0.00018755608032857627
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4252,
       "mean": -0.00034437575594678136,
       "lo": -0.0013719510175435672,
       "hi": 0.00019409033216143787
      },
      "LOCAL - REGPOP": {
       "n": 4252,
       "mean": -0.34923901357344445,
       "lo": -0.37833236955337424,
       "hi": -0.3196983577931457
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4252,
       "mean": -0.039032052143529096,
       "lo": -0.04976354693772477,
       "hi": -0.028813371948005987
      },
      "UBCF - PROXPOP 20": {
       "n": 4252,
       "mean": 0.03868767638758232,
       "lo": 0.02857326879730113,
       "hi": 0.05067564629648288
      },
      "KNN - PROXPOP 20": {
       "n": 4252,
       "mean": 0.038358419567262464,
       "lo": 0.027500360510108044,
       "hi": 0.04927856912707854
      },
      "UBCF - LOCAL": {
       "n": 4252,
       "mean": 0.34889463781749763,
       "lo": 0.3194329999168303,
       "hi": 0.3781991570107154
      },
      "REGPOP - LOCAL": {
       "n": 4252,
       "mean": 0.34923901357344445,
       "lo": 0.3195819006197861,
       "hi": 0.379566082517754
      },
      "AHEAD - LOCAL": {
       "n": 4252,
       "mean": -0.006467544684854186,
       "lo": -0.03498962296862538,
       "hi": 0.021839962022755375
      },
      "UBCF - AHEAD": {
       "n": 4252,
       "mean": 0.35536218250235185,
       "lo": 0.3260240427000979,
       "hi": 0.3812250869406253
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4252,
       "mean": -8.287416565873762e-05,
       "lo": -0.00047704822434255386,
       "hi": 0.0
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4252,
       "mean": -7.83944810285356e-05,
       "lo": -0.00048160281767623616,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4252,
       "mean": -7.83944810285356e-05,
       "lo": -0.000465248870691997,
       "hi": 0.0
      },
      "REGPOP window - REGPOP": {
       "n": 4252,
       "mean": -7.83944810285356e-05,
       "lo": -0.0004757430538038386,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4252,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4252,
       "mean": -0.00034437575594678136,
       "lo": -0.0013145732911990773,
       "hi": 0.0001914139473257003
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4252,
       "mean": -0.0004156528057472507,
       "lo": -0.0011718223840512557,
       "hi": 0.00015547811299524764
      },
      "KNN - POP": {
       "n": 4252,
       "mean": -0.04102369973726048,
       "lo": -0.05284181050032207,
       "hi": -0.029168402841600702
      },
      "UBCF - POP": {
       "n": 4252,
       "mean": -0.004153920510303408,
       "lo": -0.009902639801646178,
       "hi": 0.0017058276413196634
      },
      "ITEM - POP": {
       "n": 4252,
       "mean": -0.0004186517786637198,
       "lo": -0.0032132970547907383,
       "hi": 0.002519699159860056
      },
      "BLEND - POP": {
       "n": 4252,
       "mean": -0.0011261895553349313,
       "lo": -0.005660978322144083,
       "hi": 0.0031373689972337003
      },
      "LOCAL - POP": {
       "n": 4252,
       "mean": -0.6559202001267832,
       "lo": -0.6694872391887914,
       "hi": -0.6413117507402056
      },
      "AHEAD - POP": {
       "n": 4252,
       "mean": -0.6541570371175697,
       "lo": -0.6682069260583071,
       "hi": -0.6399866434840147
      },
      "PROXPOP 10 - POP": {
       "n": 4252,
       "mean": -0.46544304981206136,
       "lo": -0.4913801313738263,
       "hi": -0.43823963716324454
      },
      "PROXPOP 20 - POP": {
       "n": 4252,
       "mean": -0.36240735900265225,
       "lo": -0.39104044146330486,
       "hi": -0.3345527628751683
      },
      "PROXPOP 40 - POP": {
       "n": 4252,
       "mean": -0.228522849480918,
       "lo": -0.25331424803965985,
       "hi": -0.20298667280290017
      },
      "REGPOP b=10 - POP": {
       "n": 4252,
       "mean": -0.0006043330429498058,
       "lo": -0.0018706617722632404,
       "hi": 0.0006253317718662232
      },
      "REGPOP b=40 - POP": {
       "n": 4252,
       "mean": -8.352656606974978e-05,
       "lo": -0.0005606771690585767,
       "hi": 0.00035652481159765073
      },
      "REGPOP shifted - POP": {
       "n": 4252,
       "mean": -2.8519382546123426e-05,
       "lo": -0.000736364186402238,
       "hi": 0.0007217089568310427
      },
      "REGPOP window - POP": {
       "n": 4252,
       "mean": -0.00040947891945306274,
       "lo": -0.0010664789209088893,
       "hi": 0.00010590640864465975
      },
      "POP>UBCF - POP": {
       "n": 4252,
       "mean": -0.0011289787150581005,
       "lo": -0.005511462858970206,
       "hi": 0.003186425064863985
      },
      "POP>REGPOP - POP": {
       "n": 4252,
       "mean": -0.0003727387336183549,
       "lo": -0.0010833937298103057,
       "hi": 0.00019605550805212033
      },
      "REGPOP>UBCF - POP": {
       "n": 4252,
       "mean": -0.0013384624338238968,
       "lo": -0.0057712771716552005,
       "hi": 0.0031068227500322767
      },
      "REGBLEND - POP": {
       "n": 4252,
       "mean": -0.0013510695292243706,
       "lo": -0.005951890077563713,
       "hi": 0.0031121528554573564
      },
      "KNN - REGPOP": {
       "n": 4252,
       "mean": -0.04060804693151322,
       "lo": -0.05247419372860449,
       "hi": -0.028795143587494947
      },
      "UBCF - REGPOP": {
       "n": 4252,
       "mean": -0.003738267704556158,
       "lo": -0.009837010569793074,
       "hi": 0.001914724989072044
      },
      "ITEM - REGPOP": {
       "n": 4252,
       "mean": -2.9989729164689374e-06,
       "lo": -0.0025578845467884017,
       "hi": 0.002761078543427077
      },
      "BLEND - REGPOP": {
       "n": 4252,
       "mean": -0.0007105367495876804,
       "lo": -0.004937027711698351,
       "hi": 0.0034870018248752965
      },
      "REGBLEND - REGPOP": {
       "n": 4252,
       "mean": -0.0009354167234771197,
       "lo": -0.005440959086924914,
       "hi": 0.003430528985260161
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4252,
       "mean": -0.0009228096280766463,
       "lo": -0.005233855217355149,
       "hi": 0.00344612761729413
      },
      "LOCAL - REGPOP": {
       "n": 4252,
       "mean": -0.655504547321036,
       "lo": -0.6705449712512502,
       "hi": -0.6402683137871795
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4252,
       "mean": -0.36199170619690496,
       "lo": -0.3899016113818232,
       "hi": -0.3336196415554772
      },
      "UBCF - PROXPOP 20": {
       "n": 4252,
       "mean": 0.35825343849234875,
       "lo": 0.3278645888561929,
       "hi": 0.3876266230191331
      },
      "KNN - PROXPOP 20": {
       "n": 4252,
       "mean": 0.32138365926539175,
       "lo": 0.2898615247938286,
       "hi": 0.35054848761193697
      },
      "UBCF - LOCAL": {
       "n": 4252,
       "mean": 0.6517662796164798,
       "lo": 0.6357308815847585,
       "hi": 0.6673245763370454
      },
      "REGPOP - LOCAL": {
       "n": 4252,
       "mean": 0.655504547321036,
       "lo": 0.6404684926732113,
       "hi": 0.6699345391278595
      },
      "AHEAD - LOCAL": {
       "n": 4252,
       "mean": 0.0017631630092135653,
       "lo": -0.0054096468815630246,
       "hi": 0.008564492486202557
      },
      "UBCF - AHEAD": {
       "n": 4252,
       "mean": 0.6500031166072663,
       "lo": 0.6341771457441524,
       "hi": 0.6650921854640719
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4252,
       "mean": -0.00018868023720255503,
       "lo": -0.0013342253885912187,
       "hi": 0.0008895822660042992
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4252,
       "mean": 0.00033212623967750096,
       "lo": -7.985357893717521e-05,
       "hi": 0.0008704135218168105
      },
      "REGPOP shifted - REGPOP": {
       "n": 4252,
       "mean": 0.00038713342320112725,
       "lo": -0.00034075217385265866,
       "hi": 0.0011836423896369422
      },
      "REGPOP window - REGPOP": {
       "n": 4252,
       "mean": 6.173886294187979e-06,
       "lo": -0.0005076184233596398,
       "hi": 0.0005426252544488197
      },
      "BLEND - POP>UBCF": {
       "n": 4252,
       "mean": 2.789159723169111e-06,
       "lo": -0.0001847891078421654,
       "hi": 0.00014215791332937666
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4252,
       "mean": -0.0007562399814397455,
       "lo": -0.004926349753548612,
       "hi": 0.0036080419960093767
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4252,
       "mean": 9.407337723424271e-05,
       "lo": 0.0,
       "hi": 0.0005581557787584265
      },
      "KNN - POP": {
       "n": 4252,
       "mean": -0.05139613966048585,
       "lo": -0.06765491584466594,
       "hi": -0.036305960771027344
      },
      "UBCF - POP": {
       "n": 4252,
       "mean": -0.005343861740851393,
       "lo": -0.010586313857847456,
       "hi": -4.570252329474708e-05
      },
      "ITEM - POP": {
       "n": 4252,
       "mean": 0.00011575390220733585,
       "lo": -0.0018800742698797405,
       "hi": 0.0019413094267204806
      },
      "BLEND - POP": {
       "n": 4252,
       "mean": 0.0002378253083803413,
       "lo": -0.0033563083684401513,
       "hi": 0.003924976430372745
      },
      "LOCAL - POP": {
       "n": 4252,
       "mean": -0.9281919332366182,
       "lo": -0.9450511216825317,
       "hi": -0.9089537151718118
      },
      "AHEAD - POP": {
       "n": 4252,
       "mean": -0.92407622298262,
       "lo": -0.9400954162649998,
       "hi": -0.907731971549511
      },
      "PROXPOP 10 - POP": {
       "n": 4252,
       "mean": -0.6924205315432973,
       "lo": -0.7240813225446048,
       "hi": -0.6596215339339322
      },
      "PROXPOP 20 - POP": {
       "n": 4252,
       "mean": -0.5506049153626764,
       "lo": -0.5893235119508395,
       "hi": -0.512117997807518
      },
      "PROXPOP 40 - POP": {
       "n": 4252,
       "mean": -0.35152213079071026,
       "lo": -0.3881642584856808,
       "hi": -0.31503273120571595
      },
      "REGPOP b=10 - POP": {
       "n": 4252,
       "mean": 0.00013047081485463422,
       "lo": -0.0001459917103859988,
       "hi": 0.0006528218030627006
      },
      "REGPOP b=40 - POP": {
       "n": 4252,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4252,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4252,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4252,
       "mean": 0.0002378253083803413,
       "lo": -0.003314676481594341,
       "hi": 0.003731275308604269
      },
      "POP>REGPOP - POP": {
       "n": 4252,
       "mean": 9.407337723424271e-05,
       "lo": 0.0,
       "hi": 0.0005593199668170451
      },
      "REGPOP>UBCF - POP": {
       "n": 4252,
       "mean": -0.0002325415777908723,
       "lo": -0.003811751321654476,
       "hi": 0.0037068562498207094
      },
      "REGBLEND - POP": {
       "n": 4252,
       "mean": -0.0002325415777908723,
       "lo": -0.0038142604276265625,
       "hi": 0.0032896931873671823
      },
      "KNN - REGPOP": {
       "n": 4252,
       "mean": -0.05149021303772009,
       "lo": -0.06811525809207851,
       "hi": -0.036660790888495706
      },
      "UBCF - REGPOP": {
       "n": 4252,
       "mean": -0.0054379351180856355,
       "lo": -0.011528206433559278,
       "hi": -0.00033581543323187886
      },
      "ITEM - REGPOP": {
       "n": 4252,
       "mean": 2.1680524973093126e-05,
       "lo": -0.0018095785754462196,
       "hi": 0.0019430316873355123
      },
      "BLEND - REGPOP": {
       "n": 4252,
       "mean": 0.0001437519311460985,
       "lo": -0.0033844597653924454,
       "hi": 0.003690101753894128
      },
      "REGBLEND - REGPOP": {
       "n": 4252,
       "mean": -0.00032661495502511506,
       "lo": -0.00380603494886486,
       "hi": 0.0033514169426814167
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4252,
       "mean": -0.00032661495502511506,
       "lo": -0.004053066046485886,
       "hi": 0.0032407817611831936
      },
      "LOCAL - REGPOP": {
       "n": 4252,
       "mean": -0.9282860066138523,
       "lo": -0.9460320980243949,
       "hi": -0.9086610905770566
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4252,
       "mean": -0.5506989887399106,
       "lo": -0.5891874530316739,
       "hi": -0.5126171658361479
      },
      "UBCF - PROXPOP 20": {
       "n": 4252,
       "mean": 0.545261053621825,
       "lo": 0.506616591848174,
       "hi": 0.5844090942131911
      },
      "KNN - PROXPOP 20": {
       "n": 4252,
       "mean": 0.4992087757021905,
       "lo": 0.4581719920069421,
       "hi": 0.538913263288825
      },
      "UBCF - LOCAL": {
       "n": 4252,
       "mean": 0.9228480714957668,
       "lo": 0.9017124596881233,
       "hi": 0.9414827356768173
      },
      "REGPOP - LOCAL": {
       "n": 4252,
       "mean": 0.9282860066138523,
       "lo": 0.9095986826719185,
       "hi": 0.9454078336983806
      },
      "AHEAD - LOCAL": {
       "n": 4252,
       "mean": 0.004115710253998118,
       "lo": -0.009944345969768963,
       "hi": 0.01782956731350149
      },
      "UBCF - AHEAD": {
       "n": 4252,
       "mean": 0.9187323612417686,
       "lo": 0.9005125871943032,
       "hi": 0.935721878899513
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4252,
       "mean": 3.63974376203915e-05,
       "lo": -0.00019325975871863386,
       "hi": 0.00035391323676381203
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4252,
       "mean": -9.407337723424271e-05,
       "lo": -0.0005615513041808303,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4252,
       "mean": -9.407337723424271e-05,
       "lo": -0.0005788781856075634,
       "hi": 0.0
      },
      "REGPOP window - REGPOP": {
       "n": 4252,
       "mean": -9.407337723424271e-05,
       "lo": -0.0006009997859692766,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4252,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4252,
       "mean": 0.0001437519311460985,
       "lo": -0.00349201525908312,
       "hi": 0.00352715623393646
      }
     }
    },
    "m=3": {
     "units": 4255,
     "POP mean": {
      "ap": 0.3816737223343334,
      "ndcgAll": 0.49455943254759244,
      "hitAll": 0.9462565018285841,
      "ndcgNext": 0.6558965181958084,
      "hitNext": 0.6958367703791044
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4255,
       "mean": -1.3046098996770347e-20,
       "lo": -7.791358223794336e-20,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4255,
       "mean": -0.022076811701280306,
       "lo": -0.02610076133266581,
       "hi": -0.018353393461448667
      },
      "UBCF - POP": {
       "n": 4255,
       "mean": -0.00038191263145887394,
       "lo": -0.0013917414963593706,
       "hi": 0.0006681428112346821
      },
      "ITEM - POP": {
       "n": 4255,
       "mean": -0.0002763460997516534,
       "lo": -0.0012479920803675697,
       "hi": 0.0006800432985759431
      },
      "BLEND - POP": {
       "n": 4255,
       "mean": -0.0001065479781516921,
       "lo": -0.0009134082377108185,
       "hi": 0.0007503903822105083
      },
      "LOCAL - POP": {
       "n": 4255,
       "mean": -0.17627915626135227,
       "lo": -0.18323985127304218,
       "hi": -0.16935085757017093
      },
      "AHEAD - POP": {
       "n": 4255,
       "mean": -0.17518019717565284,
       "lo": -0.18190610176551572,
       "hi": -0.16829974017935825
      },
      "PROXPOP 10 - POP": {
       "n": 4255,
       "mean": -0.09239377042066958,
       "lo": -0.09775783088541773,
       "hi": -0.08679403734661512
      },
      "PROXPOP 20 - POP": {
       "n": 4255,
       "mean": -0.06638188930017962,
       "lo": -0.07137630199558614,
       "hi": -0.06147833839835613
      },
      "PROXPOP 40 - POP": {
       "n": 4255,
       "mean": -0.037233391695067675,
       "lo": -0.04106010218776141,
       "hi": -0.03343225038110116
      },
      "REGPOP b=10 - POP": {
       "n": 4255,
       "mean": 3.911024103216764e-06,
       "lo": -2.723041638321684e-20,
       "hi": 2.113695597496397e-05
      },
      "REGPOP b=40 - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4255,
       "mean": -0.00010205187187160898,
       "lo": -0.0009403947607448474,
       "hi": 0.00078005399220224
      },
      "POP>REGPOP - POP": {
       "n": 4255,
       "mean": -1.3046098996770347e-20,
       "lo": -7.747679044036029e-20,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4255,
       "mean": -0.00010205187187160898,
       "lo": -0.000950656406017787,
       "hi": 0.0007157933071748612
      },
      "REGBLEND - POP": {
       "n": 4255,
       "mean": -0.0001065479781516921,
       "lo": -0.0009178636812620006,
       "hi": 0.0007093126511052494
      },
      "KNN - REGPOP": {
       "n": 4255,
       "mean": -0.022076811701280306,
       "lo": -0.025812875772746196,
       "hi": -0.01815467082239471
      },
      "UBCF - REGPOP": {
       "n": 4255,
       "mean": -0.00038191263145887394,
       "lo": -0.0014402223142239525,
       "hi": 0.0006186848618701681
      },
      "ITEM - REGPOP": {
       "n": 4255,
       "mean": -0.0002763460997516534,
       "lo": -0.0012361914934513314,
       "hi": 0.0006586046241496198
      },
      "BLEND - REGPOP": {
       "n": 4255,
       "mean": -0.0001065479781516921,
       "lo": -0.0009385930350371187,
       "hi": 0.0007670751465210934
      },
      "REGBLEND - REGPOP": {
       "n": 4255,
       "mean": -0.0001065479781516921,
       "lo": -0.0009572023619702952,
       "hi": 0.0007528693258470621
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4255,
       "mean": -0.00010205187187160897,
       "lo": -0.0009294692255077827,
       "hi": 0.000788756317081337
      },
      "LOCAL - REGPOP": {
       "n": 4255,
       "mean": -0.17627915626135227,
       "lo": -0.1831100295256525,
       "hi": -0.16947240934060157
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4255,
       "mean": -0.06638188930017962,
       "lo": -0.07109481020281974,
       "hi": -0.0613950902163544
      },
      "UBCF - PROXPOP 20": {
       "n": 4255,
       "mean": 0.06599997666872075,
       "lo": 0.06082388612921528,
       "hi": 0.07095921574403476
      },
      "KNN - PROXPOP 20": {
       "n": 4255,
       "mean": 0.04430507759889931,
       "lo": 0.03883257471098678,
       "hi": 0.04962204933337073
      },
      "UBCF - LOCAL": {
       "n": 4255,
       "mean": 0.1758972436298934,
       "lo": 0.16885305891544244,
       "hi": 0.18237741453776773
      },
      "REGPOP - LOCAL": {
       "n": 4255,
       "mean": 0.17627915626135227,
       "lo": 0.1694942160472036,
       "hi": 0.18313310978319683
      },
      "AHEAD - LOCAL": {
       "n": 4255,
       "mean": 0.0010989590856994656,
       "lo": -0.001041012427792201,
       "hi": 0.0034525149412647877
      },
      "UBCF - AHEAD": {
       "n": 4255,
       "mean": 0.17479828454419394,
       "lo": 0.16761592624377347,
       "hi": 0.18197248319066742
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4255,
       "mean": 3.911024103216777e-06,
       "lo": 0.0,
       "hi": 2.0633455158566894e-05
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4255,
       "mean": 1.3046098996770347e-20,
       "lo": 0.0,
       "hi": 7.725766398389392e-20
      },
      "REGPOP shifted - REGPOP": {
       "n": 4255,
       "mean": 1.3046098996770347e-20,
       "lo": 0.0,
       "hi": 7.920923559199134e-20
      },
      "REGPOP window - REGPOP": {
       "n": 4255,
       "mean": 1.3046098996770347e-20,
       "lo": 0.0,
       "hi": 7.775445410417986e-20
      },
      "BLEND - POP>UBCF": {
       "n": 4255,
       "mean": -4.496106280083117e-06,
       "lo": -2.4632961387865476e-05,
       "hi": 1.031226309179015e-05
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4255,
       "mean": -0.00010205187187160897,
       "lo": -0.0009064662379150249,
       "hi": 0.0007729465769618463
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4255,
       "mean": -0.03976293808158515,
       "lo": -0.04926534523900559,
       "hi": -0.030509518872468378
      },
      "UBCF - POP": {
       "n": 4255,
       "mean": -0.000841199554954147,
       "lo": -0.003893847022557405,
       "hi": 0.002605089241494972
      },
      "ITEM - POP": {
       "n": 4255,
       "mean": -0.0006339395383603076,
       "lo": -0.0035434252444455777,
       "hi": 0.0021983116701763147
      },
      "BLEND - POP": {
       "n": 4255,
       "mean": -0.0003797072334265092,
       "lo": -0.0032000806231722466,
       "hi": 0.002566535862520803
      },
      "LOCAL - POP": {
       "n": 4255,
       "mean": -0.32445910353049207,
       "lo": -0.34116294933267965,
       "hi": -0.30781209143810456
      },
      "AHEAD - POP": {
       "n": 4255,
       "mean": -0.3255556093223386,
       "lo": -0.3424273766558981,
       "hi": -0.30875154353262146
      },
      "PROXPOP 10 - POP": {
       "n": 4255,
       "mean": -0.15944365652394446,
       "lo": -0.1751816299262685,
       "hi": -0.14517797383992903
      },
      "PROXPOP 20 - POP": {
       "n": 4255,
       "mean": -0.11803580837934252,
       "lo": -0.13207909124861864,
       "hi": -0.10367130170892282
      },
      "PROXPOP 40 - POP": {
       "n": 4255,
       "mean": -0.07627679846217524,
       "lo": -0.08818273358780408,
       "hi": -0.06442596131795954
      },
      "REGPOP b=10 - POP": {
       "n": 4255,
       "mean": 1.5495830377855323e-05,
       "lo": 0.0,
       "hi": 9.364015678858273e-05
      },
      "REGPOP b=40 - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4255,
       "mean": -0.00035978007682993947,
       "lo": -0.003259725025008573,
       "hi": 0.00261636098332028
      },
      "POP>REGPOP - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4255,
       "mean": -0.00035978007682993947,
       "lo": -0.0032456497001221276,
       "hi": 0.0024885929905101877
      },
      "REGBLEND - POP": {
       "n": 4255,
       "mean": -0.0003797072334265092,
       "lo": -0.0031414211712116405,
       "hi": 0.0023696556695271486
      },
      "KNN - REGPOP": {
       "n": 4255,
       "mean": -0.03976293808158515,
       "lo": -0.04882983769599453,
       "hi": -0.030633370770097056
      },
      "UBCF - REGPOP": {
       "n": 4255,
       "mean": -0.000841199554954147,
       "lo": -0.004065828996446577,
       "hi": 0.002513779077612853
      },
      "ITEM - REGPOP": {
       "n": 4255,
       "mean": -0.0006339395383603076,
       "lo": -0.0035858181385306125,
       "hi": 0.002189998664088727
      },
      "BLEND - REGPOP": {
       "n": 4255,
       "mean": -0.0003797072334265092,
       "lo": -0.0033110113896982966,
       "hi": 0.002625722303087723
      },
      "REGBLEND - REGPOP": {
       "n": 4255,
       "mean": -0.0003797072334265092,
       "lo": -0.0033096219100764712,
       "hi": 0.0024400938167527765
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4255,
       "mean": -0.00035978007682993947,
       "lo": -0.00317286818138225,
       "hi": 0.0026147677510366895
      },
      "LOCAL - REGPOP": {
       "n": 4255,
       "mean": -0.32445910353049207,
       "lo": -0.3408697960774339,
       "hi": -0.3072010424727921
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4255,
       "mean": -0.11803580837934252,
       "lo": -0.13285862747267177,
       "hi": -0.10393885161585777
      },
      "UBCF - PROXPOP 20": {
       "n": 4255,
       "mean": 0.11719460882438837,
       "lo": 0.10278065267313431,
       "hi": 0.13138359152477488
      },
      "KNN - PROXPOP 20": {
       "n": 4255,
       "mean": 0.07827287029775737,
       "lo": 0.06375206323879845,
       "hi": 0.09301457946830852
      },
      "UBCF - LOCAL": {
       "n": 4255,
       "mean": 0.3236179039755379,
       "lo": 0.3074003921834802,
       "hi": 0.33980290472925573
      },
      "REGPOP - LOCAL": {
       "n": 4255,
       "mean": 0.32445910353049207,
       "lo": 0.30806697758387364,
       "hi": 0.34141159930584003
      },
      "AHEAD - LOCAL": {
       "n": 4255,
       "mean": -0.0010965057918465623,
       "lo": -0.008955375131466695,
       "hi": 0.006972982597246957
      },
      "UBCF - AHEAD": {
       "n": 4255,
       "mean": 0.32471440976738447,
       "lo": 0.3080487073333415,
       "hi": 0.3415338240378297
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4255,
       "mean": 1.5495830377855323e-05,
       "lo": 0.0,
       "hi": 9.247836379062161e-05
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - REGPOP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4255,
       "mean": -1.9927156596569747e-05,
       "lo": -0.00016045281399110401,
       "hi": 0.00010682506805238738
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4255,
       "mean": -0.00035978007682993947,
       "lo": -0.0030987473091087002,
       "hi": 0.0024247950707559527
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4255,
       "mean": -0.016278511415811187,
       "lo": -0.02844488291854252,
       "hi": -0.004568314493633711
      },
      "UBCF - POP": {
       "n": 4255,
       "mean": -0.0006434975199277266,
       "lo": -0.006579191124804595,
       "hi": 0.005194847312645323
      },
      "ITEM - POP": {
       "n": 4255,
       "mean": -0.0002946082579949861,
       "lo": -0.005966170427159703,
       "hi": 0.00507577913374921
      },
      "BLEND - POP": {
       "n": 4255,
       "mean": -0.0015443984208286271,
       "lo": -0.0070596712658614,
       "hi": 0.0034009134068130648
      },
      "LOCAL - POP": {
       "n": 4255,
       "mean": -0.3436713079390425,
       "lo": -0.37191070589646796,
       "hi": -0.31440720186133864
      },
      "AHEAD - POP": {
       "n": 4255,
       "mean": -0.34837166046548196,
       "lo": -0.3794643119183605,
       "hi": -0.31922310857332853
      },
      "PROXPOP 10 - POP": {
       "n": 4255,
       "mean": -0.0981953972457405,
       "lo": -0.11992827869261743,
       "hi": -0.07748365231064346
      },
      "PROXPOP 20 - POP": {
       "n": 4255,
       "mean": -0.06035755940790267,
       "lo": -0.07920396267406234,
       "hi": -0.040426727107412484
      },
      "PROXPOP 40 - POP": {
       "n": 4255,
       "mean": -0.029687759172885037,
       "lo": -0.044014818712781865,
       "hi": -0.015845571940335056
      },
      "REGPOP b=10 - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4255,
       "mean": -0.0015443984208286271,
       "lo": -0.006928858586309786,
       "hi": 0.003559942012992884
      },
      "POP>REGPOP - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4255,
       "mean": -0.0015443984208286271,
       "lo": -0.006636684272535526,
       "hi": 0.0036895590451253854
      },
      "REGBLEND - POP": {
       "n": 4255,
       "mean": -0.0015443984208286271,
       "lo": -0.0068698196824932235,
       "hi": 0.0036258693663370144
      },
      "KNN - REGPOP": {
       "n": 4255,
       "mean": -0.016278511415811187,
       "lo": -0.027825176144282742,
       "hi": -0.0050886350378754
      },
      "UBCF - REGPOP": {
       "n": 4255,
       "mean": -0.0006434975199277266,
       "lo": -0.006876534917309747,
       "hi": 0.00554064129360758
      },
      "ITEM - REGPOP": {
       "n": 4255,
       "mean": -0.0002946082579949861,
       "lo": -0.006170337710155416,
       "hi": 0.005239351020217013
      },
      "BLEND - REGPOP": {
       "n": 4255,
       "mean": -0.0015443984208286271,
       "lo": -0.00647685482550042,
       "hi": 0.0034464229179238786
      },
      "REGBLEND - REGPOP": {
       "n": 4255,
       "mean": -0.0015443984208286271,
       "lo": -0.00665938454390975,
       "hi": 0.003683719380495228
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4255,
       "mean": -0.0015443984208286271,
       "lo": -0.00683079836118747,
       "hi": 0.0036377675175373334
      },
      "LOCAL - REGPOP": {
       "n": 4255,
       "mean": -0.3436713079390425,
       "lo": -0.37405937616080953,
       "hi": -0.3151415418631516
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4255,
       "mean": -0.06035755940790267,
       "lo": -0.07883153710959297,
       "hi": -0.04250442515027205
      },
      "UBCF - PROXPOP 20": {
       "n": 4255,
       "mean": 0.059714061887974935,
       "lo": 0.0404852826292628,
       "hi": 0.07951165080068756
      },
      "KNN - PROXPOP 20": {
       "n": 4255,
       "mean": 0.044079047992091475,
       "lo": 0.02499241199841451,
       "hi": 0.06453403084240461
      },
      "UBCF - LOCAL": {
       "n": 4255,
       "mean": 0.3430278104191148,
       "lo": 0.31354617608258945,
       "hi": 0.37167394960325234
      },
      "REGPOP - LOCAL": {
       "n": 4255,
       "mean": 0.3436713079390425,
       "lo": 0.3147363977633498,
       "hi": 0.37232574800730467
      },
      "AHEAD - LOCAL": {
       "n": 4255,
       "mean": -0.004700352526439483,
       "lo": -0.03227042073673006,
       "hi": 0.024195832252817177
      },
      "UBCF - AHEAD": {
       "n": 4255,
       "mean": 0.3477281629455543,
       "lo": 0.31738723582258654,
       "hi": 0.37877182577214497
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - REGPOP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4255,
       "mean": -0.0015443984208286271,
       "lo": -0.006895849511769403,
       "hi": 0.003696146998393192
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4255,
       "mean": -4.336900663085105e-05,
       "lo": -0.00026298330476244266,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4255,
       "mean": -0.046729055245638855,
       "lo": -0.0587794495101071,
       "hi": -0.035069804148363345
      },
      "UBCF - POP": {
       "n": 4255,
       "mean": 0.0018558063663245,
       "lo": -0.0013570812897819944,
       "hi": 0.00515673468668803
      },
      "ITEM - POP": {
       "n": 4255,
       "mean": -0.00018310120520249168,
       "lo": -0.003135949953367682,
       "hi": 0.002816965979755494
      },
      "BLEND - POP": {
       "n": 4255,
       "mean": 0.0020328879235781364,
       "lo": -0.0010601248382149174,
       "hi": 0.005054155410345131
      },
      "LOCAL - POP": {
       "n": 4255,
       "mean": -0.624975854816322,
       "lo": -0.6508807044690208,
       "hi": -0.598612628394761
      },
      "AHEAD - POP": {
       "n": 4255,
       "mean": -0.6268485800580537,
       "lo": -0.6534595777817477,
       "hi": -0.6025215111933928
      },
      "PROXPOP 10 - POP": {
       "n": 4255,
       "mean": -0.4729999610155523,
       "lo": -0.5015394716079022,
       "hi": -0.4428502639779124
      },
      "PROXPOP 20 - POP": {
       "n": 4255,
       "mean": -0.38609211201439575,
       "lo": -0.41673642579757764,
       "hi": -0.35508185995243546
      },
      "PROXPOP 40 - POP": {
       "n": 4255,
       "mean": -0.26442175642900695,
       "lo": -0.29000493442248804,
       "hi": -0.2375879851388421
      },
      "REGPOP b=10 - POP": {
       "n": 4255,
       "mean": -4.336900663085105e-05,
       "lo": -0.00026673831818024754,
       "hi": 0.0
      },
      "REGPOP b=40 - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4255,
       "mean": 0.002090551535355252,
       "lo": -0.0008176458494445277,
       "hi": 0.005485545578967455
      },
      "POP>REGPOP - POP": {
       "n": 4255,
       "mean": -4.336900663085105e-05,
       "lo": -0.0002542565377088732,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4255,
       "mean": 0.002090551535355252,
       "lo": -0.0010203803085412108,
       "hi": 0.005382032697186681
      },
      "REGBLEND - POP": {
       "n": 4255,
       "mean": 0.0020328879235781364,
       "lo": -0.0009695509298196869,
       "hi": 0.005240514976171192
      },
      "KNN - REGPOP": {
       "n": 4255,
       "mean": -0.046685686239008,
       "lo": -0.05888939178336966,
       "hi": -0.03547443179049114
      },
      "UBCF - REGPOP": {
       "n": 4255,
       "mean": 0.0018991753729553512,
       "lo": -0.0014434399183325703,
       "hi": 0.005364799618226492
      },
      "ITEM - REGPOP": {
       "n": 4255,
       "mean": -0.00013973219857164065,
       "lo": -0.0031173502148958906,
       "hi": 0.0030999567872983256
      },
      "BLEND - REGPOP": {
       "n": 4255,
       "mean": 0.0020762569302089874,
       "lo": -0.0010900734162188946,
       "hi": 0.005142556477564504
      },
      "REGBLEND - REGPOP": {
       "n": 4255,
       "mean": 0.0020762569302089874,
       "lo": -0.0010224751150819885,
       "hi": 0.005329093583512175
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4255,
       "mean": 0.002133920541986103,
       "lo": -0.0010749967729499284,
       "hi": 0.005193989875467319
      },
      "LOCAL - REGPOP": {
       "n": 4255,
       "mean": -0.6249324858096912,
       "lo": -0.6497673310168541,
       "hi": -0.5973541673999399
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4255,
       "mean": -0.3860487430077649,
       "lo": -0.4145354357678619,
       "hi": -0.35712644876878696
      },
      "UBCF - PROXPOP 20": {
       "n": 4255,
       "mean": 0.3879479183807203,
       "lo": 0.357997915689846,
       "hi": 0.41672989515398917
      },
      "KNN - PROXPOP 20": {
       "n": 4255,
       "mean": 0.3393630567687569,
       "lo": 0.30942988122073806,
       "hi": 0.36959838200991096
      },
      "UBCF - LOCAL": {
       "n": 4255,
       "mean": 0.6268316611826465,
       "lo": 0.6006222777402361,
       "hi": 0.6533795250671733
      },
      "REGPOP - LOCAL": {
       "n": 4255,
       "mean": 0.6249324858096912,
       "lo": 0.598080199243433,
       "hi": 0.6504075253888822
      },
      "AHEAD - LOCAL": {
       "n": 4255,
       "mean": -0.0018727252417315798,
       "lo": -0.00882387455324281,
       "hi": 0.004583705031122909
      },
      "UBCF - AHEAD": {
       "n": 4255,
       "mean": 0.6287043864243781,
       "lo": 0.6026422042124155,
       "hi": 0.6542272355160611
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4255,
       "mean": 4.336900663085105e-05,
       "lo": 0.0,
       "hi": 0.0002533170413554428
      },
      "REGPOP shifted - REGPOP": {
       "n": 4255,
       "mean": 4.336900663085105e-05,
       "lo": 0.0,
       "hi": 0.00025919222321450357
      },
      "REGPOP window - REGPOP": {
       "n": 4255,
       "mean": 4.336900663085105e-05,
       "lo": 0.0,
       "hi": 0.00026585772071858744
      },
      "BLEND - POP>UBCF": {
       "n": 4255,
       "mean": -5.766361177711547e-05,
       "lo": -0.00026682089669389613,
       "hi": 0.0
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4255,
       "mean": 0.002133920541986103,
       "lo": -0.0009033125246534776,
       "hi": 0.0052427919662438194
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4255,
       "mean": -0.01986368549297611,
       "lo": -0.031492529911866664,
       "hi": -0.009081510156693983
      },
      "UBCF - POP": {
       "n": 4255,
       "mean": 0.0007554740392268996,
       "lo": -0.0032698399574959103,
       "hi": 0.005001658964301965
      },
      "ITEM - POP": {
       "n": 4255,
       "mean": 0.0004350293709561444,
       "lo": -0.0038721976957815556,
       "hi": 0.004353399333927354
      },
      "BLEND - POP": {
       "n": 4255,
       "mean": 0.0008142284458073932,
       "lo": -0.003143754746222439,
       "hi": 0.004851169080198106
      },
      "LOCAL - POP": {
       "n": 4255,
       "mean": -0.6431928220829822,
       "lo": -0.6717195128808172,
       "hi": -0.6150594151023617
      },
      "AHEAD - POP": {
       "n": 4255,
       "mean": -0.6467180864778118,
       "lo": -0.6737108900164634,
       "hi": -0.6196532421135039
      },
      "PROXPOP 10 - POP": {
       "n": 4255,
       "mean": -0.45870398542023255,
       "lo": -0.4911356080870252,
       "hi": -0.42627147379341573
      },
      "PROXPOP 20 - POP": {
       "n": 4255,
       "mean": -0.3591740206728765,
       "lo": -0.3929075537183065,
       "hi": -0.3269436633088912
      },
      "PROXPOP 40 - POP": {
       "n": 4255,
       "mean": -0.21804593606653105,
       "lo": -0.2468418383043613,
       "hi": -0.19009908460207983
      },
      "REGPOP b=10 - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4255,
       "mean": 0.0008142284458073932,
       "lo": -0.0030754381985927106,
       "hi": 0.0048119020891876415
      },
      "POP>REGPOP - POP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4255,
       "mean": 0.0008142284458073932,
       "lo": -0.0030934801336019845,
       "hi": 0.004955662750356031
      },
      "REGBLEND - POP": {
       "n": 4255,
       "mean": 0.0008142284458073932,
       "lo": -0.0031717041992012406,
       "hi": 0.004913731855429042
      },
      "KNN - REGPOP": {
       "n": 4255,
       "mean": -0.01986368549297611,
       "lo": -0.03156505108544925,
       "hi": -0.009431927654619438
      },
      "UBCF - REGPOP": {
       "n": 4255,
       "mean": 0.0007554740392268996,
       "lo": -0.0033066554212593654,
       "hi": 0.004948821273522063
      },
      "ITEM - REGPOP": {
       "n": 4255,
       "mean": 0.0004350293709561444,
       "lo": -0.0034166058215589494,
       "hi": 0.004496469815786267
      },
      "BLEND - REGPOP": {
       "n": 4255,
       "mean": 0.0008142284458073932,
       "lo": -0.003185314755689912,
       "hi": 0.004613836378240742
      },
      "REGBLEND - REGPOP": {
       "n": 4255,
       "mean": 0.0008142284458073932,
       "lo": -0.0031193384051873903,
       "hi": 0.004850369553952365
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4255,
       "mean": 0.0008142284458073932,
       "lo": -0.0029537785710239237,
       "hi": 0.004812251363914801
      },
      "LOCAL - REGPOP": {
       "n": 4255,
       "mean": -0.6431928220829822,
       "lo": -0.6705293937077613,
       "hi": -0.6139938957873342
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4255,
       "mean": -0.3591740206728765,
       "lo": -0.391894271053413,
       "hi": -0.32535235606406615
      },
      "UBCF - PROXPOP 20": {
       "n": 4255,
       "mean": 0.3599294947121034,
       "lo": 0.3264511672788679,
       "hi": 0.3914029497967161
      },
      "KNN - PROXPOP 20": {
       "n": 4255,
       "mean": 0.3393103351799004,
       "lo": 0.30509381122802137,
       "hi": 0.3716211473006164
      },
      "UBCF - LOCAL": {
       "n": 4255,
       "mean": 0.6439482961222092,
       "lo": 0.617133893486952,
       "hi": 0.6690805386003248
      },
      "REGPOP - LOCAL": {
       "n": 4255,
       "mean": 0.6431928220829822,
       "lo": 0.6149316176704605,
       "hi": 0.671202447838257
      },
      "AHEAD - LOCAL": {
       "n": 4255,
       "mean": -0.0035252643948296123,
       "lo": -0.016494701908006396,
       "hi": 0.009140432213413765
      },
      "UBCF - AHEAD": {
       "n": 4255,
       "mean": 0.6474735605170387,
       "lo": 0.6193909676408954,
       "hi": 0.6762653466081683
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - REGPOP": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4255,
       "mean": 0.0008142284458073932,
       "lo": -0.003070625198703536,
       "hi": 0.004813328970183826
      }
     }
    },
    "m=5": {
     "units": 4265,
     "POP mean": {
      "ap": 0.3207718331922076,
      "ndcgAll": 0.34569405523197705,
      "hitAll": 0.8551005122807067,
      "ndcgNext": 0.07682017359168158,
      "hitNext": 0.12970529684522542
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4265,
       "mean": -0.003660886705103549,
       "lo": -0.007738181112407002,
       "hi": 0.0003042286971204495
      },
      "UBCF - POP": {
       "n": 4265,
       "mean": 0.00506269051668242,
       "lo": 0.0037302146076691185,
       "hi": 0.006374476944290651
      },
      "ITEM - POP": {
       "n": 4265,
       "mean": 0.01018584234948488,
       "lo": 0.00769368038493166,
       "hi": 0.012693623951127475
      },
      "BLEND - POP": {
       "n": 4265,
       "mean": 0.00336573798274118,
       "lo": 0.002408412745755688,
       "hi": 0.004350141840196872
      },
      "LOCAL - POP": {
       "n": 4265,
       "mean": -0.13059144981174486,
       "lo": -0.13720699051539584,
       "hi": -0.12388827871961007
      },
      "AHEAD - POP": {
       "n": 4265,
       "mean": -0.13028240327725524,
       "lo": -0.13721372342185548,
       "hi": -0.12308351566951753
      },
      "PROXPOP 10 - POP": {
       "n": 4265,
       "mean": -0.06230254019197718,
       "lo": -0.0677103653993536,
       "hi": -0.05684452692706328
      },
      "PROXPOP 20 - POP": {
       "n": 4265,
       "mean": -0.04367157203167928,
       "lo": -0.04800938752784338,
       "hi": -0.038954108162056876
      },
      "PROXPOP 40 - POP": {
       "n": 4265,
       "mean": -0.024049484894666025,
       "lo": -0.02767497826198433,
       "hi": -0.020525577611474905
      },
      "REGPOP b=10 - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4265,
       "mean": 0.0033540071882935036,
       "lo": 0.0023711020740111804,
       "hi": 0.004342770732057013
      },
      "POP>REGPOP - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4265,
       "mean": 0.0033540071882935036,
       "lo": 0.002394895977586884,
       "hi": 0.004325235448281406
      },
      "REGBLEND - POP": {
       "n": 4265,
       "mean": 0.00336573798274118,
       "lo": 0.0023625964232481967,
       "hi": 0.004313469059347307
      },
      "KNN - REGPOP": {
       "n": 4265,
       "mean": -0.003660886705103549,
       "lo": -0.007468938429006097,
       "hi": 0.0003053861989870412
      },
      "UBCF - REGPOP": {
       "n": 4265,
       "mean": 0.00506269051668242,
       "lo": 0.0037620746747394395,
       "hi": 0.006351424407453568
      },
      "ITEM - REGPOP": {
       "n": 4265,
       "mean": 0.01018584234948488,
       "lo": 0.007582783871448071,
       "hi": 0.012683989041035529
      },
      "BLEND - REGPOP": {
       "n": 4265,
       "mean": 0.00336573798274118,
       "lo": 0.0023945091979535467,
       "hi": 0.004413014993610092
      },
      "REGBLEND - REGPOP": {
       "n": 4265,
       "mean": 0.00336573798274118,
       "lo": 0.0024314613748040483,
       "hi": 0.004344076094532304
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4265,
       "mean": 0.0033540071882935036,
       "lo": 0.0023843155084164154,
       "hi": 0.004331028318901866
      },
      "LOCAL - REGPOP": {
       "n": 4265,
       "mean": -0.13059144981174486,
       "lo": -0.13745847685330423,
       "hi": -0.12393705461264007
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4265,
       "mean": -0.04367157203167928,
       "lo": -0.048266983154169656,
       "hi": -0.039156872756756875
      },
      "UBCF - PROXPOP 20": {
       "n": 4265,
       "mean": 0.0487342625483617,
       "lo": 0.04426668705310662,
       "hi": 0.05330760995831664
      },
      "KNN - PROXPOP 20": {
       "n": 4265,
       "mean": 0.040010685326575736,
       "lo": 0.034886519227132255,
       "hi": 0.04544949307529334
      },
      "UBCF - LOCAL": {
       "n": 4265,
       "mean": 0.13565414032842726,
       "lo": 0.12887961884849253,
       "hi": 0.14203104566288624
      },
      "REGPOP - LOCAL": {
       "n": 4265,
       "mean": 0.13059144981174486,
       "lo": 0.12438611901666546,
       "hi": 0.13708933978458504
      },
      "AHEAD - LOCAL": {
       "n": 4265,
       "mean": 0.0003090465344895865,
       "lo": -0.0019424166870166124,
       "hi": 0.002569414171745345
      },
      "UBCF - AHEAD": {
       "n": 4265,
       "mean": 0.1353450937939377,
       "lo": 0.1283570659401305,
       "hi": 0.1418440120814325
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4265,
       "mean": 1.1730794447675686e-05,
       "lo": -1.9588123681038845e-06,
       "hi": 3.687013224404808e-05
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4265,
       "mean": 0.0033540071882935036,
       "lo": 0.002407792507087205,
       "hi": 0.004289987415922093
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4265,
       "mean": -0.005307789588508508,
       "lo": -0.016144591223383322,
       "hi": 0.005105081883966277
      },
      "UBCF - POP": {
       "n": 4265,
       "mean": 0.007544751537688833,
       "lo": 0.003595401772522305,
       "hi": 0.011535352095658315
      },
      "ITEM - POP": {
       "n": 4265,
       "mean": 0.0163362087307126,
       "lo": 0.009779487077221306,
       "hi": 0.022812933568630796
      },
      "BLEND - POP": {
       "n": 4265,
       "mean": 0.004903283342787325,
       "lo": 0.0016774812858579616,
       "hi": 0.008101157415114305
      },
      "LOCAL - POP": {
       "n": 4265,
       "mean": -0.19092743251237135,
       "lo": -0.20560902980774268,
       "hi": -0.17624585492866862
      },
      "AHEAD - POP": {
       "n": 4265,
       "mean": -0.19193075587335445,
       "lo": -0.2080801025150017,
       "hi": -0.1764345197764473
      },
      "PROXPOP 10 - POP": {
       "n": 4265,
       "mean": -0.07138866104108298,
       "lo": -0.08468863812888364,
       "hi": -0.05751068551260057
      },
      "PROXPOP 20 - POP": {
       "n": 4265,
       "mean": -0.04913044047778545,
       "lo": -0.06146497341535078,
       "hi": -0.0367969464432169
      },
      "PROXPOP 40 - POP": {
       "n": 4265,
       "mean": -0.031958960424983675,
       "lo": -0.04229556665759457,
       "hi": -0.020945309734036376
      },
      "REGPOP b=10 - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4265,
       "mean": 0.004869035195110254,
       "lo": 0.0017834262579461244,
       "hi": 0.007946063109192882
      },
      "POP>REGPOP - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4265,
       "mean": 0.004869035195110254,
       "lo": 0.001497734411832726,
       "hi": 0.008271930394979228
      },
      "REGBLEND - POP": {
       "n": 4265,
       "mean": 0.004903283342787325,
       "lo": 0.0016639532349059815,
       "hi": 0.008123367430660578
      },
      "KNN - REGPOP": {
       "n": 4265,
       "mean": -0.005307789588508508,
       "lo": -0.015861819043515444,
       "hi": 0.005200212431931158
      },
      "UBCF - REGPOP": {
       "n": 4265,
       "mean": 0.007544751537688833,
       "lo": 0.0036518819694711002,
       "hi": 0.011472420528717562
      },
      "ITEM - REGPOP": {
       "n": 4265,
       "mean": 0.0163362087307126,
       "lo": 0.009756887854895957,
       "hi": 0.022990210486773313
      },
      "BLEND - REGPOP": {
       "n": 4265,
       "mean": 0.004903283342787325,
       "lo": 0.0016642596388768151,
       "hi": 0.008049531824341021
      },
      "REGBLEND - REGPOP": {
       "n": 4265,
       "mean": 0.004903283342787325,
       "lo": 0.0018370897969517345,
       "hi": 0.008233737858354436
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4265,
       "mean": 0.004869035195110254,
       "lo": 0.0015687234326242506,
       "hi": 0.008103878332220453
      },
      "LOCAL - REGPOP": {
       "n": 4265,
       "mean": -0.19092743251237135,
       "lo": -0.20649833297322176,
       "hi": -0.17598915381982447
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4265,
       "mean": -0.04913044047778545,
       "lo": -0.061425791710740155,
       "hi": -0.037244680571916204
      },
      "UBCF - PROXPOP 20": {
       "n": 4265,
       "mean": 0.05667519201547428,
       "lo": 0.04428376083943229,
       "hi": 0.06980677427467159
      },
      "KNN - PROXPOP 20": {
       "n": 4265,
       "mean": 0.04382265088927694,
       "lo": 0.03040021533131673,
       "hi": 0.057043355286879587
      },
      "UBCF - LOCAL": {
       "n": 4265,
       "mean": 0.19847218405006015,
       "lo": 0.18238934424426495,
       "hi": 0.21445588960698617
      },
      "REGPOP - LOCAL": {
       "n": 4265,
       "mean": 0.19092743251237135,
       "lo": 0.17502109946616268,
       "hi": 0.20693774192976724
      },
      "AHEAD - LOCAL": {
       "n": 4265,
       "mean": -0.0010033233609831073,
       "lo": -0.008431664376361392,
       "hi": 0.006378693028088414
      },
      "UBCF - AHEAD": {
       "n": 4265,
       "mean": 0.19947550741104328,
       "lo": 0.18408219616853205,
       "hi": 0.21477095660570522
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4265,
       "mean": 3.424814767707068e-05,
       "lo": 0.0,
       "hi": 0.0002003487755724635
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4265,
       "mean": 0.004869035195110254,
       "lo": 0.0016526575155277096,
       "hi": 0.007949116399872553
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4265,
       "mean": -0.013115521239443729,
       "lo": -0.03051969181236472,
       "hi": 0.005008383189086192
      },
      "UBCF - POP": {
       "n": 4265,
       "mean": 0.008131218864271756,
       "lo": -0.0009264708835003614,
       "hi": 0.01782113017107022
      },
      "ITEM - POP": {
       "n": 4265,
       "mean": 0.014610033133238429,
       "lo": 0.0015323617574547642,
       "hi": 0.027267485249023598
      },
      "BLEND - POP": {
       "n": 4265,
       "mean": 0.0057474752144085275,
       "lo": -0.002446313270972255,
       "hi": 0.013654326306389715
      },
      "LOCAL - POP": {
       "n": 4265,
       "mean": -0.2900360339688662,
       "lo": -0.3199907744195081,
       "hi": -0.2619435247492783
      },
      "AHEAD - POP": {
       "n": 4265,
       "mean": -0.2900360339688662,
       "lo": -0.3214139966649343,
       "hi": -0.2582495205183417
      },
      "PROXPOP 10 - POP": {
       "n": 4265,
       "mean": -0.07139594018223079,
       "lo": -0.0966709297497673,
       "hi": -0.045992256645285494
      },
      "PROXPOP 20 - POP": {
       "n": 4265,
       "mean": -0.047128648271328094,
       "lo": -0.06981274920995882,
       "hi": -0.02500725778867625
      },
      "PROXPOP 40 - POP": {
       "n": 4265,
       "mean": -0.02379922271446994,
       "lo": -0.04443521111885677,
       "hi": -0.0037550989208953904
      },
      "REGPOP b=10 - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4265,
       "mean": 0.0057474752144085275,
       "lo": -0.0029160593611990207,
       "hi": 0.014141064822173467
      },
      "POP>REGPOP - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4265,
       "mean": 0.0057474752144085275,
       "lo": -0.002125058882543842,
       "hi": 0.014694484021679336
      },
      "REGBLEND - POP": {
       "n": 4265,
       "mean": 0.0057474752144085275,
       "lo": -0.0025667984599245376,
       "hi": 0.014365097256110524
      },
      "KNN - REGPOP": {
       "n": 4265,
       "mean": -0.013115521239443729,
       "lo": -0.0305657760541453,
       "hi": 0.004377007641262613
      },
      "UBCF - REGPOP": {
       "n": 4265,
       "mean": 0.008131218864271756,
       "lo": -0.0012010639205456844,
       "hi": 0.01750135647774769
      },
      "ITEM - REGPOP": {
       "n": 4265,
       "mean": 0.014610033133238429,
       "lo": 0.0016696099851159923,
       "hi": 0.028486081598708062
      },
      "BLEND - REGPOP": {
       "n": 4265,
       "mean": 0.0057474752144085275,
       "lo": -0.00297708747403542,
       "hi": 0.014532856157665723
      },
      "REGBLEND - REGPOP": {
       "n": 4265,
       "mean": 0.0057474752144085275,
       "lo": -0.0025721807621475927,
       "hi": 0.013834654844803314
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4265,
       "mean": 0.0057474752144085275,
       "lo": -0.0023658540154257368,
       "hi": 0.01417820999110974
      },
      "LOCAL - REGPOP": {
       "n": 4265,
       "mean": -0.2900360339688662,
       "lo": -0.3214350224339524,
       "hi": -0.2601664269662781
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4265,
       "mean": -0.047128648271328094,
       "lo": -0.06937483092183665,
       "hi": -0.024532734595506252
      },
      "UBCF - PROXPOP 20": {
       "n": 4265,
       "mean": 0.05525986713559985,
       "lo": 0.0320772489168965,
       "hi": 0.07912199206861209
      },
      "KNN - PROXPOP 20": {
       "n": 4265,
       "mean": 0.03401312703188437,
       "lo": 0.010160384093516358,
       "hi": 0.05846114147378251
      },
      "UBCF - LOCAL": {
       "n": 4265,
       "mean": 0.29816725283313794,
       "lo": 0.268129965486807,
       "hi": 0.32903853531969396
      },
      "REGPOP - LOCAL": {
       "n": 4265,
       "mean": 0.2900360339688662,
       "lo": 0.26014413522541874,
       "hi": 0.31911090082069127
      },
      "AHEAD - LOCAL": {
       "n": 4265,
       "mean": 0.0,
       "lo": -0.027923784158265623,
       "hi": 0.026951537834496473
      },
      "UBCF - AHEAD": {
       "n": 4265,
       "mean": 0.29816725283313794,
       "lo": 0.26459038434080545,
       "hi": 0.32948559881717326
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4265,
       "mean": 0.0057474752144085275,
       "lo": -0.002057464676609969,
       "hi": 0.014048691653838308
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4265,
       "mean": -0.0020505019444859596,
       "lo": -0.011165674031312777,
       "hi": 0.00728022723346384
      },
      "UBCF - POP": {
       "n": 4265,
       "mean": 0.003651861528864142,
       "lo": -0.00011665461080153076,
       "hi": 0.007447570800907208
      },
      "ITEM - POP": {
       "n": 4265,
       "mean": 0.0034215324739619653,
       "lo": -0.0023495170930550604,
       "hi": 0.008934624385736716
      },
      "BLEND - POP": {
       "n": 4265,
       "mean": 0.002826974040552857,
       "lo": -0.0001350935008834837,
       "hi": 0.006010403821744632
      },
      "LOCAL - POP": {
       "n": 4265,
       "mean": -0.04982355203262041,
       "lo": -0.06229062491560926,
       "hi": -0.037017220027872444
      },
      "AHEAD - POP": {
       "n": 4265,
       "mean": -0.04724268605310944,
       "lo": -0.06080619455136319,
       "hi": -0.03474881757491697
      },
      "PROXPOP 10 - POP": {
       "n": 4265,
       "mean": -0.01944259502717611,
       "lo": -0.032075874686092076,
       "hi": -0.006188348802692497
      },
      "PROXPOP 20 - POP": {
       "n": 4265,
       "mean": -0.014536578288546936,
       "lo": -0.025850725330090585,
       "hi": -0.0027249905355285963
      },
      "PROXPOP 40 - POP": {
       "n": 4265,
       "mean": -0.007594108554372899,
       "lo": -0.01900185836282157,
       "hi": 0.0032825819100456228
      },
      "REGPOP b=10 - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4265,
       "mean": 0.002826974040552857,
       "lo": -0.0003110489566378638,
       "hi": 0.005969441672688074
      },
      "POP>REGPOP - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4265,
       "mean": 0.002826974040552857,
       "lo": -0.0002481406459389318,
       "hi": 0.0058710703477401534
      },
      "REGBLEND - POP": {
       "n": 4265,
       "mean": 0.002826974040552857,
       "lo": -0.0002194920253702289,
       "hi": 0.005956006445573438
      },
      "KNN - REGPOP": {
       "n": 4265,
       "mean": -0.0020505019444859596,
       "lo": -0.011157299030535077,
       "hi": 0.006451239779782429
      },
      "UBCF - REGPOP": {
       "n": 4265,
       "mean": 0.003651861528864142,
       "lo": 0.00020963569571160042,
       "hi": 0.007288369590011169
      },
      "ITEM - REGPOP": {
       "n": 4265,
       "mean": 0.0034215324739619653,
       "lo": -0.002249053368082296,
       "hi": 0.008984753111396331
      },
      "BLEND - REGPOP": {
       "n": 4265,
       "mean": 0.002826974040552857,
       "lo": -0.0002600302413007595,
       "hi": 0.005973257822058128
      },
      "REGBLEND - REGPOP": {
       "n": 4265,
       "mean": 0.002826974040552857,
       "lo": -0.00022531071999146857,
       "hi": 0.005950306776390738
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4265,
       "mean": 0.002826974040552857,
       "lo": -0.0002127004985509885,
       "hi": 0.006024897381688013
      },
      "LOCAL - REGPOP": {
       "n": 4265,
       "mean": -0.04982355203262041,
       "lo": -0.06250672099320079,
       "hi": -0.0374719914474182
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4265,
       "mean": -0.014536578288546936,
       "lo": -0.026315290019508848,
       "hi": -0.002525899131088765
      },
      "UBCF - PROXPOP 20": {
       "n": 4265,
       "mean": 0.018188439817411077,
       "lo": 0.005821493564056032,
       "hi": 0.030250899209029437
      },
      "KNN - PROXPOP 20": {
       "n": 4265,
       "mean": 0.012486076344060978,
       "lo": 0.0005480035967205989,
       "hi": 0.024835122132549705
      },
      "UBCF - LOCAL": {
       "n": 4265,
       "mean": 0.05347541356148456,
       "lo": 0.03978519709237848,
       "hi": 0.06704857752275137
      },
      "REGPOP - LOCAL": {
       "n": 4265,
       "mean": 0.04982355203262041,
       "lo": 0.036742776045259315,
       "hi": 0.06257708356652734
      },
      "AHEAD - LOCAL": {
       "n": 4265,
       "mean": 0.0025808659795109753,
       "lo": -0.0036552140782867334,
       "hi": 0.008728476520741182
      },
      "UBCF - AHEAD": {
       "n": 4265,
       "mean": 0.050894547581973586,
       "lo": 0.037447750767083385,
       "hi": 0.06405788234368459
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4265,
       "mean": 0.002826974040552857,
       "lo": -0.00030218691803455655,
       "hi": 0.006021878321400303
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4265,
       "mean": -0.006489831185445566,
       "lo": -0.022474307084107623,
       "hi": 0.008650349130773834
      },
      "UBCF - POP": {
       "n": 4265,
       "mean": 0.006871490962511987,
       "lo": -0.0003744709008417868,
       "hi": 0.014261268649107098
      },
      "ITEM - POP": {
       "n": 4265,
       "mean": 0.0034671663565461154,
       "lo": -0.0074407168129467975,
       "hi": 0.014250366299556491
      },
      "BLEND - POP": {
       "n": 4265,
       "mean": 0.005464691431445165,
       "lo": -0.0004893252208853388,
       "hi": 0.011912277860642629
      },
      "LOCAL - POP": {
       "n": 4265,
       "mean": -0.08304644573150911,
       "lo": -0.10340296190305955,
       "hi": -0.06417444341341923
      },
      "AHEAD - POP": {
       "n": 4265,
       "mean": -0.07765371419575297,
       "lo": -0.09945914821428846,
       "hi": -0.05608171645506572
      },
      "PROXPOP 10 - POP": {
       "n": 4265,
       "mean": -0.034746328498214865,
       "lo": -0.05488460896453081,
       "hi": -0.013225376739902196
      },
      "PROXPOP 20 - POP": {
       "n": 4265,
       "mean": -0.028181264019903018,
       "lo": -0.047522372336408575,
       "hi": -0.010385960140553827
      },
      "PROXPOP 40 - POP": {
       "n": 4265,
       "mean": -0.014582201886257062,
       "lo": -0.03193505392865781,
       "hi": 0.0023992843730830785
      },
      "REGPOP b=10 - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4265,
       "mean": 0.005464691431445165,
       "lo": -0.0008061977970820199,
       "hi": 0.011612473591081035
      },
      "POP>REGPOP - POP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4265,
       "mean": 0.005464691431445165,
       "lo": -0.00031540799502614305,
       "hi": 0.011713355807654513
      },
      "REGBLEND - POP": {
       "n": 4265,
       "mean": 0.005464691431445165,
       "lo": -0.00045468311006725603,
       "hi": 0.011248398916627477
      },
      "KNN - REGPOP": {
       "n": 4265,
       "mean": -0.006489831185445566,
       "lo": -0.02187319096523403,
       "hi": 0.008737097805409835
      },
      "UBCF - REGPOP": {
       "n": 4265,
       "mean": 0.006871490962511987,
       "lo": 0.00020027773409105894,
       "hi": 0.014453486750211422
      },
      "ITEM - REGPOP": {
       "n": 4265,
       "mean": 0.0034671663565461154,
       "lo": -0.006778506772949237,
       "hi": 0.014831561966056258
      },
      "BLEND - REGPOP": {
       "n": 4265,
       "mean": 0.005464691431445165,
       "lo": -0.000503428807213852,
       "hi": 0.011811360837182065
      },
      "REGBLEND - REGPOP": {
       "n": 4265,
       "mean": 0.005464691431445165,
       "lo": -0.00045677308431220983,
       "hi": 0.011795661210815645
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4265,
       "mean": 0.005464691431445165,
       "lo": -0.0003671350494345177,
       "hi": 0.011749207572781665
      },
      "LOCAL - REGPOP": {
       "n": 4265,
       "mean": -0.08304644573150911,
       "lo": -0.10377646612770619,
       "hi": -0.062339821372601516
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4265,
       "mean": -0.028181264019903018,
       "lo": -0.04585415492463555,
       "hi": -0.010040836456828128
      },
      "UBCF - PROXPOP 20": {
       "n": 4265,
       "mean": 0.03505275498241501,
       "lo": 0.01590686395475436,
       "hi": 0.055241766609556445
      },
      "KNN - PROXPOP 20": {
       "n": 4265,
       "mean": 0.021691432834457455,
       "lo": 0.0023030192710169163,
       "hi": 0.04111736744364074
      },
      "UBCF - LOCAL": {
       "n": 4265,
       "mean": 0.08991793669402111,
       "lo": 0.07019757772703412,
       "hi": 0.1114005429580765
      },
      "REGPOP - LOCAL": {
       "n": 4265,
       "mean": 0.08304644573150911,
       "lo": 0.0636620013722846,
       "hi": 0.10334350816441228
      },
      "AHEAD - LOCAL": {
       "n": 4265,
       "mean": 0.005392731535756155,
       "lo": -0.006307729716717998,
       "hi": 0.0162573250194023
      },
      "UBCF - AHEAD": {
       "n": 4265,
       "mean": 0.08452520515826495,
       "lo": 0.06265182224809182,
       "hi": 0.1061963443366255
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - REGPOP": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4265,
       "mean": 0.005464691431445165,
       "lo": -0.00011685835113213736,
       "hi": 0.011728931396469067
      }
     }
    }
   },
   "R9": {
    "m=1": {
     "top five not determined by POP (share of units)": 0.507761053621825,
     "candidates no pool reader marked (mean share)": 0.2504062259471479
    },
    "m=3": {
     "top five not determined by POP (share of units)": 0.6338425381903643,
     "candidates no pool reader marked (mean share)": 0.2550910390444232
    },
    "m=5": {
     "top five not determined by POP (share of units)": 0.6628370457209848,
     "candidates no pool reader marked (mean share)": 0.25910285679027584
    }
   },
   "R11": {
    "m=1": {
     "share with none (KNN and UBCF rank as POP)": 0.0,
     "share with one or two": 0.00047036688617121356,
     "share with three or more": 0.9995296331138288,
     "median number": 12.0,
     "none": {
      "units": 0
     },
     "one or two": {
      "units": 2,
      "KNN - POP, ap": {
       "n": 2,
       "note": "fewer than 30 units"
      },
      "UBCF - POP, ap": {
       "n": 2,
       "note": "fewer than 30 units"
      },
      "UBCF - REGPOP, ap": {
       "n": 2,
       "note": "fewer than 30 units"
      },
      "UBCF - POP, hitNext": {
       "n": 2,
       "note": "fewer than 30 units"
      },
      "REGPOP - POP, hitNext": {
       "n": 2,
       "note": "fewer than 30 units"
      },
      "UBCF - REGPOP, hitNext": {
       "n": 2,
       "note": "fewer than 30 units"
      },
      "KNN - REGPOP, hitNext": {
       "n": 2,
       "note": "fewer than 30 units"
      }
     },
     "three or more": {
      "units": 4250,
      "KNN - POP, ap": {
       "n": 4250,
       "mean": -0.02470101534719357,
       "lo": -0.027937742005432368,
       "hi": -0.021406706194087334
      },
      "UBCF - POP, ap": {
       "n": 4250,
       "mean": -0.003107061690050231,
       "lo": -0.0045359970842148494,
       "hi": -0.0016345481995240431
      },
      "UBCF - REGPOP, ap": {
       "n": 4250,
       "mean": -0.0031118704575297017,
       "lo": -0.0046082565392263726,
       "hi": -0.001630415136766477
      },
      "UBCF - POP, hitNext": {
       "n": 4250,
       "mean": -0.005346376499317676,
       "lo": -0.010952139098015136,
       "hi": -0.0005103341968409262
      },
      "REGPOP - POP, hitNext": {
       "n": 4250,
       "mean": 9.411764705882353e-05,
       "lo": 0.0,
       "hi": 0.0005551125888137563
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4250,
       "mean": -0.005440494146376499,
       "lo": -0.010948734063051564,
       "hi": -0.0005437433674048905
      },
      "KNN - REGPOP, hitNext": {
       "n": 4250,
       "mean": -0.05151444372620843,
       "lo": -0.06798891879966902,
       "hi": -0.037039091303456444
      }
     }
    },
    "m=3": {
     "share with none (KNN and UBCF rank as POP)": 0.0,
     "share with one or two": 0.0,
     "share with three or more": 1.0,
     "median number": 14.0,
     "none": {
      "units": 0
     },
     "one or two": {
      "units": 0,
      "KNN - POP, ap": {
       "n": 0,
       "note": "fewer than 30 units"
      },
      "UBCF - POP, ap": {
       "n": 0,
       "note": "fewer than 30 units"
      },
      "UBCF - REGPOP, ap": {
       "n": 0,
       "note": "fewer than 30 units"
      },
      "UBCF - POP, hitNext": {
       "n": 0,
       "note": "fewer than 30 units"
      },
      "REGPOP - POP, hitNext": {
       "n": 0,
       "note": "fewer than 30 units"
      },
      "UBCF - REGPOP, hitNext": {
       "n": 0,
       "note": "fewer than 30 units"
      },
      "KNN - REGPOP, hitNext": {
       "n": 0,
       "note": "fewer than 30 units"
      }
     },
     "three or more": {
      "units": 4255,
      "KNN - POP, ap": {
       "n": 4255,
       "mean": -0.022076811701280306,
       "lo": -0.025767930096641318,
       "hi": -0.018260388981406923
      },
      "UBCF - POP, ap": {
       "n": 4255,
       "mean": -0.00038191263145887394,
       "lo": -0.0013651263369487657,
       "hi": 0.0006399015963039135
      },
      "UBCF - REGPOP, ap": {
       "n": 4255,
       "mean": -0.00038191263145887394,
       "lo": -0.001353589752679832,
       "hi": 0.000651656370412964
      },
      "UBCF - POP, hitNext": {
       "n": 4255,
       "mean": 0.0007554740392268996,
       "lo": -0.003343550347742547,
       "hi": 0.005090762585715366
      },
      "REGPOP - POP, hitNext": {
       "n": 4255,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4255,
       "mean": 0.0007554740392268996,
       "lo": -0.003461606413407733,
       "hi": 0.004818793932259356
      },
      "KNN - REGPOP, hitNext": {
       "n": 4255,
       "mean": -0.01986368549297611,
       "lo": -0.03171806918227133,
       "hi": -0.008688941015375198
      }
     }
    },
    "m=5": {
     "share with none (KNN and UBCF rank as POP)": 0.0,
     "share with one or two": 0.0,
     "share with three or more": 1.0,
     "median number": 14.0,
     "none": {
      "units": 0
     },
     "one or two": {
      "units": 0,
      "KNN - POP, ap": {
       "n": 0,
       "note": "fewer than 30 units"
      },
      "UBCF - POP, ap": {
       "n": 0,
       "note": "fewer than 30 units"
      },
      "UBCF - REGPOP, ap": {
       "n": 0,
       "note": "fewer than 30 units"
      },
      "UBCF - POP, hitNext": {
       "n": 0,
       "note": "fewer than 30 units"
      },
      "REGPOP - POP, hitNext": {
       "n": 0,
       "note": "fewer than 30 units"
      },
      "UBCF - REGPOP, hitNext": {
       "n": 0,
       "note": "fewer than 30 units"
      },
      "KNN - REGPOP, hitNext": {
       "n": 0,
       "note": "fewer than 30 units"
      }
     },
     "three or more": {
      "units": 4265,
      "KNN - POP, ap": {
       "n": 4265,
       "mean": -0.003660886705103549,
       "lo": -0.007597553452046351,
       "hi": 0.00019025569821529587
      },
      "UBCF - POP, ap": {
       "n": 4265,
       "mean": 0.00506269051668242,
       "lo": 0.0038593939724028328,
       "hi": 0.0062953452539553255
      },
      "UBCF - REGPOP, ap": {
       "n": 4265,
       "mean": 0.00506269051668242,
       "lo": 0.0037360521931786876,
       "hi": 0.006403427905978942
      },
      "UBCF - POP, hitNext": {
       "n": 4265,
       "mean": 0.006871490962511987,
       "lo": 0.00014687091198705956,
       "hi": 0.01469470756924797
      },
      "REGPOP - POP, hitNext": {
       "n": 4265,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4265,
       "mean": 0.006871490962511987,
       "lo": -0.00020366950421103698,
       "hi": 0.013966318945465486
      },
      "KNN - REGPOP, hitNext": {
       "n": 4265,
       "mean": -0.006489831185445566,
       "lo": -0.02212740452053872,
       "hi": 0.00891890041469727
      }
     }
    }
   },
   "R12": {
    "targets": 4265,
    "reveal 1 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4265,
      "mean": -0.021348616970446734,
      "lo": -0.025459549786849937,
      "hi": -0.017293914303933337
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4265,
      "mean": -0.01462799671034475,
      "lo": -0.01826089023184712,
      "hi": -0.010914439196532259
     },
     "KNN - POP, ap, LAST": {
      "n": 4265,
      "mean": 0.0018441956929822502,
      "lo": -0.002526713764280823,
      "hi": 0.006391542594658389
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4265,
      "mean": 0.006720620260101981,
      "lo": 0.004457196172670037,
      "hi": 0.009188681927330565
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4265,
      "mean": 0.023192812663428982,
      "lo": 0.018180192788766484,
      "hi": 0.0280708251605837
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4265,
      "mean": 0.016472192403327004,
      "lo": 0.012150206642661894,
      "hi": 0.02093142700307929
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4265,
      "mean": -0.020717842330221073,
      "lo": -0.03566412679761397,
      "hi": -0.00484691805771719
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4265,
      "mean": -0.015889838281818433,
      "lo": -0.029415566414340736,
      "hi": -0.002382512321638446
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4265,
      "mean": -0.0021226952433058,
      "lo": -0.01731420240006606,
      "hi": 0.01318167530834224
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4265,
      "mean": 0.004828004048402639,
      "lo": -0.0041039840304002186,
      "hi": 0.013913301263590335
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4265,
      "mean": 0.01859514708691527,
      "lo": 0.00033055570917249493,
      "hi": 0.035680482195600875
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4265,
      "mean": 0.013767143038512633,
      "lo": 0.0006446430525246537,
      "hi": 0.028234602233704317
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4265,
      "mean": -0.0027448510441226964,
      "lo": -0.004423094548598617,
      "hi": -0.0009247691298638656
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4265,
      "mean": -0.0006941099922931323,
      "lo": -0.002748386211801734,
      "hi": 0.00126000651730845
     },
     "UBCF - POP, ap, LAST": {
      "n": 4265,
      "mean": 0.0033752064495013905,
      "lo": -0.0015210350780341826,
      "hi": 0.008196721711010234
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4265,
      "mean": 0.002050741051829564,
      "lo": -0.00010223053862271216,
      "hi": 0.004214687718662952
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4265,
      "mean": 0.006120057493624086,
      "lo": 0.0011538336307897875,
      "hi": 0.011206982853239162
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4265,
      "mean": 0.004069316441794523,
      "lo": 0.00023664306973910122,
      "hi": 0.008345256369611366
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4265,
      "mean": -0.0014872429179100533,
      "lo": -0.00962997930305093,
      "hi": 0.0068794982120698464
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4265,
      "mean": 0.0010881563690953275,
      "lo": -0.007212430126536881,
      "hi": 0.009007351387142079
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4265,
      "mean": 0.00030644458911656375,
      "lo": -0.01537485520653545,
      "hi": 0.015979081498254263
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4265,
      "mean": 0.0025753992870053794,
      "lo": -0.00660846671556593,
      "hi": 0.01147590566727528
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4265,
      "mean": 0.0017936875070266164,
      "lo": -0.014510028101145434,
      "hi": 0.01899969981743966
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4265,
      "mean": -0.0007817117799787608,
      "lo": -0.014199911255243577,
      "hi": 0.012852661309178764
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4265,
      "mean": 1.2189154788688553e-05,
      "lo": -8.603976966269491e-05,
      "hi": 0.00015255360754970918
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4265,
      "mean": 4.2015033979173706e-05,
      "lo": -8.770915483197349e-05,
      "hi": 0.00017940434508191522
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4265,
      "mean": 0.00011755727453424511,
      "lo": -0.00018400258649228654,
      "hi": 0.00041847838948739206
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4265,
      "mean": 2.9825879190485158e-05,
      "lo": -0.00013382413890203579,
      "hi": 0.0001801538921584633
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4265,
      "mean": 0.00010536811974555653,
      "lo": -0.00020678590688809928,
      "hi": 0.00043823318890932834
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4265,
      "mean": 7.554224055507138e-05,
      "lo": -0.000176718952669287,
      "hi": 0.0003416283182557413
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4265,
      "mean": 0.00013709424612120974,
      "lo": -0.0002600760536503999,
      "hi": 0.0007043814704466104
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4265,
      "mean": -9.967931421624309e-05,
      "lo": -0.0006170320887683867,
      "hi": 0.000388265698895746
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4265,
      "mean": 4.825511859509517e-05,
      "lo": -0.0016435465335577868,
      "hi": 0.001620165996883278
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4265,
      "mean": -0.00023677356033745286,
      "lo": -0.0009752751666883598,
      "hi": 0.0003636077963685455
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4265,
      "mean": -8.88391275261146e-05,
      "lo": -0.001824139490384243,
      "hi": 0.0016529594890086808
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4265,
      "mean": 0.00014793443281133827,
      "lo": -0.0013074906797618014,
      "hi": 0.0014939987911780275
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4265,
      "mean": -0.1304820995419559,
      "lo": -0.13682836197887097,
      "hi": -0.12414333222897404
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4265,
      "mean": -0.13141441059509915,
      "lo": -0.13765943612257925,
      "hi": -0.12506228980550022
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4265,
      "mean": -0.13059144981174486,
      "lo": -0.1374189617464154,
      "hi": -0.1241002776981031
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4265,
      "mean": -0.0009323110531432804,
      "lo": -0.0037976479044590896,
      "hi": 0.001801617107997768
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4265,
      "mean": -0.00010935026978895047,
      "lo": -0.004237429886100808,
      "hi": 0.0039993722781963515
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4265,
      "mean": 0.0008229607833543295,
      "lo": -0.002236999960249832,
      "hi": 0.0038478512173861436
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4265,
      "mean": -0.07507458172213045,
      "lo": -0.09521154239702478,
      "hi": -0.0540174276647047
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4265,
      "mean": -0.07960760243334578,
      "lo": -0.0992952124289886,
      "hi": -0.06154226143336453
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4265,
      "mean": -0.08304644573150911,
      "lo": -0.10258821650040988,
      "hi": -0.06489977445422827
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4265,
      "mean": -0.004533020711215322,
      "lo": -0.016072333278000714,
      "hi": 0.0067239106663963
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4265,
      "mean": -0.007971864009378663,
      "lo": -0.024264482982678096,
      "hi": 0.007890752689889409
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4265,
      "mean": -0.0034388432981633404,
      "lo": -0.014403468648751664,
      "hi": 0.0077853161502207165
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4265,
      "mean": -0.04248108680044789,
      "lo": -0.047146835294194625,
      "hi": -0.037762088318019894
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4265,
      "mean": -0.043559314741529256,
      "lo": -0.047579267514464674,
      "hi": -0.039811019273518426
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4265,
      "mean": -0.04367157203167928,
      "lo": -0.0481975726308433,
      "hi": -0.038992204617136594
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4265,
      "mean": -0.0010782279410813597,
      "lo": -0.0046229596812075065,
      "hi": 0.0023865423829474014
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4265,
      "mean": -0.0011904852312313926,
      "lo": -0.006257276644948278,
      "hi": 0.003488565037560137
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4265,
      "mean": -0.00011225729015003247,
      "lo": -0.0035363684480654617,
      "hi": 0.003375879244434769
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4265,
      "mean": -0.027126164371602906,
      "lo": -0.04570660106506107,
      "hi": -0.00830020540605628
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4265,
      "mean": -0.030096074492743978,
      "lo": -0.045792107178799446,
      "hi": -0.014335526206792964
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4265,
      "mean": -0.028181264019903018,
      "lo": -0.04693589681339161,
      "hi": -0.010188088658079896
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4265,
      "mean": -0.0029699101211410786,
      "lo": -0.018008888813575503,
      "hi": 0.011908981394134847
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4265,
      "mean": -0.0010550996483001172,
      "lo": -0.02181592056291559,
      "hi": 0.018632352459687317
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4265,
      "mean": 0.0019148104728409605,
      "lo": -0.01254685491156746,
      "hi": 0.01523946416239381
     }
    },
    "reveal 3 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4265,
      "mean": -0.020503198380314145,
      "lo": -0.0246289306835364,
      "hi": -0.016498011593065583
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4265,
      "mean": -0.0075585064557994125,
      "lo": -0.010999668189201922,
      "hi": -0.004078623153167913
     },
     "KNN - POP, ap, LAST": {
      "n": 4265,
      "mean": 0.00012348967904684413,
      "lo": -0.0038173245980001745,
      "hi": 0.0043984757055261
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4265,
      "mean": 0.012944691924514732,
      "lo": 0.009824727268043443,
      "hi": 0.01615401163382697
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4265,
      "mean": 0.02062668805936099,
      "lo": 0.01606997782927384,
      "hi": 0.02520441356265793
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4265,
      "mean": 0.0076819961348462565,
      "lo": 0.005161210924876401,
      "hi": 0.010249686727769377
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4265,
      "mean": -0.023058524313341506,
      "lo": -0.038814671510748654,
      "hi": -0.007829884240639452
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4265,
      "mean": -0.012568975218868619,
      "lo": -0.025894586465273546,
      "hi": 0.0003030657531002617
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4265,
      "mean": -0.005648931821685709,
      "lo": -0.021648154571583433,
      "hi": 0.009803408221813569
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4265,
      "mean": 0.01048954909447289,
      "lo": -0.001045968894322336,
      "hi": 0.022609101246241596
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4265,
      "mean": 0.017409592491655797,
      "lo": 0.002202141711492824,
      "hi": 0.03384552650160552
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4265,
      "mean": 0.006920043397182908,
      "lo": -0.003044858325228806,
      "hi": 0.016893297524151713
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4265,
      "mean": -0.0004611820456647272,
      "lo": -0.0015976384426530255,
      "hi": 0.0006482637869641647
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4265,
      "mean": 0.004600428551922029,
      "lo": 0.003265818595775713,
      "hi": 0.005987718757414663
     },
     "UBCF - POP, ap, LAST": {
      "n": 4265,
      "mean": 0.008502966308888154,
      "lo": 0.006578687561851063,
      "hi": 0.010473010006236991
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4265,
      "mean": 0.0050616105975867555,
      "lo": 0.0038255912353433257,
      "hi": 0.006314502683141427
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4265,
      "mean": 0.008964148354552882,
      "lo": 0.007002966456830061,
      "hi": 0.010950726357538512
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4265,
      "mean": 0.0039025377569661245,
      "lo": 0.002743833842331308,
      "hi": 0.0051019423581405415
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4265,
      "mean": 0.00023217873117161963,
      "lo": -0.006400727684334465,
      "hi": 0.006937497693632717
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4265,
      "mean": 0.003951079343389933,
      "lo": -0.002531239244124264,
      "hi": 0.01031365994355226
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4265,
      "mean": 0.008024285022691745,
      "lo": -0.0014971122950905144,
      "hi": 0.017843846276163356
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4265,
      "mean": 0.0037189006122183123,
      "lo": -0.0032712077558876363,
      "hi": 0.010764794784043538
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4265,
      "mean": 0.007792106291520125,
      "lo": -0.0035036378117638033,
      "hi": 0.01920355827687887
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4265,
      "mean": 0.004073205679301813,
      "lo": -0.0032339202375732687,
      "hi": 0.011689541276314382
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4265,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4265,
      "mean": 9.722065897917393e-07,
      "lo": -1.6566514592985958e-07,
      "hi": 5.043898710864225e-06
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4265,
      "mean": 2.301158755863835e-06,
      "lo": -5.78774437770314e-06,
      "hi": 1.4323688242472365e-05
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4265,
      "mean": 9.722065897917393e-07,
      "lo": -1.9506123475630844e-07,
      "hi": 5.09823630116012e-06
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4265,
      "mean": 2.301158755863835e-06,
      "lo": -6.5988821989761145e-06,
      "hi": 1.3487618658560156e-05
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4265,
      "mean": 1.3289521660720959e-06,
      "lo": -7.00683216020526e-06,
      "hi": 1.271223694211169e-05
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4265,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4265,
      "mean": -5.076048998872345e-19,
      "lo": -1.1097282522617394e-18,
      "hi": 3.837353507347344e-20
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4265,
      "mean": 4.567530945022167e-06,
      "lo": 0.0,
      "hi": 2.747332496859914e-05
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4265,
      "mean": -5.076048998872345e-19,
      "lo": -1.0727679091717872e-18,
      "hi": 2.659581692475682e-20
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4265,
      "mean": 4.567530945022167e-06,
      "lo": 0.0,
      "hi": 2.7144717631398983e-05
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4265,
      "mean": 4.567530945022675e-06,
      "lo": 4.7629316685069716e-20,
      "hi": 2.7593782264990684e-05
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4265,
      "mean": -0.13140169622604628,
      "lo": -0.13841267672000837,
      "hi": -0.12483982698783354
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4265,
      "mean": -0.130932352515859,
      "lo": -0.13726901278604942,
      "hi": -0.12452839286333171
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4265,
      "mean": -0.13059144981174486,
      "lo": -0.13697875855034444,
      "hi": -0.12386363088136573
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4265,
      "mean": 0.0004693437101872742,
      "lo": -0.0029338567821468524,
      "hi": 0.0037824289069660648
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4265,
      "mean": 0.0008102464143014386,
      "lo": -0.0032930364565280407,
      "hi": 0.004810193596621736
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4265,
      "mean": 0.0003409027041141644,
      "lo": -0.0014884121774335149,
      "hi": 0.0021729780334231222
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4265,
      "mean": -0.07906051372681978,
      "lo": -0.09998849919026996,
      "hi": -0.060004577660679854
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4265,
      "mean": -0.08019376890462361,
      "lo": -0.09947553109119968,
      "hi": -0.0606216616462023
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4265,
      "mean": -0.08304644573150911,
      "lo": -0.102380701195283,
      "hi": -0.06421499205359969
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4265,
      "mean": -0.0011332551778038338,
      "lo": -0.013496973762926046,
      "hi": 0.011859315637050097
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4265,
      "mean": -0.003985932004689332,
      "lo": -0.018619531026594225,
      "hi": 0.010839923349486646
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4265,
      "mean": -0.0028526768268854995,
      "lo": -0.0106918346816021,
      "hi": 0.004587592269623596
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4265,
      "mean": -0.04283531448903111,
      "lo": -0.04776199996115211,
      "hi": -0.03774498074631263
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4265,
      "mean": -0.04431784082236557,
      "lo": -0.04834841432607126,
      "hi": -0.040240715618356154
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4265,
      "mean": -0.04367157203167928,
      "lo": -0.04816491260895752,
      "hi": -0.039049547911941304
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4265,
      "mean": -0.0014825263333344608,
      "lo": -0.0056429346038745646,
      "hi": 0.0026558213702714615
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4265,
      "mean": -0.0008362575426481747,
      "lo": -0.005715313166867023,
      "hi": 0.003853039374332185
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4265,
      "mean": 0.000646268790686286,
      "lo": -0.0015588394755761113,
      "hi": 0.0028668948418101056
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4265,
      "mean": -0.032870595790125766,
      "lo": -0.0509588997033929,
      "hi": -0.015039872540282483
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4265,
      "mean": -0.02724339766585848,
      "lo": -0.044688688232139624,
      "hi": -0.010702430861910793
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4265,
      "mean": -0.028181264019903018,
      "lo": -0.04662258637942117,
      "hi": -0.009679483388892452
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4265,
      "mean": 0.005627198124267285,
      "lo": -0.011590993003859455,
      "hi": 0.022275810067102702
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4265,
      "mean": 0.004689331770222743,
      "lo": -0.014416252163587922,
      "hi": 0.024346203625807764
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4265,
      "mean": -0.000937866354044545,
      "lo": -0.010039990803940075,
      "hi": 0.008347854088627978
     }
    },
    "KNN as first computed": {
     "reveal 1 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4265,
       "mean": -0.02098721647405078,
       "lo": -0.0248925143335217,
       "hi": -0.016915166802760933
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4265,
       "mean": -0.014681396730513432,
       "lo": -0.018249347804494283,
       "hi": -0.011169415850705924
      },
      "KNN - POP, ap, LAST": {
       "n": 4265,
       "mean": 0.0021686573358564846,
       "lo": -0.002307705532999956,
       "hi": 0.0067131685253378655
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4265,
       "mean": 0.00630581974353735,
       "lo": 0.0038648059981869413,
       "hi": 0.008787600722904484
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4265,
       "mean": 0.023155873809907263,
       "lo": 0.018047257989705665,
       "hi": 0.02821767431593089
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4265,
       "mean": 0.01685005406636992,
       "lo": 0.012649899661588146,
       "hi": 0.021201909319568887
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4265,
       "mean": -0.0199334957662731,
       "lo": -0.03512686347577084,
       "hi": -0.004814007020645373
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4265,
       "mean": -0.013220454780078543,
       "lo": -0.026392906376515486,
       "hi": 0.0001537572584647694
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4265,
       "mean": -0.001001163394927527,
       "lo": -0.016686257851849618,
       "hi": 0.014023507162805761
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4265,
       "mean": 0.0067130409861945566,
       "lo": -0.0029247656340742542,
       "hi": 0.01691045496726931
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4265,
       "mean": 0.018932332371345572,
       "lo": 0.002187017152377897,
       "hi": 0.036115646862856565
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4265,
       "mean": 0.012219291385151015,
       "lo": -0.0011002055604237445,
       "hi": 0.02585152956182225
      }
     },
     "reveal 3 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4265,
       "mean": -0.02001539315337195,
       "lo": -0.024092444718128655,
       "hi": -0.016060921882685784
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4265,
       "mean": -0.007766462412667238,
       "lo": -0.01125976989431015,
       "hi": -0.004384682391451934
      },
      "KNN - POP, ap, LAST": {
       "n": 4265,
       "mean": -0.0003061524750545147,
       "lo": -0.004262038520439394,
       "hi": 0.003983864259013397
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4265,
       "mean": 0.012248930740704711,
       "lo": 0.008833719656443606,
       "hi": 0.01566512113689166
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4265,
       "mean": 0.019709240678317436,
       "lo": 0.015046053048279091,
       "hi": 0.02447493196418008
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4265,
       "mean": 0.007460309937612723,
       "lo": 0.004955796273923117,
       "hi": 0.010141350888418584
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4265,
       "mean": -0.020260556357108602,
       "lo": -0.03535403898499002,
       "hi": -0.005807408271964562
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4265,
       "mean": -0.010697305357749754,
       "lo": -0.023691179296883216,
       "hi": 0.001797113122045561
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4265,
       "mean": -0.004930459204033726,
       "lo": -0.021038246580978436,
       "hi": 0.011046092923931926
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4265,
       "mean": 0.00956325099935885,
       "lo": -0.001970391638181794,
       "hi": 0.02069857487716945
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4265,
       "mean": 0.01533009715307488,
       "lo": 0.0005519195484293525,
       "hi": 0.0308284064702151
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4265,
       "mean": 0.005766846153716028,
       "lo": -0.00396653592886066,
       "hi": 0.015727394267716074
      }
     }
    }
   },
   "R15": {
    "m=1": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4252,
       "mean": 0.04996025576815546,
       "lo": 0.047316211971432605,
       "hi": 0.05255804371709937
      },
      "PROXBLEND - POP": {
       "n": 4252,
       "mean": -0.05933738186812802,
       "lo": -0.06358460643350869,
       "hi": -0.055284220275512296
      },
      "PROXBLEND - UBCF": {
       "n": 4252,
       "mean": -0.056200935124269664,
       "lo": -0.0606884881299588,
       "hi": -0.05206607455276141
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4252,
       "mean": 0.06612486229050199,
       "lo": 0.05912726674490261,
       "hi": 0.07335364012110498
      },
      "PROXBLEND - POP": {
       "n": 4252,
       "mean": -0.1610520457787826,
       "lo": -0.17464930556432443,
       "hi": -0.14809982162999744
      },
      "PROXBLEND - UBCF": {
       "n": 4252,
       "mean": -0.15616015605514502,
       "lo": -0.1701659366316297,
       "hi": -0.14275980010212172
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4252,
       "mean": 0.021284101599247412,
       "lo": 0.012942280693894808,
       "hi": 0.03089135527459903
      },
      "PROXBLEND - POP": {
       "n": 4252,
       "mean": -0.017747950544281684,
       "lo": -0.02508662086746021,
       "hi": -0.010715574550760389
      },
      "PROXBLEND - UBCF": {
       "n": 4252,
       "mean": -0.017403574788334902,
       "lo": -0.025435077845820758,
       "hi": -0.010516878115524536
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4252,
       "mean": 0.10321814820417707,
       "lo": 0.09019227500343006,
       "hi": 0.11744161180955841
      },
      "PROXBLEND - POP": {
       "n": 4252,
       "mean": -0.2591892107984751,
       "lo": -0.2859058375545375,
       "hi": -0.23365864985583576
      },
      "PROXBLEND - UBCF": {
       "n": 4252,
       "mean": -0.25503529028817173,
       "lo": -0.2824762048841482,
       "hi": -0.22964594177465816
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4252,
       "mean": 0.17521166509877706,
       "lo": 0.15128071879553182,
       "hi": 0.20068597205531538
      },
      "PROXBLEND - POP": {
       "n": 4252,
       "mean": -0.37539325026389936,
       "lo": -0.41185309775938417,
       "hi": -0.33935403156952804
      },
      "PROXBLEND - UBCF": {
       "n": 4252,
       "mean": -0.370049388523048,
       "lo": -0.4070918149409785,
       "hi": -0.3330660572548334
      }
     }
    },
    "m=3": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4255,
       "mean": 0.029246680935095526,
       "lo": 0.027552039224187332,
       "hi": 0.03102681868694864
      },
      "PROXBLEND - POP": {
       "n": 4255,
       "mean": -0.03713520836508409,
       "lo": -0.04081311152757511,
       "hi": -0.033425111355466254
      },
      "PROXBLEND - UBCF": {
       "n": 4255,
       "mean": -0.03675329573362522,
       "lo": -0.04045658018349895,
       "hi": -0.032890586415321006
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4255,
       "mean": 0.03254292312157953,
       "lo": 0.027460664201568744,
       "hi": 0.037556719339413035
      },
      "PROXBLEND - POP": {
       "n": 4255,
       "mean": -0.08549288525776298,
       "lo": -0.09757782328379538,
       "hi": -0.07287810503869985
      },
      "PROXBLEND - UBCF": {
       "n": 4255,
       "mean": -0.08465168570280884,
       "lo": -0.09690389617467482,
       "hi": -0.07199399777309141
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4255,
       "mean": 0.03231492361927144,
       "lo": 0.019063831143247816,
       "hi": 0.04636116192083255
      },
      "PROXBLEND - POP": {
       "n": 4255,
       "mean": -0.028042635788631212,
       "lo": -0.04158988003506813,
       "hi": -0.013915561311688826
      },
      "PROXBLEND - UBCF": {
       "n": 4255,
       "mean": -0.02739913826870349,
       "lo": -0.04303054052078454,
       "hi": -0.012092103440993662
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4255,
       "mean": 0.10226079455753204,
       "lo": 0.08965080941357524,
       "hi": 0.11486604240328321
      },
      "PROXBLEND - POP": {
       "n": 4255,
       "mean": -0.2838313174568637,
       "lo": -0.3101025743824171,
       "hi": -0.2585318085763186
      },
      "PROXBLEND - UBCF": {
       "n": 4255,
       "mean": -0.28568712382318817,
       "lo": -0.31066761146677524,
       "hi": -0.2602353718416808
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4255,
       "mean": 0.15475910693301997,
       "lo": 0.1316470832248044,
       "hi": 0.17889167256685365
      },
      "PROXBLEND - POP": {
       "n": 4255,
       "mean": -0.20441491373985654,
       "lo": -0.2343235630790658,
       "hi": -0.17840117471245096
      },
      "PROXBLEND - UBCF": {
       "n": 4255,
       "mean": -0.20517038777908342,
       "lo": -0.23330559304920123,
       "hi": -0.17792450174230837
      }
     }
    },
    "m=5": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4265,
       "mean": 0.01614868086589099,
       "lo": 0.014870659939711891,
       "hi": 0.017461511168125443
      },
      "PROXBLEND - POP": {
       "n": 4265,
       "mean": -0.027522891165788297,
       "lo": -0.03119619671286133,
       "hi": -0.02360221440793837
      },
      "PROXBLEND - UBCF": {
       "n": 4265,
       "mean": -0.032585581682470714,
       "lo": -0.03649535008244502,
       "hi": -0.02856839625276698
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4265,
       "mean": 0.008106913043976153,
       "lo": 0.0048607984693882006,
       "hi": 0.01129676117966168
      },
      "PROXBLEND - POP": {
       "n": 4265,
       "mean": -0.04102352743380929,
       "lo": -0.05326364709420295,
       "hi": -0.02967445229280773
      },
      "PROXBLEND - UBCF": {
       "n": 4265,
       "mean": -0.04856827897149813,
       "lo": -0.061605049610228786,
       "hi": -0.036550102905390784
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4265,
       "mean": 0.012661195779601406,
       "lo": 0.002446893480545246,
       "hi": 0.02298115272114243
      },
      "PROXBLEND - POP": {
       "n": 4265,
       "mean": -0.03446745249172668,
       "lo": -0.056726364043923845,
       "hi": -0.01422818619339024
      },
      "PROXBLEND - UBCF": {
       "n": 4265,
       "mean": -0.04259867135599844,
       "lo": -0.06499502056636608,
       "hi": -0.019369417964814412
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4265,
       "mean": 0.0029985558354235593,
       "lo": 0.0002109895779965168,
       "hi": 0.005973626118773033
      },
      "PROXBLEND - POP": {
       "n": 4265,
       "mean": -0.011538022453123378,
       "lo": -0.0226105570868221,
       "hi": -0.000754656742984761
      },
      "PROXBLEND - UBCF": {
       "n": 4265,
       "mean": -0.01518988398198752,
       "lo": -0.026446992869619566,
       "hi": -0.0037413899914768493
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4265,
       "mean": 0.0060961313012895665,
       "lo": -0.00011675650795396263,
       "hi": 0.012398706997596211
      },
      "PROXBLEND - POP": {
       "n": 4265,
       "mean": -0.02208513271861345,
       "lo": -0.04028502413765415,
       "hi": -0.004619658939677214
      },
      "PROXBLEND - UBCF": {
       "n": 4265,
       "mean": -0.028956623681125438,
       "lo": -0.048916594264701595,
       "hi": -0.010122720941721081
      }
     }
    }
   }
  }
 }
}

==> anc/s23-review2-synth.json <==
{
 "what": "the analyses of REVIEW2.md on synthetic pages; no data read",
 "seed": 20273004,
 "resamples": 2000,
 "pages": 300,
 "sentences": 100,
 "worldDefinitions": {
  "no structure": {
   "readingWindow": false,
   "tasteWeight": 0.0
  },
  "position only": {
   "readingWindow": true,
   "tasteWeight": 0.0
  },
  "taste, moderate": {
   "readingWindow": false,
   "tasteWeight": 0.5
  },
  "taste, strong": {
   "readingWindow": false,
   "tasteWeight": 1.0
  },
  "position and taste": {
   "readingWindow": true,
   "tasteWeight": 0.5
  }
 },
 "worlds": {
  "no structure": {
   "R7": {
    "m=1": {
     "units": 4356,
     "POP mean": {
      "ap": 0.46338265309451726,
      "ndcgAll": 0.5775365159718897,
      "hitAll": 0.9833370518115698,
      "ndcgNext": 0.106701360464678,
      "hitNext": 0.17525110908375371
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4356,
       "mean": 2.4774999092671127e-06,
       "lo": -0.0003754356161465579,
       "hi": 0.00037060354584005735
      },
      "KNN - POP": {
       "n": 4356,
       "mean": -0.02924703467817284,
       "lo": -0.03243597088550668,
       "hi": -0.026012786124182518
      },
      "UBCF - POP": {
       "n": 4356,
       "mean": -0.028450024565661872,
       "lo": -0.031646070330819426,
       "hi": -0.025239499027762683
      },
      "ITEM - POP": {
       "n": 4356,
       "mean": -0.016246030016174202,
       "lo": -0.018664480025752907,
       "hi": -0.013897036484616234
      },
      "BLEND - POP": {
       "n": 4356,
       "mean": -0.0016179392849449317,
       "lo": -0.0027555644483110344,
       "hi": -0.00047835852516604543
      },
      "LOCAL - POP": {
       "n": 4356,
       "mean": -0.26967009315077567,
       "lo": -0.2773755714308521,
       "hi": -0.26154260941255336
      },
      "AHEAD - POP": {
       "n": 4356,
       "mean": -0.2688444252339936,
       "lo": -0.2769652740652231,
       "hi": -0.2604112696347569
      },
      "PROXPOP 10 - POP": {
       "n": 4356,
       "mean": -0.12869487805074323,
       "lo": -0.13484143805721924,
       "hi": -0.12184107929874707
      },
      "PROXPOP 20 - POP": {
       "n": 4356,
       "mean": -0.09105481588246576,
       "lo": -0.09664793702893873,
       "hi": -0.0854758993058616
      },
      "PROXPOP 40 - POP": {
       "n": 4356,
       "mean": -0.05056883194321884,
       "lo": -0.05483306341081521,
       "hi": -0.04611040644443003
      },
      "REGPOP b=10 - POP": {
       "n": 4356,
       "mean": -0.0019287492393289959,
       "lo": -0.002900426425374222,
       "hi": -0.0009409613975571844
      },
      "REGPOP b=40 - POP": {
       "n": 4356,
       "mean": 5.5320507225084375e-05,
       "lo": -4.1449055927101196e-05,
       "hi": 0.00017346433849522915
      },
      "REGPOP shifted - POP": {
       "n": 4356,
       "mean": -0.0004148295460891029,
       "lo": -0.0009906639962285846,
       "hi": 0.00012940706084795022
      },
      "REGPOP window - POP": {
       "n": 4356,
       "mean": -2.380983546359942e-05,
       "lo": -0.0004190231579285978,
       "hi": 0.0004121339702872453
      },
      "POP>UBCF - POP": {
       "n": 4356,
       "mean": -0.00010125404383728026,
       "lo": -0.0008105499680763353,
       "hi": 0.0006531718717047296
      },
      "POP>REGPOP - POP": {
       "n": 4356,
       "mean": 1.0462616760440253e-05,
       "lo": -0.00024894569292174644,
       "hi": 0.00027028901649690036
      },
      "REGPOP>UBCF - POP": {
       "n": 4356,
       "mean": -0.0004751470059335639,
       "lo": -0.0013723591530228217,
       "hi": 0.0004211945579237351
      },
      "REGBLEND - POP": {
       "n": 4356,
       "mean": -0.001975564816873753,
       "lo": -0.0031156590350237628,
       "hi": -0.0007533538863764866
      },
      "KNN - REGPOP": {
       "n": 4356,
       "mean": -0.029249512178082103,
       "lo": -0.03220402656618731,
       "hi": -0.026064336823801087
      },
      "UBCF - REGPOP": {
       "n": 4356,
       "mean": -0.02845250206557114,
       "lo": -0.03144876033344718,
       "hi": -0.025259423257059647
      },
      "ITEM - REGPOP": {
       "n": 4356,
       "mean": -0.016248507516083466,
       "lo": -0.01865880971556275,
       "hi": -0.013769181127847585
      },
      "BLEND - REGPOP": {
       "n": 4356,
       "mean": -0.0016204167848541987,
       "lo": -0.0027314050124539026,
       "hi": -0.0005875862496950902
      },
      "REGBLEND - REGPOP": {
       "n": 4356,
       "mean": -0.00197804231678302,
       "lo": -0.0030550511683884903,
       "hi": -0.0008901115551191902
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4356,
       "mean": -0.000477624505842831,
       "lo": -0.0012266297357293621,
       "hi": 0.0002746943262209725
      },
      "LOCAL - REGPOP": {
       "n": 4356,
       "mean": -0.26967257065068495,
       "lo": -0.2776431354784998,
       "hi": -0.26153158116389286
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4356,
       "mean": -0.09105729338237505,
       "lo": -0.09656566968198896,
       "hi": -0.08537562325764764
      },
      "UBCF - PROXPOP 20": {
       "n": 4356,
       "mean": 0.0626047913168039,
       "lo": 0.05629526443665111,
       "hi": 0.06852002330416679
      },
      "KNN - PROXPOP 20": {
       "n": 4356,
       "mean": 0.06180778120429294,
       "lo": 0.05631488364030447,
       "hi": 0.06735700392569818
      },
      "UBCF - LOCAL": {
       "n": 4356,
       "mean": 0.2412200685851138,
       "lo": 0.23298138395281082,
       "hi": 0.24949884116854434
      },
      "REGPOP - LOCAL": {
       "n": 4356,
       "mean": 0.26967257065068495,
       "lo": 0.26181038899684606,
       "hi": 0.27736338255377496
      },
      "AHEAD - LOCAL": {
       "n": 4356,
       "mean": 0.0008256679167820708,
       "lo": -0.001245731711512338,
       "hi": 0.0029889169606735918
      },
      "UBCF - AHEAD": {
       "n": 4356,
       "mean": 0.2403944006683317,
       "lo": 0.23217719634692915,
       "hi": 0.24864873636879814
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4356,
       "mean": -0.0019312267392382633,
       "lo": -0.002903108394741588,
       "hi": -0.0009972910209733036
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4356,
       "mean": 5.2843007315817266e-05,
       "lo": -0.00029484829188889007,
       "hi": 0.00039911639941570497
      },
      "REGPOP shifted - REGPOP": {
       "n": 4356,
       "mean": -0.00041730704599837,
       "lo": -0.0010157304785587981,
       "hi": 0.00016331233567592622
      },
      "REGPOP window - REGPOP": {
       "n": 4356,
       "mean": -2.6287335372866526e-05,
       "lo": -0.0004037189311080567,
       "hi": 0.00037430119140328396
      },
      "BLEND - POP>UBCF": {
       "n": 4356,
       "mean": -0.0015166852411076512,
       "lo": -0.002218384716697634,
       "hi": -0.0008524335569528409
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4356,
       "mean": -0.00011171666059772053,
       "lo": -0.0008152588403085939,
       "hi": 0.0006182099136648756
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4356,
       "mean": 0.00021304371935469875,
       "lo": -0.0008883460457041633,
       "hi": 0.0013470709209359758
      },
      "KNN - POP": {
       "n": 4356,
       "mean": -0.03701751392835762,
       "lo": -0.045077617882778004,
       "hi": -0.028589642755013647
      },
      "UBCF - POP": {
       "n": 4356,
       "mean": -0.03564582902957698,
       "lo": -0.04398849537353277,
       "hi": -0.027136496831119766
      },
      "ITEM - POP": {
       "n": 4356,
       "mean": -0.020498279384824923,
       "lo": -0.027221256687295692,
       "hi": -0.014020289272326316
      },
      "BLEND - POP": {
       "n": 4356,
       "mean": -0.0025321094492860626,
       "lo": -0.005986164100382703,
       "hi": 0.0008993458472333278
      },
      "LOCAL - POP": {
       "n": 4356,
       "mean": -0.42414307181665956,
       "lo": -0.4418641796280553,
       "hi": -0.40802793755816913
      },
      "AHEAD - POP": {
       "n": 4356,
       "mean": -0.4218656888577944,
       "lo": -0.43962947204263814,
       "hi": -0.40391256453106533
      },
      "PROXPOP 10 - POP": {
       "n": 4356,
       "mean": -0.18116700065435698,
       "lo": -0.19623600803938493,
       "hi": -0.1663258320097249
      },
      "PROXPOP 20 - POP": {
       "n": 4356,
       "mean": -0.13070118282627619,
       "lo": -0.14474714218719215,
       "hi": -0.11619591550270772
      },
      "PROXPOP 40 - POP": {
       "n": 4356,
       "mean": -0.08596402857163991,
       "lo": -0.09824046247511045,
       "hi": -0.07382159065780607
      },
      "REGPOP b=10 - POP": {
       "n": 4356,
       "mean": -0.003269822815640105,
       "lo": -0.006537597006953536,
       "hi": -2.759992569139491e-05
      },
      "REGPOP b=40 - POP": {
       "n": 4356,
       "mean": 0.00018585730247739948,
       "lo": -0.0001306999003764205,
       "hi": 0.0005827778377885092
      },
      "REGPOP shifted - POP": {
       "n": 4356,
       "mean": -5.4598377927778504e-05,
       "lo": -0.0018665551921142277,
       "hi": 0.0017151491806963641
      },
      "REGPOP window - POP": {
       "n": 4356,
       "mean": 0.00033707680598000914,
       "lo": -0.0010434872785976366,
       "hi": 0.0017831841928526158
      },
      "POP>UBCF - POP": {
       "n": 4356,
       "mean": -0.0009877316306853845,
       "lo": -0.0035341846575406197,
       "hi": 0.0016343187368556742
      },
      "POP>REGPOP - POP": {
       "n": 4356,
       "mean": 0.0002689251760272051,
       "lo": -0.0007001067045129033,
       "hi": 0.0012018952589634112
      },
      "REGPOP>UBCF - POP": {
       "n": 4356,
       "mean": -0.001104993060391516,
       "lo": -0.004295207245407724,
       "hi": 0.0020034543565532596
      },
      "REGBLEND - POP": {
       "n": 4356,
       "mean": -0.0032946313262476167,
       "lo": -0.006991601954702345,
       "hi": 0.0006257168527290641
      },
      "KNN - REGPOP": {
       "n": 4356,
       "mean": -0.03723055764771232,
       "lo": -0.04575212308617074,
       "hi": -0.028257031190351497
      },
      "UBCF - REGPOP": {
       "n": 4356,
       "mean": -0.035858872748931674,
       "lo": -0.044244669065699266,
       "hi": -0.027142245194009974
      },
      "ITEM - REGPOP": {
       "n": 4356,
       "mean": -0.020711323104179623,
       "lo": -0.027452372462289105,
       "hi": -0.013892207220269218
      },
      "BLEND - REGPOP": {
       "n": 4356,
       "mean": -0.0027451531686407613,
       "lo": -0.006414062564686988,
       "hi": 0.000845783127835745
      },
      "REGBLEND - REGPOP": {
       "n": 4356,
       "mean": -0.0035076750456023154,
       "lo": -0.007045074339085667,
       "hi": 9.524645110458678e-05
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4356,
       "mean": -0.0013180367797462147,
       "lo": -0.004149770035964309,
       "hi": 0.0015034392570988568
      },
      "LOCAL - REGPOP": {
       "n": 4356,
       "mean": -0.42435611553601427,
       "lo": -0.44168728312012306,
       "hi": -0.40651136184558295
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4356,
       "mean": -0.1309142265456309,
       "lo": -0.14488476482943208,
       "hi": -0.11696201576211969
      },
      "UBCF - PROXPOP 20": {
       "n": 4356,
       "mean": 0.0950553537966992,
       "lo": 0.07987609017895698,
       "hi": 0.10999196511155601
      },
      "KNN - PROXPOP 20": {
       "n": 4356,
       "mean": 0.09368366889791854,
       "lo": 0.07936605924228463,
       "hi": 0.10777311392763643
      },
      "UBCF - LOCAL": {
       "n": 4356,
       "mean": 0.3884972427870826,
       "lo": 0.370210878959514,
       "hi": 0.4065052622884117
      },
      "REGPOP - LOCAL": {
       "n": 4356,
       "mean": 0.42435611553601427,
       "lo": 0.4074583822954238,
       "hi": 0.44171815611440346
      },
      "AHEAD - LOCAL": {
       "n": 4356,
       "mean": 0.002277382958865142,
       "lo": -0.004756964100153412,
       "hi": 0.009454080685857248
      },
      "UBCF - AHEAD": {
       "n": 4356,
       "mean": 0.3862198598282174,
       "lo": 0.3684283663399789,
       "hi": 0.4037027094994465
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4356,
       "mean": -0.003482866534994804,
       "lo": -0.006614003874234257,
       "hi": -0.0004373273336818627
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4356,
       "mean": -2.71864168772992e-05,
       "lo": -0.0010820520227944612,
       "hi": 0.0010494830002569452
      },
      "REGPOP shifted - REGPOP": {
       "n": 4356,
       "mean": -0.00026764209728247717,
       "lo": -0.0022297884412926755,
       "hi": 0.0016128223385602116
      },
      "REGPOP window - REGPOP": {
       "n": 4356,
       "mean": 0.00012403308662531042,
       "lo": -0.0012791837659253793,
       "hi": 0.0014513382965682276
      },
      "BLEND - POP>UBCF": {
       "n": 4356,
       "mean": -0.0015443778186006781,
       "lo": -0.0037401267154250806,
       "hi": 0.0008212003156166066
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4356,
       "mean": -0.0012566568067125896,
       "lo": -0.0039348129950487415,
       "hi": 0.0012988777674018597
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4356,
       "mean": 0.0002124584424859907,
       "lo": -0.0009185970275659525,
       "hi": 0.0017983743805577703
      },
      "KNN - POP": {
       "n": 4356,
       "mean": -0.010244473794749277,
       "lo": -0.01843448614362419,
       "hi": -0.0028457275339059144
      },
      "UBCF - POP": {
       "n": 4356,
       "mean": -0.008440175399541791,
       "lo": -0.017314218090027703,
       "hi": -0.0012427904025337348
      },
      "ITEM - POP": {
       "n": 4356,
       "mean": -0.007457221765073005,
       "lo": -0.014815311111533525,
       "hi": -0.0009526856917838028
      },
      "BLEND - POP": {
       "n": 4356,
       "mean": -0.0007917211601784607,
       "lo": -0.004662958142848833,
       "hi": 0.0030872172575077974
      },
      "LOCAL - POP": {
       "n": 4356,
       "mean": -0.4136630389557387,
       "lo": -0.4392595104775022,
       "hi": -0.387441890536439
      },
      "AHEAD - POP": {
       "n": 4356,
       "mean": -0.39954458165546325,
       "lo": -0.4254863039404123,
       "hi": -0.3743909810556397
      },
      "PROXPOP 10 - POP": {
       "n": 4356,
       "mean": -0.07459049533774051,
       "lo": -0.08990402767278204,
       "hi": -0.060013865860639795
      },
      "PROXPOP 20 - POP": {
       "n": 4356,
       "mean": -0.04027001783544483,
       "lo": -0.052701720573595165,
       "hi": -0.027872828656192554
      },
      "PROXPOP 40 - POP": {
       "n": 4356,
       "mean": -0.02615156053516935,
       "lo": -0.03683355691307148,
       "hi": -0.016252033305178486
      },
      "REGPOP b=10 - POP": {
       "n": 4356,
       "mean": -0.0024750406465282497,
       "lo": -0.006333724293699439,
       "hi": 0.0009440353652498706
      },
      "REGPOP b=40 - POP": {
       "n": 4356,
       "mean": 5.356596265687171e-05,
       "lo": -0.0005296161216838623,
       "hi": 0.0009338244668435845
      },
      "REGPOP shifted - POP": {
       "n": 4356,
       "mean": -0.0006507171279898552,
       "lo": -0.003119513096956029,
       "hi": 0.0013745815074161234
      },
      "REGPOP window - POP": {
       "n": 4356,
       "mean": -7.68706347218745e-05,
       "lo": -0.0017767413585746113,
       "hi": 0.001772018603140295
      },
      "POP>UBCF - POP": {
       "n": 4356,
       "mean": -0.0004205855617701351,
       "lo": -0.00405215876363576,
       "hi": 0.0027845251040731185
      },
      "POP>REGPOP - POP": {
       "n": 4356,
       "mean": -9.363277269613361e-05,
       "lo": -0.0011068351955877025,
       "hi": 0.0009957264088371524
      },
      "REGPOP>UBCF - POP": {
       "n": 4356,
       "mean": -0.0005761819294877149,
       "lo": -0.0045681553409147166,
       "hi": 0.003210794634430152
      },
      "REGBLEND - POP": {
       "n": 4356,
       "mean": -0.0017508069677491169,
       "lo": -0.0060787258547728385,
       "hi": 0.0024533934110333843
      },
      "KNN - REGPOP": {
       "n": 4356,
       "mean": -0.010456932237235268,
       "lo": -0.018883900831031485,
       "hi": -0.002331344930110043
      },
      "UBCF - REGPOP": {
       "n": 4356,
       "mean": -0.008652633842027782,
       "lo": -0.016673896607386073,
       "hi": -0.0014976207415741873
      },
      "ITEM - REGPOP": {
       "n": 4356,
       "mean": -0.007669680207558996,
       "lo": -0.01474672153849502,
       "hi": -0.0013065530638297
      },
      "BLEND - REGPOP": {
       "n": 4356,
       "mean": -0.0010041796026644513,
       "lo": -0.005072911599690844,
       "hi": 0.0027562558570498608
      },
      "REGBLEND - REGPOP": {
       "n": 4356,
       "mean": -0.0019632654102351072,
       "lo": -0.006340025952607104,
       "hi": 0.0019109598068443405
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4356,
       "mean": -0.0007886403719737056,
       "lo": -0.004445293618862398,
       "hi": 0.002660775606126237
      },
      "LOCAL - REGPOP": {
       "n": 4356,
       "mean": -0.41387549739822466,
       "lo": -0.4379750762509995,
       "hi": -0.38849525048070255
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4356,
       "mean": -0.04048247627793082,
       "lo": -0.05228971619093392,
       "hi": -0.028671642074693828
      },
      "UBCF - PROXPOP 20": {
       "n": 4356,
       "mean": 0.03182984243590305,
       "lo": 0.01901077834235048,
       "hi": 0.04610701885883806
      },
      "KNN - PROXPOP 20": {
       "n": 4356,
       "mean": 0.030025544040695563,
       "lo": 0.01684460281649203,
       "hi": 0.043425911428849266
      },
      "UBCF - LOCAL": {
       "n": 4356,
       "mean": 0.4052228635561969,
       "lo": 0.37989064276193873,
       "hi": 0.43065043732634767
      },
      "REGPOP - LOCAL": {
       "n": 4356,
       "mean": 0.41387549739822466,
       "lo": 0.3887800855838005,
       "hi": 0.4383204995445073
      },
      "AHEAD - LOCAL": {
       "n": 4356,
       "mean": 0.014118457300275482,
       "lo": -0.012102649927048504,
       "hi": 0.03963317421816049
      },
      "UBCF - AHEAD": {
       "n": 4356,
       "mean": 0.3911044062559214,
       "lo": 0.36522084766679647,
       "hi": 0.41585228458283563
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4356,
       "mean": -0.0026874990890142403,
       "lo": -0.006641692595979145,
       "hi": 0.0009262303829891001
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4356,
       "mean": -0.00015889247982911898,
       "lo": -0.0015359457764426209,
       "hi": 0.0008481184220759704
      },
      "REGPOP shifted - REGPOP": {
       "n": 4356,
       "mean": -0.000863175570475846,
       "lo": -0.0036202643079760104,
       "hi": 0.001369401122828625
      },
      "REGPOP window - REGPOP": {
       "n": 4356,
       "mean": -0.0002893290772078651,
       "lo": -0.002110327584801044,
       "hi": 0.001288021288426059
      },
      "BLEND - POP>UBCF": {
       "n": 4356,
       "mean": -0.0003711355984083257,
       "lo": -0.002478846678046278,
       "hi": 0.0015629133670620134
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4356,
       "mean": -0.00032695278907400154,
       "lo": -0.0037875947195031338,
       "hi": 0.002974323421228462
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4356,
       "mean": -9.042093924022188e-05,
       "lo": -0.00130333183530203,
       "hi": 0.0010908363721327328
      },
      "KNN - POP": {
       "n": 4356,
       "mean": -0.003283612947608012,
       "lo": -0.011600233285132237,
       "hi": 0.005125202802663516
      },
      "UBCF - POP": {
       "n": 4356,
       "mean": -0.005593325688454555,
       "lo": -0.01394072853524369,
       "hi": 0.0031743965133951956
      },
      "ITEM - POP": {
       "n": 4356,
       "mean": -0.004074208456178926,
       "lo": -0.011113684144419683,
       "hi": 0.002789766116834249
      },
      "BLEND - POP": {
       "n": 4356,
       "mean": -3.9424544512124884e-05,
       "lo": -0.003665729029163012,
       "hi": 0.003778098120002962
      },
      "LOCAL - POP": {
       "n": 4356,
       "mean": -0.07563069047015795,
       "lo": -0.09017515317130452,
       "hi": -0.06200578373947622
      },
      "AHEAD - POP": {
       "n": 4356,
       "mean": -0.07672866471647924,
       "lo": -0.09135211669804974,
       "hi": -0.0620475692754546
      },
      "PROXPOP 10 - POP": {
       "n": 4356,
       "mean": -0.028276074031553456,
       "lo": -0.04327154904492536,
       "hi": -0.013504123751249819
      },
      "PROXPOP 20 - POP": {
       "n": 4356,
       "mean": -0.021110900610380425,
       "lo": -0.034279660191458824,
       "hi": -0.00761092676850639
      },
      "PROXPOP 40 - POP": {
       "n": 4356,
       "mean": -0.011470485163640937,
       "lo": -0.023207996485124744,
       "hi": 0.0008433334529709889
      },
      "REGPOP b=10 - POP": {
       "n": 4356,
       "mean": -0.0005884073539280722,
       "lo": -0.004285007900134022,
       "hi": 0.0031604211950971737
      },
      "REGPOP b=40 - POP": {
       "n": 4356,
       "mean": 8.055810383008541e-05,
       "lo": -0.00027489030089352415,
       "hi": 0.0005697580279710177
      },
      "REGPOP shifted - POP": {
       "n": 4356,
       "mean": 0.0001401534170913232,
       "lo": -0.0018274309111449337,
       "hi": 0.002029049421356604
      },
      "REGPOP window - POP": {
       "n": 4356,
       "mean": 0.0006013524150369559,
       "lo": -0.00101099024092845,
       "hi": 0.0024730137279185597
      },
      "POP>UBCF - POP": {
       "n": 4356,
       "mean": -4.730907496854945e-05,
       "lo": -0.002862151632878582,
       "hi": 0.0027539197983087664
      },
      "POP>REGPOP - POP": {
       "n": 4356,
       "mean": -0.0001173439207321606,
       "lo": -0.001084963458630082,
       "hi": 0.0008873068076546444
      },
      "REGPOP>UBCF - POP": {
       "n": 4356,
       "mean": -9.285708787704975e-05,
       "lo": -0.003278457541291261,
       "hi": 0.0031878855798353326
      },
      "REGBLEND - POP": {
       "n": 4356,
       "mean": -0.00016342548618600796,
       "lo": -0.004489906060809244,
       "hi": 0.0037962481731697094
      },
      "KNN - REGPOP": {
       "n": 4356,
       "mean": -0.00319319200836779,
       "lo": -0.011344997812424863,
       "hi": 0.005599117675467061
      },
      "UBCF - REGPOP": {
       "n": 4356,
       "mean": -0.005502904749214332,
       "lo": -0.014196321356951282,
       "hi": 0.0031116934466074884
      },
      "ITEM - REGPOP": {
       "n": 4356,
       "mean": -0.0039837875169387044,
       "lo": -0.010555305518230786,
       "hi": 0.003068310198620443
      },
      "BLEND - REGPOP": {
       "n": 4356,
       "mean": 5.099639472809688e-05,
       "lo": -0.004007427362836603,
       "hi": 0.0036888478461040578
      },
      "REGBLEND - REGPOP": {
       "n": 4356,
       "mean": -7.300454694578595e-05,
       "lo": -0.003873540679462732,
       "hi": 0.003622689858755
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4356,
       "mean": -2.4361486368278816e-06,
       "lo": -0.0029470868696233063,
       "hi": 0.002882148522281188
      },
      "LOCAL - REGPOP": {
       "n": 4356,
       "mean": -0.07554026953091772,
       "lo": -0.0904082085832543,
       "hi": -0.06147958464496679
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4356,
       "mean": -0.0210204796711402,
       "lo": -0.03401862297106531,
       "hi": -0.007759416608070043
      },
      "UBCF - PROXPOP 20": {
       "n": 4356,
       "mean": 0.015517574921925867,
       "lo": 0.0018906595754592203,
       "hi": 0.029848261490917898
      },
      "KNN - PROXPOP 20": {
       "n": 4356,
       "mean": 0.017827287662772407,
       "lo": 0.003599329178304994,
       "hi": 0.03230965620260809
      },
      "UBCF - LOCAL": {
       "n": 4356,
       "mean": 0.07003736478170339,
       "lo": 0.055854417777830276,
       "hi": 0.08409664121964372
      },
      "REGPOP - LOCAL": {
       "n": 4356,
       "mean": 0.07554026953091772,
       "lo": 0.06121670212256088,
       "hi": 0.08995512649377417
      },
      "AHEAD - LOCAL": {
       "n": 4356,
       "mean": -0.0010979742463212937,
       "lo": -0.007203458606698834,
       "hi": 0.004713968285633002
      },
      "UBCF - AHEAD": {
       "n": 4356,
       "mean": 0.07113533902802469,
       "lo": 0.05634141677880652,
       "hi": 0.08636196959209186
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4356,
       "mean": -0.0004979864146878503,
       "lo": -0.004005531489488344,
       "hi": 0.0031160678180334415
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4356,
       "mean": 0.00017097904307030733,
       "lo": -0.0010326423532815477,
       "hi": 0.001351899556196761
      },
      "REGPOP shifted - REGPOP": {
       "n": 4356,
       "mean": 0.0002305743563315452,
       "lo": -0.0020104548657843015,
       "hi": 0.0024027163367172626
      },
      "REGPOP window - REGPOP": {
       "n": 4356,
       "mean": 0.0006917733542771776,
       "lo": -0.0008449926590889057,
       "hi": 0.0025365040179700714
      },
      "BLEND - POP>UBCF": {
       "n": 4356,
       "mean": 7.884530456424921e-06,
       "lo": -0.0023526225180480003,
       "hi": 0.002291066863080846
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4356,
       "mean": 7.003484576361088e-05,
       "lo": -0.0030151019070466015,
       "hi": 0.002983536362276961
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4356,
       "mean": -0.0007299728890637981,
       "lo": -0.0031929774257085245,
       "hi": 0.001580049961086357
      },
      "KNN - POP": {
       "n": 4356,
       "mean": -0.007494207786907512,
       "lo": -0.021193244193659012,
       "hi": 0.006902671403189711
      },
      "UBCF - POP": {
       "n": 4356,
       "mean": -0.009530534255052162,
       "lo": -0.023869061264598413,
       "hi": 0.005414263985928401
      },
      "ITEM - POP": {
       "n": 4356,
       "mean": -0.007416393039671276,
       "lo": -0.01850917754311912,
       "hi": 0.00418802031653517
      },
      "BLEND - POP": {
       "n": 4356,
       "mean": -0.0002556226041074532,
       "lo": -0.00792659018852397,
       "hi": 0.007464806394440554
      },
      "LOCAL - POP": {
       "n": 4356,
       "mean": -0.12302429549330376,
       "lo": -0.14527321665356668,
       "hi": -0.10204275589562117
      },
      "AHEAD - POP": {
       "n": 4356,
       "mean": -0.12497562699008981,
       "lo": -0.14746399710138075,
       "hi": -0.1028042697516046
      },
      "PROXPOP 10 - POP": {
       "n": 4356,
       "mean": -0.04703715132434141,
       "lo": -0.06832671808060331,
       "hi": -0.0256234378876892
      },
      "PROXPOP 20 - POP": {
       "n": 4356,
       "mean": -0.037510062251797795,
       "lo": -0.058211804281175616,
       "hi": -0.01743254227338276
      },
      "PROXPOP 40 - POP": {
       "n": 4356,
       "mean": -0.020751568220576486,
       "lo": -0.039809875500745315,
       "hi": -0.0017109501487418662
      },
      "REGPOP b=10 - POP": {
       "n": 4356,
       "mean": -0.001400781393894342,
       "lo": -0.007671712991791439,
       "hi": 0.004907147589066881
      },
      "REGPOP b=40 - POP": {
       "n": 4356,
       "mean": -6.50443832262014e-05,
       "lo": -0.0009104838974294949,
       "hi": 0.0007997593115204543
      },
      "REGPOP shifted - POP": {
       "n": 4356,
       "mean": -0.001461709777825481,
       "lo": -0.005250049703967347,
       "hi": 0.0019927879712888954
      },
      "REGPOP window - POP": {
       "n": 4356,
       "mean": -0.00011578629002871421,
       "lo": -0.003003782617292833,
       "hi": 0.0029266138063294496
      },
      "POP>UBCF - POP": {
       "n": 4356,
       "mean": 9.528911044062504e-05,
       "lo": -0.005437389328956779,
       "hi": 0.005382824543068839
      },
      "POP>REGPOP - POP": {
       "n": 4356,
       "mean": -0.0002708360662906117,
       "lo": -0.0022148947013924014,
       "hi": 0.0018694652745416692
      },
      "REGPOP>UBCF - POP": {
       "n": 4356,
       "mean": -0.0003217601702450194,
       "lo": -0.007072031110127172,
       "hi": 0.00621433051286352
      },
      "REGBLEND - POP": {
       "n": 4356,
       "mean": -0.0005731922398589072,
       "lo": -0.008616153729630371,
       "hi": 0.007649592724242793
      },
      "KNN - REGPOP": {
       "n": 4356,
       "mean": -0.006764234897843714,
       "lo": -0.02138562848792086,
       "hi": 0.007236234017426044
      },
      "UBCF - REGPOP": {
       "n": 4356,
       "mean": -0.008800561365988363,
       "lo": -0.023239542567861444,
       "hi": 0.005220790832639074
      },
      "ITEM - REGPOP": {
       "n": 4356,
       "mean": -0.006686420150607479,
       "lo": -0.018061986191728763,
       "hi": 0.00460126836409799
      },
      "BLEND - REGPOP": {
       "n": 4356,
       "mean": 0.0004743502849563451,
       "lo": -0.007315561397154878,
       "hi": 0.00831310185248413
      },
      "REGBLEND - REGPOP": {
       "n": 4356,
       "mean": 0.00015678064920489107,
       "lo": -0.007216296161570014,
       "hi": 0.00820933246198784
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4356,
       "mean": 0.0004082127188187787,
       "lo": -0.005519824991865464,
       "hi": 0.006467637824705653
      },
      "LOCAL - REGPOP": {
       "n": 4356,
       "mean": -0.12229432260423996,
       "lo": -0.1439106664398947,
       "hi": -0.10111115175347195
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4356,
       "mean": -0.036780089362734,
       "lo": -0.057727412748081214,
       "hi": -0.01582546925574552
      },
      "UBCF - PROXPOP 20": {
       "n": 4356,
       "mean": 0.027979527996745628,
       "lo": 0.00683912557537965,
       "hi": 0.05077820194643977
      },
      "KNN - PROXPOP 20": {
       "n": 4356,
       "mean": 0.030015854464890277,
       "lo": 0.008295332968414127,
       "hi": 0.050382959945657786
      },
      "UBCF - LOCAL": {
       "n": 4356,
       "mean": 0.1134937612382516,
       "lo": 0.09164866781612771,
       "hi": 0.13526547591274235
      },
      "REGPOP - LOCAL": {
       "n": 4356,
       "mean": 0.12229432260423996,
       "lo": 0.10126325521043986,
       "hi": 0.14471321977022822
      },
      "AHEAD - LOCAL": {
       "n": 4356,
       "mean": -0.0019513314967860422,
       "lo": -0.012970388966304093,
       "hi": 0.008164193400812014
      },
      "UBCF - AHEAD": {
       "n": 4356,
       "mean": 0.11544509273503764,
       "lo": 0.09331255274374739,
       "hi": 0.13808393011327433
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4356,
       "mean": -0.000670808504830543,
       "lo": -0.007119841460729877,
       "hi": 0.005500614279181641
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4356,
       "mean": 0.0006649285058375967,
       "lo": -0.0015640409220366736,
       "hi": 0.003142061601796147
      },
      "REGPOP shifted - REGPOP": {
       "n": 4356,
       "mean": -0.0007317368887616822,
       "lo": -0.005069366422796948,
       "hi": 0.003121363430986442
      },
      "REGPOP window - REGPOP": {
       "n": 4356,
       "mean": 0.0006141865990350839,
       "lo": -0.002039783044957103,
       "hi": 0.003611644231050304
      },
      "BLEND - POP>UBCF": {
       "n": 4356,
       "mean": -0.0003509117145480782,
       "lo": -0.005572880168886286,
       "hi": 0.005081972543267784
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4356,
       "mean": 0.00036612517673123703,
       "lo": -0.005564288303241944,
       "hi": 0.005651941796872006
      }
     }
    },
    "m=3": {
     "units": 4363,
     "POP mean": {
      "ap": 0.43881307090865806,
      "ndcgAll": 0.5365868525584603,
      "hitAll": 0.9723300201815531,
      "ndcgNext": 0.11594932526726881,
      "hitNext": 0.18858856400685417
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4363,
       "mean": -1.452711304287014e-05,
       "lo": -0.00012279967698133459,
       "hi": 6.865717106532287e-05
      },
      "KNN - POP": {
       "n": 4363,
       "mean": -0.03070916389551605,
       "lo": -0.03421764989464385,
       "hi": -0.027149362746382837
      },
      "UBCF - POP": {
       "n": 4363,
       "mean": -0.014999493003779844,
       "lo": -0.017635759020376864,
       "hi": -0.012375143753434167
      },
      "ITEM - POP": {
       "n": 4363,
       "mean": -0.01933772448763288,
       "lo": -0.022186936399497835,
       "hi": -0.016411514195224082
      },
      "BLEND - POP": {
       "n": 4363,
       "mean": -0.00013085233357039623,
       "lo": -0.0010386015026374418,
       "hi": 0.0008009857053289742
      },
      "LOCAL - POP": {
       "n": 4363,
       "mean": -0.25791663167339607,
       "lo": -0.26638846955165957,
       "hi": -0.24956114551062505
      },
      "AHEAD - POP": {
       "n": 4363,
       "mean": -0.2575843889147032,
       "lo": -0.26554175331037044,
       "hi": -0.24913499472527773
      },
      "PROXPOP 10 - POP": {
       "n": 4363,
       "mean": -0.1216643430919827,
       "lo": -0.12855423035019314,
       "hi": -0.1147640615701602
      },
      "PROXPOP 20 - POP": {
       "n": 4363,
       "mean": -0.08591528654393991,
       "lo": -0.09163431913349476,
       "hi": -0.08019325838358535
      },
      "PROXPOP 40 - POP": {
       "n": 4363,
       "mean": -0.04777519759822421,
       "lo": -0.05194539514199728,
       "hi": -0.043214205538995534
      },
      "REGPOP b=10 - POP": {
       "n": 4363,
       "mean": -4.5140143498976155e-05,
       "lo": -0.00025782099312889316,
       "hi": 0.00015608106122123733
      },
      "REGPOP b=40 - POP": {
       "n": 4363,
       "mean": 1.3840241971336322e-05,
       "lo": -2.3065184056648253e-05,
       "hi": 6.733487085027366e-05
      },
      "REGPOP shifted - POP": {
       "n": 4363,
       "mean": -7.802466418167993e-06,
       "lo": -9.86130708576194e-05,
       "hi": 8.01077407558247e-05
      },
      "REGPOP window - POP": {
       "n": 4363,
       "mean": -8.706752647659106e-07,
       "lo": -6.266314378082921e-05,
       "hi": 6.268392921378958e-05
      },
      "POP>UBCF - POP": {
       "n": 4363,
       "mean": 5.70263522568697e-05,
       "lo": -0.0008390701950037033,
       "hi": 0.0010015760553486737
      },
      "POP>REGPOP - POP": {
       "n": 4363,
       "mean": -6.558781343306456e-06,
       "lo": -9.923100578425014e-05,
       "hi": 6.870851736742636e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4363,
       "mean": -6.813259284318586e-06,
       "lo": -0.000945015577298414,
       "hi": 0.0008462166201767874
      },
      "REGBLEND - POP": {
       "n": 4363,
       "mean": -0.00021611412761318537,
       "lo": -0.0011696639734444113,
       "hi": 0.0007084874646410825
      },
      "KNN - REGPOP": {
       "n": 4363,
       "mean": -0.030694636782473188,
       "lo": -0.03410862415379702,
       "hi": -0.027106435525013267
      },
      "UBCF - REGPOP": {
       "n": 4363,
       "mean": -0.014984965890736971,
       "lo": -0.017558056977604087,
       "hi": -0.01230122237639524
      },
      "ITEM - REGPOP": {
       "n": 4363,
       "mean": -0.01932319737459001,
       "lo": -0.022369284037678128,
       "hi": -0.016414561207296938
      },
      "BLEND - REGPOP": {
       "n": 4363,
       "mean": -0.00011632522052752604,
       "lo": -0.001069771492481071,
       "hi": 0.000824783749513538
      },
      "REGBLEND - REGPOP": {
       "n": 4363,
       "mean": -0.0002015870145703152,
       "lo": -0.0011825453783361841,
       "hi": 0.0007337587195079434
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4363,
       "mean": 7.713853758551574e-06,
       "lo": -0.0009139126441949656,
       "hi": 0.0009076556673739726
      },
      "LOCAL - REGPOP": {
       "n": 4363,
       "mean": -0.2579021045603532,
       "lo": -0.2664805663516023,
       "hi": -0.24916613050350714
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4363,
       "mean": -0.08590075943089705,
       "lo": -0.09166447012062713,
       "hi": -0.07953640134060794
      },
      "UBCF - PROXPOP 20": {
       "n": 4363,
       "mean": 0.07091579354016006,
       "lo": 0.06477143832242543,
       "hi": 0.07708262338662991
      },
      "KNN - PROXPOP 20": {
       "n": 4363,
       "mean": 0.05520612264842385,
       "lo": 0.04945723763451457,
       "hi": 0.06157342443511942
      },
      "UBCF - LOCAL": {
       "n": 4363,
       "mean": 0.24291713866961626,
       "lo": 0.23457067538617232,
       "hi": 0.2510189378534101
      },
      "REGPOP - LOCAL": {
       "n": 4363,
       "mean": 0.2579021045603532,
       "lo": 0.24944371737458168,
       "hi": 0.26617865388936524
      },
      "AHEAD - LOCAL": {
       "n": 4363,
       "mean": 0.00033224275869289243,
       "lo": -0.00199295267517679,
       "hi": 0.00258621818116995
      },
      "UBCF - AHEAD": {
       "n": 4363,
       "mean": 0.24258489591092333,
       "lo": 0.2340724566219971,
       "hi": 0.25109306294456607
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4363,
       "mean": -3.0613030456106014e-05,
       "lo": -0.00021011559989480256,
       "hi": 0.00014707174227124068
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4363,
       "mean": 2.8367355014206463e-05,
       "lo": -4.661785393967371e-05,
       "hi": 0.00013579588278441525
      },
      "REGPOP shifted - REGPOP": {
       "n": 4363,
       "mean": 6.724646624702147e-06,
       "lo": -9.709263326936036e-05,
       "hi": 0.0001361734301764514
      },
      "REGPOP window - REGPOP": {
       "n": 4363,
       "mean": 1.365643777810423e-05,
       "lo": -4.3584033152494565e-05,
       "hi": 0.00012179269825642648
      },
      "BLEND - POP>UBCF": {
       "n": 4363,
       "mean": -0.0001878786858272659,
       "lo": -0.00043849277367407247,
       "hi": 5.760286547711051e-05
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4363,
       "mean": 6.35851336001761e-05,
       "lo": -0.0008797263608069343,
       "hi": 0.0009354218059203611
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4363,
       "mean": 1.9331191600042488e-05,
       "lo": -0.00028832191310837187,
       "hi": 0.00031632913509642256
      },
      "KNN - POP": {
       "n": 4363,
       "mean": -0.04130482966786295,
       "lo": -0.0500294975781744,
       "hi": -0.0325824507136835
      },
      "UBCF - POP": {
       "n": 4363,
       "mean": -0.019590634280424242,
       "lo": -0.02644029360986937,
       "hi": -0.012663738569202347
      },
      "ITEM - POP": {
       "n": 4363,
       "mean": -0.024050413674794727,
       "lo": -0.03156976103787705,
       "hi": -0.0165110909361562
      },
      "BLEND - POP": {
       "n": 4363,
       "mean": -0.001002444485651365,
       "lo": -0.004193289023915805,
       "hi": 0.00221066836201953
      },
      "LOCAL - POP": {
       "n": 4363,
       "mean": -0.3910248318888703,
       "lo": -0.4091777679168908,
       "hi": -0.37329000863202777
      },
      "AHEAD - POP": {
       "n": 4363,
       "mean": -0.390142986990115,
       "lo": -0.4072956662760434,
       "hi": -0.37297923279032846
      },
      "PROXPOP 10 - POP": {
       "n": 4363,
       "mean": -0.16661564386698455,
       "lo": -0.18262291338849504,
       "hi": -0.1514169339853054
      },
      "PROXPOP 20 - POP": {
       "n": 4363,
       "mean": -0.11917297787095268,
       "lo": -0.132556434925645,
       "hi": -0.10501120027475457
      },
      "PROXPOP 40 - POP": {
       "n": 4363,
       "mean": -0.07617581786312894,
       "lo": -0.08741785838611262,
       "hi": -0.06442061924355431
      },
      "REGPOP b=10 - POP": {
       "n": 4363,
       "mean": -0.0003295726420841773,
       "lo": -0.0010670753093714642,
       "hi": 0.0003850233703344107
      },
      "REGPOP b=40 - POP": {
       "n": 4363,
       "mean": 2.2589624324607762e-05,
       "lo": -8.269568991509709e-05,
       "hi": 0.00013844236989494395
      },
      "REGPOP shifted - POP": {
       "n": 4363,
       "mean": -4.10289567918971e-05,
       "lo": -0.0003799466149749122,
       "hi": 0.0002911614490951684
      },
      "REGPOP window - POP": {
       "n": 4363,
       "mean": 2.6025587069303153e-05,
       "lo": -0.00014486259163056626,
       "hi": 0.0002390768808927468
      },
      "POP>UBCF - POP": {
       "n": 4363,
       "mean": -0.0005871918508081072,
       "lo": -0.0034967255643435988,
       "hi": 0.0021570957776644584
      },
      "POP>REGPOP - POP": {
       "n": 4363,
       "mean": -1.0741024194672566e-05,
       "lo": -0.00033920456585980976,
       "hi": 0.000265054051189625
      },
      "REGPOP>UBCF - POP": {
       "n": 4363,
       "mean": -0.0004993935406981272,
       "lo": -0.00343578932824099,
       "hi": 0.00249944198072658
      },
      "REGBLEND - POP": {
       "n": 4363,
       "mean": -0.0009457200441438469,
       "lo": -0.004148862195541254,
       "hi": 0.0020486447624737695
      },
      "KNN - REGPOP": {
       "n": 4363,
       "mean": -0.04132416085946299,
       "lo": -0.04985894539132269,
       "hi": -0.032571329915796074
      },
      "UBCF - REGPOP": {
       "n": 4363,
       "mean": -0.019609965472024284,
       "lo": -0.0266054467628621,
       "hi": -0.012387987961005103
      },
      "ITEM - REGPOP": {
       "n": 4363,
       "mean": -0.024069744866394772,
       "lo": -0.03166019369314346,
       "hi": -0.016167347312847476
      },
      "BLEND - REGPOP": {
       "n": 4363,
       "mean": -0.0010217756772514075,
       "lo": -0.004139832431638132,
       "hi": 0.0022173812595342166
      },
      "REGBLEND - REGPOP": {
       "n": 4363,
       "mean": -0.0009650512357438894,
       "lo": -0.0040989645307739605,
       "hi": 0.0020375516534706516
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4363,
       "mean": -0.0005187247322981696,
       "lo": -0.0034683811798254314,
       "hi": 0.0023113126317851843
      },
      "LOCAL - REGPOP": {
       "n": 4363,
       "mean": -0.39104416308047024,
       "lo": -0.4086148257966933,
       "hi": -0.37338944422825543
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4363,
       "mean": -0.11919230906255272,
       "lo": -0.13284457395818314,
       "hi": -0.1053769721813682
      },
      "UBCF - PROXPOP 20": {
       "n": 4363,
       "mean": 0.09958234359052844,
       "lo": 0.08554998137456192,
       "hi": 0.1138079896829659
      },
      "KNN - PROXPOP 20": {
       "n": 4363,
       "mean": 0.07786814820308972,
       "lo": 0.06431292960416152,
       "hi": 0.09205667545073877
      },
      "UBCF - LOCAL": {
       "n": 4363,
       "mean": 0.371434197608446,
       "lo": 0.3535482060052977,
       "hi": 0.388414414050854
      },
      "REGPOP - LOCAL": {
       "n": 4363,
       "mean": 0.39104416308047024,
       "lo": 0.3728465547110093,
       "hi": 0.4081630610037753
      },
      "AHEAD - LOCAL": {
       "n": 4363,
       "mean": 0.0008818448987551931,
       "lo": -0.006047806251836407,
       "hi": 0.008197122075921338
      },
      "UBCF - AHEAD": {
       "n": 4363,
       "mean": 0.3705523527096907,
       "lo": 0.3526440608420303,
       "hi": 0.38790063846677664
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4363,
       "mean": -0.00034890383368421977,
       "lo": -0.0010656650795558304,
       "hi": 0.0002551973118095336
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4363,
       "mean": 3.2584327245652726e-06,
       "lo": -0.00031902815933482437,
       "hi": 0.0003561728324585684
      },
      "REGPOP shifted - REGPOP": {
       "n": 4363,
       "mean": -6.036014839193959e-05,
       "lo": -0.0004544077953965443,
       "hi": 0.0003286859083908291
      },
      "REGPOP window - REGPOP": {
       "n": 4363,
       "mean": 6.694395469260663e-06,
       "lo": -0.0002434097795242464,
       "hi": 0.0003136345606888357
      },
      "BLEND - POP>UBCF": {
       "n": 4363,
       "mean": -0.0004152526348432579,
       "lo": -0.0014790691784698667,
       "hi": 0.0005816701702666872
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4363,
       "mean": -0.0005764508266134347,
       "lo": -0.0035452972452246646,
       "hi": 0.002560414788369991
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4363,
       "mean": 0.00022920009168003668,
       "lo": 0.0,
       "hi": 0.0013763132967262986
      },
      "KNN - POP": {
       "n": 4363,
       "mean": -0.017102893804988323,
       "lo": -0.026526108057733085,
       "hi": -0.008155790790806278
      },
      "UBCF - POP": {
       "n": 4363,
       "mean": -0.010453635430999262,
       "lo": -0.019973929795220478,
       "hi": -0.0022165932045669235
      },
      "ITEM - POP": {
       "n": 4363,
       "mean": -0.0119516217444795,
       "lo": -0.021113551915058783,
       "hi": -0.0032408126857648174
      },
      "BLEND - POP": {
       "n": 4363,
       "mean": -0.00044523142763766007,
       "lo": -0.004590702149180865,
       "hi": 0.0035382743598293903
      },
      "LOCAL - POP": {
       "n": 4363,
       "mean": -0.4307302035416265,
       "lo": -0.45678181014501923,
       "hi": -0.4057208991733902
      },
      "AHEAD - POP": {
       "n": 4363,
       "mean": -0.4302718033582664,
       "lo": -0.45675837036794115,
       "hi": -0.4037308110383824
      },
      "PROXPOP 10 - POP": {
       "n": 4363,
       "mean": -0.09850467065141336,
       "lo": -0.11683642207284839,
       "hi": -0.08103411274590869
      },
      "PROXPOP 20 - POP": {
       "n": 4363,
       "mean": -0.05713405410316672,
       "lo": -0.07350247144285403,
       "hi": -0.042011420770090235
      },
      "PROXPOP 40 - POP": {
       "n": 4363,
       "mean": -0.029515443055722318,
       "lo": -0.04154914839593044,
       "hi": -0.01748192263294728
      },
      "REGPOP b=10 - POP": {
       "n": 4363,
       "mean": -0.00011405433133601825,
       "lo": -0.0014596074309298171,
       "hi": 0.0010806377717379086
      },
      "REGPOP b=40 - POP": {
       "n": 4363,
       "mean": 7.64000305600122e-05,
       "lo": 0.0,
       "hi": 0.00042179128662390715
      },
      "REGPOP shifted - POP": {
       "n": 4363,
       "mean": -0.0001800857863200288,
       "lo": -0.0012051840270018747,
       "hi": 0.0003537886234627869
      },
      "REGPOP window - POP": {
       "n": 4363,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4363,
       "mean": 0.00012776880156243156,
       "lo": -0.0037733929908918234,
       "hi": 0.003949341193498181
      },
      "POP>REGPOP - POP": {
       "n": 4363,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4363,
       "mean": 0.00035696889324246826,
       "lo": -0.003806789305980821,
       "hi": 0.0042108443885828725
      },
      "REGBLEND - POP": {
       "n": 4363,
       "mean": 1.3168755722413281e-05,
       "lo": -0.004352745089186471,
       "hi": 0.00424244534049659
      },
      "KNN - REGPOP": {
       "n": 4363,
       "mean": -0.01733209389666836,
       "lo": -0.026433391175411786,
       "hi": -0.008953537042844979
      },
      "UBCF - REGPOP": {
       "n": 4363,
       "mean": -0.010682835522679297,
       "lo": -0.019626464553013985,
       "hi": -0.0020247920910026504
      },
      "ITEM - REGPOP": {
       "n": 4363,
       "mean": -0.012180821836159537,
       "lo": -0.020788095032062245,
       "hi": -0.004390295305246226
      },
      "BLEND - REGPOP": {
       "n": 4363,
       "mean": -0.0006744315193176968,
       "lo": -0.005180085713427421,
       "hi": 0.003385797243947623
      },
      "REGBLEND - REGPOP": {
       "n": 4363,
       "mean": -0.0002160313359576234,
       "lo": -0.004548977591547252,
       "hi": 0.003817464009306455
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4363,
       "mean": 0.00012776880156243156,
       "lo": -0.004186602856044591,
       "hi": 0.003939907632699887
      },
      "LOCAL - REGPOP": {
       "n": 4363,
       "mean": -0.43095940363330654,
       "lo": -0.45810496263463724,
       "hi": -0.4047994401561422
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4363,
       "mean": -0.05736325419484676,
       "lo": -0.07270378273575452,
       "hi": -0.043002094879566785
      },
      "UBCF - PROXPOP 20": {
       "n": 4363,
       "mean": 0.04668041867216747,
       "lo": 0.03144979038868907,
       "hi": 0.06328169451726023
      },
      "KNN - PROXPOP 20": {
       "n": 4363,
       "mean": 0.04003116029817841,
       "lo": 0.024674586841640193,
       "hi": 0.05627274313926507
      },
      "UBCF - LOCAL": {
       "n": 4363,
       "mean": 0.42027656811062725,
       "lo": 0.3940777255999892,
       "hi": 0.4473347773752322
      },
      "REGPOP - LOCAL": {
       "n": 4363,
       "mean": 0.43095940363330654,
       "lo": 0.4051822635804286,
       "hi": 0.457817616152087
      },
      "AHEAD - LOCAL": {
       "n": 4363,
       "mean": 0.00045840018336007336,
       "lo": -0.02324327640075655,
       "hi": 0.02424372507039074
      },
      "UBCF - AHEAD": {
       "n": 4363,
       "mean": 0.41981816792726717,
       "lo": 0.39397727356972545,
       "hi": 0.4468466567003645
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4363,
       "mean": -0.00034325442301605494,
       "lo": -0.0015385416709908742,
       "hi": 0.00026227760618052114
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4363,
       "mean": -0.00015280006112002446,
       "lo": -0.0013446834713714004,
       "hi": 0.0003200723908845871
      },
      "REGPOP shifted - REGPOP": {
       "n": 4363,
       "mean": -0.0004092858780000655,
       "lo": -0.00179962459870554,
       "hi": 0.0002759528401037982
      },
      "REGPOP window - REGPOP": {
       "n": 4363,
       "mean": -0.00022920009168003668,
       "lo": -0.0013739881783111302,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4363,
       "mean": -0.0005730002292000917,
       "lo": -0.0024337773875711417,
       "hi": 0.0006903097988093491
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4363,
       "mean": 0.00012776880156243156,
       "lo": -0.003962299553935367,
       "hi": 0.004062893180553813
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4363,
       "mean": 0.00013922312628023652,
       "lo": -3.738283375972934e-05,
       "hi": 0.00047277656407472546
      },
      "KNN - POP": {
       "n": 4363,
       "mean": -0.014734982764613103,
       "lo": -0.023229224665512402,
       "hi": -0.006066708963780844
      },
      "UBCF - POP": {
       "n": 4363,
       "mean": -0.007735851058886895,
       "lo": -0.015000293410090891,
       "hi": -0.00040819373414557387
      },
      "ITEM - POP": {
       "n": 4363,
       "mean": -0.008753034223996656,
       "lo": -0.01707781435533131,
       "hi": -0.0006940141479683169
      },
      "BLEND - POP": {
       "n": 4363,
       "mean": -0.0019502850209702231,
       "lo": -0.0057488936309051065,
       "hi": 0.0017007720953392468
      },
      "LOCAL - POP": {
       "n": 4363,
       "mean": -0.08321067593980012,
       "lo": -0.09933095724228275,
       "hi": -0.06836330502495161
      },
      "AHEAD - POP": {
       "n": 4363,
       "mean": -0.08318305277256267,
       "lo": -0.09949114119203945,
       "hi": -0.06762265121091822
      },
      "PROXPOP 10 - POP": {
       "n": 4363,
       "mean": -0.03374359540145126,
       "lo": -0.04850050202810792,
       "hi": -0.019860232368219852
      },
      "PROXPOP 20 - POP": {
       "n": 4363,
       "mean": -0.02188851676242323,
       "lo": -0.03582681395700379,
       "hi": -0.008628412936976457
      },
      "PROXPOP 40 - POP": {
       "n": 4363,
       "mean": -0.014285157992091884,
       "lo": -0.027205454694971265,
       "hi": -0.0018719098477375303
      },
      "REGPOP b=10 - POP": {
       "n": 4363,
       "mean": -7.30667110430638e-05,
       "lo": -0.000845606688466035,
       "hi": 0.0007936505914341292
      },
      "REGPOP b=40 - POP": {
       "n": 4363,
       "mean": 1.7957849430639628e-05,
       "lo": 0.0,
       "hi": 0.00010528709290205975
      },
      "REGPOP shifted - POP": {
       "n": 4363,
       "mean": 4.7219924826059135e-05,
       "lo": -0.00026777834319658105,
       "hi": 0.0003712221452558099
      },
      "REGPOP window - POP": {
       "n": 4363,
       "mean": 0.0001252823771085994,
       "lo": 0.0,
       "hi": 0.00037277063820766887
      },
      "POP>UBCF - POP": {
       "n": 4363,
       "mean": -0.0016936489368139763,
       "lo": -0.005023401806955549,
       "hi": 0.0016205706158858785
      },
      "POP>REGPOP - POP": {
       "n": 4363,
       "mean": 0.00013922312628023652,
       "lo": -4.126780051308155e-05,
       "hi": 0.0004469909671112991
      },
      "REGPOP>UBCF - POP": {
       "n": 4363,
       "mean": -0.0014406165115931836,
       "lo": -0.004732164326883237,
       "hi": 0.0018438615931865446
      },
      "REGBLEND - POP": {
       "n": 4363,
       "mean": -0.001642194520756068,
       "lo": -0.005296448923546836,
       "hi": 0.001762262491136137
      },
      "KNN - REGPOP": {
       "n": 4363,
       "mean": -0.014874205890893343,
       "lo": -0.023794568336984737,
       "hi": -0.006041932390385992
      },
      "UBCF - REGPOP": {
       "n": 4363,
       "mean": -0.007875074185167131,
       "lo": -0.015177412853547147,
       "hi": -0.00046096439692825693
      },
      "ITEM - REGPOP": {
       "n": 4363,
       "mean": -0.008892257350276893,
       "lo": -0.016873925326226513,
       "hi": -0.00026550358607318846
      },
      "BLEND - REGPOP": {
       "n": 4363,
       "mean": -0.0020895081472504596,
       "lo": -0.0059014025212166445,
       "hi": 0.0014903531474077568
      },
      "REGBLEND - REGPOP": {
       "n": 4363,
       "mean": -0.001781417647036305,
       "lo": -0.00538267762522449,
       "hi": 0.0018176874737750616
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4363,
       "mean": -0.0015798396378734203,
       "lo": -0.004953278546543989,
       "hi": 0.001613070744647665
      },
      "LOCAL - REGPOP": {
       "n": 4363,
       "mean": -0.08334989906608035,
       "lo": -0.0980199686685937,
       "hi": -0.06865559587540737
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4363,
       "mean": -0.022027739888703466,
       "lo": -0.035705249210310444,
       "hi": -0.008164942327768687
      },
      "UBCF - PROXPOP 20": {
       "n": 4363,
       "mean": 0.014152665703536337,
       "lo": -0.0003552709070781092,
       "hi": 0.02899032924469719
      },
      "KNN - PROXPOP 20": {
       "n": 4363,
       "mean": 0.007153533997810124,
       "lo": -0.007358189255960808,
       "hi": 0.021573394744980882
      },
      "UBCF - LOCAL": {
       "n": 4363,
       "mean": 0.07547482488091324,
       "lo": 0.05998530744252004,
       "hi": 0.08991352725378776
      },
      "REGPOP - LOCAL": {
       "n": 4363,
       "mean": 0.08334989906608035,
       "lo": 0.06901341521492495,
       "hi": 0.0992598875987436
      },
      "AHEAD - LOCAL": {
       "n": 4363,
       "mean": 2.7623167237455234e-05,
       "lo": -0.006170888700540809,
       "hi": 0.0058176688422961215
      },
      "UBCF - AHEAD": {
       "n": 4363,
       "mean": 0.07544720171367578,
       "lo": 0.05929203823163091,
       "hi": 0.09233060846717991
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4363,
       "mean": -0.00021228983732330035,
       "lo": -0.0009590677590169377,
       "hi": 0.0005765466588033431
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4363,
       "mean": -0.00012126527684959686,
       "lo": -0.0004192371780959623,
       "hi": 4.706922248366961e-05
      },
      "REGPOP shifted - REGPOP": {
       "n": 4363,
       "mean": -9.200320145417736e-05,
       "lo": -0.0004426828290238806,
       "hi": 0.00020219900482955586
      },
      "REGPOP window - REGPOP": {
       "n": 4363,
       "mean": -1.3940749171637097e-05,
       "lo": -0.000254949349990515,
       "hi": 0.00012784972484388508
      },
      "BLEND - POP>UBCF": {
       "n": 4363,
       "mean": -0.0002566360841562465,
       "lo": -0.0016033066144973422,
       "hi": 0.0011939973158915462
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4363,
       "mean": -0.001832872063094213,
       "lo": -0.005180005058977665,
       "hi": 0.0014985909092957261
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4363,
       "mean": 0.00022920009168003662,
       "lo": -0.00011824037447227813,
       "hi": 0.0008949747505029909
      },
      "KNN - POP": {
       "n": 4363,
       "mean": -0.022881263438219664,
       "lo": -0.037031981682414165,
       "hi": -0.009162120430125686
      },
      "UBCF - POP": {
       "n": 4363,
       "mean": -0.01211595341780994,
       "lo": -0.02514003247170063,
       "hi": 0.0002475692917549465
      },
      "ITEM - POP": {
       "n": 4363,
       "mean": -0.015382600438754461,
       "lo": -0.029010247238588426,
       "hi": -0.0015844642736942125
      },
      "BLEND - POP": {
       "n": 4363,
       "mean": -0.002489549567248399,
       "lo": -0.009560144995312337,
       "hi": 0.0042611310476420965
      },
      "LOCAL - POP": {
       "n": 4363,
       "mean": -0.1330075417744453,
       "lo": -0.15587443162261524,
       "hi": -0.11115930334056309
      },
      "AHEAD - POP": {
       "n": 4363,
       "mean": -0.13472654246204555,
       "lo": -0.15863357279096624,
       "hi": -0.1122027551944569
      },
      "PROXPOP 10 - POP": {
       "n": 4363,
       "mean": -0.05702771138251313,
       "lo": -0.0799556276036745,
       "hi": -0.03354159092185404
      },
      "PROXPOP 20 - POP": {
       "n": 4363,
       "mean": -0.03662890322298986,
       "lo": -0.057670920869811675,
       "hi": -0.015339913124702701
      },
      "PROXPOP 40 - POP": {
       "n": 4363,
       "mean": -0.025512698776508084,
       "lo": -0.045382229519506295,
       "hi": -0.007034441631278809
      },
      "REGPOP b=10 - POP": {
       "n": 4363,
       "mean": -0.00021119151304803383,
       "lo": -0.0016910086478595097,
       "hi": 0.001073359134454359
      },
      "REGPOP b=40 - POP": {
       "n": 4363,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4363,
       "mean": 4.529430383200721e-05,
       "lo": -0.0004522586348205906,
       "hi": 0.0006133948728510627
      },
      "REGPOP window - POP": {
       "n": 4363,
       "mean": 0.00019100007640003052,
       "lo": 0.0,
       "hi": 0.0006916007721771622
      },
      "POP>UBCF - POP": {
       "n": 4363,
       "mean": -0.00237494952140838,
       "lo": -0.009004255236394124,
       "hi": 0.003441657690562638
      },
      "POP>REGPOP - POP": {
       "n": 4363,
       "mean": 0.00022920009168003662,
       "lo": -0.00011879376824241379,
       "hi": 0.0008608095589311816
      },
      "REGPOP>UBCF - POP": {
       "n": 4363,
       "mean": -0.0019165493380483073,
       "lo": -0.007886191808069196,
       "hi": 0.00451287428826537
      },
      "REGBLEND - POP": {
       "n": 4363,
       "mean": -0.0018019492922082888,
       "lo": -0.008850212164648569,
       "hi": 0.005180878519720317
      },
      "KNN - REGPOP": {
       "n": 4363,
       "mean": -0.023110463529899698,
       "lo": -0.0367987107793314,
       "hi": -0.009117709892649033
      },
      "UBCF - REGPOP": {
       "n": 4363,
       "mean": -0.012345153509489977,
       "lo": -0.024620366233304318,
       "hi": 0.0004674124323064822
      },
      "ITEM - REGPOP": {
       "n": 4363,
       "mean": -0.015611800530434495,
       "lo": -0.02979519016863263,
       "hi": -0.0019040353741814682
      },
      "BLEND - REGPOP": {
       "n": 4363,
       "mean": -0.0027187496589284356,
       "lo": -0.009877779888633458,
       "hi": 0.004250490451021462
      },
      "REGBLEND - REGPOP": {
       "n": 4363,
       "mean": -0.0020311493838883255,
       "lo": -0.009482523914292803,
       "hi": 0.004983951659707934
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4363,
       "mean": -0.002145749429728344,
       "lo": -0.008364006675061571,
       "hi": 0.004157997857886613
      },
      "LOCAL - REGPOP": {
       "n": 4363,
       "mean": -0.13323674186612533,
       "lo": -0.1551870933742301,
       "hi": -0.11119796511659258
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4363,
       "mean": -0.0368581033146699,
       "lo": -0.05806703128837095,
       "hi": -0.015600738273013698
      },
      "UBCF - PROXPOP 20": {
       "n": 4363,
       "mean": 0.024512949805179922,
       "lo": 0.0014073353589838082,
       "hi": 0.046549490598700796
      },
      "KNN - PROXPOP 20": {
       "n": 4363,
       "mean": 0.013747639784770201,
       "lo": -0.007966240804936783,
       "hi": 0.03546555602910663
      },
      "UBCF - LOCAL": {
       "n": 4363,
       "mean": 0.12089158835663535,
       "lo": 0.10009737266651303,
       "hi": 0.14455367816492207
      },
      "REGPOP - LOCAL": {
       "n": 4363,
       "mean": 0.13323674186612533,
       "lo": 0.11109032921936482,
       "hi": 0.15612776176216828
      },
      "AHEAD - LOCAL": {
       "n": 4363,
       "mean": -0.001719000687600275,
       "lo": -0.011847814819254081,
       "hi": 0.008359606581944897
      },
      "UBCF - AHEAD": {
       "n": 4363,
       "mean": 0.12261058904423563,
       "lo": 0.09902901708213221,
       "hi": 0.14745603008970296
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4363,
       "mean": -0.0004403916047280704,
       "lo": -0.0019886372539642946,
       "hi": 0.0006710784916263362
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4363,
       "mean": -0.00022920009168003662,
       "lo": -0.0008810485397482469,
       "hi": 0.00012061498571600559
      },
      "REGPOP shifted - REGPOP": {
       "n": 4363,
       "mean": -0.0001839057878480294,
       "lo": -0.0008485789989130026,
       "hi": 0.0001658399876313256
      },
      "REGPOP window - REGPOP": {
       "n": 4363,
       "mean": -3.82000152800061e-05,
       "lo": -0.000615776411301527,
       "hi": 0.00029671340408054305
      },
      "BLEND - POP>UBCF": {
       "n": 4363,
       "mean": -0.00011460004584001834,
       "lo": -0.0028806144343330353,
       "hi": 0.002858912301913316
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4363,
       "mean": -0.002604149613088417,
       "lo": -0.008855637979982402,
       "hi": 0.0036669264778013775
      }
     }
    },
    "m=5": {
     "units": 4369,
     "POP mean": {
      "ap": 0.41197299830559997,
      "ndcgAll": 0.49140265844086556,
      "hitAll": 0.9553473276436553,
      "ndcgNext": 0.1331941100170235,
      "hitNext": 0.21415270406458323
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4369,
       "mean": 2.8187091578615162e-06,
       "lo": -3.226538620853447e-05,
       "hi": 3.579779174209058e-05
      },
      "KNN - POP": {
       "n": 4369,
       "mean": -0.029169631579475105,
       "lo": -0.03277697378655481,
       "hi": -0.025703395538745982
      },
      "UBCF - POP": {
       "n": 4369,
       "mean": -0.00800221157593448,
       "lo": -0.01016089715264453,
       "hi": -0.005744104504138315
      },
      "ITEM - POP": {
       "n": 4369,
       "mean": -0.014704846613690531,
       "lo": -0.01754248126291115,
       "hi": -0.01186181593299678
      },
      "BLEND - POP": {
       "n": 4369,
       "mean": 0.00023008113420346196,
       "lo": -0.0007845715403288496,
       "hi": 0.0012317219377218063
      },
      "LOCAL - POP": {
       "n": 4369,
       "mean": -0.24958886915244283,
       "lo": -0.257824476526565,
       "hi": -0.24103962363037082
      },
      "AHEAD - POP": {
       "n": 4369,
       "mean": -0.2505095917515621,
       "lo": -0.25929509256305777,
       "hi": -0.24196240313269196
      },
      "PROXPOP 10 - POP": {
       "n": 4369,
       "mean": -0.1185174922994642,
       "lo": -0.125991396301653,
       "hi": -0.11120395168325921
      },
      "PROXPOP 20 - POP": {
       "n": 4369,
       "mean": -0.08346279186537285,
       "lo": -0.08998894706825689,
       "hi": -0.0771666867354301
      },
      "PROXPOP 40 - POP": {
       "n": 4369,
       "mean": -0.04535188730458101,
       "lo": -0.05027433126977368,
       "hi": -0.04077897551271294
      },
      "REGPOP b=10 - POP": {
       "n": 4369,
       "mean": 3.6926090991323686e-05,
       "lo": -4.8184149968430975e-05,
       "hi": 0.0001336372640246641
      },
      "REGPOP b=40 - POP": {
       "n": 4369,
       "mean": 4.950662114887604e-06,
       "lo": -3.227338220147755e-05,
       "hi": 4.6990533127039255e-05
      },
      "REGPOP shifted - POP": {
       "n": 4369,
       "mean": -6.345053532143712e-06,
       "lo": -6.95967371497711e-05,
       "hi": 4.2705779359007525e-05
      },
      "REGPOP window - POP": {
       "n": 4369,
       "mean": -8.524397494925096e-06,
       "lo": -5.0225821209915595e-05,
       "hi": 1.8245515889472016e-05
      },
      "POP>UBCF - POP": {
       "n": 4369,
       "mean": 0.0002617362971948809,
       "lo": -0.0007433747913324611,
       "hi": 0.0012713110275615364
      },
      "POP>REGPOP - POP": {
       "n": 4369,
       "mean": 2.8187091578615162e-06,
       "lo": -3.443542117622694e-05,
       "hi": 3.416777948353601e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4369,
       "mean": 0.0002320384205116947,
       "lo": -0.0007956318136774866,
       "hi": 0.001278434190707372
      },
      "REGBLEND - POP": {
       "n": 4369,
       "mean": 0.00020039351223929256,
       "lo": -0.0008058272606566372,
       "hi": 0.001241422264067001
      },
      "KNN - REGPOP": {
       "n": 4369,
       "mean": -0.029172450288632964,
       "lo": -0.03287115422198467,
       "hi": -0.025609198321413576
      },
      "UBCF - REGPOP": {
       "n": 4369,
       "mean": -0.00800503028509234,
       "lo": -0.010339606342331092,
       "hi": -0.005688803873796794
      },
      "ITEM - REGPOP": {
       "n": 4369,
       "mean": -0.014707665322848394,
       "lo": -0.017475827092452084,
       "hi": -0.011759944585708369
      },
      "BLEND - REGPOP": {
       "n": 4369,
       "mean": 0.00022726242504560043,
       "lo": -0.0007828677272377854,
       "hi": 0.0012061064208516593
      },
      "REGBLEND - REGPOP": {
       "n": 4369,
       "mean": 0.00019757480308143108,
       "lo": -0.0008078732746167542,
       "hi": 0.0012503731206191223
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4369,
       "mean": 0.0002292197113538331,
       "lo": -0.0008094931191945337,
       "hi": 0.0012248922099609317
      },
      "LOCAL - REGPOP": {
       "n": 4369,
       "mean": -0.24959168786160063,
       "lo": -0.2578746463369426,
       "hi": -0.24115468810868204
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4369,
       "mean": -0.08346561057453071,
       "lo": -0.08971189717279572,
       "hi": -0.07737510665846861
      },
      "UBCF - PROXPOP 20": {
       "n": 4369,
       "mean": 0.07546058028943836,
       "lo": 0.06884006904195666,
       "hi": 0.0820139336807803
      },
      "KNN - PROXPOP 20": {
       "n": 4369,
       "mean": 0.05429316028589775,
       "lo": 0.047994827830105294,
       "hi": 0.06053325790820447
      },
      "UBCF - LOCAL": {
       "n": 4369,
       "mean": 0.24158665757650835,
       "lo": 0.23291619869520375,
       "hi": 0.250096228311178
      },
      "REGPOP - LOCAL": {
       "n": 4369,
       "mean": 0.24959168786160063,
       "lo": 0.2415106485116038,
       "hi": 0.2581225956903893
      },
      "AHEAD - LOCAL": {
       "n": 4369,
       "mean": -0.0009207225991193133,
       "lo": -0.0031074932915186293,
       "hi": 0.0012630314349005686
      },
      "UBCF - AHEAD": {
       "n": 4369,
       "mean": 0.24250738017562765,
       "lo": 0.2335813000336277,
       "hi": 0.2505746533303638
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4369,
       "mean": 3.410738183346217e-05,
       "lo": -3.987961188454135e-05,
       "hi": 0.00012572376859934707
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4369,
       "mean": 2.1319529570260878e-06,
       "lo": -3.2710963840206944e-05,
       "hi": 4.4937134678227114e-05
      },
      "REGPOP shifted - REGPOP": {
       "n": 4369,
       "mean": -9.163762690005227e-06,
       "lo": -7.033233756366878e-05,
       "hi": 4.2237729391453915e-05
      },
      "REGPOP window - REGPOP": {
       "n": 4369,
       "mean": -1.1343106652786611e-05,
       "lo": -5.0919527073453464e-05,
       "hi": 1.1212724074348586e-05
      },
      "BLEND - POP>UBCF": {
       "n": 4369,
       "mean": -3.165516299141889e-05,
       "lo": -0.00014311320747594,
       "hi": 7.328085731128783e-05
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4369,
       "mean": 0.00025891758803701936,
       "lo": -0.0007403755342718325,
       "hi": 0.0011896133152114986
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4369,
       "mean": -6.809612206584415e-06,
       "lo": -0.00010386949230300025,
       "hi": 6.829579572504087e-05
      },
      "KNN - POP": {
       "n": 4369,
       "mean": -0.036041862430638553,
       "lo": -0.04391857088312184,
       "hi": -0.02847395085439581
      },
      "UBCF - POP": {
       "n": 4369,
       "mean": -0.009876229421701587,
       "lo": -0.015870286513318704,
       "hi": -0.004258691265330652
      },
      "ITEM - POP": {
       "n": 4369,
       "mean": -0.01879544053418082,
       "lo": -0.02612371159603274,
       "hi": -0.011674194924677198
      },
      "BLEND - POP": {
       "n": 4369,
       "mean": 0.0010683659042636932,
       "lo": -0.001965112565533641,
       "hi": 0.004024126148393497
      },
      "LOCAL - POP": {
       "n": 4369,
       "mean": -0.36824008860830354,
       "lo": -0.38554433964763984,
       "hi": -0.35249522255778487
      },
      "AHEAD - POP": {
       "n": 4369,
       "mean": -0.37068313952013954,
       "lo": -0.38668594762334424,
       "hi": -0.3539734354857814
      },
      "PROXPOP 10 - POP": {
       "n": 4369,
       "mean": -0.15647448062457678,
       "lo": -0.1717322170948905,
       "hi": -0.14157339329684002
      },
      "PROXPOP 20 - POP": {
       "n": 4369,
       "mean": -0.10999714263111125,
       "lo": -0.12334169420517396,
       "hi": -0.09674778361204377
      },
      "PROXPOP 40 - POP": {
       "n": 4369,
       "mean": -0.0684175920364708,
       "lo": -0.0801893635989241,
       "hi": -0.0562241642838377
      },
      "REGPOP b=10 - POP": {
       "n": 4369,
       "mean": 3.045721833359588e-05,
       "lo": -0.00018247599219516352,
       "hi": 0.0002945585756333233
      },
      "REGPOP b=40 - POP": {
       "n": 4369,
       "mean": -1.4149967156488715e-06,
       "lo": -8.291019948657243e-05,
       "hi": 8.64636747270975e-05
      },
      "REGPOP shifted - POP": {
       "n": 4369,
       "mean": -1.0254614894901891e-05,
       "lo": -0.0001333281875487901,
       "hi": 0.00011751725594375285
      },
      "REGPOP window - POP": {
       "n": 4369,
       "mean": -2.1472667560454527e-05,
       "lo": -0.0001278087772954286,
       "hi": 2.3678864690474505e-05
      },
      "POP>UBCF - POP": {
       "n": 4369,
       "mean": 0.0011085220673901987,
       "lo": -0.001933842074927315,
       "hi": 0.004157047866132177
      },
      "POP>REGPOP - POP": {
       "n": 4369,
       "mean": -6.809612206584415e-06,
       "lo": -9.905617113960106e-05,
       "hi": 7.82321086727229e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4369,
       "mean": 0.0010846540126327095,
       "lo": -0.001964884686414867,
       "hi": 0.004103077535392374
      },
      "REGBLEND - POP": {
       "n": 4369,
       "mean": 0.001044497849506204,
       "lo": -0.001846216005213373,
       "hi": 0.003967786486499334
      },
      "KNN - REGPOP": {
       "n": 4369,
       "mean": -0.03603505281843196,
       "lo": -0.04385366982684355,
       "hi": -0.027965056822109643
      },
      "UBCF - REGPOP": {
       "n": 4369,
       "mean": -0.009869419809495003,
       "lo": -0.015596789857367522,
       "hi": -0.00405073253089657
      },
      "ITEM - REGPOP": {
       "n": 4369,
       "mean": -0.01878863092197424,
       "lo": -0.025606243026140015,
       "hi": -0.011559241300501934
      },
      "BLEND - REGPOP": {
       "n": 4369,
       "mean": 0.0010751755164702778,
       "lo": -0.0018110623609245825,
       "hi": 0.004216262181538072
      },
      "REGBLEND - REGPOP": {
       "n": 4369,
       "mean": 0.0010513074617127885,
       "lo": -0.0019826843640207703,
       "hi": 0.004011271333244691
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4369,
       "mean": 0.0010914636248392938,
       "lo": -0.0018578129509378924,
       "hi": 0.00417923666958368
      },
      "LOCAL - REGPOP": {
       "n": 4369,
       "mean": -0.368233278996097,
       "lo": -0.38454804682288884,
       "hi": -0.35158723106376005
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4369,
       "mean": -0.10999033301890467,
       "lo": -0.12277681459676508,
       "hi": -0.09610177130280372
      },
      "UBCF - PROXPOP 20": {
       "n": 4369,
       "mean": 0.10012091320940966,
       "lo": 0.0860954652504136,
       "hi": 0.114643871092869
      },
      "KNN - PROXPOP 20": {
       "n": 4369,
       "mean": 0.07395528020047269,
       "lo": 0.06038680327393913,
       "hi": 0.08769274032896852
      },
      "UBCF - LOCAL": {
       "n": 4369,
       "mean": 0.358363859186602,
       "lo": 0.34154717841361837,
       "hi": 0.37436761432565674
      },
      "REGPOP - LOCAL": {
       "n": 4369,
       "mean": 0.368233278996097,
       "lo": 0.35132841506809365,
       "hi": 0.3842812103021238
      },
      "AHEAD - LOCAL": {
       "n": 4369,
       "mean": -0.002443050911835954,
       "lo": -0.0092836687818276,
       "hi": 0.004250062812514013
      },
      "UBCF - AHEAD": {
       "n": 4369,
       "mean": 0.36080691009843796,
       "lo": 0.3424502093897378,
       "hi": 0.37827312027028254
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4369,
       "mean": 3.7266830540180296e-05,
       "lo": -0.00015149089946479464,
       "hi": 0.0002751846023914425
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4369,
       "mean": 5.394615490935544e-06,
       "lo": -8.253200937132887e-05,
       "hi": 0.00011059363865931134
      },
      "REGPOP shifted - REGPOP": {
       "n": 4369,
       "mean": -3.4450026883174735e-06,
       "lo": -0.00014511252541333077,
       "hi": 0.00014506010505578557
      },
      "REGPOP window - REGPOP": {
       "n": 4369,
       "mean": -1.466305535387011e-05,
       "lo": -0.00011303430642152237,
       "hi": 5.5376753505166634e-05
      },
      "BLEND - POP>UBCF": {
       "n": 4369,
       "mean": -4.0156163126505494e-05,
       "lo": -0.00046349501943817364,
       "hi": 0.00036175776825336347
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4369,
       "mean": 0.0011153316795967832,
       "lo": -0.0019898309000959805,
       "hi": 0.004054351338263642
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4369,
       "mean": -6.707262372174253e-06,
       "lo": -0.00012419018265592805,
       "hi": 9.774025346772798e-05
      },
      "KNN - POP": {
       "n": 4369,
       "mean": -0.018263817196674786,
       "lo": -0.02916499651419991,
       "hi": -0.007451417009285864
      },
      "UBCF - POP": {
       "n": 4369,
       "mean": -0.00734244475664819,
       "lo": -0.01652129621676162,
       "hi": 0.001125373847763257
      },
      "ITEM - POP": {
       "n": 4369,
       "mean": -0.008803132793211713,
       "lo": -0.01892110887019704,
       "hi": 0.001131187273857804
      },
      "BLEND - POP": {
       "n": 4369,
       "mean": 0.001927411045594886,
       "lo": -0.0032072045885637316,
       "hi": 0.006535278758338747
      },
      "LOCAL - POP": {
       "n": 4369,
       "mean": -0.4754892365472944,
       "lo": -0.5023592252602732,
       "hi": -0.4496236454220034
      },
      "AHEAD - POP": {
       "n": 4369,
       "mean": -0.47720587651067276,
       "lo": -0.5068535198492731,
       "hi": -0.4487860402200542
      },
      "PROXPOP 10 - POP": {
       "n": 4369,
       "mean": -0.11671148420121978,
       "lo": -0.13535620920850458,
       "hi": -0.09788369634568644
      },
      "PROXPOP 20 - POP": {
       "n": 4369,
       "mean": -0.07493991175901334,
       "lo": -0.09270220700870031,
       "hi": -0.058788972921041995
      },
      "PROXPOP 40 - POP": {
       "n": 4369,
       "mean": -0.04449816307510398,
       "lo": -0.060838896284961565,
       "hi": -0.028679384968404796
      },
      "REGPOP b=10 - POP": {
       "n": 4369,
       "mean": -0.00012114992659739742,
       "lo": -0.0006964917656660719,
       "hi": 6.389497427243116e-05
      },
      "REGPOP b=40 - POP": {
       "n": 4369,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4369,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4369,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4369,
       "mean": 0.001927411045594886,
       "lo": -0.003327911561862037,
       "hi": 0.006846602326677329
      },
      "POP>REGPOP - POP": {
       "n": 4369,
       "mean": -6.707262372174253e-06,
       "lo": -0.00011238919677833638,
       "hi": 7.202867912026506e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4369,
       "mean": 0.001927411045594886,
       "lo": -0.003013756885409212,
       "hi": 0.006691603562876523
      },
      "REGBLEND - POP": {
       "n": 4369,
       "mean": 0.001927411045594886,
       "lo": -0.0031254622049561175,
       "hi": 0.007305999701721445
      },
      "KNN - REGPOP": {
       "n": 4369,
       "mean": -0.01825710993430261,
       "lo": -0.02984281251403387,
       "hi": -0.00710243762561297
      },
      "UBCF - REGPOP": {
       "n": 4369,
       "mean": -0.007335737494276016,
       "lo": -0.016312977082480522,
       "hi": 0.0013455168929352437
      },
      "ITEM - REGPOP": {
       "n": 4369,
       "mean": -0.008796425530839539,
       "lo": -0.018506096622047656,
       "hi": 0.0007154795164012914
      },
      "BLEND - REGPOP": {
       "n": 4369,
       "mean": 0.0019341183079670601,
       "lo": -0.0034987996622570607,
       "hi": 0.0066569020643423545
      },
      "REGBLEND - REGPOP": {
       "n": 4369,
       "mean": 0.0019341183079670601,
       "lo": -0.0033021814305842358,
       "hi": 0.006840663587964428
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4369,
       "mean": 0.0019341183079670601,
       "lo": -0.0030720462817442956,
       "hi": 0.0067192511867723405
      },
      "LOCAL - REGPOP": {
       "n": 4369,
       "mean": -0.47548252928492224,
       "lo": -0.5005414256611254,
       "hi": -0.44990588316728425
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4369,
       "mean": -0.07493320449664118,
       "lo": -0.09160647643965812,
       "hi": -0.058639102949074935
      },
      "UBCF - PROXPOP 20": {
       "n": 4369,
       "mean": 0.06759746700236516,
       "lo": 0.05007571000801035,
       "hi": 0.08588231041030972
      },
      "KNN - PROXPOP 20": {
       "n": 4369,
       "mean": 0.056676094562338554,
       "lo": 0.038241279002456656,
       "hi": 0.07441078778786321
      },
      "UBCF - LOCAL": {
       "n": 4369,
       "mean": 0.4681467917906463,
       "lo": 0.4413387806180333,
       "hi": 0.49510948781843156
      },
      "REGPOP - LOCAL": {
       "n": 4369,
       "mean": 0.47548252928492224,
       "lo": 0.4494351112186429,
       "hi": 0.5023945738292336
      },
      "AHEAD - LOCAL": {
       "n": 4369,
       "mean": -0.0017166399633783474,
       "lo": -0.02759900492008102,
       "hi": 0.02406784707980303
      },
      "UBCF - AHEAD": {
       "n": 4369,
       "mean": 0.4698634317540246,
       "lo": 0.4404305667049545,
       "hi": 0.49748319226608695
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4369,
       "mean": -0.00011444266422522316,
       "lo": -0.000673635449577632,
       "hi": 0.0
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4369,
       "mean": 6.707262372174253e-06,
       "lo": -7.56562156878752e-05,
       "hi": 0.00013289334376464222
      },
      "REGPOP shifted - REGPOP": {
       "n": 4369,
       "mean": 6.707262372174253e-06,
       "lo": -9.55759476970887e-05,
       "hi": 0.00012411344519906622
      },
      "REGPOP window - REGPOP": {
       "n": 4369,
       "mean": 6.707262372174253e-06,
       "lo": -9.330060614430159e-05,
       "hi": 0.000123412505125685
      },
      "BLEND - POP>UBCF": {
       "n": 4369,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4369,
       "mean": 0.0019341183079670601,
       "lo": -0.003335198761854171,
       "hi": 0.006843192631018674
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4369,
       "mean": 7.030809254822387e-06,
       "lo": 0.0,
       "hi": 3.1245071509728535e-05
      },
      "KNN - POP": {
       "n": 4369,
       "mean": -0.01746009413283379,
       "lo": -0.026331060582888855,
       "hi": -0.008334734692808033
      },
      "UBCF - POP": {
       "n": 4369,
       "mean": -0.005115085049340812,
       "lo": -0.011586500064188352,
       "hi": 0.001414452402510852
      },
      "ITEM - POP": {
       "n": 4369,
       "mean": -0.0060073499138470045,
       "lo": -0.013775998440092902,
       "hi": 0.0013556700086144768
      },
      "BLEND - POP": {
       "n": 4369,
       "mean": -0.0004273108086020586,
       "lo": -0.0038642024564399103,
       "hi": 0.0031729860109029895
      },
      "LOCAL - POP": {
       "n": 4369,
       "mean": -0.10478095057302703,
       "lo": -0.12034138761729528,
       "hi": -0.08914253334085377
      },
      "AHEAD - POP": {
       "n": 4369,
       "mean": -0.10467376200737227,
       "lo": -0.12011765779722626,
       "hi": -0.08815366222443724
      },
      "PROXPOP 10 - POP": {
       "n": 4369,
       "mean": -0.04813350957485526,
       "lo": -0.06335370070136355,
       "hi": -0.032338784371182136
      },
      "PROXPOP 20 - POP": {
       "n": 4369,
       "mean": -0.03335989394269681,
       "lo": -0.04784080956073045,
       "hi": -0.018929057677750216
      },
      "PROXPOP 40 - POP": {
       "n": 4369,
       "mean": -0.022042685730837404,
       "lo": -0.03553037878055573,
       "hi": -0.008900418303511385
      },
      "REGPOP b=10 - POP": {
       "n": 4369,
       "mean": 1.559222481383868e-06,
       "lo": -0.000374189167902553,
       "hi": 0.00028968762509881294
      },
      "REGPOP b=40 - POP": {
       "n": 4369,
       "mean": -1.4202673574120385e-05,
       "lo": -0.00012890298147519264,
       "hi": 3.608174171673438e-05
      },
      "REGPOP shifted - POP": {
       "n": 4369,
       "mean": 5.191481211179418e-05,
       "lo": 0.0,
       "hi": 0.00025345737914015456
      },
      "REGPOP window - POP": {
       "n": 4369,
       "mean": 3.689372160243968e-06,
       "lo": 0.0,
       "hi": 2.2625629581800435e-05
      },
      "POP>UBCF - POP": {
       "n": 4369,
       "mean": -0.0004256862855182082,
       "lo": -0.003721145947645618,
       "hi": 0.0030070034329476637
      },
      "POP>REGPOP - POP": {
       "n": 4369,
       "mean": 7.030809254822387e-06,
       "lo": 0.0,
       "hi": 2.9082740158516386e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4369,
       "mean": -0.0003371413536723529,
       "lo": -0.0035401446857915675,
       "hi": 0.0030638080040622704
      },
      "REGBLEND - POP": {
       "n": 4369,
       "mean": -0.0003387658767562033,
       "lo": -0.003791150257410552,
       "hi": 0.002888556323200707
      },
      "KNN - REGPOP": {
       "n": 4369,
       "mean": -0.01746712494208861,
       "lo": -0.026346194040570533,
       "hi": -0.008611683180591061
      },
      "UBCF - REGPOP": {
       "n": 4369,
       "mean": -0.0051221158585956356,
       "lo": -0.011734818072780036,
       "hi": 0.0016229695150082927
      },
      "ITEM - REGPOP": {
       "n": 4369,
       "mean": -0.006014380723101826,
       "lo": -0.013602514270593686,
       "hi": 0.0013837809409676888
      },
      "BLEND - REGPOP": {
       "n": 4369,
       "mean": -0.00043434161785688104,
       "lo": -0.0039419805406135325,
       "hi": 0.002890426278781787
      },
      "REGBLEND - REGPOP": {
       "n": 4369,
       "mean": -0.00034579668601102576,
       "lo": -0.003718133072020338,
       "hi": 0.0032879299702541667
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4369,
       "mean": -0.00034417216292717534,
       "lo": -0.0038255150866630724,
       "hi": 0.003248069989803751
      },
      "LOCAL - REGPOP": {
       "n": 4369,
       "mean": -0.10478798138228185,
       "lo": -0.12046653396838604,
       "hi": -0.08868546352021282
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4369,
       "mean": -0.03336692475195163,
       "lo": -0.04909657300595976,
       "hi": -0.018128384264143184
      },
      "UBCF - PROXPOP 20": {
       "n": 4369,
       "mean": 0.028244808893355993,
       "lo": 0.013371547163911732,
       "hi": 0.043262059278853966
      },
      "KNN - PROXPOP 20": {
       "n": 4369,
       "mean": 0.015899799809863016,
       "lo": 0.0009768475952566342,
       "hi": 0.03043027012531193
      },
      "UBCF - LOCAL": {
       "n": 4369,
       "mean": 0.09966586552368621,
       "lo": 0.08315261408972524,
       "hi": 0.11611483135218481
      },
      "REGPOP - LOCAL": {
       "n": 4369,
       "mean": 0.10478798138228185,
       "lo": 0.08908839043113222,
       "hi": 0.12053093262906632
      },
      "AHEAD - LOCAL": {
       "n": 4369,
       "mean": 0.00010718856565475478,
       "lo": -0.005981424003456667,
       "hi": 0.0056093980663178885
      },
      "UBCF - AHEAD": {
       "n": 4369,
       "mean": 0.09955867695803146,
       "lo": 0.08254527764376322,
       "hi": 0.11601905495153325
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4369,
       "mean": -5.471586773438509e-06,
       "lo": -0.0003337892936171372,
       "hi": 0.0002782541493165594
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4369,
       "mean": -2.1233482828942773e-05,
       "lo": -0.00012799178647221167,
       "hi": 3.779722895999364e-05
      },
      "REGPOP shifted - REGPOP": {
       "n": 4369,
       "mean": 4.488400285697179e-05,
       "lo": -1.3292055217563328e-05,
       "hi": 0.00024638923614619853
      },
      "REGPOP window - REGPOP": {
       "n": 4369,
       "mean": -3.341437094578419e-06,
       "lo": -1.9811598335395187e-05,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4369,
       "mean": -1.6245230838503106e-06,
       "lo": -0.0003016525164601434,
       "hi": 0.0004498355566812637
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4369,
       "mean": -0.0004327170947730306,
       "lo": -0.0038348539704521974,
       "hi": 0.002949725217474654
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4369,
       "mean": 1.771136470152262e-05,
       "lo": 0.0,
       "hi": 8.000781229002689e-05
      },
      "KNN - POP": {
       "n": 4369,
       "mean": -0.024669439941813486,
       "lo": -0.03957096146387582,
       "hi": -0.01089822486268986
      },
      "UBCF - POP": {
       "n": 4369,
       "mean": -0.0064774160505449135,
       "lo": -0.018487535161344767,
       "hi": 0.0051702450785302756
      },
      "ITEM - POP": {
       "n": 4369,
       "mean": -0.007080147415464422,
       "lo": -0.020558627069237286,
       "hi": 0.00738979359307319
      },
      "BLEND - POP": {
       "n": 4369,
       "mean": -0.0004882499560915679,
       "lo": -0.006890495128791216,
       "hi": 0.0060921596302205465
      },
      "LOCAL - POP": {
       "n": 4369,
       "mean": -0.16459903045506158,
       "lo": -0.1878679386380503,
       "hi": -0.14134806080975212
      },
      "AHEAD - POP": {
       "n": 4369,
       "mean": -0.1647134731192868,
       "lo": -0.1874193968704293,
       "hi": -0.14125090721664127
      },
      "PROXPOP 10 - POP": {
       "n": 4369,
       "mean": -0.07888147495036944,
       "lo": -0.10213085904448559,
       "hi": -0.05594025790886187
      },
      "PROXPOP 20 - POP": {
       "n": 4369,
       "mean": -0.05427630214194646,
       "lo": -0.07640058157229758,
       "hi": -0.03199781759627545
      },
      "PROXPOP 40 - POP": {
       "n": 4369,
       "mean": -0.03653768918703686,
       "lo": -0.05721329266306696,
       "hi": -0.017086520988311434
      },
      "REGPOP b=10 - POP": {
       "n": 4369,
       "mean": 1.36241266934789e-06,
       "lo": -0.00041134628640074084,
       "hi": 0.0002929223554223546
      },
      "REGPOP b=40 - POP": {
       "n": 4369,
       "mean": -5.722133211261158e-05,
       "lo": -0.0003406923141916115,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4369,
       "mean": 9.536888685435255e-06,
       "lo": 0.0,
       "hi": 5.7930745327679345e-05
      },
      "REGPOP window - POP": {
       "n": 4369,
       "mean": 9.536888685435255e-06,
       "lo": 0.0,
       "hi": 5.576653902894394e-05
      },
      "POP>UBCF - POP": {
       "n": 4369,
       "mean": -0.0007171352845420142,
       "lo": -0.007669072677271694,
       "hi": 0.0057887921483655205
      },
      "POP>REGPOP - POP": {
       "n": 4369,
       "mean": 1.771136470152262e-05,
       "lo": 0.0,
       "hi": 7.742563902936374e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4369,
       "mean": -0.0004882499560915679,
       "lo": -0.0070589434119187056,
       "hi": 0.006227323412556193
      },
      "REGBLEND - POP": {
       "n": 4369,
       "mean": -0.0002593646276411216,
       "lo": -0.006671051270174235,
       "hi": 0.006307039796379991
      },
      "KNN - REGPOP": {
       "n": 4369,
       "mean": -0.024687151306515002,
       "lo": -0.03982306583970564,
       "hi": -0.010637950396144966
      },
      "UBCF - REGPOP": {
       "n": 4369,
       "mean": -0.006495127415246436,
       "lo": -0.017677971551887755,
       "hi": 0.004488444114945816
      },
      "ITEM - REGPOP": {
       "n": 4369,
       "mean": -0.007097858780165945,
       "lo": -0.02068428665658678,
       "hi": 0.006136509450154878
      },
      "BLEND - REGPOP": {
       "n": 4369,
       "mean": -0.0005059613207930905,
       "lo": -0.007309684292566465,
       "hi": 0.006195469367302256
      },
      "REGBLEND - REGPOP": {
       "n": 4369,
       "mean": -0.0002770759923426442,
       "lo": -0.0068095932419818634,
       "hi": 0.006597515615032417
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4369,
       "mean": -0.0005059613207930905,
       "lo": -0.0070485022847532105,
       "hi": 0.0059179094770193475
      },
      "LOCAL - REGPOP": {
       "n": 4369,
       "mean": -0.1646167418197631,
       "lo": -0.18815580861073605,
       "hi": -0.14174624334559496
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4369,
       "mean": -0.05429401350664798,
       "lo": -0.07699933515332968,
       "hi": -0.031815500250918415
      },
      "UBCF - PROXPOP 20": {
       "n": 4369,
       "mean": 0.047798886091401545,
       "lo": 0.025761032679409743,
       "hi": 0.070890622695519
      },
      "KNN - PROXPOP 20": {
       "n": 4369,
       "mean": 0.029606862200132974,
       "lo": 0.00828874877668312,
       "hi": 0.05177969214684835
      },
      "UBCF - LOCAL": {
       "n": 4369,
       "mean": 0.1581216144045167,
       "lo": 0.1348711566226274,
       "hi": 0.18150271304427962
      },
      "REGPOP - LOCAL": {
       "n": 4369,
       "mean": 0.1646167418197631,
       "lo": 0.14170436114285856,
       "hi": 0.18770545782000286
      },
      "AHEAD - LOCAL": {
       "n": 4369,
       "mean": -0.00011444266422522316,
       "lo": -0.01096663833649447,
       "hi": 0.010777666189630553
      },
      "UBCF - AHEAD": {
       "n": 4369,
       "mean": 0.15823605706874191,
       "lo": 0.1340155148401762,
       "hi": 0.1817754993334169
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4369,
       "mean": -1.634895203217473e-05,
       "lo": -0.0004136900706527345,
       "hi": 0.00024701336277685806
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4369,
       "mean": -7.49326968141342e-05,
       "lo": -0.0003570633508734317,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4369,
       "mean": -8.174476016087365e-06,
       "lo": -4.891558983900208e-05,
       "hi": 0.0
      },
      "REGPOP window - REGPOP": {
       "n": 4369,
       "mean": -8.174476016087365e-06,
       "lo": -4.974278996718803e-05,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4369,
       "mean": 0.00022888532845044633,
       "lo": 0.0,
       "hi": 0.001375571091742641
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4369,
       "mean": -0.0007348466492435369,
       "lo": -0.0075553205886872915,
       "hi": 0.005666743621699755
      }
     }
    }
   },
   "R9": {
    "m=1": {
     "top five not determined by POP (share of units)": 0.6035353535353535,
     "candidates no pool reader marked (mean share)": 0.3591678956692731
    },
    "m=3": {
     "top five not determined by POP (share of units)": 0.6039422415768966,
     "candidates no pool reader marked (mean share)": 0.36474477270203276
    },
    "m=5": {
     "top five not determined by POP (share of units)": 0.603112840466926,
     "candidates no pool reader marked (mean share)": 0.3705508908457915
    }
   },
   "R11": {
    "m=1": {
     "share with none (KNN and UBCF rank as POP)": 0.0879247015610652,
     "share with one or two": 0.22337006427915518,
     "share with three or more": 0.6887052341597796,
     "median number": 4.0,
     "none": {
      "units": 383
     },
     "one or two": {
      "units": 973,
      "KNN - POP, ap": {
       "n": 973,
       "mean": -0.026068675987470664,
       "lo": -0.032125331073561005,
       "hi": -0.019828915711583815
      },
      "UBCF - POP, ap": {
       "n": 973,
       "mean": -0.033401512556802515,
       "lo": -0.040205151172998395,
       "hi": -0.02655424445094952
      },
      "UBCF - REGPOP, ap": {
       "n": 973,
       "mean": -0.03337941481457613,
       "lo": -0.03965192858441553,
       "hi": -0.026855982989929094
      },
      "UBCF - POP, hitNext": {
       "n": 973,
       "mean": -0.011665398664370916,
       "lo": -0.039582516119353775,
       "hi": 0.01700554283344137
      },
      "REGPOP - POP, hitNext": {
       "n": 973,
       "mean": -0.0029376498800959233,
       "lo": -0.010772099765082222,
       "hi": 0.0038483722674304776
      },
      "UBCF - REGPOP, hitNext": {
       "n": 973,
       "mean": -0.008727748784274994,
       "lo": -0.036283583702916525,
       "hi": 0.019668440054775974
      },
      "KNN - REGPOP, hitNext": {
       "n": 973,
       "mean": -0.01204835760334219,
       "lo": -0.03906154096029077,
       "hi": 0.014979999178469714
      }
     },
     "three or more": {
      "units": 3000,
      "KNN - POP, ap": {
       "n": 3000,
       "mean": -0.034011753774103974,
       "lo": -0.037966793886970045,
       "hi": -0.02979622659677616
      },
      "UBCF - POP, ap": {
       "n": 3000,
       "mean": -0.030476211763418082,
       "lo": -0.03436594445408171,
       "hi": -0.026490857268870665
      },
      "UBCF - REGPOP, ap": {
       "n": 3000,
       "mean": -0.03040020310634753,
       "lo": -0.03424397199375407,
       "hi": -0.026577999552021447
      },
      "UBCF - POP, hitNext": {
       "n": 3000,
       "mean": -0.010054858104858106,
       "lo": -0.027810281945606315,
       "hi": 0.008083183575558562
      },
      "REGPOP - POP, hitNext": {
       "n": 3000,
       "mean": 3.730158730158746e-05,
       "lo": -0.002527482776185324,
       "hi": 0.002452363371051688
      },
      "UBCF - REGPOP, hitNext": {
       "n": 3000,
       "mean": -0.010092159692159692,
       "lo": -0.028898757789850547,
       "hi": 0.008634109187430622
      },
      "KNN - REGPOP, hitNext": {
       "n": 3000,
       "mean": -0.006058429533429535,
       "lo": -0.024021700917404038,
       "hi": 0.012279402680642539
      }
     }
    },
    "m=3": {
     "share with none (KNN and UBCF rank as POP)": 0.0009168003667201467,
     "share with one or two": 0.03094201237680495,
     "share with three or more": 0.9681411872564749,
     "median number": 10.0,
     "none": {
      "units": 4
     },
     "one or two": {
      "units": 135,
      "KNN - POP, ap": {
       "n": 135,
       "mean": -0.01538285326438845,
       "lo": -0.031061739954615666,
       "hi": 7.573958709088204e-05
      },
      "UBCF - POP, ap": {
       "n": 135,
       "mean": -0.02453835573103535,
       "lo": -0.043771256463795635,
       "hi": -0.00541691963163611
      },
      "UBCF - REGPOP, ap": {
       "n": 135,
       "mean": -0.024213671942001514,
       "lo": -0.043696722595203796,
       "hi": -0.00500696179872068
      },
      "UBCF - POP, hitNext": {
       "n": 135,
       "mean": -0.03616990005878895,
       "lo": -0.12377222647968347,
       "hi": 0.043459116774972405
      },
      "REGPOP - POP, hitNext": {
       "n": 135,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "UBCF - REGPOP, hitNext": {
       "n": 135,
       "mean": -0.03616990005878895,
       "lo": -0.12025207506471487,
       "hi": 0.042090864864302344
      },
      "KNN - REGPOP, hitNext": {
       "n": 135,
       "mean": -0.03960905349794239,
       "lo": -0.1151261281719829,
       "hi": 0.028747891872775495
      }
     },
     "three or more": {
      "units": 4224,
      "KNN - POP, ap": {
       "n": 4224,
       "mean": -0.03122807691416764,
       "lo": -0.03473868975986045,
       "hi": -0.02789620892768878
      },
      "UBCF - POP, ap": {
       "n": 4224,
       "mean": -0.0147088328484379,
       "lo": -0.01732240076975538,
       "hi": -0.012187404252325265
      },
      "UBCF - REGPOP, ap": {
       "n": 4224,
       "mean": -0.014704204656514017,
       "lo": -0.017406950770956726,
       "hi": -0.012172985514639313
      },
      "UBCF - POP, hitNext": {
       "n": 4224,
       "mean": -0.011358657257094758,
       "lo": -0.02448947985091881,
       "hi": 0.002513979567768927
      },
      "REGPOP - POP, hitNext": {
       "n": 4224,
       "mean": 0.0002367424242424242,
       "lo": -0.00015280268956144286,
       "hi": 0.000960752901843329
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4224,
       "mean": -0.011595399681337184,
       "lo": -0.024789163795860224,
       "hi": 0.0013367293871889392
      },
      "KNN - REGPOP, hitNext": {
       "n": 4224,
       "mean": -0.022605049753487257,
       "lo": -0.036904224402597774,
       "hi": -0.008677717517988995
      }
     }
    },
    "m=5": {
     "share with none (KNN and UBCF rank as POP)": 0.0,
     "share with one or two": 0.004577706569008927,
     "share with three or more": 0.9954222934309911,
     "median number": 12.0,
     "none": {
      "units": 0
     },
     "one or two": {
      "units": 20,
      "KNN - POP, ap": {
       "n": 20,
       "note": "fewer than 30 units"
      },
      "UBCF - POP, ap": {
       "n": 20,
       "note": "fewer than 30 units"
      },
      "UBCF - REGPOP, ap": {
       "n": 20,
       "note": "fewer than 30 units"
      },
      "UBCF - POP, hitNext": {
       "n": 20,
       "note": "fewer than 30 units"
      },
      "REGPOP - POP, hitNext": {
       "n": 20,
       "note": "fewer than 30 units"
      },
      "UBCF - REGPOP, hitNext": {
       "n": 20,
       "note": "fewer than 30 units"
      },
      "KNN - REGPOP, hitNext": {
       "n": 20,
       "note": "fewer than 30 units"
      }
     },
     "three or more": {
      "units": 4349,
      "KNN - POP, ap": {
       "n": 4349,
       "mean": -0.029135791784940288,
       "lo": -0.03264952092437071,
       "hi": -0.0254312827427773
      },
      "UBCF - POP, ap": {
       "n": 4349,
       "mean": -0.007803478276057951,
       "lo": -0.01010309934663742,
       "hi": -0.005720609348591401
      },
      "UBCF - REGPOP, ap": {
       "n": 4349,
       "mean": -0.007806309947778048,
       "lo": -0.010060987809836226,
       "hi": -0.00544405441008347
      },
      "UBCF - POP, hitNext": {
       "n": 4349,
       "mean": -0.007045368341068503,
       "lo": -0.018665392360311988,
       "hi": 0.004820854492894884
      },
      "REGPOP - POP, hitNext": {
       "n": 4349,
       "mean": 1.779281498757239e-05,
       "lo": 0.0,
       "hi": 7.817125873288075e-05
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4349,
       "mean": -0.007063161156056074,
       "lo": -0.01895247700084163,
       "hi": 0.004623459236996672
      },
      "KNN - REGPOP, hitNext": {
       "n": 4349,
       "mean": -0.025070584865940118,
       "lo": -0.03972209574782245,
       "hi": -0.010487186013977285
      }
     }
    }
   },
   "R12": {
    "targets": 4369,
    "reveal 1 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4369,
      "mean": -0.028563670609570883,
      "lo": -0.03226693621708609,
      "hi": -0.025007368903803076
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4369,
      "mean": -0.028631001705109335,
      "lo": -0.03169618407754579,
      "hi": -0.025443690719978256
     },
     "KNN - POP, ap, LAST": {
      "n": 4369,
      "mean": -0.029362768400488702,
      "lo": -0.03312428741486844,
      "hi": -0.025619243399373572
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4369,
      "mean": -6.733109553845502e-05,
      "lo": -0.0032119052215055315,
      "hi": 0.002760792710808803
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4369,
      "mean": -0.0007990977909178201,
      "lo": -0.005013946661085077,
      "hi": 0.0035472216541065885
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4369,
      "mean": -0.0007317666953793652,
      "lo": -0.003735446674016536,
      "hi": 0.002435932063145695
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4369,
      "mean": -0.021417088417546186,
      "lo": -0.037158652568041885,
      "hi": -0.005186731523015767
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4369,
      "mean": -0.02255936409919015,
      "lo": -0.035556130325670836,
      "hi": -0.009654412085893503
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4369,
      "mean": -0.018286264103384728,
      "lo": -0.03363524276059832,
      "hi": -0.002382629939572067
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4369,
      "mean": -0.001142275681643964,
      "lo": -0.014617118446610526,
      "hi": 0.012241365919320287
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4369,
      "mean": 0.0031308243141614624,
      "lo": -0.01580364057536114,
      "hi": 0.020801097039222977
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4369,
      "mean": 0.004273099995805427,
      "lo": -0.008586196141257309,
      "hi": 0.017528771204635633
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4369,
      "mean": -0.027555174640394486,
      "lo": -0.03092714851815061,
      "hi": -0.02413188843100546
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4369,
      "mean": -0.02781926749664402,
      "lo": -0.03057392776461984,
      "hi": -0.025054953999864835
     },
     "UBCF - POP, ap, LAST": {
      "n": 4369,
      "mean": -0.029349900724534094,
      "lo": -0.0328684040281277,
      "hi": -0.02581457601593013
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4369,
      "mean": -0.00026409285624953363,
      "lo": -0.0032534592763907625,
      "hi": 0.002965941949558829
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4369,
      "mean": -0.0017947260841396108,
      "lo": -0.006400751130104738,
      "hi": 0.0026786054263618513
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4369,
      "mean": -0.0015306332278900766,
      "lo": -0.005000241295250787,
      "hi": 0.0018185246799538252
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4369,
      "mean": -0.02522993651398321,
      "lo": -0.04121325237471032,
      "hi": -0.009820111511487204
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4369,
      "mean": -0.02257365429429976,
      "lo": -0.034838955004686964,
      "hi": -0.010945778941368455
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4369,
      "mean": -0.015304215252716052,
      "lo": -0.03139215913318374,
      "hi": -0.00010210117036589503
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4369,
      "mean": 0.0026562822196834496,
      "lo": -0.011219600733908132,
      "hi": 0.016536704516459454
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4369,
      "mean": 0.009925721261267152,
      "lo": -0.009785349178101544,
      "hi": 0.030170583600184566
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4369,
      "mean": 0.0072694390415837026,
      "lo": -0.008147643877434567,
      "hi": 0.021097811796017
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4369,
      "mean": 9.99159763994962e-06,
      "lo": -0.00038596854532707857,
      "hi": 0.00041785565577988733
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4369,
      "mean": -0.00015067030718556452,
      "lo": -0.0005258344103797897,
      "hi": 0.00024707995249626387
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4369,
      "mean": 7.468894283073665e-05,
      "lo": -0.00034857091231759867,
      "hi": 0.0004984748955567391
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4369,
      "mean": -0.0001606619048255142,
      "lo": -0.0005488312802988035,
      "hi": 0.0002587550000103503
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4369,
      "mean": 6.469734519078705e-05,
      "lo": -0.0004807646812233993,
      "hi": 0.0005800454812943126
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4369,
      "mean": 0.00022535925001630124,
      "lo": -0.00022345352259177333,
      "hi": 0.0006770428805809656
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4369,
      "mean": 0.0003726487647293324,
      "lo": -0.0022462641835600877,
      "hi": 0.0029786313492131374
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4369,
      "mean": -0.00011680555569317342,
      "lo": -0.0020218346522609815,
      "hi": 0.0018392107498552178
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4369,
      "mean": 0.0009195831380541842,
      "lo": -0.0012971221905847415,
      "hi": 0.003293195794317456
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4369,
      "mean": -0.0004894543204225058,
      "lo": -0.002932192810219041,
      "hi": 0.001938429987523011
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4369,
      "mean": 0.0005469343733248515,
      "lo": -0.0025988644060195407,
      "hi": 0.0037523146498572336
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4369,
      "mean": 0.0010363886937473578,
      "lo": -0.0015504497181325944,
      "hi": 0.0036287272011880623
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4369,
      "mean": -0.25065686644130886,
      "lo": -0.25910231480910334,
      "hi": -0.24187746479831213
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4369,
      "mean": -0.24894816873931974,
      "lo": -0.25728726748838276,
      "hi": -0.2406524784979906
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4369,
      "mean": -0.24958886915244283,
      "lo": -0.2579674519287591,
      "hi": -0.24102749595285863
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4369,
      "mean": 0.0017086977019891074,
      "lo": -0.001153932500141498,
      "hi": 0.004461445463313739
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4369,
      "mean": 0.0010679972888660893,
      "lo": -0.0026887168549458726,
      "hi": 0.00492219902769048
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4369,
      "mean": -0.000640700413123018,
      "lo": -0.003323801656753359,
      "hi": 0.002042407749652537
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4369,
      "mean": -0.16505680111196247,
      "lo": -0.18899608108637525,
      "hi": -0.14113350252400172
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4369,
      "mean": -0.16452273534557812,
      "lo": -0.1859519928872758,
      "hi": -0.14180293854919196
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4369,
      "mean": -0.16459903045506158,
      "lo": -0.1881169397547617,
      "hi": -0.14137945060228604
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4369,
      "mean": 0.0005340657663843708,
      "lo": -0.010566196564015341,
      "hi": 0.011298022702354088
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4369,
      "mean": 0.00045777065690089265,
      "lo": -0.015200241628341478,
      "hi": 0.016173611936335753
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4369,
      "mean": -7.629510948347798e-05,
      "lo": -0.010966399981975952,
      "hi": 0.010796120995760817
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4369,
      "mean": -0.08810065374315908,
      "lo": -0.09454600424447834,
      "hi": -0.08160454447130433
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4369,
      "mean": -0.08662082040355125,
      "lo": -0.09179093270765043,
      "hi": -0.08140746021103663
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4369,
      "mean": -0.08346279186537285,
      "lo": -0.08970031960431661,
      "hi": -0.07731804499492217
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4369,
      "mean": 0.0014798333396078358,
      "lo": -0.0030350428476951363,
      "hi": 0.005798341667033892
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4369,
      "mean": 0.004637861877786227,
      "lo": -0.001423529419598344,
      "hi": 0.010811598710109411
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4369,
      "mean": 0.00315802853817839,
      "lo": -0.001418864652197262,
      "hi": 0.0076450907309786416
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4369,
      "mean": -0.05839623805405449,
      "lo": -0.08048381333550288,
      "hi": -0.03761920666687028
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4369,
      "mean": -0.059159189148889325,
      "lo": -0.07801602396231247,
      "hi": -0.04026105030391147
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4369,
      "mean": -0.05427630214194646,
      "lo": -0.07656704293941465,
      "hi": -0.032332617679278516
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4369,
      "mean": -0.0007629510948348318,
      "lo": -0.018489690956504497,
      "hi": 0.017922096959327526
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4369,
      "mean": 0.004119935912108034,
      "lo": -0.019572113122380608,
      "hi": 0.027032572431390605
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4369,
      "mean": 0.004882887006942865,
      "lo": -0.011993138041128134,
      "hi": 0.021074191570138633
     }
    },
    "reveal 3 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4369,
      "mean": -0.028415124808377774,
      "lo": -0.031984305913044214,
      "hi": -0.024760362796664017
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4369,
      "mean": -0.028690833299462783,
      "lo": -0.031849949763554534,
      "hi": -0.02572851264847448
     },
     "KNN - POP, ap, LAST": {
      "n": 4369,
      "mean": -0.02885455925710528,
      "lo": -0.03243250533318799,
      "hi": -0.024986354322823447
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4369,
      "mean": -0.00027570849108500794,
      "lo": -0.003041066225484538,
      "hi": 0.002410897241095907
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4369,
      "mean": -0.0004394344487275016,
      "lo": -0.004766542882377436,
      "hi": 0.0036632003033956148
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4369,
      "mean": -0.00016372595764249377,
      "lo": -0.0031716769475286493,
      "hi": 0.0030282649617859175
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4369,
      "mean": -0.025507051250928572,
      "lo": -0.0397782619471041,
      "hi": -0.010657058413286598
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4369,
      "mean": -0.018047478576203688,
      "lo": -0.029867012599378285,
      "hi": -0.006505169782487861
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4369,
      "mean": -0.01387495353505882,
      "lo": -0.029587284077878567,
      "hi": 0.0014368038567835726
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4369,
      "mean": 0.007459572674724879,
      "lo": -0.005508214472053811,
      "hi": 0.019915849968457102
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4369,
      "mean": 0.011632097715869748,
      "lo": -0.006236210964706323,
      "hi": 0.029677476517843915
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4369,
      "mean": 0.004172525041144868,
      "lo": -0.00871209294131394,
      "hi": 0.017545525578921892
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4369,
      "mean": -0.014235211951564693,
      "lo": -0.017086712136395177,
      "hi": -0.01150251741158468
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4369,
      "mean": -0.014664539094008904,
      "lo": -0.01700395219295511,
      "hi": -0.012302197204626525
     },
     "UBCF - POP, ap, LAST": {
      "n": 4369,
      "mean": -0.015232906094851874,
      "lo": -0.0178027211271923,
      "hi": -0.01258545269842936
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4369,
      "mean": -0.0004293271424442106,
      "lo": -0.0024576842309697866,
      "hi": 0.0015900078719127651
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4369,
      "mean": -0.000997694143287184,
      "lo": -0.0038494707632825012,
      "hi": 0.0019798083957821974
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4369,
      "mean": -0.0005683670008429731,
      "lo": -0.002607904990375081,
      "hi": 0.0013715650289463993
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4369,
      "mean": -0.012771762582932188,
      "lo": -0.02656312646474788,
      "hi": 0.0005935631517300736
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4369,
      "mean": -0.012214081663612455,
      "lo": -0.023183000564955602,
      "hi": -0.0013410871761199235
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4369,
      "mean": -0.01274505929461297,
      "lo": -0.025887160236884702,
      "hi": 0.0004167239810979433
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4369,
      "mean": 0.0005576809193197346,
      "lo": -0.010251235210845018,
      "hi": 0.011672340873532546
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4369,
      "mean": 2.670328831921905e-05,
      "lo": -0.015538067980233673,
      "hi": 0.015683103829598134
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4369,
      "mean": -0.0005309776310005152,
      "lo": -0.011636337942179284,
      "hi": 0.010062177684706422
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4369,
      "mean": 2.076678451004428e-06,
      "lo": -8.61372654142284e-05,
      "hi": 8.116828125075622e-05
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4369,
      "mean": 1.3297390297298136e-05,
      "lo": -5.7481555128853456e-05,
      "hi": 8.499567921477802e-05
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4369,
      "mean": -6.310702685230645e-06,
      "lo": -9.580282580429821e-05,
      "hi": 6.477790524449256e-05
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4369,
      "mean": 1.1220711846293709e-05,
      "lo": -5.404852886828624e-05,
      "hi": 8.459721502123369e-05
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4369,
      "mean": -8.387381136235073e-06,
      "lo": -0.00010593331614117237,
      "hi": 9.129715329637301e-05
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4369,
      "mean": -1.960809298252878e-05,
      "lo": -9.491810993802711e-05,
      "hi": 4.8639190276180716e-05
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4369,
      "mean": 1.6968230518241943e-05,
      "lo": -0.000396908816970608,
      "hi": 0.0004444691985133385
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4369,
      "mean": -2.143529266440774e-05,
      "lo": -0.00030661689935689685,
      "hi": 0.00022244727464679312
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4369,
      "mean": 7.765752215283001e-05,
      "lo": 0.0,
      "hi": 0.0003364670836422842
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4369,
      "mean": -3.840352318264969e-05,
      "lo": -0.00044759398035206047,
      "hi": 0.000327459439883013
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4369,
      "mean": 6.068929163458806e-05,
      "lo": -0.0003128135751558742,
      "hi": 0.0005663316813388429
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4369,
      "mean": 9.909281481723775e-05,
      "lo": -0.00015344138938025353,
      "hi": 0.00047594462064809467
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4369,
      "mean": -0.24780304602640038,
      "lo": -0.25638099312282897,
      "hi": -0.23894691169822266
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4369,
      "mean": -0.24821497746638158,
      "lo": -0.2566937713552079,
      "hi": -0.23957059785186338
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4369,
      "mean": -0.24958886915244283,
      "lo": -0.2580356692242651,
      "hi": -0.24104848914253993
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4369,
      "mean": -0.00041193143998123703,
      "lo": -0.0037288842315564845,
      "hi": 0.002924541331490661
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4369,
      "mean": -0.0017858231260424557,
      "lo": -0.0055908917386181395,
      "hi": 0.0020366354788554568
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4369,
      "mean": -0.0013738916860612184,
      "lo": -0.0031053769116036333,
      "hi": 0.0005208433437168334
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4369,
      "mean": -0.16345460381280935,
      "lo": -0.18642466100729188,
      "hi": -0.13964137863097145
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4369,
      "mean": -0.16169981629468927,
      "lo": -0.18378505678208257,
      "hi": -0.13949215359586067
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4369,
      "mean": -0.16459903045506158,
      "lo": -0.18781622087025643,
      "hi": -0.14258180733925516
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4369,
      "mean": 0.001754787518120084,
      "lo": -0.011928822697607151,
      "hi": 0.014849879394928722
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4369,
      "mean": -0.0011444266422522317,
      "lo": -0.017361013922105758,
      "hi": 0.014444764609665905
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4369,
      "mean": -0.002899214160372317,
      "lo": -0.010106696603126013,
      "hi": 0.004308463637057434
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4369,
      "mean": -0.08410462620853293,
      "lo": -0.08989748450042422,
      "hi": -0.07787333580781552
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4369,
      "mean": -0.08311121901340848,
      "lo": -0.088758678742808,
      "hi": -0.07737539708209755
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4369,
      "mean": -0.08346279186537285,
      "lo": -0.08955287471267931,
      "hi": -0.07737094114828802
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4369,
      "mean": 0.0009934071951244476,
      "lo": -0.003971649302419835,
      "hi": 0.00590459253558613
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4369,
      "mean": 0.0006418343431600842,
      "lo": -0.005120903071966933,
      "hi": 0.006359451755597753
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4369,
      "mean": -0.00035157285196436345,
      "lo": -0.0031989081765667862,
      "hi": 0.002603364332885011
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4369,
      "mean": -0.057022926083351806,
      "lo": -0.07858808527285041,
      "hi": -0.033933433389754936
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4369,
      "mean": -0.050537841777255836,
      "lo": -0.07044838332775984,
      "hi": -0.03040472832882547
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4369,
      "mean": -0.05427630214194646,
      "lo": -0.07675509159494459,
      "hi": -0.03208579554008918
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4369,
      "mean": 0.00648508430609597,
      "lo": -0.013317006614286411,
      "hi": 0.027734961781427404
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4369,
      "mean": 0.002746623941405356,
      "lo": -0.019748093270052797,
      "hi": 0.02510941117702339
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4369,
      "mean": -0.0037384603646906174,
      "lo": -0.014616785235427773,
      "hi": 0.007580345922534897
     }
    },
    "KNN as first computed": {
     "reveal 1 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4369,
       "mean": -0.02766261215630588,
       "lo": -0.03128413582091305,
       "hi": -0.023990650930138437
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4369,
       "mean": -0.02839071960625183,
       "lo": -0.0314855322146186,
       "hi": -0.025308130215382293
      },
      "KNN - POP, ap, LAST": {
       "n": 4369,
       "mean": -0.028959041565343593,
       "lo": -0.03253918812676164,
       "hi": -0.025286430253292715
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4369,
       "mean": -0.0007281074499459461,
       "lo": -0.004002911836780569,
       "hi": 0.0022385990659348114
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4369,
       "mean": -0.0012964294090377084,
       "lo": -0.005567049272639716,
       "hi": 0.0030612313488606268
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4369,
       "mean": -0.0005683219590917627,
       "lo": -0.003622312364027668,
       "hi": 0.0025815410388300474
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4369,
       "mean": -0.02164215899052246,
       "lo": -0.03725511442009844,
       "hi": -0.005537735779221115
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4369,
       "mean": -0.023954293017579814,
       "lo": -0.03708236326844873,
       "hi": -0.010976035132671112
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4369,
       "mean": -0.01830915263622977,
       "lo": -0.033956561066871754,
       "hi": -0.0029508721511857135
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4369,
       "mean": -0.0023121340270573555,
       "lo": -0.01595096546478173,
       "hi": 0.011378528573585308
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4369,
       "mean": 0.0033330063542926893,
       "lo": -0.015663672625028147,
       "hi": 0.021625375779671007
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4369,
       "mean": 0.005645140381350047,
       "lo": -0.007538347322512643,
       "hi": 0.018965549094473257
      }
     },
     "reveal 3 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4369,
       "mean": -0.028787723310739876,
       "lo": -0.032461201806308876,
       "hi": -0.02501205712643984
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4369,
       "mean": -0.0288626147490944,
       "lo": -0.03190449723466207,
       "hi": -0.02593210490307471
      },
      "KNN - POP, ap, LAST": {
       "n": 4369,
       "mean": -0.029021093695698774,
       "lo": -0.03270842469597295,
       "hi": -0.02519421605287255
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4369,
       "mean": -7.489143835452471e-05,
       "lo": -0.0027630098531002817,
       "hi": 0.002632031893582497
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4369,
       "mean": -0.00023337038495890107,
       "lo": -0.0045571311491101555,
       "hi": 0.0038955496290617093
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4369,
       "mean": -0.00015847894660437698,
       "lo": -0.0031865126300608293,
       "hi": 0.0030067484431088643
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4369,
       "mean": -0.02406125892621658,
       "lo": -0.038270774738603124,
       "hi": -0.008493273213731866
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4369,
       "mean": -0.01815810648495474,
       "lo": -0.02999624523033772,
       "hi": -0.00661671382413108
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4369,
       "mean": -0.013352332035096968,
       "lo": -0.028624620611972462,
       "hi": 0.0020455470305932744
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4369,
       "mean": 0.005903152441261844,
       "lo": -0.0069180921882412245,
       "hi": 0.018350092889175624
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4369,
       "mean": 0.010708926891119614,
       "lo": -0.008749043025332763,
       "hi": 0.028383845159815055
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4369,
       "mean": 0.00480577444985777,
       "lo": -0.009130701992702571,
       "hi": 0.01813829846561047
      }
     }
    }
   },
   "R15": {
    "m=1": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4356,
       "mean": 0.023127287282185893,
       "lo": 0.021163446847724924,
       "hi": 0.025114040000036437
      },
      "PROXBLEND - POP": {
       "n": 4356,
       "mean": -0.06792752860027988,
       "lo": -0.07279947519823478,
       "hi": -0.06315749917201074
      },
      "PROXBLEND - UBCF": {
       "n": 4356,
       "mean": -0.03947750403461801,
       "lo": -0.044261012323013806,
       "hi": -0.034733761139442675
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4356,
       "mean": 0.015501442759319684,
       "lo": 0.011259525502502471,
       "hi": 0.01968451155978184
      },
      "PROXBLEND - POP": {
       "n": 4356,
       "mean": -0.1151997400669565,
       "lo": -0.12789001868426045,
       "hi": -0.10177725636243386
      },
      "PROXBLEND - UBCF": {
       "n": 4356,
       "mean": -0.07955391103737952,
       "lo": -0.0932282197132296,
       "hi": -0.06525750218324612
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4356,
       "mean": 0.0065426997245179065,
       "lo": -0.002103500019183836,
       "hi": 0.015445657276995298
      },
      "PROXBLEND - POP": {
       "n": 4356,
       "mean": -0.03372731811092693,
       "lo": -0.04490392327605107,
       "hi": -0.022729981095115374
      },
      "PROXBLEND - UBCF": {
       "n": 4356,
       "mean": -0.025287142711385133,
       "lo": -0.03837746463899827,
       "hi": -0.01291532210636171
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4356,
       "mean": 0.003601657083289998,
       "lo": 3.2572129068430415e-05,
       "hi": 0.007593468554209918
      },
      "PROXBLEND - POP": {
       "n": 4356,
       "mean": -0.017509243527090424,
       "lo": -0.030368793941014775,
       "hi": -0.005127355383466684
      },
      "PROXBLEND - UBCF": {
       "n": 4356,
       "mean": -0.011915917838635869,
       "lo": -0.0260005833229224,
       "hi": 0.0012264985365561033
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4356,
       "mean": 0.0065426997245179065,
       "lo": -0.0013248457127850483,
       "hi": 0.014577990403860316
      },
      "PROXBLEND - POP": {
       "n": 4356,
       "mean": -0.030967362527279885,
       "lo": -0.05057138768754419,
       "hi": -0.011597677141350057
      },
      "PROXBLEND - UBCF": {
       "n": 4356,
       "mean": -0.02143682827222772,
       "lo": -0.042589899609540266,
       "hi": 0.0006758481118175766
      }
     }
    },
    "m=3": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4363,
       "mean": 0.0279264422652197,
       "lo": 0.026203309673172137,
       "hi": 0.029649284214442143
      },
      "PROXBLEND - POP": {
       "n": 4363,
       "mean": -0.05798884427872021,
       "lo": -0.06287988584310474,
       "hi": -0.052760913041368755
      },
      "PROXBLEND - UBCF": {
       "n": 4363,
       "mean": -0.04298935127494036,
       "lo": -0.04810551836995486,
       "hi": -0.03791903433571744
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4363,
       "mean": 0.018581223272782922,
       "lo": 0.01475156721527094,
       "hi": 0.022388730898286188
      },
      "PROXBLEND - POP": {
       "n": 4363,
       "mean": -0.10059175459816976,
       "lo": -0.11403825123605431,
       "hi": -0.08763481586997304
      },
      "PROXBLEND - UBCF": {
       "n": 4363,
       "mean": -0.0810011203177455,
       "lo": -0.09420771523883187,
       "hi": -0.06730776953587475
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4363,
       "mean": 0.0137520055008022,
       "lo": 0.006005947568317525,
       "hi": 0.02262763621001546
      },
      "PROXBLEND - POP": {
       "n": 4363,
       "mean": -0.04338204860236453,
       "lo": -0.05774538500112009,
       "hi": -0.02947519455288635
      },
      "PROXBLEND - UBCF": {
       "n": 4363,
       "mean": -0.03292841317136527,
       "lo": -0.04809703617636431,
       "hi": -0.01875586426351905
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4363,
       "mean": 0.0009574308929939812,
       "lo": -0.0027304709515376313,
       "hi": 0.0048772813077158075
      },
      "PROXBLEND - POP": {
       "n": 4363,
       "mean": -0.02093108586942925,
       "lo": -0.034800337733650176,
       "hi": -0.00792986021983459
      },
      "PROXBLEND - UBCF": {
       "n": 4363,
       "mean": -0.013195234810542356,
       "lo": -0.02811506748076041,
       "hi": 0.0004400147690399025
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4363,
       "mean": 0.0009168003667201467,
       "lo": -0.007824966587327963,
       "hi": 0.009261767925561016
      },
      "PROXBLEND - POP": {
       "n": 4363,
       "mean": -0.03571210285626972,
       "lo": -0.05734275592828225,
       "hi": -0.015458289680287226
      },
      "PROXBLEND - UBCF": {
       "n": 4363,
       "mean": -0.023596149438459776,
       "lo": -0.04514288657003967,
       "hi": -0.0024705212511625524
      }
     }
    },
    "m=5": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4369,
       "mean": 0.02824112644947403,
       "lo": 0.02643031211483592,
       "hi": 0.029939618804804655
      },
      "PROXBLEND - POP": {
       "n": 4369,
       "mean": -0.05522166541589882,
       "lo": -0.06022010863932217,
       "hi": -0.05015337227386572
      },
      "PROXBLEND - UBCF": {
       "n": 4369,
       "mean": -0.04721945383996434,
       "lo": -0.052649887090990236,
       "hi": -0.04169546270409859
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4369,
       "mean": 0.018375815179275903,
       "lo": 0.01485609249489284,
       "hi": 0.021967261965575746
      },
      "PROXBLEND - POP": {
       "n": 4369,
       "mean": -0.09162132745183534,
       "lo": -0.10441227841093018,
       "hi": -0.07943934325157187
      },
      "PROXBLEND - UBCF": {
       "n": 4369,
       "mean": -0.08174509803013374,
       "lo": -0.09476926842347323,
       "hi": -0.06898809765953308
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4369,
       "mean": 0.01705195696955825,
       "lo": 0.007734047461637834,
       "hi": 0.02693449351062941
      },
      "PROXBLEND - POP": {
       "n": 4369,
       "mean": -0.05788795478945508,
       "lo": -0.07390715178604786,
       "hi": -0.04202372428327203
      },
      "PROXBLEND - UBCF": {
       "n": 4369,
       "mean": -0.0505455100328069,
       "lo": -0.06782694393685466,
       "hi": -0.03334019290930648
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4369,
       "mean": 0.00579921466588428,
       "lo": 0.0018419689996634079,
       "hi": 0.010045488165299862
      },
      "PROXBLEND - POP": {
       "n": 4369,
       "mean": -0.027560679276812525,
       "lo": -0.04212898902619252,
       "hi": -0.013589929919680381
      },
      "PROXBLEND - UBCF": {
       "n": 4369,
       "mean": -0.022445594227471714,
       "lo": -0.037284007591961356,
       "hi": -0.008424898554149834
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4369,
       "mean": 0.010414282444495307,
       "lo": 0.002087665336279975,
       "hi": 0.01936839110765729
      },
      "PROXBLEND - POP": {
       "n": 4369,
       "mean": -0.043862019697451154,
       "lo": -0.06469343834306251,
       "hi": -0.022634489177678616
      },
      "PROXBLEND - UBCF": {
       "n": 4369,
       "mean": -0.03738460364690623,
       "lo": -0.05958791373068255,
       "hi": -0.015317932309065032
      }
     }
    }
   }
  },
  "position only": {
   "R7": {
    "m=1": {
     "units": 4424,
     "POP mean": {
      "ap": 0.5014757014830747,
      "ndcgAll": 0.5968262909357844,
      "hitAll": 0.9033314422667948,
      "ndcgNext": 0.11696517874267298,
      "hitNext": 0.18786964680386925
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4424,
       "mean": 0.04120752038599041,
       "lo": 0.034690187176228494,
       "hi": 0.04761938705086478
      },
      "KNN - POP": {
       "n": 4424,
       "mean": -0.010084614939158926,
       "lo": -0.01806628039370595,
       "hi": -0.0021402225562521067
      },
      "UBCF - POP": {
       "n": 4424,
       "mean": -0.012616707134776823,
       "lo": -0.0200949566033607,
       "hi": -0.005424754783007435
      },
      "ITEM - POP": {
       "n": 4424,
       "mean": 0.002174196348477707,
       "lo": -0.004703364299532629,
       "hi": 0.00876346313361071
      },
      "BLEND - POP": {
       "n": 4424,
       "mean": 0.01186220777108258,
       "lo": 0.009437347588425071,
       "hi": 0.014208377224611372
      },
      "LOCAL - POP": {
       "n": 4424,
       "mean": -0.2816076997200445,
       "lo": -0.29371326529201547,
       "hi": -0.2693730858235967
      },
      "AHEAD - POP": {
       "n": 4424,
       "mean": -0.128203126167839,
       "lo": -0.14023063922845375,
       "hi": -0.1160048063921327
      },
      "PROXPOP 10 - POP": {
       "n": 4424,
       "mean": -0.051477370292636486,
       "lo": -0.06313504486736354,
       "hi": -0.03970633237496349
      },
      "PROXPOP 20 - POP": {
       "n": 4424,
       "mean": 0.014033900522402972,
       "lo": 0.00394765121529887,
       "hi": 0.023993716568032317
      },
      "PROXPOP 40 - POP": {
       "n": 4424,
       "mean": 0.038065886561328414,
       "lo": 0.03165885276752388,
       "hi": 0.044506843541396994
      },
      "REGPOP b=10 - POP": {
       "n": 4424,
       "mean": 0.028540056245700187,
       "lo": 0.021404935011287447,
       "hi": 0.03561925439147073
      },
      "REGPOP b=40 - POP": {
       "n": 4424,
       "mean": 0.03597951458132878,
       "lo": 0.03022055439752746,
       "hi": 0.04204137933449635
      },
      "REGPOP shifted - POP": {
       "n": 4424,
       "mean": 0.03658146880799582,
       "lo": 0.030008475783045014,
       "hi": 0.04344569282736951
      },
      "REGPOP window - POP": {
       "n": 4424,
       "mean": 0.045630678867431024,
       "lo": 0.0391473420274269,
       "hi": 0.05214717239854034
      },
      "POP>UBCF - POP": {
       "n": 4424,
       "mean": 0.004026410289969514,
       "lo": 0.0029549079304478044,
       "hi": 0.005264044185612549
      },
      "POP>REGPOP - POP": {
       "n": 4424,
       "mean": 0.008427391008609609,
       "lo": 0.007135719030927353,
       "hi": 0.009753070370379318
      },
      "REGPOP>UBCF - POP": {
       "n": 4424,
       "mean": 0.03291908860557867,
       "lo": 0.025663918072121747,
       "hi": 0.040024790908495145
      },
      "REGBLEND - POP": {
       "n": 4424,
       "mean": 0.03100717410091903,
       "lo": 0.023688131713334736,
       "hi": 0.03824780215971537
      },
      "KNN - REGPOP": {
       "n": 4424,
       "mean": -0.051292135325149334,
       "lo": -0.057778135863777294,
       "hi": -0.04489914466656202
      },
      "UBCF - REGPOP": {
       "n": 4424,
       "mean": -0.05382422752076724,
       "lo": -0.05959542338672951,
       "hi": -0.04813123100514285
      },
      "ITEM - REGPOP": {
       "n": 4424,
       "mean": -0.03903332403751271,
       "lo": -0.04453740775517101,
       "hi": -0.034054471739468885
      },
      "BLEND - REGPOP": {
       "n": 4424,
       "mean": -0.02934531261490783,
       "lo": -0.034788970994560894,
       "hi": -0.024073784549920863
      },
      "REGBLEND - REGPOP": {
       "n": 4424,
       "mean": -0.010200346285071382,
       "lo": -0.0120911535871232,
       "hi": -0.008337918759581562
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4424,
       "mean": -0.008288431780411743,
       "lo": -0.010010278274741456,
       "hi": -0.006671544735967684
      },
      "LOCAL - REGPOP": {
       "n": 4424,
       "mean": -0.3228152201060349,
       "lo": -0.33349667621122403,
       "hi": -0.31168255978808734
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4424,
       "mean": -0.027173619863587437,
       "lo": -0.03321852359452412,
       "hi": -0.021187600343152563
      },
      "UBCF - PROXPOP 20": {
       "n": 4424,
       "mean": -0.026650607657179796,
       "lo": -0.03378413116795795,
       "hi": -0.019588749300239097
      },
      "KNN - PROXPOP 20": {
       "n": 4424,
       "mean": -0.0241185154615619,
       "lo": -0.03168094836761851,
       "hi": -0.01723131287942721
      },
      "UBCF - LOCAL": {
       "n": 4424,
       "mean": 0.26899099258526765,
       "lo": 0.2580009060244113,
       "hi": 0.27948857096173774
      },
      "REGPOP - LOCAL": {
       "n": 4424,
       "mean": 0.3228152201060349,
       "lo": 0.3109521226775561,
       "hi": 0.3338085673483081
      },
      "AHEAD - LOCAL": {
       "n": 4424,
       "mean": 0.15340457355220555,
       "lo": 0.14996867333032782,
       "hi": 0.1567213584741825
      },
      "UBCF - AHEAD": {
       "n": 4424,
       "mean": 0.11558641903306216,
       "lo": 0.10433062780975964,
       "hi": 0.1263113571458285
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4424,
       "mean": -0.012667464140290225,
       "lo": -0.015574828586906774,
       "hi": -0.009711996796709931
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4424,
       "mean": -0.005228005804661632,
       "lo": -0.00950319901810502,
       "hi": -0.0013964606305444346
      },
      "REGPOP shifted - REGPOP": {
       "n": 4424,
       "mean": -0.004626051577994583,
       "lo": -0.00869443792704748,
       "hi": -0.0003896041563913767
      },
      "REGPOP window - REGPOP": {
       "n": 4424,
       "mean": 0.00442315848144061,
       "lo": 0.0017367943501413658,
       "hi": 0.00715645362585304
      },
      "BLEND - POP>UBCF": {
       "n": 4424,
       "mean": 0.007835797481113065,
       "lo": 0.006112442343739087,
       "hi": 0.009627337252827297
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4424,
       "mean": -0.004400980718640095,
       "lo": -0.00550989716841329,
       "hi": -0.003314703147698683
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4424,
       "mean": 0.06055875221103666,
       "lo": 0.04916714236462417,
       "hi": 0.07360333439892115
      },
      "KNN - POP": {
       "n": 4424,
       "mean": -0.010031546603749986,
       "lo": -0.024299261094400504,
       "hi": 0.004188148553272217
      },
      "UBCF - POP": {
       "n": 4424,
       "mean": -0.009380602181522752,
       "lo": -0.022451384794635692,
       "hi": 0.0039010370329970235
      },
      "ITEM - POP": {
       "n": 4424,
       "mean": 0.00904093476101318,
       "lo": -0.0023575946352238602,
       "hi": 0.021179706817562868
      },
      "BLEND - POP": {
       "n": 4424,
       "mean": 0.018942309048755962,
       "lo": 0.013702183035677365,
       "hi": 0.02433272677364238
      },
      "LOCAL - POP": {
       "n": 4424,
       "mean": -0.43632611825293005,
       "lo": -0.45623726781835405,
       "hi": -0.41730251327772794
      },
      "AHEAD - POP": {
       "n": 4424,
       "mean": -0.28015074500431114,
       "lo": -0.3001093272773446,
       "hi": -0.2592177745082393
      },
      "PROXPOP 10 - POP": {
       "n": 4424,
       "mean": -0.0786327832804782,
       "lo": -0.09876445183663361,
       "hi": -0.05803956887878607
      },
      "PROXPOP 20 - POP": {
       "n": 4424,
       "mean": 0.015509569440163008,
       "lo": -0.0016748881372012558,
       "hi": 0.03287781793612281
      },
      "PROXPOP 40 - POP": {
       "n": 4424,
       "mean": 0.055440943488062056,
       "lo": 0.04299385278493287,
       "hi": 0.06792854140959131
      },
      "REGPOP b=10 - POP": {
       "n": 4424,
       "mean": 0.04324145940674444,
       "lo": 0.03072918314515421,
       "hi": 0.05585529772525313
      },
      "REGPOP b=40 - POP": {
       "n": 4424,
       "mean": 0.05531401492250071,
       "lo": 0.04506848914182051,
       "hi": 0.06642256029954365
      },
      "REGPOP shifted - POP": {
       "n": 4424,
       "mean": 0.0525506770766819,
       "lo": 0.04100320422955256,
       "hi": 0.06368414175367612
      },
      "REGPOP window - POP": {
       "n": 4424,
       "mean": 0.06525446585520024,
       "lo": 0.05462278651974336,
       "hi": 0.0765581015847248
      },
      "POP>UBCF - POP": {
       "n": 4424,
       "mean": 0.005539011042685102,
       "lo": 0.0030555287222176074,
       "hi": 0.008128866739794653
      },
      "POP>REGPOP - POP": {
       "n": 4424,
       "mean": 0.011835524608626682,
       "lo": 0.009216285022613664,
       "hi": 0.014697073073542824
      },
      "REGPOP>UBCF - POP": {
       "n": 4424,
       "mean": 0.04988030351212626,
       "lo": 0.03741869729166411,
       "hi": 0.06225043534403853
      },
      "REGBLEND - POP": {
       "n": 4424,
       "mean": 0.047459239346937444,
       "lo": 0.034767838807472286,
       "hi": 0.060508173171434386
      },
      "KNN - REGPOP": {
       "n": 4424,
       "mean": -0.07059029881478664,
       "lo": -0.08269580957510962,
       "hi": -0.057750374779859136
      },
      "UBCF - REGPOP": {
       "n": 4424,
       "mean": -0.06993935439255941,
       "lo": -0.08178051852459578,
       "hi": -0.0586203557838021
      },
      "ITEM - REGPOP": {
       "n": 4424,
       "mean": -0.05151781745002348,
       "lo": -0.060811121923220524,
       "hi": -0.04189072933627357
      },
      "BLEND - REGPOP": {
       "n": 4424,
       "mean": -0.0416164431622807,
       "lo": -0.051236024925674875,
       "hi": -0.03187089321797228
      },
      "REGBLEND - REGPOP": {
       "n": 4424,
       "mean": -0.013099512864099215,
       "lo": -0.017546197347987656,
       "hi": -0.008788967253517754
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4424,
       "mean": -0.010678448698910393,
       "lo": -0.014524932286339333,
       "hi": -0.006796842475068147
      },
      "LOCAL - REGPOP": {
       "n": 4424,
       "mean": -0.49688487046396673,
       "lo": -0.5159613814200031,
       "hi": -0.4789642697334072
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4424,
       "mean": -0.04504918277087364,
       "lo": -0.05715870093746034,
       "hi": -0.032706393898847434
      },
      "UBCF - PROXPOP 20": {
       "n": 4424,
       "mean": -0.024890171621685758,
       "lo": -0.03823914325851028,
       "hi": -0.012637443080670979
      },
      "KNN - PROXPOP 20": {
       "n": 4424,
       "mean": -0.025541116043912994,
       "lo": -0.03910003986442743,
       "hi": -0.012070625545684237
      },
      "UBCF - LOCAL": {
       "n": 4424,
       "mean": 0.4269455160714073,
       "lo": 0.4092935780011601,
       "hi": 0.4447708296842489
      },
      "REGPOP - LOCAL": {
       "n": 4424,
       "mean": 0.49688487046396673,
       "lo": 0.47866661077467,
       "hi": 0.5146863318501962
      },
      "AHEAD - LOCAL": {
       "n": 4424,
       "mean": 0.15617537324861894,
       "lo": 0.15032360154580027,
       "hi": 0.16235538703774915
      },
      "UBCF - AHEAD": {
       "n": 4424,
       "mean": 0.27077014282278833,
       "lo": 0.251080902863768,
       "hi": 0.29136447406592586
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4424,
       "mean": -0.017317292804292218,
       "lo": -0.02359182191210327,
       "hi": -0.011576960327740214
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4424,
       "mean": -0.00524473728853595,
       "lo": -0.012668502190501335,
       "hi": 0.002161268744009077
      },
      "REGPOP shifted - REGPOP": {
       "n": 4424,
       "mean": -0.008008075134354756,
       "lo": -0.016008876330001236,
       "hi": -0.0005049287996593678
      },
      "REGPOP window - REGPOP": {
       "n": 4424,
       "mean": 0.004695713644163576,
       "lo": -0.0006740821620498642,
       "hi": 0.009901369888727586
      },
      "BLEND - POP>UBCF": {
       "n": 4424,
       "mean": 0.01340329800607086,
       "lo": 0.009389824457691803,
       "hi": 0.01767622618187219
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4424,
       "mean": -0.00629651356594158,
       "lo": -0.00870552445012011,
       "hi": -0.004053612540159676
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4424,
       "mean": 0.04146045711371209,
       "lo": 0.03171128790337582,
       "hi": 0.05214075453313685
      },
      "KNN - POP": {
       "n": 4424,
       "mean": 0.015106172961055419,
       "lo": 0.0032526330042924453,
       "hi": 0.02793398571551883
      },
      "UBCF - POP": {
       "n": 4424,
       "mean": 0.02246753522748098,
       "lo": 0.010278588012271203,
       "hi": 0.03513432806854337
      },
      "ITEM - POP": {
       "n": 4424,
       "mean": 0.026366672557902215,
       "lo": 0.0159312912417537,
       "hi": 0.03690474555180565
      },
      "BLEND - POP": {
       "n": 4424,
       "mean": 0.014411638818284387,
       "lo": 0.008296432830979684,
       "hi": 0.021169247087298438
      },
      "LOCAL - POP": {
       "n": 4424,
       "mean": -0.29325006794491426,
       "lo": -0.32124942857846506,
       "hi": -0.26366523288888505
      },
      "AHEAD - POP": {
       "n": 4424,
       "mean": -0.057038494708024544,
       "lo": -0.08311746419397244,
       "hi": -0.03305849019592541
      },
      "PROXPOP 10 - POP": {
       "n": 4424,
       "mean": 0.04445336785978739,
       "lo": 0.026706746469442832,
       "hi": 0.061126504279468155
      },
      "PROXPOP 20 - POP": {
       "n": 4424,
       "mean": 0.05835481451439859,
       "lo": 0.04434283319655584,
       "hi": 0.0720701892422961
      },
      "PROXPOP 40 - POP": {
       "n": 4424,
       "mean": 0.05541629733537509,
       "lo": 0.04379000632975902,
       "hi": 0.06780890761274534
      },
      "REGPOP b=10 - POP": {
       "n": 4424,
       "mean": 0.042191934421816873,
       "lo": 0.032008875580704615,
       "hi": 0.053905086982109815
      },
      "REGPOP b=40 - POP": {
       "n": 4424,
       "mean": 0.03600858592382101,
       "lo": 0.026814036200997957,
       "hi": 0.045426230050950624
      },
      "REGPOP shifted - POP": {
       "n": 4424,
       "mean": 0.03676123893687185,
       "lo": 0.02728033358954176,
       "hi": 0.04730297849700112
      },
      "REGPOP window - POP": {
       "n": 4424,
       "mean": 0.040290950886565716,
       "lo": 0.03020405786611473,
       "hi": 0.05076926705303444
      },
      "POP>UBCF - POP": {
       "n": 4424,
       "mean": 0.005815668784701334,
       "lo": 0.0018346828099691337,
       "hi": 0.010081416181399213
      },
      "POP>REGPOP - POP": {
       "n": 4424,
       "mean": 0.009434167023452738,
       "lo": 0.005426245117895323,
       "hi": 0.013852384431789913
      },
      "REGPOP>UBCF - POP": {
       "n": 4424,
       "mean": 0.04207627250687829,
       "lo": 0.031412945743488914,
       "hi": 0.05389680621719646
      },
      "REGBLEND - POP": {
       "n": 4424,
       "mean": 0.042829738450217654,
       "lo": 0.032406884973988956,
       "hi": 0.055071406451393363
      },
      "KNN - REGPOP": {
       "n": 4424,
       "mean": -0.026354284152656667,
       "lo": -0.03853408670857123,
       "hi": -0.014611219914885678
      },
      "UBCF - REGPOP": {
       "n": 4424,
       "mean": -0.01899292188623111,
       "lo": -0.03059168097445275,
       "hi": -0.00800541262637676
      },
      "ITEM - REGPOP": {
       "n": 4424,
       "mean": -0.01509378455580987,
       "lo": -0.025411513105573078,
       "hi": -0.005098683550286594
      },
      "BLEND - REGPOP": {
       "n": 4424,
       "mean": -0.027048818295427702,
       "lo": -0.03673943921155785,
       "hi": -0.017314699493522535
      },
      "REGBLEND - REGPOP": {
       "n": 4424,
       "mean": 0.0013692813365055677,
       "lo": -0.0034434765529149686,
       "hi": 0.00644686957362935
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4424,
       "mean": 0.0006158153931662066,
       "lo": -0.00367539928322551,
       "hi": 0.0051202713839092915
      },
      "LOCAL - REGPOP": {
       "n": 4424,
       "mean": -0.3347105250586263,
       "lo": -0.36218621288621466,
       "hi": -0.3087620515397481
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4424,
       "mean": 0.016894357400686514,
       "lo": 0.006358208554598611,
       "hi": 0.027239515392689612
      },
      "UBCF - PROXPOP 20": {
       "n": 4424,
       "mean": -0.03588727928691762,
       "lo": -0.04875495173504876,
       "hi": -0.02368759144425629
      },
      "KNN - PROXPOP 20": {
       "n": 4424,
       "mean": -0.04324864155334318,
       "lo": -0.05696426701644175,
       "hi": -0.030153947002395983
      },
      "UBCF - LOCAL": {
       "n": 4424,
       "mean": 0.3157176031723952,
       "lo": 0.2888598716263757,
       "hi": 0.3416172321219138
      },
      "REGPOP - LOCAL": {
       "n": 4424,
       "mean": 0.3347105250586263,
       "lo": 0.30765335401504706,
       "hi": 0.3606376095623355
      },
      "AHEAD - LOCAL": {
       "n": 4424,
       "mean": 0.23621157323688968,
       "lo": 0.21595288624835196,
       "hi": 0.2555411889924358
      },
      "UBCF - AHEAD": {
       "n": 4424,
       "mean": 0.07950602993550553,
       "lo": 0.05657160293745602,
       "hi": 0.10366396199702876
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4424,
       "mean": 0.0007314773081047945,
       "lo": -0.005247370113263083,
       "hi": 0.00663095920633156
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4424,
       "mean": -0.005451871189891082,
       "lo": -0.013089850787138112,
       "hi": 0.0015202163165913415
      },
      "REGPOP shifted - REGPOP": {
       "n": 4424,
       "mean": -0.004699218176840238,
       "lo": -0.012729188232745528,
       "hi": 0.003029216378491222
      },
      "REGPOP window - REGPOP": {
       "n": 4424,
       "mean": -0.0011695062271463719,
       "lo": -0.0065137332447496666,
       "hi": 0.004446298780490029
      },
      "BLEND - POP>UBCF": {
       "n": 4424,
       "mean": 0.008595970033583054,
       "lo": 0.004133716036118767,
       "hi": 0.013580246395055826
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4424,
       "mean": -0.0036184982387514036,
       "lo": -0.007467149546675903,
       "hi": -0.00021223416698140578
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4424,
       "mean": 0.0711404160200363,
       "lo": 0.061259236249787206,
       "hi": 0.08125827031777037
      },
      "KNN - POP": {
       "n": 4424,
       "mean": 0.0783760846179328,
       "lo": 0.06727935145068888,
       "hi": 0.09073026379491568
      },
      "UBCF - POP": {
       "n": 4424,
       "mean": 0.09008271380460765,
       "lo": 0.07751032510399117,
       "hi": 0.10260034402896281
      },
      "ITEM - POP": {
       "n": 4424,
       "mean": 0.08189960453698705,
       "lo": 0.07065931197815271,
       "hi": 0.09389892490409454
      },
      "BLEND - POP": {
       "n": 4424,
       "mean": 0.021511119293443976,
       "lo": 0.016737711154320378,
       "hi": 0.02647659977367875
      },
      "LOCAL - POP": {
       "n": 4424,
       "mean": 0.2747259442207657,
       "lo": 0.25155038633034527,
       "hi": 0.29892080511875097
      },
      "AHEAD - POP": {
       "n": 4424,
       "mean": 0.48085477690498035,
       "lo": 0.4581903246463461,
       "hi": 0.5050679890654427
      },
      "PROXPOP 10 - POP": {
       "n": 4424,
       "mean": 0.3814808009224654,
       "lo": 0.3614924058783844,
       "hi": 0.4004393405110449
      },
      "PROXPOP 20 - POP": {
       "n": 4424,
       "mean": 0.26143044974515783,
       "lo": 0.24479483640909905,
       "hi": 0.2785606404394888
      },
      "PROXPOP 40 - POP": {
       "n": 4424,
       "mean": 0.14155577192292407,
       "lo": 0.1283403242938336,
       "hi": 0.154702867518359
      },
      "REGPOP b=10 - POP": {
       "n": 4424,
       "mean": 0.10258586543027898,
       "lo": 0.09047545515500317,
       "hi": 0.11451782262640454
      },
      "REGPOP b=40 - POP": {
       "n": 4424,
       "mean": 0.04607447616722247,
       "lo": 0.03864061390361835,
       "hi": 0.0539930680740878
      },
      "REGPOP shifted - POP": {
       "n": 4424,
       "mean": 0.06766754889839659,
       "lo": 0.058584705390352786,
       "hi": 0.07732026030693558
      },
      "REGPOP window - POP": {
       "n": 4424,
       "mean": 0.06471855141704173,
       "lo": 0.05619607520811466,
       "hi": 0.07377346151048392
      },
      "POP>UBCF - POP": {
       "n": 4424,
       "mean": 0.011764205311127904,
       "lo": 0.008973163982700644,
       "hi": 0.01484972223971935
      },
      "POP>REGPOP - POP": {
       "n": 4424,
       "mean": 0.011473597016088957,
       "lo": 0.009102607317418476,
       "hi": 0.014144855975032873
      },
      "REGPOP>UBCF - POP": {
       "n": 4424,
       "mean": 0.08856682002195412,
       "lo": 0.07731818604086982,
       "hi": 0.10039062396265365
      },
      "REGBLEND - POP": {
       "n": 4424,
       "mean": 0.09078266455365645,
       "lo": 0.07952775685725959,
       "hi": 0.10236976896329565
      },
      "KNN - REGPOP": {
       "n": 4424,
       "mean": 0.007235668597896483,
       "lo": -0.002587442970045299,
       "hi": 0.017159724273472468
      },
      "UBCF - REGPOP": {
       "n": 4424,
       "mean": 0.018942297784571346,
       "lo": 0.00855985008902018,
       "hi": 0.02935506465217369
      },
      "ITEM - REGPOP": {
       "n": 4424,
       "mean": 0.010759188516950733,
       "lo": 0.0015227753518609393,
       "hi": 0.01920635699663016
      },
      "BLEND - REGPOP": {
       "n": 4424,
       "mean": -0.049629296726592345,
       "lo": -0.0595567430086119,
       "hi": -0.04075042852273732
      },
      "REGBLEND - REGPOP": {
       "n": 4424,
       "mean": 0.019642248533620142,
       "lo": 0.015022587994948024,
       "hi": 0.02445736399411374
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4424,
       "mean": 0.01742640400191782,
       "lo": 0.013522607297871556,
       "hi": 0.022017227704225005
      },
      "LOCAL - REGPOP": {
       "n": 4424,
       "mean": 0.2035855282007294,
       "lo": 0.17730636443685494,
       "hi": 0.22809008291713068
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4424,
       "mean": 0.19029003372512152,
       "lo": 0.17657492053159357,
       "hi": 0.20507813602073155
      },
      "UBCF - PROXPOP 20": {
       "n": 4424,
       "mean": -0.1713477359405502,
       "lo": -0.18591495147359338,
       "hi": -0.1569875316668401
      },
      "KNN - PROXPOP 20": {
       "n": 4424,
       "mean": -0.18305436512722503,
       "lo": -0.19829031612376946,
       "hi": -0.16801165847994343
      },
      "UBCF - LOCAL": {
       "n": 4424,
       "mean": -0.18464323041615804,
       "lo": -0.2102935244154563,
       "hi": -0.15867626903771118
      },
      "REGPOP - LOCAL": {
       "n": 4424,
       "mean": -0.2035855282007294,
       "lo": -0.22842997163401052,
       "hi": -0.1786026680090043
      },
      "AHEAD - LOCAL": {
       "n": 4424,
       "mean": 0.2061288326842147,
       "lo": 0.19943893187014466,
       "hi": 0.21298010551668073
      },
      "UBCF - AHEAD": {
       "n": 4424,
       "mean": -0.39077206310037277,
       "lo": -0.4152859418107027,
       "hi": -0.3654578257168587
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4424,
       "mean": 0.03144544941024267,
       "lo": 0.02510060466652398,
       "hi": 0.03822142290048953
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4424,
       "mean": -0.025065939852813846,
       "lo": -0.03493315388312594,
       "hi": -0.016189551838312013
      },
      "REGPOP shifted - REGPOP": {
       "n": 4424,
       "mean": -0.0034728671216397145,
       "lo": -0.013499733093059886,
       "hi": 0.005946831704977536
      },
      "REGPOP window - REGPOP": {
       "n": 4424,
       "mean": -0.006421864602994577,
       "lo": -0.012856468472705438,
       "hi": -5.515741762689823e-05
      },
      "BLEND - POP>UBCF": {
       "n": 4424,
       "mean": 0.00974691398231607,
       "lo": 0.006241813947709936,
       "hi": 0.013291461095138946
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4424,
       "mean": 0.00029060829503894876,
       "lo": -0.00202965240166339,
       "hi": 0.0024799191126965254
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4424,
       "mean": 0.11118294316192145,
       "lo": 0.09541712228188823,
       "hi": 0.12659810741911195
      },
      "KNN - POP": {
       "n": 4424,
       "mean": 0.11762943957790252,
       "lo": 0.09981265112050224,
       "hi": 0.13696548761958485
      },
      "UBCF - POP": {
       "n": 4424,
       "mean": 0.13252716554592686,
       "lo": 0.11399823259739271,
       "hi": 0.15095563081564314
      },
      "ITEM - POP": {
       "n": 4424,
       "mean": 0.12317925444055641,
       "lo": 0.10664054962982826,
       "hi": 0.14013960900184616
      },
      "BLEND - POP": {
       "n": 4424,
       "mean": 0.03418053402795718,
       "lo": 0.02602984040100184,
       "hi": 0.0433703991796007
      },
      "LOCAL - POP": {
       "n": 4424,
       "mean": 0.4222117275180114,
       "lo": 0.3877204030891481,
       "hi": 0.4544012687713801
      },
      "AHEAD - POP": {
       "n": 4424,
       "mean": 0.6584233007549012,
       "lo": 0.6281137199780973,
       "hi": 0.6894058180899837
      },
      "PROXPOP 10 - POP": {
       "n": 4424,
       "mean": 0.4784956334854617,
       "lo": 0.4523688433106775,
       "hi": 0.5042379210678463
      },
      "PROXPOP 20 - POP": {
       "n": 4424,
       "mean": 0.33326507290679985,
       "lo": 0.3095063008244125,
       "hi": 0.3573008004462268
      },
      "PROXPOP 40 - POP": {
       "n": 4424,
       "mean": 0.18306163710209822,
       "lo": 0.1643906777335282,
       "hi": 0.20357117931292734
      },
      "REGPOP b=10 - POP": {
       "n": 4424,
       "mean": 0.15338615260066435,
       "lo": 0.13381206215367017,
       "hi": 0.17178925543573423
      },
      "REGPOP b=40 - POP": {
       "n": 4424,
       "mean": 0.07392894489978576,
       "lo": 0.06058833471337702,
       "hi": 0.08724369694687635
      },
      "REGPOP shifted - POP": {
       "n": 4424,
       "mean": 0.10459376117151886,
       "lo": 0.0890199976626555,
       "hi": 0.12021667204649616
      },
      "REGPOP window - POP": {
       "n": 4424,
       "mean": 0.1058430794642368,
       "lo": 0.09120653538023184,
       "hi": 0.12253632823366621
      },
      "POP>UBCF - POP": {
       "n": 4424,
       "mean": 0.01676416874766784,
       "lo": 0.011401485014739084,
       "hi": 0.022249014250482528
      },
      "POP>REGPOP - POP": {
       "n": 4424,
       "mean": 0.017175190943274125,
       "lo": 0.012969928982211013,
       "hi": 0.022016239500517683
      },
      "REGPOP>UBCF - POP": {
       "n": 4424,
       "mean": 0.13430292331738986,
       "lo": 0.11716223764562626,
       "hi": 0.15296722740107108
      },
      "REGBLEND - POP": {
       "n": 4424,
       "mean": 0.13788188654825181,
       "lo": 0.1198595980859597,
       "hi": 0.1555592710278749
      },
      "KNN - REGPOP": {
       "n": 4424,
       "mean": 0.006446496415981045,
       "lo": -0.008835346547476938,
       "hi": 0.022596256796880595
      },
      "UBCF - REGPOP": {
       "n": 4424,
       "mean": 0.021344222384005386,
       "lo": 0.00546325831883877,
       "hi": 0.03784487628394385
      },
      "ITEM - REGPOP": {
       "n": 4424,
       "mean": 0.011996311278634967,
       "lo": -0.002036554946702748,
       "hi": 0.026430530885956045
      },
      "BLEND - REGPOP": {
       "n": 4424,
       "mean": -0.07700240913396428,
       "lo": -0.09342773656160387,
       "hi": -0.06287112377863793
      },
      "REGBLEND - REGPOP": {
       "n": 4424,
       "mean": 0.026698943386330366,
       "lo": 0.018136194880758932,
       "hi": 0.03577680007318611
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4424,
       "mean": 0.023119980155468404,
       "lo": 0.015107823519894557,
       "hi": 0.03137322231191589
      },
      "LOCAL - REGPOP": {
       "n": 4424,
       "mean": 0.31102878435608994,
       "lo": 0.2750244799108011,
       "hi": 0.34609636010555844
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4424,
       "mean": 0.2220821297448784,
       "lo": 0.2013477136931224,
       "hi": 0.24392106670540398
      },
      "UBCF - PROXPOP 20": {
       "n": 4424,
       "mean": -0.200737907360873,
       "lo": -0.22160009295304736,
       "hi": -0.17971275219043062
      },
      "KNN - PROXPOP 20": {
       "n": 4424,
       "mean": -0.21563563332889735,
       "lo": -0.23795337714324608,
       "hi": -0.19541075847459602
      },
      "UBCF - LOCAL": {
       "n": 4424,
       "mean": -0.2896845619720846,
       "lo": -0.3240730067269223,
       "hi": -0.25513477897916825
      },
      "REGPOP - LOCAL": {
       "n": 4424,
       "mean": -0.31102878435608994,
       "lo": -0.34833349140060277,
       "hi": -0.2741165867207054
      },
      "AHEAD - LOCAL": {
       "n": 4424,
       "mean": 0.23621157323688968,
       "lo": 0.21586929965923873,
       "hi": 0.25576708610948035
      },
      "UBCF - AHEAD": {
       "n": 4424,
       "mean": -0.5258961352089743,
       "lo": -0.5554270703539359,
       "hi": -0.4941092475978861
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4424,
       "mean": 0.04220320943874289,
       "lo": 0.031956171295186166,
       "hi": 0.05338854543402263
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4424,
       "mean": -0.0372539982621357,
       "lo": -0.05168664578894159,
       "hi": -0.022536888453930586
      },
      "REGPOP shifted - REGPOP": {
       "n": 4424,
       "mean": -0.006589181990402607,
       "lo": -0.022288217778115453,
       "hi": 0.009351327830901509
      },
      "REGPOP window - REGPOP": {
       "n": 4424,
       "mean": -0.005339863697684673,
       "lo": -0.01668645034001294,
       "hi": 0.0056848514226569575
      },
      "BLEND - POP>UBCF": {
       "n": 4424,
       "mean": 0.017416365280289333,
       "lo": 0.010945645902458901,
       "hi": 0.025348155616178283
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4424,
       "mean": -0.00041102219560628284,
       "lo": -0.0044074036113298945,
       "hi": 0.003669200159648385
      }
     }
    },
    "m=3": {
     "units": 4427,
     "POP mean": {
      "ap": 0.4810983953846842,
      "ndcgAll": 0.5528324077227679,
      "hitAll": 0.8680455467146506,
      "ndcgNext": 0.15266239420057612,
      "hitNext": 0.23824960177738586
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4427,
       "mean": 0.04358369498834814,
       "lo": 0.03750935002123089,
       "hi": 0.05019938442686326
      },
      "KNN - POP": {
       "n": 4427,
       "mean": -0.0030213055206286367,
       "lo": -0.012034391338921683,
       "hi": 0.006325451047516413
      },
      "UBCF - POP": {
       "n": 4427,
       "mean": 0.003088962168425833,
       "lo": -0.005117952938002454,
       "hi": 0.011457424593097126
      },
      "ITEM - POP": {
       "n": 4427,
       "mean": 0.0037508548920349985,
       "lo": -0.004699000552789261,
       "hi": 0.01237180649823437
      },
      "BLEND - POP": {
       "n": 4427,
       "mean": 0.016085097405622386,
       "lo": 0.01348240277014702,
       "hi": 0.018771534010521364
      },
      "LOCAL - POP": {
       "n": 4427,
       "mean": -0.24899309345915543,
       "lo": -0.26170815957488974,
       "hi": -0.23576239451896588
      },
      "AHEAD - POP": {
       "n": 4427,
       "mean": -0.09983271593033247,
       "lo": -0.11266571403077989,
       "hi": -0.08678018343977861
      },
      "PROXPOP 10 - POP": {
       "n": 4427,
       "mean": -0.0016711453457813605,
       "lo": -0.013085535614512062,
       "hi": 0.00975906074682089
      },
      "PROXPOP 20 - POP": {
       "n": 4427,
       "mean": 0.04996737718526089,
       "lo": 0.04012078012871046,
       "hi": 0.06003245929196516
      },
      "PROXPOP 40 - POP": {
       "n": 4427,
       "mean": 0.057631762282021694,
       "lo": 0.05076965990308787,
       "hi": 0.06524513381742032
      },
      "REGPOP b=10 - POP": {
       "n": 4427,
       "mean": 0.038786197771382466,
       "lo": 0.03188073157206213,
       "hi": 0.04599086493621321
      },
      "REGPOP b=40 - POP": {
       "n": 4427,
       "mean": 0.03964227518290763,
       "lo": 0.03424333750662823,
       "hi": 0.04541326919888648
      },
      "REGPOP shifted - POP": {
       "n": 4427,
       "mean": 0.041821960550864,
       "lo": 0.035618617397999965,
       "hi": 0.04804872133594511
      },
      "REGPOP window - POP": {
       "n": 4427,
       "mean": 0.04866913668042826,
       "lo": 0.042659981065776474,
       "hi": 0.05536861287770085
      },
      "POP>UBCF - POP": {
       "n": 4427,
       "mean": 0.005673255726266459,
       "lo": 0.004230841400016323,
       "hi": 0.007198249540316716
      },
      "POP>REGPOP - POP": {
       "n": 4427,
       "mean": 0.008643715071146705,
       "lo": 0.007358490383292247,
       "hi": 0.009899796736576984
      },
      "REGPOP>UBCF - POP": {
       "n": 4427,
       "mean": 0.036171005594112154,
       "lo": 0.02864378861464696,
       "hi": 0.043629080736614374
      },
      "REGBLEND - POP": {
       "n": 4427,
       "mean": 0.03565734998429875,
       "lo": 0.028666773292402182,
       "hi": 0.043319908095191324
      },
      "KNN - REGPOP": {
       "n": 4427,
       "mean": -0.04660500050897678,
       "lo": -0.05315638201657857,
       "hi": -0.039798574757333685
      },
      "UBCF - REGPOP": {
       "n": 4427,
       "mean": -0.0404947328199223,
       "lo": -0.045944207389933496,
       "hi": -0.03503021260035464
      },
      "ITEM - REGPOP": {
       "n": 4427,
       "mean": -0.03983284009631314,
       "lo": -0.045718662299774546,
       "hi": -0.03426358464567403
      },
      "BLEND - REGPOP": {
       "n": 4427,
       "mean": -0.02749859758272575,
       "lo": -0.03214685435923658,
       "hi": -0.02278454066330221
      },
      "REGBLEND - REGPOP": {
       "n": 4427,
       "mean": -0.007926345004049385,
       "lo": -0.010180117708422361,
       "hi": -0.005533631153720359
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4427,
       "mean": -0.00741268939423598,
       "lo": -0.009526782725082464,
       "hi": -0.005251406380939938
      },
      "LOCAL - REGPOP": {
       "n": 4427,
       "mean": -0.29257678844750357,
       "lo": -0.30470239812422045,
       "hi": -0.28014794515531666
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4427,
       "mean": 0.006383682196912755,
       "lo": -0.00012278568343154994,
       "hi": 0.013215577095339033
      },
      "UBCF - PROXPOP 20": {
       "n": 4427,
       "mean": -0.046878415016835054,
       "lo": -0.05283859019438194,
       "hi": -0.04081636712813872
      },
      "KNN - PROXPOP 20": {
       "n": 4427,
       "mean": -0.05298868270588952,
       "lo": -0.060092955188169525,
       "hi": -0.0454776453384244
      },
      "UBCF - LOCAL": {
       "n": 4427,
       "mean": 0.25208205562758124,
       "lo": 0.24054322638204262,
       "hi": 0.26310504418746383
      },
      "REGPOP - LOCAL": {
       "n": 4427,
       "mean": 0.29257678844750357,
       "lo": 0.28071415356988727,
       "hi": 0.30444707853032116
      },
      "AHEAD - LOCAL": {
       "n": 4427,
       "mean": 0.149160377528823,
       "lo": 0.1459736916312529,
       "hi": 0.15233502230803758
      },
      "UBCF - AHEAD": {
       "n": 4427,
       "mean": 0.1029216780987583,
       "lo": 0.09152559927246387,
       "hi": 0.11513011176320416
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4427,
       "mean": -0.004797497216965667,
       "lo": -0.007656799043332176,
       "hi": -0.002003355433017226
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4427,
       "mean": -0.003941419805440502,
       "lo": -0.007534502402894116,
       "hi": -0.0005188209181768988
      },
      "REGPOP shifted - REGPOP": {
       "n": 4427,
       "mean": -0.001761734437484142,
       "lo": -0.005415412010113572,
       "hi": 0.0019812412639822535
      },
      "REGPOP window - REGPOP": {
       "n": 4427,
       "mean": 0.005085441692080123,
       "lo": 0.002662445620182294,
       "hi": 0.0076381053182107105
      },
      "BLEND - POP>UBCF": {
       "n": 4427,
       "mean": 0.010411841679355925,
       "lo": 0.008674653329246152,
       "hi": 0.012192089383467372
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4427,
       "mean": -0.0029704593448802463,
       "lo": -0.004042596550348038,
       "hi": -0.0019337024925548609
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4427,
       "mean": 0.06257194030223034,
       "lo": 0.051535012186131705,
       "hi": 0.07362407395389173
      },
      "KNN - POP": {
       "n": 4427,
       "mean": 0.0011045884227046355,
       "lo": -0.013788820102097256,
       "hi": 0.015587757070270646
      },
      "UBCF - POP": {
       "n": 4427,
       "mean": 0.010858716649304405,
       "lo": -0.0030365342015585134,
       "hi": 0.02444131022653064
      },
      "ITEM - POP": {
       "n": 4427,
       "mean": 0.012948380568201799,
       "lo": -0.00035436360566840313,
       "hi": 0.02693243300673937
      },
      "BLEND - POP": {
       "n": 4427,
       "mean": 0.024194479440116236,
       "lo": 0.01914166171849451,
       "hi": 0.029632362690764833
      },
      "LOCAL - POP": {
       "n": 4427,
       "mean": -0.3631526279243127,
       "lo": -0.3837355760246583,
       "hi": -0.3424413308868978
      },
      "AHEAD - POP": {
       "n": 4427,
       "mean": -0.23692821129709118,
       "lo": -0.25837312178529553,
       "hi": -0.21519984555653204
      },
      "PROXPOP 10 - POP": {
       "n": 4427,
       "mean": 0.0018306379081767796,
       "lo": -0.01821540853354996,
       "hi": 0.021070098766977092
      },
      "PROXPOP 20 - POP": {
       "n": 4427,
       "mean": 0.07251834429784855,
       "lo": 0.05641465887732947,
       "hi": 0.08876005047321549
      },
      "PROXPOP 40 - POP": {
       "n": 4427,
       "mean": 0.0840564597721677,
       "lo": 0.07158992234196397,
       "hi": 0.09676512068882602
      },
      "REGPOP b=10 - POP": {
       "n": 4427,
       "mean": 0.05568008005239088,
       "lo": 0.0437884711750837,
       "hi": 0.06777348350420212
      },
      "REGPOP b=40 - POP": {
       "n": 4427,
       "mean": 0.057911447174345515,
       "lo": 0.04814768515046221,
       "hi": 0.06790621443442117
      },
      "REGPOP shifted - POP": {
       "n": 4427,
       "mean": 0.05859169886051994,
       "lo": 0.047873307849608596,
       "hi": 0.06932423697984541
      },
      "REGPOP window - POP": {
       "n": 4427,
       "mean": 0.06722004098751001,
       "lo": 0.056581777629864334,
       "hi": 0.07836278531734138
      },
      "POP>UBCF - POP": {
       "n": 4427,
       "mean": 0.007128770403508892,
       "lo": 0.004247187155830401,
       "hi": 0.010230982523135227
      },
      "POP>REGPOP - POP": {
       "n": 4427,
       "mean": 0.011854626418223834,
       "lo": 0.009461057312352226,
       "hi": 0.01444432479412726
      },
      "REGPOP>UBCF - POP": {
       "n": 4427,
       "mean": 0.05233367579427369,
       "lo": 0.039963201157174374,
       "hi": 0.06472140466697512
      },
      "REGBLEND - POP": {
       "n": 4427,
       "mean": 0.05184501636538232,
       "lo": 0.04078270709994237,
       "hi": 0.0639328606181903
      },
      "KNN - REGPOP": {
       "n": 4427,
       "mean": -0.061467351879525706,
       "lo": -0.07291746594305112,
       "hi": -0.04915263561458696
      },
      "UBCF - REGPOP": {
       "n": 4427,
       "mean": -0.05171322365292594,
       "lo": -0.06091077715137283,
       "hi": -0.04206541570400874
      },
      "ITEM - REGPOP": {
       "n": 4427,
       "mean": -0.049623559734028544,
       "lo": -0.05950448259536579,
       "hi": -0.039726847051546645
      },
      "BLEND - REGPOP": {
       "n": 4427,
       "mean": -0.038377460862114104,
       "lo": -0.04645003429281611,
       "hi": -0.03010442067035881
      },
      "REGBLEND - REGPOP": {
       "n": 4427,
       "mean": -0.01072692393684802,
       "lo": -0.015215615272880989,
       "hi": -0.006498106900345994
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4427,
       "mean": -0.010238264507956648,
       "lo": -0.014219835550098653,
       "hi": -0.00621472596612206
      },
      "LOCAL - REGPOP": {
       "n": 4427,
       "mean": -0.42572456822654303,
       "lo": -0.44497772069359104,
       "hi": -0.40650106021568616
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4427,
       "mean": 0.009946403995618207,
       "lo": -0.0014472326939958848,
       "hi": 0.022227617490153333
      },
      "UBCF - PROXPOP 20": {
       "n": 4427,
       "mean": -0.06165962764854414,
       "lo": -0.07325094754368808,
       "hi": -0.04993685636358354
      },
      "KNN - PROXPOP 20": {
       "n": 4427,
       "mean": -0.07141375587514391,
       "lo": -0.08396191440347377,
       "hi": -0.05839892610238927
      },
      "UBCF - LOCAL": {
       "n": 4427,
       "mean": 0.3740113445736171,
       "lo": 0.35563307214231815,
       "hi": 0.3926621707445508
      },
      "REGPOP - LOCAL": {
       "n": 4427,
       "mean": 0.42572456822654303,
       "lo": 0.40659892052108193,
       "hi": 0.4458087229384636
      },
      "AHEAD - LOCAL": {
       "n": 4427,
       "mean": 0.1262244166272215,
       "lo": 0.12046981581453263,
       "hi": 0.13235951510187988
      },
      "UBCF - AHEAD": {
       "n": 4427,
       "mean": 0.2477869279463956,
       "lo": 0.2276299449846659,
       "hi": 0.2679569102126601
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4427,
       "mean": -0.006891860249839465,
       "lo": -0.01160311403664461,
       "hi": -0.0018558599289872808
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4427,
       "mean": -0.004660493127884834,
       "lo": -0.010860064705356567,
       "hi": 0.0012072490029302844
      },
      "REGPOP shifted - REGPOP": {
       "n": 4427,
       "mean": -0.003980241441710405,
       "lo": -0.011016563297794959,
       "hi": 0.002920752102764402
      },
      "REGPOP window - REGPOP": {
       "n": 4427,
       "mean": 0.004648100685279669,
       "lo": 0.0001980907840037401,
       "hi": 0.009075245083293942
      },
      "BLEND - POP>UBCF": {
       "n": 4427,
       "mean": 0.017065709036607347,
       "lo": 0.013073958634921262,
       "hi": 0.021400320782580574
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4427,
       "mean": -0.0047258560147149424,
       "lo": -0.007055319233256069,
       "hi": -0.0025517171020332367
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4427,
       "mean": 0.042209486954692246,
       "lo": 0.03235405789846156,
       "hi": 0.053010047533735796
      },
      "KNN - POP": {
       "n": 4427,
       "mean": 0.03004311198503129,
       "lo": 0.014860624360406733,
       "hi": 0.04513653786988577
      },
      "UBCF - POP": {
       "n": 4427,
       "mean": 0.047432615787455806,
       "lo": 0.03280014702179038,
       "hi": 0.06267875522009916
      },
      "ITEM - POP": {
       "n": 4427,
       "mean": 0.03999718170869668,
       "lo": 0.025097016013273684,
       "hi": 0.05420072754748245
      },
      "BLEND - POP": {
       "n": 4427,
       "mean": 0.02176893942917814,
       "lo": 0.014130400184408573,
       "hi": 0.02981606420873811
      },
      "LOCAL - POP": {
       "n": 4427,
       "mean": -0.21218378931686438,
       "lo": -0.2426637136568732,
       "hi": -0.18106062110156634
      },
      "AHEAD - POP": {
       "n": 4427,
       "mean": -0.024133190717361315,
       "lo": -0.0511684423094658,
       "hi": 0.0017141239452750162
      },
      "PROXPOP 10 - POP": {
       "n": 4427,
       "mean": 0.08869716844234052,
       "lo": 0.07131985553984853,
       "hi": 0.10597129940342633
      },
      "PROXPOP 20 - POP": {
       "n": 4427,
       "mean": 0.09479610677529737,
       "lo": 0.07929179371372776,
       "hi": 0.11026191582080203
      },
      "PROXPOP 40 - POP": {
       "n": 4427,
       "mean": 0.07548280205426733,
       "lo": 0.06275638685164955,
       "hi": 0.08988237526880974
      },
      "REGPOP b=10 - POP": {
       "n": 4427,
       "mean": 0.04705607714356708,
       "lo": 0.03597672170420965,
       "hi": 0.059045832481092846
      },
      "REGPOP b=40 - POP": {
       "n": 4427,
       "mean": 0.03412465772122963,
       "lo": 0.025652941223656335,
       "hi": 0.04387449582414041
      },
      "REGPOP shifted - POP": {
       "n": 4427,
       "mean": 0.03823322630016056,
       "lo": 0.02835385463792088,
       "hi": 0.048274081221171716
      },
      "REGPOP window - POP": {
       "n": 4427,
       "mean": 0.03891862753898398,
       "lo": 0.029949165210188835,
       "hi": 0.04912881555629087
      },
      "POP>UBCF - POP": {
       "n": 4427,
       "mean": 0.008247474823457827,
       "lo": 0.0030325055112152793,
       "hi": 0.013596118631233379
      },
      "POP>REGPOP - POP": {
       "n": 4427,
       "mean": 0.009749223276899768,
       "lo": 0.0059615459326769,
       "hi": 0.01429897266187635
      },
      "REGPOP>UBCF - POP": {
       "n": 4427,
       "mean": 0.04587588060185231,
       "lo": 0.03468107088184511,
       "hi": 0.05717436886167957
      },
      "REGBLEND - POP": {
       "n": 4427,
       "mean": 0.047908860046171266,
       "lo": 0.0368176447804434,
       "hi": 0.05964757485488228
      },
      "KNN - REGPOP": {
       "n": 4427,
       "mean": -0.012166374969660956,
       "lo": -0.02481477668220153,
       "hi": 0.0003584057491146689
      },
      "UBCF - REGPOP": {
       "n": 4427,
       "mean": 0.00522312883276356,
       "lo": -0.006450555481075104,
       "hi": 0.01741385593873446
      },
      "ITEM - REGPOP": {
       "n": 4427,
       "mean": -0.0022123052459955693,
       "lo": -0.014487913221535134,
       "hi": 0.010628126775068724
      },
      "BLEND - REGPOP": {
       "n": 4427,
       "mean": -0.020440547525514108,
       "lo": -0.029674971844870807,
       "hi": -0.011544458983481965
      },
      "REGBLEND - REGPOP": {
       "n": 4427,
       "mean": 0.0056993730914790194,
       "lo": -0.0009181310154204636,
       "hi": 0.012297026435216556
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4427,
       "mean": 0.0036663936471600673,
       "lo": -0.0024917708560790648,
       "hi": 0.009093909862077306
      },
      "LOCAL - REGPOP": {
       "n": 4427,
       "mean": -0.25439327627155667,
       "lo": -0.28281963254473536,
       "hi": -0.22524230614374396
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4427,
       "mean": 0.052586619820605134,
       "lo": 0.03967249001778649,
       "hi": 0.06604419956273647
      },
      "UBCF - PROXPOP 20": {
       "n": 4427,
       "mean": -0.04736349098784156,
       "lo": -0.06126432054813293,
       "hi": -0.03457277402229309
      },
      "KNN - PROXPOP 20": {
       "n": 4427,
       "mean": -0.06475299479026608,
       "lo": -0.07934900550124695,
       "hi": -0.05015773407402294
      },
      "UBCF - LOCAL": {
       "n": 4427,
       "mean": 0.25961640510432016,
       "lo": 0.23098185592582543,
       "hi": 0.2887579080592944
      },
      "REGPOP - LOCAL": {
       "n": 4427,
       "mean": 0.25439327627155667,
       "lo": 0.225253420523561,
       "hi": 0.2836356712934328
      },
      "AHEAD - LOCAL": {
       "n": 4427,
       "mean": 0.18805059859950304,
       "lo": 0.16805452463832032,
       "hi": 0.20874661757953808
      },
      "UBCF - AHEAD": {
       "n": 4427,
       "mean": 0.07156580650481711,
       "lo": 0.04576751794331927,
       "hi": 0.09432918548401854
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4427,
       "mean": 0.004846590188874832,
       "lo": -0.0004077836791453146,
       "hi": 0.010597152989902485
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4427,
       "mean": -0.00808482923346262,
       "lo": -0.01542291286815773,
       "hi": -0.0007409158333385357
      },
      "REGPOP shifted - REGPOP": {
       "n": 4427,
       "mean": -0.0039762606545316916,
       "lo": -0.012578639404565932,
       "hi": 0.0038157243881941087
      },
      "REGPOP window - REGPOP": {
       "n": 4427,
       "mean": -0.0032908594157082713,
       "lo": -0.009292227841616435,
       "hi": 0.0024424494443550807
      },
      "BLEND - POP>UBCF": {
       "n": 4427,
       "mean": 0.01352146460572031,
       "lo": 0.008109188315038342,
       "hi": 0.02009301785021816
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4427,
       "mean": -0.001501748453441939,
       "lo": -0.005756433640317312,
       "hi": 0.0024374265591290746
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4427,
       "mean": 0.06757017877708259,
       "lo": 0.05863776830282891,
       "hi": 0.07714740557525557
      },
      "KNN - POP": {
       "n": 4427,
       "mean": 0.09661951202713712,
       "lo": 0.08380731950594791,
       "hi": 0.10994192229668374
      },
      "UBCF - POP": {
       "n": 4427,
       "mean": 0.12004223421771401,
       "lo": 0.10602492716135785,
       "hi": 0.1340301106245421
      },
      "ITEM - POP": {
       "n": 4427,
       "mean": 0.11335499596160711,
       "lo": 0.09983238734600944,
       "hi": 0.12695241803454044
      },
      "BLEND - POP": {
       "n": 4427,
       "mean": 0.02824993575212282,
       "lo": 0.023149436650301874,
       "hi": 0.03435259782049368
      },
      "LOCAL - POP": {
       "n": 4427,
       "mean": 0.28373502582961785,
       "lo": 0.2576137908774557,
       "hi": 0.3108419977427833
      },
      "AHEAD - POP": {
       "n": 4427,
       "mean": 0.4396029951528735,
       "lo": 0.4132180834399542,
       "hi": 0.4644456891307223
      },
      "PROXPOP 10 - POP": {
       "n": 4427,
       "mean": 0.40293779643964406,
       "lo": 0.3841861977098623,
       "hi": 0.42303550549457974
      },
      "PROXPOP 20 - POP": {
       "n": 4427,
       "mean": 0.289750891233221,
       "lo": 0.27188009575039523,
       "hi": 0.30795433202937444
      },
      "PROXPOP 40 - POP": {
       "n": 4427,
       "mean": 0.16432185211376477,
       "lo": 0.14979331651740907,
       "hi": 0.17932726467605603
      },
      "REGPOP b=10 - POP": {
       "n": 4427,
       "mean": 0.09716144064499302,
       "lo": 0.08613316893833547,
       "hi": 0.10936669246523881
      },
      "REGPOP b=40 - POP": {
       "n": 4427,
       "mean": 0.04504324529554207,
       "lo": 0.03699981356455502,
       "hi": 0.053653208352701126
      },
      "REGPOP shifted - POP": {
       "n": 4427,
       "mean": 0.06513479312995694,
       "lo": 0.055937085659340066,
       "hi": 0.07530426397385939
      },
      "REGPOP window - POP": {
       "n": 4427,
       "mean": 0.0594562250295615,
       "lo": 0.05103347556655769,
       "hi": 0.06832683824058917
      },
      "POP>UBCF - POP": {
       "n": 4427,
       "mean": 0.015920870761557116,
       "lo": 0.012396451698973913,
       "hi": 0.019611025885073668
      },
      "POP>REGPOP - POP": {
       "n": 4427,
       "mean": 0.012026375892665385,
       "lo": 0.009608664915747774,
       "hi": 0.014662383393482826
      },
      "REGPOP>UBCF - POP": {
       "n": 4427,
       "mean": 0.09076891488416948,
       "lo": 0.07999487589289668,
       "hi": 0.10228947857077703
      },
      "REGBLEND - POP": {
       "n": 4427,
       "mean": 0.09370658150526558,
       "lo": 0.08268044340671145,
       "hi": 0.1046010869118278
      },
      "KNN - REGPOP": {
       "n": 4427,
       "mean": 0.029049333250054533,
       "lo": 0.017281647849476094,
       "hi": 0.03993993373285696
      },
      "UBCF - REGPOP": {
       "n": 4427,
       "mean": 0.05247205544063143,
       "lo": 0.04074467682489862,
       "hi": 0.06391729741157574
      },
      "ITEM - REGPOP": {
       "n": 4427,
       "mean": 0.04578481718452453,
       "lo": 0.034448657062591835,
       "hi": 0.05698869598619987
      },
      "BLEND - REGPOP": {
       "n": 4427,
       "mean": -0.03932024302495976,
       "lo": -0.04818673512897818,
       "hi": -0.031301783480308126
      },
      "REGBLEND - REGPOP": {
       "n": 4427,
       "mean": 0.026136402728182996,
       "lo": 0.020532732632459003,
       "hi": 0.03216875842979672
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4427,
       "mean": 0.023198736107086896,
       "lo": 0.01791227155687489,
       "hi": 0.028751075688230654
      },
      "LOCAL - REGPOP": {
       "n": 4427,
       "mean": 0.2161648470525353,
       "lo": 0.18898350778863937,
       "hi": 0.24303397397994825
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4427,
       "mean": 0.2221807124561385,
       "lo": 0.2070287855529218,
       "hi": 0.23734408933505743
      },
      "UBCF - PROXPOP 20": {
       "n": 4427,
       "mean": -0.16970865701550703,
       "lo": -0.184109088768947,
       "hi": -0.15539616408815188
      },
      "KNN - PROXPOP 20": {
       "n": 4427,
       "mean": -0.19313137920608392,
       "lo": -0.20961457428489702,
       "hi": -0.17711736637098027
      },
      "UBCF - LOCAL": {
       "n": 4427,
       "mean": -0.16369279161190387,
       "lo": -0.19273291483619676,
       "hi": -0.1351876366605094
      },
      "REGPOP - LOCAL": {
       "n": 4427,
       "mean": -0.2161648470525353,
       "lo": -0.24324034995647387,
       "hi": -0.18754389570762967
      },
      "AHEAD - LOCAL": {
       "n": 4427,
       "mean": 0.15586796932325564,
       "lo": 0.14824199932355914,
       "hi": 0.16362368240616568
      },
      "UBCF - AHEAD": {
       "n": 4427,
       "mean": -0.3195607609351595,
       "lo": -0.34737626970962904,
       "hi": -0.29234387468081074
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4427,
       "mean": 0.029591261867910428,
       "lo": 0.023263938919841826,
       "hi": 0.03640134555613864
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4427,
       "mean": -0.02252693348154051,
       "lo": -0.031666078762331705,
       "hi": -0.014282781765039668
      },
      "REGPOP shifted - REGPOP": {
       "n": 4427,
       "mean": -0.002435385647125639,
       "lo": -0.012255921929748788,
       "hi": 0.00752582970833885
      },
      "REGPOP window - REGPOP": {
       "n": 4427,
       "mean": -0.008113953747521083,
       "lo": -0.015196108807707878,
       "hi": -0.0008270703519805044
      },
      "BLEND - POP>UBCF": {
       "n": 4427,
       "mean": 0.0123290649905657,
       "lo": 0.008642533450877933,
       "hi": 0.016255566948930957
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4427,
       "mean": 0.003894494868891734,
       "lo": 0.0013371081654748678,
       "hi": 0.006528504534612412
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4427,
       "mean": 0.09825664107510797,
       "lo": 0.08324192027181997,
       "hi": 0.1136386893515056
      },
      "KNN - POP": {
       "n": 4427,
       "mean": 0.14443041240816254,
       "lo": 0.1251748840488245,
       "hi": 0.1646936614370037
      },
      "UBCF - POP": {
       "n": 4427,
       "mean": 0.16407113047332156,
       "lo": 0.14463229316141202,
       "hi": 0.18593106842908566
      },
      "ITEM - POP": {
       "n": 4427,
       "mean": 0.15570310741137486,
       "lo": 0.1362219928060111,
       "hi": 0.17592344616673294
      },
      "BLEND - POP": {
       "n": 4427,
       "mean": 0.04240823021317713,
       "lo": 0.0323016126551174,
       "hi": 0.05313909212047654
      },
      "LOCAL - POP": {
       "n": 4427,
       "mean": 0.41761215562040044,
       "lo": 0.3821393644079596,
       "hi": 0.45286055659216806
      },
      "AHEAD - POP": {
       "n": 4427,
       "mean": 0.6056627542199036,
       "lo": 0.5747358866136767,
       "hi": 0.6347719185177582
      },
      "PROXPOP 10 - POP": {
       "n": 4427,
       "mean": 0.4743096934564068,
       "lo": 0.4480443213637534,
       "hi": 0.4999441574093566
      },
      "PROXPOP 20 - POP": {
       "n": 4427,
       "mean": 0.3431825192978344,
       "lo": 0.3190240587507247,
       "hi": 0.36666601022530126
      },
      "PROXPOP 40 - POP": {
       "n": 4427,
       "mean": 0.1966950560044077,
       "lo": 0.17624807677955856,
       "hi": 0.21710995666972002
      },
      "REGPOP b=10 - POP": {
       "n": 4427,
       "mean": 0.13546734969986676,
       "lo": 0.11888414501043566,
       "hi": 0.15278875592926927
      },
      "REGPOP b=40 - POP": {
       "n": 4427,
       "mean": 0.06962750222460025,
       "lo": 0.05642850278871236,
       "hi": 0.08389926561562601
      },
      "REGPOP shifted - POP": {
       "n": 4427,
       "mean": 0.09392611854941942,
       "lo": 0.0795457409681759,
       "hi": 0.10906804896479347
      },
      "REGPOP window - POP": {
       "n": 4427,
       "mean": 0.0889256907965634,
       "lo": 0.07524757733290663,
       "hi": 0.1030054279797446
      },
      "POP>UBCF - POP": {
       "n": 4427,
       "mean": 0.01988168853709852,
       "lo": 0.013786158598326045,
       "hi": 0.027139623712687317
      },
      "POP>REGPOP - POP": {
       "n": 4427,
       "mean": 0.016122193563429827,
       "lo": 0.01222460755894932,
       "hi": 0.020790181987259446
      },
      "REGPOP>UBCF - POP": {
       "n": 4427,
       "mean": 0.12852366022402165,
       "lo": 0.11176817202622388,
       "hi": 0.14708537406249494
      },
      "REGBLEND - POP": {
       "n": 4427,
       "mean": 0.13349316553235685,
       "lo": 0.11658989281864741,
       "hi": 0.15295971263497996
      },
      "KNN - REGPOP": {
       "n": 4427,
       "mean": 0.04617377133305461,
       "lo": 0.028217433005189124,
       "hi": 0.06473888624213785
      },
      "UBCF - REGPOP": {
       "n": 4427,
       "mean": 0.0658144893982136,
       "lo": 0.05003487560375826,
       "hi": 0.0823813737720531
      },
      "ITEM - REGPOP": {
       "n": 4427,
       "mean": 0.057446466336266884,
       "lo": 0.04155368412234705,
       "hi": 0.0743728054377285
      },
      "BLEND - REGPOP": {
       "n": 4427,
       "mean": -0.05584841086193084,
       "lo": -0.07075598087803217,
       "hi": -0.042359972156810664
      },
      "REGBLEND - REGPOP": {
       "n": 4427,
       "mean": 0.03523652445724889,
       "lo": 0.025215479826491215,
       "hi": 0.04621468613186538
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4427,
       "mean": 0.030267019148913672,
       "lo": 0.021249195141903984,
       "hi": 0.03982619959467019
      },
      "LOCAL - REGPOP": {
       "n": 4427,
       "mean": 0.31935551454529254,
       "lo": 0.282808625149917,
       "hi": 0.35407397743401053
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4427,
       "mean": 0.24492587822272646,
       "lo": 0.22372241302077603,
       "hi": 0.26859881793505713
      },
      "UBCF - PROXPOP 20": {
       "n": 4427,
       "mean": -0.17911138882451286,
       "lo": -0.20131082664773509,
       "hi": -0.15781871580787843
      },
      "KNN - PROXPOP 20": {
       "n": 4427,
       "mean": -0.19875210688967185,
       "lo": -0.22174634554831682,
       "hi": -0.17652506938655593
      },
      "UBCF - LOCAL": {
       "n": 4427,
       "mean": -0.2535410251470789,
       "lo": -0.2909979014837594,
       "hi": -0.21558970657125467
      },
      "REGPOP - LOCAL": {
       "n": 4427,
       "mean": -0.31935551454529254,
       "lo": -0.3568300707599601,
       "hi": -0.28196079006219377
      },
      "AHEAD - LOCAL": {
       "n": 4427,
       "mean": 0.18805059859950304,
       "lo": 0.16821768845974872,
       "hi": 0.20868436240849403
      },
      "UBCF - AHEAD": {
       "n": 4427,
       "mean": -0.44159162374658195,
       "lo": -0.4749076388837706,
       "hi": -0.4082302579269456
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4427,
       "mean": 0.037210708624758775,
       "lo": 0.028251628612773617,
       "hi": 0.04761220899898751
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4427,
       "mean": -0.028629138850507725,
       "lo": -0.04274221012512719,
       "hi": -0.014606400492676275
      },
      "REGPOP shifted - REGPOP": {
       "n": 4427,
       "mean": -0.0043305225256885516,
       "lo": -0.017528540136870448,
       "hi": 0.009380212587427758
      },
      "REGPOP window - REGPOP": {
       "n": 4427,
       "mean": -0.009330950278544586,
       "lo": -0.019975571622726142,
       "hi": 0.0012410088818044583
      },
      "BLEND - POP>UBCF": {
       "n": 4427,
       "mean": 0.022526541676078607,
       "lo": 0.014683805395465222,
       "hi": 0.03153160363656591
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4427,
       "mean": 0.003759494973668694,
       "lo": -0.0007199383135879621,
       "hi": 0.008599139242544353
      }
     }
    },
    "m=5": {
     "units": 4396,
     "POP mean": {
      "ap": 0.4535547765964469,
      "ndcgAll": 0.5012307688974009,
      "hitAll": 0.8234860262024866,
      "ndcgNext": 0.18693378526963364,
      "hitNext": 0.2887064294858145
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4396,
       "mean": 0.04087349094485023,
       "lo": 0.03511468230857582,
       "hi": 0.04749969341420273
      },
      "KNN - POP": {
       "n": 4396,
       "mean": -0.003395530379961617,
       "lo": -0.013006692304194064,
       "hi": 0.005839060129086311
      },
      "UBCF - POP": {
       "n": 4396,
       "mean": 0.010578739043628944,
       "lo": 0.001931747120944999,
       "hi": 0.019433286302080747
      },
      "ITEM - POP": {
       "n": 4396,
       "mean": 0.0070264378525933735,
       "lo": -0.0018799076854453113,
       "hi": 0.015414829557236488
      },
      "BLEND - POP": {
       "n": 4396,
       "mean": 0.015860955274978113,
       "lo": 0.013199065912521492,
       "hi": 0.018667624201301983
      },
      "LOCAL - POP": {
       "n": 4396,
       "mean": -0.20387983005879073,
       "lo": -0.21829764579406113,
       "hi": -0.1901110197581273
      },
      "AHEAD - POP": {
       "n": 4396,
       "mean": -0.05487333791362558,
       "lo": -0.06863648895931772,
       "hi": -0.039878529570295924
      },
      "PROXPOP 10 - POP": {
       "n": 4396,
       "mean": 0.05051906079676597,
       "lo": 0.039319703076306535,
       "hi": 0.06292954832019251
      },
      "PROXPOP 20 - POP": {
       "n": 4396,
       "mean": 0.08517896410730208,
       "lo": 0.07544930459999002,
       "hi": 0.09514582686082187
      },
      "PROXPOP 40 - POP": {
       "n": 4396,
       "mean": 0.07678302940454503,
       "lo": 0.06974077921548293,
       "hi": 0.08416083027934744
      },
      "REGPOP b=10 - POP": {
       "n": 4396,
       "mean": 0.04129464597517384,
       "lo": 0.03509854391869348,
       "hi": 0.04833594795505571
      },
      "REGPOP b=40 - POP": {
       "n": 4396,
       "mean": 0.03732861344635831,
       "lo": 0.0321306844908946,
       "hi": 0.042875145562261366
      },
      "REGPOP shifted - POP": {
       "n": 4396,
       "mean": 0.03911045135341174,
       "lo": 0.033534161986293005,
       "hi": 0.0452632038080041
      },
      "REGPOP window - POP": {
       "n": 4396,
       "mean": 0.044143502500547646,
       "lo": 0.038429793831687285,
       "hi": 0.05023734022358111
      },
      "POP>UBCF - POP": {
       "n": 4396,
       "mean": 0.006630941524186929,
       "lo": 0.005047408200673028,
       "hi": 0.008338793433725573
      },
      "POP>REGPOP - POP": {
       "n": 4396,
       "mean": 0.008763967973935523,
       "lo": 0.00755627567266206,
       "hi": 0.010042730554377374
      },
      "REGPOP>UBCF - POP": {
       "n": 4396,
       "mean": 0.037671307995020394,
       "lo": 0.03073370544795577,
       "hi": 0.044789255382599896
      },
      "REGBLEND - POP": {
       "n": 4396,
       "mean": 0.037505539903375566,
       "lo": 0.03105666864959236,
       "hi": 0.04438825190255852
      },
      "KNN - REGPOP": {
       "n": 4396,
       "mean": -0.04426902132481185,
       "lo": -0.052001804663480804,
       "hi": -0.036439120630282276
      },
      "UBCF - REGPOP": {
       "n": 4396,
       "mean": -0.030294751901221287,
       "lo": -0.036058298252105325,
       "hi": -0.024421386999443326
      },
      "ITEM - REGPOP": {
       "n": 4396,
       "mean": -0.033847053092256864,
       "lo": -0.04027271905123543,
       "hi": -0.027736336967996395
      },
      "BLEND - REGPOP": {
       "n": 4396,
       "mean": -0.025012535669872122,
       "lo": -0.029592568498487095,
       "hi": -0.020488010816407352
      },
      "REGBLEND - REGPOP": {
       "n": 4396,
       "mean": -0.00336795104147467,
       "lo": -0.005652530750644301,
       "hi": -0.00092656864541867
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4396,
       "mean": -0.0032021829498298402,
       "lo": -0.005457736041262152,
       "hi": -0.001049646902252964
      },
      "LOCAL - REGPOP": {
       "n": 4396,
       "mean": -0.244753321003641,
       "lo": -0.2576984064922982,
       "hi": -0.23036818342773907
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4396,
       "mean": 0.04430547316245183,
       "lo": 0.036949211975778364,
       "hi": 0.05156467658889229
      },
      "UBCF - PROXPOP 20": {
       "n": 4396,
       "mean": -0.07460022506367313,
       "lo": -0.08124691875280274,
       "hi": -0.06767155067978678
      },
      "KNN - PROXPOP 20": {
       "n": 4396,
       "mean": -0.08857449448726369,
       "lo": -0.09618419840962039,
       "hi": -0.08055175733363146
      },
      "UBCF - LOCAL": {
       "n": 4396,
       "mean": 0.21445856910241967,
       "lo": 0.2005532065755712,
       "hi": 0.2270404651981989
      },
      "REGPOP - LOCAL": {
       "n": 4396,
       "mean": 0.244753321003641,
       "lo": 0.22985625558346406,
       "hi": 0.2590123353110302
      },
      "AHEAD - LOCAL": {
       "n": 4396,
       "mean": 0.14900649214516515,
       "lo": 0.14593178285677932,
       "hi": 0.15198570531043454
      },
      "UBCF - AHEAD": {
       "n": 4396,
       "mean": 0.06545207695725452,
       "lo": 0.051581482978693236,
       "hi": 0.07869039731263239
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4396,
       "mean": 0.0004211550303236062,
       "lo": -0.001937828306941273,
       "hi": 0.0028330499410404893
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4396,
       "mean": -0.003544877498491924,
       "lo": -0.006510356680022669,
       "hi": -0.0007511263761365637
      },
      "REGPOP shifted - REGPOP": {
       "n": 4396,
       "mean": -0.001763039591438489,
       "lo": -0.005225020924922271,
       "hi": 0.001601950149511214
      },
      "REGPOP window - REGPOP": {
       "n": 4396,
       "mean": 0.0032700115556974062,
       "lo": 0.0010178944751723497,
       "hi": 0.005566521993681696
      },
      "BLEND - POP>UBCF": {
       "n": 4396,
       "mean": 0.009230013750791185,
       "lo": 0.007530498539333226,
       "hi": 0.011156272358085563
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4396,
       "mean": -0.0021330264497485952,
       "lo": -0.0033177080741980565,
       "hi": -0.0009687105318500404
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4396,
       "mean": 0.05524967465368575,
       "lo": 0.045742415460057924,
       "hi": 0.06503245677681835
      },
      "KNN - POP": {
       "n": 4396,
       "mean": 0.0009139196185279984,
       "lo": -0.014085024303767554,
       "hi": 0.016105180419492413
      },
      "UBCF - POP": {
       "n": 4396,
       "mean": 0.020027795667928037,
       "lo": 0.006649153311086248,
       "hi": 0.03379979550422627
      },
      "ITEM - POP": {
       "n": 4396,
       "mean": 0.015056798553369092,
       "lo": 0.0013935090197839664,
       "hi": 0.029014782294160945
      },
      "BLEND - POP": {
       "n": 4396,
       "mean": 0.02283990065010523,
       "lo": 0.017809785894110128,
       "hi": 0.02828936850110565
      },
      "LOCAL - POP": {
       "n": 4396,
       "mean": -0.2987306462872456,
       "lo": -0.31993611849863385,
       "hi": -0.2777039569904716
      },
      "AHEAD - POP": {
       "n": 4396,
       "mean": -0.16830201348008517,
       "lo": -0.19066223255368656,
       "hi": -0.14613193733616964
      },
      "PROXPOP 10 - POP": {
       "n": 4396,
       "mean": 0.0689045954120142,
       "lo": 0.05129304675560359,
       "hi": 0.08661155313161942
      },
      "PROXPOP 20 - POP": {
       "n": 4396,
       "mean": 0.11631011580995572,
       "lo": 0.10114347388957498,
       "hi": 0.1319943267308102
      },
      "PROXPOP 40 - POP": {
       "n": 4396,
       "mean": 0.10711702264526865,
       "lo": 0.09523385838892223,
       "hi": 0.1197919610840038
      },
      "REGPOP b=10 - POP": {
       "n": 4396,
       "mean": 0.055316118751530786,
       "lo": 0.04501369598791949,
       "hi": 0.06657942556788064
      },
      "REGPOP b=40 - POP": {
       "n": 4396,
       "mean": 0.05210853671896882,
       "lo": 0.04372567327305215,
       "hi": 0.06127889485529443
      },
      "REGPOP shifted - POP": {
       "n": 4396,
       "mean": 0.05263282898291283,
       "lo": 0.04332037014962173,
       "hi": 0.06167579324312483
      },
      "REGPOP window - POP": {
       "n": 4396,
       "mean": 0.05821283483577058,
       "lo": 0.04902859465499329,
       "hi": 0.06748651252359097
      },
      "POP>UBCF - POP": {
       "n": 4396,
       "mean": 0.008528399280737741,
       "lo": 0.005542973730396172,
       "hi": 0.011344140141466416
      },
      "POP>REGPOP - POP": {
       "n": 4396,
       "mean": 0.011207392776170368,
       "lo": 0.008886147305245628,
       "hi": 0.01368291967904402
      },
      "REGPOP>UBCF - POP": {
       "n": 4396,
       "mean": 0.051809341860885844,
       "lo": 0.0412701379865419,
       "hi": 0.06291228342390998
      },
      "REGBLEND - POP": {
       "n": 4396,
       "mean": 0.05156681319414384,
       "lo": 0.041339210437290955,
       "hi": 0.062061897430089275
      },
      "KNN - REGPOP": {
       "n": 4396,
       "mean": -0.05433575503515775,
       "lo": -0.06734407089351882,
       "hi": -0.04174272321087542
      },
      "UBCF - REGPOP": {
       "n": 4396,
       "mean": -0.03522187898575771,
       "lo": -0.044241256305779096,
       "hi": -0.025702959678550002
      },
      "ITEM - REGPOP": {
       "n": 4396,
       "mean": -0.04019287610031667,
       "lo": -0.05019173546366157,
       "hi": -0.02982761863639899
      },
      "BLEND - REGPOP": {
       "n": 4396,
       "mean": -0.03240977400358052,
       "lo": -0.039942382660115815,
       "hi": -0.025345590794858
      },
      "REGBLEND - REGPOP": {
       "n": 4396,
       "mean": -0.0036828614595419166,
       "lo": -0.008012512437635436,
       "hi": 0.0007317116227126
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4396,
       "mean": -0.0034403327927999146,
       "lo": -0.007397368026428857,
       "hi": 0.0004141682344611904
      },
      "LOCAL - REGPOP": {
       "n": 4396,
       "mean": -0.35398032094093135,
       "lo": -0.3743255861095358,
       "hi": -0.332426016078735
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4396,
       "mean": 0.061060441156269976,
       "lo": 0.04868462846292675,
       "hi": 0.07350623735871002
      },
      "UBCF - PROXPOP 20": {
       "n": 4396,
       "mean": -0.09628232014202767,
       "lo": -0.10730495374331027,
       "hi": -0.08498472344259014
      },
      "KNN - PROXPOP 20": {
       "n": 4396,
       "mean": -0.11539619619142771,
       "lo": -0.1279407452642053,
       "hi": -0.10172463867953921
      },
      "UBCF - LOCAL": {
       "n": 4396,
       "mean": 0.31875844195517367,
       "lo": 0.2995753397814764,
       "hi": 0.33861564820780854
      },
      "REGPOP - LOCAL": {
       "n": 4396,
       "mean": 0.35398032094093135,
       "lo": 0.33315859096859846,
       "hi": 0.37511740618126527
      },
      "AHEAD - LOCAL": {
       "n": 4396,
       "mean": 0.13042863280716047,
       "lo": 0.12489111758386237,
       "hi": 0.13590586072111144
      },
      "UBCF - AHEAD": {
       "n": 4396,
       "mean": 0.1883298091480132,
       "lo": 0.16760194212361373,
       "hi": 0.20936180486121725
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4396,
       "mean": 6.644409784503579e-05,
       "lo": -0.0037478842838445645,
       "hi": 0.003927958793808941
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4396,
       "mean": -0.0031411379347169345,
       "lo": -0.008252225250391348,
       "hi": 0.0016541734382763866
      },
      "REGPOP shifted - REGPOP": {
       "n": 4396,
       "mean": -0.0026168456707729238,
       "lo": -0.00831168052593268,
       "hi": 0.0030209809968567676
      },
      "REGPOP window - REGPOP": {
       "n": 4396,
       "mean": 0.0029631601820848293,
       "lo": -0.0009582138285297659,
       "hi": 0.006997549324045424
      },
      "BLEND - POP>UBCF": {
       "n": 4396,
       "mean": 0.014311501369367489,
       "lo": 0.010762740188615422,
       "hi": 0.018048930417651408
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4396,
       "mean": -0.0026789934954326257,
       "lo": -0.004889761469094203,
       "hi": -0.00038430371653512356
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4396,
       "mean": 0.0377638706576575,
       "lo": 0.028256012294676894,
       "hi": 0.04822377191430598
      },
      "KNN - POP": {
       "n": 4396,
       "mean": 0.034872164110890204,
       "lo": 0.017980444447647053,
       "hi": 0.05164213511336487
      },
      "UBCF - POP": {
       "n": 4396,
       "mean": 0.0570905621823365,
       "lo": 0.04234989576874755,
       "hi": 0.07147654676118823
      },
      "ITEM - POP": {
       "n": 4396,
       "mean": 0.05448192953503233,
       "lo": 0.03875676998869611,
       "hi": 0.07003388525667117
      },
      "BLEND - POP": {
       "n": 4396,
       "mean": 0.02072254363733888,
       "lo": 0.01274855975085093,
       "hi": 0.029157648137784407
      },
      "LOCAL - POP": {
       "n": 4396,
       "mean": -0.14400467952368773,
       "lo": -0.17608536854769422,
       "hi": -0.11278123377316229
      },
      "AHEAD - POP": {
       "n": 4396,
       "mean": 0.037296503369851845,
       "lo": 0.009073399349437987,
       "hi": 0.06458074349590996
      },
      "PROXPOP 10 - POP": {
       "n": 4396,
       "mean": 0.1346577408584779,
       "lo": 0.11526859908418959,
       "hi": 0.15408484003003695
      },
      "PROXPOP 20 - POP": {
       "n": 4396,
       "mean": 0.12897075268741326,
       "lo": 0.11292626551757623,
       "hi": 0.14674897288115607
      },
      "PROXPOP 40 - POP": {
       "n": 4396,
       "mean": 0.09894345514419216,
       "lo": 0.0841295710279782,
       "hi": 0.11425210547148429
      },
      "REGPOP b=10 - POP": {
       "n": 4396,
       "mean": 0.04215003498634979,
       "lo": 0.03180799818046813,
       "hi": 0.05329427342653088
      },
      "REGPOP b=40 - POP": {
       "n": 4396,
       "mean": 0.031175956625475953,
       "lo": 0.02283196790692921,
       "hi": 0.040793469712952744
      },
      "REGPOP shifted - POP": {
       "n": 4396,
       "mean": 0.03430413379422476,
       "lo": 0.02572106951018686,
       "hi": 0.044425675364980474
      },
      "REGPOP window - POP": {
       "n": 4396,
       "mean": 0.033911313087482305,
       "lo": 0.02522785612747472,
       "hi": 0.04369300206186944
      },
      "POP>UBCF - POP": {
       "n": 4396,
       "mean": 0.008034602218733224,
       "lo": 0.0024613504198333423,
       "hi": 0.013893283298893314
      },
      "POP>REGPOP - POP": {
       "n": 4396,
       "mean": 0.00954341049907177,
       "lo": 0.005783760453302721,
       "hi": 0.013492336292917887
      },
      "REGPOP>UBCF - POP": {
       "n": 4396,
       "mean": 0.042975999159675204,
       "lo": 0.032301629420304324,
       "hi": 0.0542737310970932
      },
      "REGBLEND - POP": {
       "n": 4396,
       "mean": 0.04547827395494364,
       "lo": 0.034320427774973856,
       "hi": 0.05702379413283486
      },
      "KNN - REGPOP": {
       "n": 4396,
       "mean": -0.0028917065467672963,
       "lo": -0.01866588265386107,
       "hi": 0.011706939481287306
      },
      "UBCF - REGPOP": {
       "n": 4396,
       "mean": 0.019326691524678998,
       "lo": 0.006595918710405609,
       "hi": 0.032022106708500704
      },
      "ITEM - REGPOP": {
       "n": 4396,
       "mean": 0.016718058877374833,
       "lo": 0.0031052098368983256,
       "hi": 0.03091491385576981
      },
      "BLEND - REGPOP": {
       "n": 4396,
       "mean": -0.017041327020318617,
       "lo": -0.02613016673682722,
       "hi": -0.008379687807672244
      },
      "REGBLEND - REGPOP": {
       "n": 4396,
       "mean": 0.007714403297286132,
       "lo": 0.0011411400750452787,
       "hi": 0.0146086165368573
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4396,
       "mean": 0.005212128502017705,
       "lo": -0.000882229349924623,
       "hi": 0.011621192064148928
      },
      "LOCAL - REGPOP": {
       "n": 4396,
       "mean": -0.18176855018134522,
       "lo": -0.2110916922943794,
       "hi": -0.15269715264200154
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4396,
       "mean": 0.09120688202975576,
       "lo": 0.0762533621473549,
       "hi": 0.10758040270944462
      },
      "UBCF - PROXPOP 20": {
       "n": 4396,
       "mean": -0.07188019050507677,
       "lo": -0.08681513231769596,
       "hi": -0.05799447391570511
      },
      "KNN - PROXPOP 20": {
       "n": 4396,
       "mean": -0.09409858857652306,
       "lo": -0.11139610417039968,
       "hi": -0.07788784921417863
      },
      "UBCF - LOCAL": {
       "n": 4396,
       "mean": 0.20109524170602425,
       "lo": 0.17168856775483543,
       "hi": 0.22909217398036485
      },
      "REGPOP - LOCAL": {
       "n": 4396,
       "mean": 0.18176855018134522,
       "lo": 0.1515038023124561,
       "hi": 0.21107550786378676
      },
      "AHEAD - LOCAL": {
       "n": 4396,
       "mean": 0.18130118289353958,
       "lo": 0.16263038187650275,
       "hi": 0.20013238382061077
      },
      "UBCF - AHEAD": {
       "n": 4396,
       "mean": 0.019794058812484652,
       "lo": -0.003433531297243705,
       "hi": 0.04404563151042038
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4396,
       "mean": 0.004386164328692296,
       "lo": -0.0004499616162049977,
       "hi": 0.009135984658013541
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4396,
       "mean": -0.006587914032181548,
       "lo": -0.01340888306297671,
       "hi": 8.488313271118967e-05
      },
      "REGPOP shifted - REGPOP": {
       "n": 4396,
       "mean": -0.0034597368634327365,
       "lo": -0.011374011930875321,
       "hi": 0.004280455524950879
      },
      "REGPOP window - REGPOP": {
       "n": 4396,
       "mean": -0.0038525575701751904,
       "lo": -0.00975512934249815,
       "hi": 0.0016932884228825814
      },
      "BLEND - POP>UBCF": {
       "n": 4396,
       "mean": 0.012687941418605658,
       "lo": 0.007501860218108486,
       "hi": 0.018885678258202112
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4396,
       "mean": -0.0015088082803385485,
       "lo": -0.005765896260115487,
       "hi": 0.0027785239331912025
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4396,
       "mean": 0.06505485997766078,
       "lo": 0.0554641864506062,
       "hi": 0.07520187179023867
      },
      "KNN - POP": {
       "n": 4396,
       "mean": 0.10176705791417362,
       "lo": 0.08802461580845652,
       "hi": 0.11602747617443014
      },
      "UBCF - POP": {
       "n": 4396,
       "mean": 0.12498775052328528,
       "lo": 0.11065946809329005,
       "hi": 0.1394216066540072
      },
      "ITEM - POP": {
       "n": 4396,
       "mean": 0.12033530742980485,
       "lo": 0.1062367831908358,
       "hi": 0.13460718800418395
      },
      "BLEND - POP": {
       "n": 4396,
       "mean": 0.02945682130175261,
       "lo": 0.024097302030227676,
       "hi": 0.03542001411261757
      },
      "LOCAL - POP": {
       "n": 4396,
       "mean": 0.2667085656236823,
       "lo": 0.23941974051377413,
       "hi": 0.2922964091709624
      },
      "AHEAD - POP": {
       "n": 4396,
       "mean": 0.42122413974335193,
       "lo": 0.3965711135214752,
       "hi": 0.44678696170109816
      },
      "PROXPOP 10 - POP": {
       "n": 4396,
       "mean": 0.41230863789719874,
       "lo": 0.39233110038699176,
       "hi": 0.4324507268753289
      },
      "PROXPOP 20 - POP": {
       "n": 4396,
       "mean": 0.30722230583743027,
       "lo": 0.28896527489283336,
       "hi": 0.3250478641413589
      },
      "PROXPOP 40 - POP": {
       "n": 4396,
       "mean": 0.18995329544999348,
       "lo": 0.17571183982738744,
       "hi": 0.2041849402823582
      },
      "REGPOP b=10 - POP": {
       "n": 4396,
       "mean": 0.09460271682608667,
       "lo": 0.08309340540974393,
       "hi": 0.10664753335068657
      },
      "REGPOP b=40 - POP": {
       "n": 4396,
       "mean": 0.04632647047713121,
       "lo": 0.038274162146966044,
       "hi": 0.05475326390010893
      },
      "REGPOP shifted - POP": {
       "n": 4396,
       "mean": 0.06496376131416727,
       "lo": 0.05516022412729748,
       "hi": 0.07471846921407269
      },
      "REGPOP window - POP": {
       "n": 4396,
       "mean": 0.05834853319756298,
       "lo": 0.0498400012935548,
       "hi": 0.0683389658361185
      },
      "POP>UBCF - POP": {
       "n": 4396,
       "mean": 0.016831686910648097,
       "lo": 0.013147382112594109,
       "hi": 0.020727745012442275
      },
      "POP>REGPOP - POP": {
       "n": 4396,
       "mean": 0.011303220218082896,
       "lo": 0.008905666083037264,
       "hi": 0.013876088754695062
      },
      "REGPOP>UBCF - POP": {
       "n": 4396,
       "mean": 0.08890200442236207,
       "lo": 0.07807322322238024,
       "hi": 0.10047103719494814
      },
      "REGBLEND - POP": {
       "n": 4396,
       "mean": 0.09387263493313164,
       "lo": 0.08319144208323888,
       "hi": 0.10573112966500038
      },
      "KNN - REGPOP": {
       "n": 4396,
       "mean": 0.03671219793651285,
       "lo": 0.023525132065894818,
       "hi": 0.04926037582858705
      },
      "UBCF - REGPOP": {
       "n": 4396,
       "mean": 0.059932890545624506,
       "lo": 0.04861917496667729,
       "hi": 0.07131393990443742
      },
      "ITEM - REGPOP": {
       "n": 4396,
       "mean": 0.05528044745214408,
       "lo": 0.044106974664072825,
       "hi": 0.06685495329620396
      },
      "BLEND - REGPOP": {
       "n": 4396,
       "mean": -0.03559803867590816,
       "lo": -0.04418576289824278,
       "hi": -0.026916987682462954
      },
      "REGBLEND - REGPOP": {
       "n": 4396,
       "mean": 0.02881777495547087,
       "lo": 0.02313249685819184,
       "hi": 0.03458215130541834
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4396,
       "mean": 0.023847144444701297,
       "lo": 0.01883696412184776,
       "hi": 0.02942847147103956
      },
      "LOCAL - REGPOP": {
       "n": 4396,
       "mean": 0.2016537056460215,
       "lo": 0.17544251079901288,
       "hi": 0.2294726576300043
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4396,
       "mean": 0.24216744585976946,
       "lo": 0.22584173077792885,
       "hi": 0.2588133918134806
      },
      "UBCF - PROXPOP 20": {
       "n": 4396,
       "mean": -0.18223455531414495,
       "lo": -0.19552933660932958,
       "hi": -0.1683151865478516
      },
      "KNN - PROXPOP 20": {
       "n": 4396,
       "mean": -0.20545524792325662,
       "lo": -0.22083069240540149,
       "hi": -0.1908709376667251
      },
      "UBCF - LOCAL": {
       "n": 4396,
       "mean": -0.141720815100397,
       "lo": -0.16981305677831393,
       "hi": -0.11357548012391522
      },
      "REGPOP - LOCAL": {
       "n": 4396,
       "mean": -0.2016537056460215,
       "lo": -0.2283467677693617,
       "hi": -0.17543713662804483
      },
      "AHEAD - LOCAL": {
       "n": 4396,
       "mean": 0.15451557411966968,
       "lo": 0.147119567427745,
       "hi": 0.16179546845550072
      },
      "UBCF - AHEAD": {
       "n": 4396,
       "mean": -0.2962363892200667,
       "lo": -0.32250473835327925,
       "hi": -0.27041440693891583
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4396,
       "mean": 0.029547856848425896,
       "lo": 0.022804006608377805,
       "hi": 0.03697508278360137
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4396,
       "mean": -0.018728389500529564,
       "lo": -0.02719842998727428,
       "hi": -0.01021199063237582
      },
      "REGPOP shifted - REGPOP": {
       "n": 4396,
       "mean": -9.109866349349794e-05,
       "lo": -0.009456801895005869,
       "hi": 0.009474970913446127
      },
      "REGPOP window - REGPOP": {
       "n": 4396,
       "mean": -0.00670632678009779,
       "lo": -0.013496516844340235,
       "hi": -0.0005443426343746994
      },
      "BLEND - POP>UBCF": {
       "n": 4396,
       "mean": 0.012625134391104513,
       "lo": 0.00925326894906786,
       "hi": 0.016905293046773358
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4396,
       "mean": 0.005528466692565203,
       "lo": 0.0026341102282387415,
       "hi": 0.008471710799660555
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4396,
       "mean": 0.09559038739543746,
       "lo": 0.08001183136652017,
       "hi": 0.11175622093991812
      },
      "KNN - POP": {
       "n": 4396,
       "mean": 0.15158611085222176,
       "lo": 0.13092310358719667,
       "hi": 0.1746336185435857
      },
      "UBCF - POP": {
       "n": 4396,
       "mean": 0.17367085239214983,
       "lo": 0.1514610871843518,
       "hi": 0.19491309433114695
      },
      "ITEM - POP": {
       "n": 4396,
       "mean": 0.16772470004586099,
       "lo": 0.14695733531470093,
       "hi": 0.18908035373567753
      },
      "BLEND - POP": {
       "n": 4396,
       "mean": 0.04392848753832001,
       "lo": 0.033864021994508185,
       "hi": 0.05456999474626682
      },
      "LOCAL - POP": {
       "n": 4396,
       "mean": 0.3907749171929844,
       "lo": 0.3540544771142631,
       "hi": 0.4263505000504422
      },
      "AHEAD - POP": {
       "n": 4396,
       "mean": 0.572076100086524,
       "lo": 0.5407630997369914,
       "hi": 0.6035126871071623
      },
      "PROXPOP 10 - POP": {
       "n": 4396,
       "mean": 0.4641370645997178,
       "lo": 0.4413702113380328,
       "hi": 0.4884855762039059
      },
      "PROXPOP 20 - POP": {
       "n": 4396,
       "mean": 0.3506247807052683,
       "lo": 0.3269046449375994,
       "hi": 0.3755461760025713
      },
      "PROXPOP 40 - POP": {
       "n": 4396,
       "mean": 0.22642095904921736,
       "lo": 0.20463510755593903,
       "hi": 0.24812171749373638
      },
      "REGPOP b=10 - POP": {
       "n": 4396,
       "mean": 0.1301951099059433,
       "lo": 0.11325589113752102,
       "hi": 0.14744344247823468
      },
      "REGPOP b=40 - POP": {
       "n": 4396,
       "mean": 0.07299524166562384,
       "lo": 0.0590908070037308,
       "hi": 0.08634242438075647
      },
      "REGPOP shifted - POP": {
       "n": 4396,
       "mean": 0.0912108432374182,
       "lo": 0.07684542200131615,
       "hi": 0.10564388790959289
      },
      "REGPOP window - POP": {
       "n": 4396,
       "mean": 0.08643306742916014,
       "lo": 0.07199964278595429,
       "hi": 0.10158721028774938
      },
      "POP>UBCF - POP": {
       "n": 4396,
       "mean": 0.02228381055924812,
       "lo": 0.01581815180771849,
       "hi": 0.02898351640008166
      },
      "POP>REGPOP - POP": {
       "n": 4396,
       "mean": 0.01546681379483927,
       "lo": 0.011377911502371765,
       "hi": 0.019850638994115138
      },
      "REGPOP>UBCF - POP": {
       "n": 4396,
       "mean": 0.12667737347191932,
       "lo": 0.10969993746007775,
       "hi": 0.14453732360091587
      },
      "REGBLEND - POP": {
       "n": 4396,
       "mean": 0.13520785572851624,
       "lo": 0.11733014546912393,
       "hi": 0.1542075135708564
      },
      "KNN - REGPOP": {
       "n": 4396,
       "mean": 0.05599572345678432,
       "lo": 0.03724380593977116,
       "hi": 0.07466776213247647
      },
      "UBCF - REGPOP": {
       "n": 4396,
       "mean": 0.07808046499671238,
       "lo": 0.06039180535187105,
       "hi": 0.09636030261085976
      },
      "ITEM - REGPOP": {
       "n": 4396,
       "mean": 0.07213431265042355,
       "lo": 0.055017030509030854,
       "hi": 0.09028249083326909
      },
      "BLEND - REGPOP": {
       "n": 4396,
       "mean": -0.05166189985711744,
       "lo": -0.06566251983341705,
       "hi": -0.03813480936651138
      },
      "REGBLEND - REGPOP": {
       "n": 4396,
       "mean": 0.03961746833307878,
       "lo": 0.02957133970799294,
       "hi": 0.05042962247061328
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4396,
       "mean": 0.031086986076481877,
       "lo": 0.022296090359886535,
       "hi": 0.04038966821391602
      },
      "LOCAL - REGPOP": {
       "n": 4396,
       "mean": 0.295184529797547,
       "lo": 0.25928674490057146,
       "hi": 0.3306528275560886
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4396,
       "mean": 0.2550343933098309,
       "lo": 0.23237928724887802,
       "hi": 0.2774235323104207
      },
      "UBCF - PROXPOP 20": {
       "n": 4396,
       "mean": -0.17695392831311846,
       "lo": -0.19797772884286471,
       "hi": -0.15733860102716968
      },
      "KNN - PROXPOP 20": {
       "n": 4396,
       "mean": -0.19903866985304658,
       "lo": -0.22148994915454018,
       "hi": -0.17832822021288836
      },
      "UBCF - LOCAL": {
       "n": 4396,
       "mean": -0.2171040648008346,
       "lo": -0.2535366972994007,
       "hi": -0.18366992262290396
      },
      "REGPOP - LOCAL": {
       "n": 4396,
       "mean": -0.295184529797547,
       "lo": -0.33278405495070806,
       "hi": -0.2608926888559344
      },
      "AHEAD - LOCAL": {
       "n": 4396,
       "mean": 0.18130118289353958,
       "lo": 0.16276295460062187,
       "hi": 0.200748684525928
      },
      "UBCF - AHEAD": {
       "n": 4396,
       "mean": -0.39840524769437413,
       "lo": -0.4301153973704671,
       "hi": -0.36549225980072336
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4396,
       "mean": 0.03460472251050584,
       "lo": 0.0252995685901825,
       "hi": 0.04461964261258047
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4396,
       "mean": -0.022595145729813613,
       "lo": -0.036288220628703745,
       "hi": -0.009378544810440462
      },
      "REGPOP shifted - REGPOP": {
       "n": 4396,
       "mean": -0.004379544158019242,
       "lo": -0.019086393944026885,
       "hi": 0.009478267935215515
      },
      "REGPOP window - REGPOP": {
       "n": 4396,
       "mean": -0.009157319966277307,
       "lo": -0.019860767165086994,
       "hi": 0.0005821356187902114
      },
      "BLEND - POP>UBCF": {
       "n": 4396,
       "mean": 0.021644676979071884,
       "lo": 0.014096545014163383,
       "hi": 0.02992239143353259
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4396,
       "mean": 0.00681699676440885,
       "lo": 0.001745666621558417,
       "hi": 0.012168333281731246
      }
     }
    }
   },
   "R9": {
    "m=1": {
     "top five not determined by POP (share of units)": 0.5558318264014467,
     "candidates no pool reader marked (mean share)": 0.4277974135569072
    },
    "m=3": {
     "top five not determined by POP (share of units)": 0.548226790151344,
     "candidates no pool reader marked (mean share)": 0.4339770713452362
    },
    "m=5": {
     "top five not determined by POP (share of units)": 0.5573248407643312,
     "candidates no pool reader marked (mean share)": 0.44082179972223556
    }
   },
   "R11": {
    "m=1": {
     "share with none (KNN and UBCF rank as POP)": 0.14783001808318263,
     "share with one or two": 0.2660488245931284,
     "share with three or more": 0.586121157323689,
     "median number": 3.0,
     "none": {
      "units": 654
     },
     "one or two": {
      "units": 1177,
      "KNN - POP, ap": {
       "n": 1177,
       "mean": 0.03206426432907605,
       "lo": 0.0182861879125382,
       "hi": 0.046460093784493076
      },
      "UBCF - POP, ap": {
       "n": 1177,
       "mean": 0.02383612790368446,
       "lo": 0.0099355226946991,
       "hi": 0.03818396071021069
      },
      "UBCF - REGPOP, ap": {
       "n": 1177,
       "mean": -0.0503395366829853,
       "lo": -0.06118538002621915,
       "hi": -0.04028720461573982
      },
      "UBCF - POP, hitNext": {
       "n": 1177,
       "mean": 0.10586046163786182,
       "lo": 0.07544445600701236,
       "hi": 0.13991287261006652
      },
      "REGPOP - POP, hitNext": {
       "n": 1177,
       "mean": 0.10677021458669718,
       "lo": 0.08091384543005754,
       "hi": 0.13544780555838382
      },
      "UBCF - REGPOP, hitNext": {
       "n": 1177,
       "mean": -0.0009097529488353639,
       "lo": -0.033856426663454314,
       "hi": 0.02980739973545421
      },
      "KNN - REGPOP, hitNext": {
       "n": 1177,
       "mean": -0.00492419644926017,
       "lo": -0.036499362303720924,
       "hi": 0.024866378000898012
      }
     },
     "three or more": {
      "units": 2593,
      "KNN - POP, ap": {
       "n": 2593,
       "mean": -0.031760114001604944,
       "lo": -0.04312153759247406,
       "hi": -0.020273674714495402
      },
      "UBCF - POP, ap": {
       "n": 2593,
       "mean": -0.03234532776972205,
       "lo": -0.042451046954345546,
       "hi": -0.022314408642514362
      },
      "UBCF - REGPOP, ap": {
       "n": 2593,
       "mean": -0.045946374535944995,
       "lo": -0.05275727427360453,
       "hi": -0.03931121289490516
      },
      "UBCF - POP, hitNext": {
       "n": 2593,
       "mean": 0.1780572375732422,
       "lo": 0.15032690636465956,
       "hi": 0.2077224477446897
      },
      "REGPOP - POP, hitNext": {
       "n": 2593,
       "mean": 0.12157596014132843,
       "lo": 0.09950755579635559,
       "hi": 0.14318626476429885
      },
      "UBCF - REGPOP, hitNext": {
       "n": 2593,
       "mean": 0.05648127743191376,
       "lo": 0.03489677420160704,
       "hi": 0.07795055829676054
      },
      "KNN - REGPOP, hitNext": {
       "n": 2593,
       "mean": 0.03288600566849699,
       "lo": 0.011466313713903626,
       "hi": 0.05594125854368477
      }
     }
    },
    "m=3": {
     "share with none (KNN and UBCF rank as POP)": 0.028009939010616672,
     "share with one or two": 0.11813869437542354,
     "share with three or more": 0.8538513666139598,
     "median number": 7.0,
     "none": {
      "units": 124
     },
     "one or two": {
      "units": 523,
      "KNN - POP, ap": {
       "n": 523,
       "mean": 0.09655863421412805,
       "lo": 0.07411491319908846,
       "hi": 0.12039847254161617
      },
      "UBCF - POP, ap": {
       "n": 523,
       "mean": 0.0917169657530855,
       "lo": 0.06813959645746852,
       "hi": 0.11526167808157947
      },
      "UBCF - REGPOP, ap": {
       "n": 523,
       "mean": -0.034990958471305164,
       "lo": -0.050360842667931796,
       "hi": -0.020964994681540776
      },
      "UBCF - POP, hitNext": {
       "n": 523,
       "mean": 0.15313804529865715,
       "lo": 0.10900299432727718,
       "hi": 0.20314078705366143
      },
      "REGPOP - POP, hitNext": {
       "n": 523,
       "mean": 0.11091900981958344,
       "lo": 0.0723047702893833,
       "hi": 0.15728103782404604
      },
      "UBCF - REGPOP, hitNext": {
       "n": 523,
       "mean": 0.04221903547907372,
       "lo": 0.002168015532242434,
       "hi": 0.08442549594620678
      },
      "KNN - REGPOP, hitNext": {
       "n": 523,
       "mean": 0.03002974293605269,
       "lo": -0.008095627627269232,
       "hi": 0.0691363432639034
      }
     },
     "three or more": {
      "units": 3780,
      "KNN - POP, ap": {
       "n": 3780,
       "mean": -0.01689827651688146,
       "lo": -0.026989576060216992,
       "hi": -0.007468055189833571
      },
      "UBCF - POP, ap": {
       "n": 3780,
       "mean": -0.009072258616201735,
       "lo": -0.017742234610535746,
       "hi": -9.911930760778343e-05
      },
      "UBCF - REGPOP, ap": {
       "n": 3780,
       "mean": -0.03961914411958745,
       "lo": -0.045499005330849746,
       "hi": -0.033643427474010536
      },
      "UBCF - POP, hitNext": {
       "n": 3780,
       "mean": 0.17096605738470816,
       "lo": 0.14850782137275712,
       "hi": 0.19370881545760762
      },
      "REGPOP - POP, hitNext": {
       "n": 3780,
       "mean": 0.09810470730638798,
       "lo": 0.08176906525057968,
       "hi": 0.11692858445598425
      },
      "UBCF - REGPOP, hitNext": {
       "n": 3780,
       "mean": 0.0728613500783202,
       "lo": 0.054598702757841094,
       "hi": 0.09176511795550416
      },
      "KNN - REGPOP, hitNext": {
       "n": 3780,
       "mean": 0.0515453556670877,
       "lo": 0.030976828369294572,
       "hi": 0.07206225451431265
      }
     }
    },
    "m=5": {
     "share with none (KNN and UBCF rank as POP)": 0.008644222020018199,
     "share with one or two": 0.06960873521383075,
     "share with three or more": 0.921747042766151,
     "median number": 9.0,
     "none": {
      "units": 38
     },
     "one or two": {
      "units": 306,
      "KNN - POP, ap": {
       "n": 306,
       "mean": 0.1043091272569008,
       "lo": 0.07755068467190604,
       "hi": 0.1334805173890239
      },
      "UBCF - POP, ap": {
       "n": 306,
       "mean": 0.10033262702408362,
       "lo": 0.071767423831923,
       "hi": 0.12900574420660718
      },
      "UBCF - REGPOP, ap": {
       "n": 306,
       "mean": -0.011915073930896825,
       "lo": -0.029093182009142734,
       "hi": 0.005512414790846664
      },
      "UBCF - POP, hitNext": {
       "n": 306,
       "mean": 0.19214948087497108,
       "lo": 0.12607466683535762,
       "hi": 0.2645168067226891
      },
      "REGPOP - POP, hitNext": {
       "n": 306,
       "mean": 0.13847949436184728,
       "lo": 0.08193117692245193,
       "hi": 0.20789495049866608
      },
      "UBCF - REGPOP, hitNext": {
       "n": 306,
       "mean": 0.05366998651312376,
       "lo": 0.0015496668000948802,
       "hi": 0.11103573726141171
      },
      "KNN - REGPOP, hitNext": {
       "n": 306,
       "mean": 0.050861085174810666,
       "lo": 0.00242954324586978,
       "hi": 0.10723121592648233
      }
     },
     "three or more": {
      "units": 4052,
      "KNN - POP, ap": {
       "n": 4052,
       "mean": -0.011561042569329447,
       "lo": -0.021632989721287535,
       "hi": -0.0016002392475646674
      },
      "UBCF - POP, ap": {
       "n": 4052,
       "mean": 0.0038998896758201504,
       "lo": -0.004430828974399358,
       "hi": 0.013197792790111035
      },
      "UBCF - REGPOP, ap": {
       "n": 4052,
       "mean": -0.03131151679158671,
       "lo": -0.037405633200559715,
       "hi": -0.024937739973060317
      },
      "UBCF - POP, hitNext": {
       "n": 4052,
       "mean": 0.17390407847190262,
       "lo": 0.1517099274740551,
       "hi": 0.1965427986177721
      },
      "REGPOP - POP, hitNext": {
       "n": 4052,
       "mean": 0.09289537173915259,
       "lo": 0.07790823690567396,
       "hi": 0.11055774354160906
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4052,
       "mean": 0.08100870673275005,
       "lo": 0.061689374051792305,
       "hi": 0.0987972076106816
      },
      "KNN - REGPOP, hitNext": {
       "n": 4052,
       "mean": 0.05726117464982804,
       "lo": 0.03744489647688678,
       "hi": 0.07745815254012252
      }
     }
    }
   },
   "R12": {
    "targets": 4396,
    "reveal 1 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4396,
      "mean": -0.05042209419482982,
      "lo": -0.05952338979484773,
      "hi": -0.04141606704546738
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4396,
      "mean": -0.009889112245164741,
      "lo": -0.018304924621602353,
      "hi": -0.001338959219093603
     },
     "KNN - POP, ap, LAST": {
      "n": 4396,
      "mean": 0.03333098192772909,
      "lo": 0.024045918837877107,
      "hi": 0.04299749492677292
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.04053298194966509,
      "lo": 0.03479704672158948,
      "hi": 0.04630784545732169
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4396,
      "mean": 0.0837530761225589,
      "lo": 0.07454618712449884,
      "hi": 0.09276196456024431
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.04322009417289383,
      "lo": 0.03744904693092602,
      "hi": 0.04920645561754106
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4396,
      "mean": 0.05714427539014062,
      "lo": 0.035424981178355165,
      "hi": 0.07773486254049641
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4396,
      "mean": 0.09676083243664733,
      "lo": 0.07925985348833961,
      "hi": 0.11408598295655215
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4396,
      "mean": 0.14264897643169333,
      "lo": 0.12393254988528382,
      "hi": 0.16176939666457982
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.039616557046506726,
      "lo": 0.024133987008297317,
      "hi": 0.05523247240656405
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4396,
      "mean": 0.08550470104155272,
      "lo": 0.06441914227830185,
      "hi": 0.10818552627216618
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.045888143995045996,
      "lo": 0.031398748692939946,
      "hi": 0.06034184080973419
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4396,
      "mean": -0.05929756493462102,
      "lo": -0.06799869365902601,
      "hi": -0.0511670264163368
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4396,
      "mean": -0.00878821018295636,
      "lo": -0.01677901195273575,
      "hi": -0.0012189844386348938
     },
     "UBCF - POP, ap, LAST": {
      "n": 4396,
      "mean": 0.045222157407580864,
      "lo": 0.03666279535822412,
      "hi": 0.05487196979236071
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.050509354751664674,
      "lo": 0.04407120588753295,
      "hi": 0.05670742901700019
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4396,
      "mean": 0.1045197223422019,
      "lo": 0.09568170614655276,
      "hi": 0.11372795435984856
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.054010367590537234,
      "lo": 0.04765494393059062,
      "hi": 0.0603109676340916
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4396,
      "mean": 0.06770363754754644,
      "lo": 0.04690203863119601,
      "hi": 0.08790790694984883
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4396,
      "mean": 0.11319727592609356,
      "lo": 0.0954112646454533,
      "hi": 0.1313178861949488
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4396,
      "mean": 0.16004218250779295,
      "lo": 0.14044797714426072,
      "hi": 0.18024370940248183
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.045493638378547106,
      "lo": 0.03005266646619017,
      "hi": 0.06061635105408512
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4396,
      "mean": 0.09233854496024652,
      "lo": 0.07159972541687934,
      "hi": 0.11483779181117376
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.046844906581699396,
      "lo": 0.03168127158920277,
      "hi": 0.061856973157017714
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4396,
      "mean": 0.005809100380128383,
      "lo": -0.0016332301805795837,
      "hi": 0.013505217858669276
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4396,
      "mean": 0.033988376377341284,
      "lo": 0.027098353721398894,
      "hi": 0.04108273102598572
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4396,
      "mean": 0.0581147420417004,
      "lo": 0.05150873523366958,
      "hi": 0.06505256368908666
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.028179275997212903,
      "lo": 0.024533612955845534,
      "hi": 0.0321432491450858
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4396,
      "mean": 0.05230564166157201,
      "lo": 0.04628708828164332,
      "hi": 0.058819441801122835
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.024126365664359117,
      "lo": 0.02082077395050489,
      "hi": 0.02748186931285491
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4396,
      "mean": 0.11794865274365353,
      "lo": 0.09931535494100444,
      "hi": 0.13726785245671072
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4396,
      "mean": 0.12331820631043186,
      "lo": 0.10684743195321372,
      "hi": 0.14032240282415087
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4396,
      "mean": 0.12067518197723463,
      "lo": 0.10390944711285947,
      "hi": 0.1388247886318773
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.005369553566778314,
      "lo": -0.003794082109646991,
      "hi": 0.014655114811964782
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4396,
      "mean": 0.002726529233581099,
      "lo": -0.013488341093402939,
      "hi": 0.01855051786704193
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4396,
      "mean": -0.002643024333197215,
      "lo": -0.012368682425551931,
      "hi": 0.006496809608492098
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4396,
      "mean": -0.33624210210039046,
      "lo": -0.3491504626706426,
      "hi": -0.32414465072004656
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4396,
      "mean": -0.2891915461169259,
      "lo": -0.3016222623102307,
      "hi": -0.2767091416357646
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4396,
      "mean": -0.20387983005879073,
      "lo": -0.21730742287721347,
      "hi": -0.19054759013717387
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.04705055598346456,
      "lo": 0.04465745089980273,
      "hi": 0.04963306992599405
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4396,
      "mean": 0.13236227204159973,
      "lo": 0.1273677025218449,
      "hi": 0.13736803439267312
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.08531171605813516,
      "lo": 0.081405697001508,
      "hi": 0.0891845824073638
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4396,
      "mean": -0.2839293594221202,
      "lo": -0.3080342063068168,
      "hi": -0.25993810066400913
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4396,
      "mean": -0.06513196785402804,
      "lo": -0.09238931740247905,
      "hi": -0.03690785275764712
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4396,
      "mean": 0.3907749171929844,
      "lo": 0.3549022526460751,
      "hi": 0.42733180223682177
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.2187973915680922,
      "lo": 0.20271335729325207,
      "hi": 0.23499225074331226
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4396,
      "mean": 0.6747042766151047,
      "lo": 0.6490427931082895,
      "hi": 0.7000778830170251
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.4559068850470125,
      "lo": 0.43443357217937995,
      "hi": 0.47741251514503596
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4396,
      "mean": -0.07750257301645463,
      "lo": -0.0885078490212593,
      "hi": -0.06609468246707802
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4396,
      "mean": -0.0010645180366968873,
      "lo": -0.011174631806886827,
      "hi": 0.009294700240879614
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4396,
      "mean": 0.08517896410730208,
      "lo": 0.07556423546264744,
      "hi": 0.09494731372027554
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.07643805497975774,
      "lo": 0.07188467557057618,
      "hi": 0.08118438162809084
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4396,
      "mean": 0.16268153712375671,
      "lo": 0.1551412167908436,
      "hi": 0.1708188781643541
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.08624348214399896,
      "lo": 0.0812893661305091,
      "hi": 0.09140868417107671
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4396,
      "mean": 0.14782678252510453,
      "lo": 0.1241180480858002,
      "hi": 0.17205080871453166
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4396,
      "mean": 0.25580373126638445,
      "lo": 0.2320439013878451,
      "hi": 0.27978142517898424
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4396,
      "mean": 0.3506247807052683,
      "lo": 0.32720574306317235,
      "hi": 0.3752774397213878
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.10797694874127994,
      "lo": 0.0944309146290663,
      "hi": 0.12324676723293937
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4396,
      "mean": 0.20279799818016378,
      "lo": 0.18239806343462972,
      "hi": 0.22558165828368504
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.09482104943888384,
      "lo": 0.08249686312540083,
      "hi": 0.10828927438666265
     }
    },
    "reveal 3 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4396,
      "mean": -0.029139377195925034,
      "lo": -0.03848764273318441,
      "hi": -0.019447508262695697
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4396,
      "mean": -0.00358894792731833,
      "lo": -0.01174798788865818,
      "hi": 0.0051760893364373025
     },
     "KNN - POP, ap, LAST": {
      "n": 4396,
      "mean": 0.020658842203408308,
      "lo": 0.011431712037591697,
      "hi": 0.028948816729227455
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.02555042926860671,
      "lo": 0.021151666860724935,
      "hi": 0.03024317616275648
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4396,
      "mean": 0.04979821939933334,
      "lo": 0.04282873196687636,
      "hi": 0.05680146658238849
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.024247790130726633,
      "lo": 0.01970778657668105,
      "hi": 0.029101459513785347
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4396,
      "mean": 0.10165845850759944,
      "lo": 0.08078728007134117,
      "hi": 0.12260542597491399
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4396,
      "mean": 0.13987946663875317,
      "lo": 0.12013651847589177,
      "hi": 0.16060394290461252
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4396,
      "mean": 0.15435829191148195,
      "lo": 0.13393623751109582,
      "hi": 0.17638896768363752
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.038221008131153714,
      "lo": 0.02500163335048321,
      "hi": 0.052015373459744135
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4396,
      "mean": 0.05269983340388255,
      "lo": 0.033221175602802244,
      "hi": 0.07136048218702705
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.014478825272728825,
      "lo": 0.0020641644998692357,
      "hi": 0.026339743399607794
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4396,
      "mean": -0.02830085962976205,
      "lo": -0.036975755218027276,
      "hi": -0.019196117118082348
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4396,
      "mean": 0.006371851965950425,
      "lo": -0.002192613398706613,
      "hi": 0.014824057699031664
     },
     "UBCF - POP, ap, LAST": {
      "n": 4396,
      "mean": 0.03651201908158557,
      "lo": 0.028006388876267545,
      "hi": 0.045294880351723
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.034672711595712474,
      "lo": 0.03088958121798463,
      "hi": 0.0385371560518422
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4396,
      "mean": 0.06481287871134762,
      "lo": 0.059163730495335805,
      "hi": 0.07064438259989816
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.030140167115635146,
      "lo": 0.026941106879598442,
      "hi": 0.03336882491040046
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4396,
      "mean": 0.1356969783741448,
      "lo": 0.11405940199172661,
      "hi": 0.15743217249772146
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4396,
      "mean": 0.16603488811378334,
      "lo": 0.14648993271228053,
      "hi": 0.18688661124568934
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4396,
      "mean": 0.1891883863696474,
      "lo": 0.168844813785732,
      "hi": 0.21071444054820943
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.03033790973963858,
      "lo": 0.019233550949172354,
      "hi": 0.04181327889728602
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4396,
      "mean": 0.05349140799550263,
      "lo": 0.037623582341387816,
      "hi": 0.0692294397350752
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.023153498255864047,
      "lo": 0.013420649881560333,
      "hi": 0.03322485972083439
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4396,
      "mean": 0.029405993932761006,
      "lo": 0.023043599758278566,
      "hi": 0.03629768589361997
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4396,
      "mean": 0.03966865055322341,
      "lo": 0.03376487984473907,
      "hi": 0.04577468505428792
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4396,
      "mean": 0.04631041981187861,
      "lo": 0.040334574614288445,
      "hi": 0.052535001960282095
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.010262656620462404,
      "lo": 0.007761873847565956,
      "hi": 0.012913773756373715
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4396,
      "mean": 0.016904425879117602,
      "lo": 0.013536733437651924,
      "hi": 0.02047605774225432
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.006641769258655198,
      "lo": 0.005016894651876987,
      "hi": 0.00839978680276488
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4396,
      "mean": 0.1152624919060315,
      "lo": 0.09896567351142738,
      "hi": 0.13264612650533575
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4396,
      "mean": 0.10387833102299462,
      "lo": 0.08874669014802435,
      "hi": 0.12111609349124687
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4396,
      "mean": 0.10432456578016712,
      "lo": 0.08870127642065596,
      "hi": 0.1229512463989893
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4396,
      "mean": -0.011384160883036868,
      "lo": -0.018686986949973998,
      "hi": -0.004913157711235603
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4396,
      "mean": -0.01093792612586436,
      "lo": -0.020625748670673665,
      "hi": -0.0016610591200719343
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.0004462347571725094,
      "lo": -0.004024725183388945,
      "hi": 0.005482193293052413
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4396,
      "mean": -0.30694436265241765,
      "lo": -0.3188532551458888,
      "hi": -0.29391514707169575
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4396,
      "mean": -0.23504910090081693,
      "lo": -0.248160529449659,
      "hi": -0.22172572673068175
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4396,
      "mean": -0.20387983005879073,
      "lo": -0.21827872011865623,
      "hi": -0.18955688907124632
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.0718952617516007,
      "lo": 0.06871260903978159,
      "hi": 0.07519691603681555
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4396,
      "mean": 0.1030645325936269,
      "lo": 0.09884805520368199,
      "hi": 0.10746421845122743
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.03116927084202618,
      "lo": 0.029196889925691447,
      "hi": 0.033344697623479906
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4396,
      "mean": -0.1795162566013741,
      "lo": -0.2083265783879863,
      "hi": -0.14884394767642434
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4396,
      "mean": 0.22247798058394588,
      "lo": 0.18716425596277464,
      "hi": 0.25563374749855405
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4396,
      "mean": 0.3907749171929844,
      "lo": 0.3560382853487354,
      "hi": 0.42809470937457744
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.40199423718531996,
      "lo": 0.38030876523574714,
      "hi": 0.4227811604913864
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4396,
      "mean": 0.5702911737943585,
      "lo": 0.544446830894094,
      "hi": 0.5969027265857936
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.16829693660903852,
      "lo": 0.15527570432921087,
      "hi": 0.1806751305238812
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4396,
      "mean": -0.006993641631698668,
      "lo": -0.017213976967653317,
      "hi": 0.003233860659517861
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4396,
      "mean": 0.06200001434780523,
      "lo": 0.052216118637059904,
      "hi": 0.07175255633623585
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4396,
      "mean": 0.08517896410730208,
      "lo": 0.07558682045226468,
      "hi": 0.09503006078324594
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.06899365597950391,
      "lo": 0.06459281459939699,
      "hi": 0.0735474689047452
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4396,
      "mean": 0.09217260573900074,
      "lo": 0.08665239388030678,
      "hi": 0.09782155090418819
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.02317894975949683,
      "lo": 0.021199327550676085,
      "hi": 0.025423241809340073
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4396,
      "mean": 0.25656199635585974,
      "lo": 0.23320420122985855,
      "hi": 0.2801416315015095
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4396,
      "mean": 0.3310994546512798,
      "lo": 0.306966216519217,
      "hi": 0.35542455628991004
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4396,
      "mean": 0.3506247807052683,
      "lo": 0.32605742990718406,
      "hi": 0.374465617362805
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4396,
      "mean": 0.07453745829542006,
      "lo": 0.062105918467326375,
      "hi": 0.08798484302289576
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4396,
      "mean": 0.09406278434940855,
      "lo": 0.0793288887575383,
      "hi": 0.11035841474194946
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4396,
      "mean": 0.019525326053988476,
      "lo": 0.014745286319012018,
      "hi": 0.02459890129014578
     }
    },
    "KNN as first computed": {
     "reveal 1 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4396,
       "mean": -0.049905830758771176,
       "lo": -0.05901734507864857,
       "hi": -0.040764134199618635
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4396,
       "mean": -0.009501806138208911,
       "lo": -0.017970688771894252,
       "hi": -0.0009352812253928644
      },
      "KNN - POP, ap, LAST": {
       "n": 4396,
       "mean": 0.034004926537533724,
       "lo": 0.024665750602620093,
       "hi": 0.04353078621831086
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4396,
       "mean": 0.040404024620562265,
       "lo": 0.03444443193308909,
       "hi": 0.04656500421221481
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4396,
       "mean": 0.0839107572963049,
       "lo": 0.07465264210099476,
       "hi": 0.09293998577772444
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4396,
       "mean": 0.043506732675742635,
       "lo": 0.03753094747959624,
       "hi": 0.049721148261687685
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4396,
       "mean": 0.06021524900251549,
       "lo": 0.03886672888578645,
       "hi": 0.08049584721112155
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4396,
       "mean": 0.09697441043684954,
       "lo": 0.07932366101584032,
       "hi": 0.11451121135941232
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4396,
       "mean": 0.14611424789059538,
       "lo": 0.12713696589857093,
       "hi": 0.16526140240257245
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4396,
       "mean": 0.03675916143433404,
       "lo": 0.021014362429657544,
       "hi": 0.05296776450202411
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4396,
       "mean": 0.08589899888807988,
       "lo": 0.06444055516066717,
       "hi": 0.10860983164530749
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4396,
       "mean": 0.049139837453745824,
       "lo": 0.03444996447467567,
       "hi": 0.06441281056858444
      }
     },
     "reveal 3 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4396,
       "mean": -0.029120564698930745,
       "lo": -0.03802054847356412,
       "hi": -0.019492174293748932
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4396,
       "mean": -0.0034018537772375437,
       "lo": -0.01167828819637553,
       "hi": 0.0055277762798821815
      },
      "KNN - POP, ap, LAST": {
       "n": 4396,
       "mean": 0.020894238005168975,
       "lo": 0.011662704135881972,
       "hi": 0.029030982908179844
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4396,
       "mean": 0.0257187109216932,
       "lo": 0.021278816392140628,
       "hi": 0.03060807726596997
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4396,
       "mean": 0.05001480270409972,
       "lo": 0.042735902228500426,
       "hi": 0.05692032502957317
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4396,
       "mean": 0.024296091782406517,
       "lo": 0.01972011743401538,
       "hi": 0.02899415027738248
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4396,
       "mean": 0.1018101115254945,
       "lo": 0.0808776090876671,
       "hi": 0.12302188163017616
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4396,
       "mean": 0.14019793797633276,
       "lo": 0.12032125213528165,
       "hi": 0.1612542896593565
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4396,
       "mean": 0.15369101863274373,
       "lo": 0.13278498552543158,
       "hi": 0.17541630394240554
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4396,
       "mean": 0.03838782645083827,
       "lo": 0.025268029023373842,
       "hi": 0.05195343551143915
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4396,
       "mean": 0.05188090710724924,
       "lo": 0.032877255991519215,
       "hi": 0.07064536123426685
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4396,
       "mean": 0.013493080656410961,
       "lo": 0.0008935385759377058,
       "hi": 0.025675318415250836
      }
     }
    }
   },
   "R15": {
    "m=1": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4424,
       "mean": 0.0014038447000566244,
       "lo": -0.00010661146412531639,
       "hi": 0.0028316681330646295
      },
      "PROXBLEND - POP": {
       "n": 4424,
       "mean": 0.015437745222459595,
       "lo": 0.005995379955930895,
       "hi": 0.02505422593282796
      },
      "PROXBLEND - UBCF": {
       "n": 4424,
       "mean": 0.028054452357236418,
       "lo": 0.021866986757589923,
       "hi": 0.03446952832065099
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4424,
       "mean": 0.004657554854485269,
       "lo": 0.0013365697936780327,
       "hi": 0.007828670210019154
      },
      "PROXBLEND - POP": {
       "n": 4424,
       "mean": 0.020167124294648276,
       "lo": 0.0027954872698616492,
       "hi": 0.03635301344815144
      },
      "PROXBLEND - UBCF": {
       "n": 4424,
       "mean": 0.029547726476171023,
       "lo": 0.016887257905881126,
       "hi": 0.04167118979645667
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4424,
       "mean": 0.0012432188065099458,
       "lo": -0.003125358458101908,
       "hi": 0.005520680049157073
      },
      "PROXBLEND - POP": {
       "n": 4424,
       "mean": 0.05959803332090854,
       "lo": 0.04555616737132274,
       "hi": 0.07369778726797685
      },
      "PROXBLEND - UBCF": {
       "n": 4424,
       "mean": 0.03713049809342757,
       "lo": 0.02529369591154357,
       "hi": 0.04902046761878861
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4424,
       "mean": -0.010125197934507406,
       "lo": -0.014632566781237366,
       "hi": -0.005817001893577486
      },
      "PROXBLEND - POP": {
       "n": 4424,
       "mean": 0.2513052518106504,
       "lo": 0.23395772435733564,
       "hi": 0.2684835658690187
      },
      "PROXBLEND - UBCF": {
       "n": 4424,
       "mean": 0.16122253800604275,
       "lo": 0.1472790963808301,
       "hi": 0.17552547245075037
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4424,
       "mean": -0.015709764918625677,
       "lo": -0.024564759885366515,
       "hi": -0.007366270775398931
      },
      "PROXBLEND - POP": {
       "n": 4424,
       "mean": 0.31755530798817416,
       "lo": 0.29350023909839346,
       "hi": 0.34126414795297383
      },
      "PROXBLEND - UBCF": {
       "n": 4424,
       "mean": 0.1850281424422473,
       "lo": 0.16579882997395776,
       "hi": 0.2046488536165806
      }
     }
    },
    "m=3": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4427,
       "mean": -0.0026398333963711424,
       "lo": -0.0041321145692741175,
       "hi": -0.0010382373218496218
      },
      "PROXBLEND - POP": {
       "n": 4427,
       "mean": 0.04732754378888975,
       "lo": 0.03770120378311507,
       "hi": 0.05676692979277527
      },
      "PROXBLEND - UBCF": {
       "n": 4427,
       "mean": 0.044238581620463915,
       "lo": 0.038786240105961524,
       "hi": 0.04956023358736218
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4427,
       "mean": -0.0002508701352924838,
       "lo": -0.0035726886297552767,
       "hi": 0.003038670772063161
      },
      "PROXBLEND - POP": {
       "n": 4427,
       "mean": 0.07226747416255606,
       "lo": 0.057455578504726934,
       "hi": 0.0886926489922109
      },
      "PROXBLEND - UBCF": {
       "n": 4427,
       "mean": 0.061408757513251665,
       "lo": 0.05042453783924695,
       "hi": 0.07208778020009764
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4427,
       "mean": -0.003501242376327084,
       "lo": -0.009698562249934466,
       "hi": 0.002120505930629402
      },
      "PROXBLEND - POP": {
       "n": 4427,
       "mean": 0.09129486439897029,
       "lo": 0.07569390374536805,
       "hi": 0.10680526993369747
      },
      "PROXBLEND - UBCF": {
       "n": 4427,
       "mean": 0.043862248611514484,
       "lo": 0.03166844838042397,
       "hi": 0.05662046370139228
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4427,
       "mean": -0.014282539218565907,
       "lo": -0.01928689946829671,
       "hi": -0.009503756797919347
      },
      "PROXBLEND - POP": {
       "n": 4427,
       "mean": 0.2754683520146552,
       "lo": 0.25759542809663505,
       "hi": 0.2936476827128899
      },
      "PROXBLEND - UBCF": {
       "n": 4427,
       "mean": 0.15542611779694113,
       "lo": 0.14132378649403554,
       "hi": 0.16956673411611858
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4427,
       "mean": -0.019878021233340863,
       "lo": -0.02910852902470843,
       "hi": -0.011279579769708918
      },
      "PROXBLEND - POP": {
       "n": 4427,
       "mean": 0.3233044980644935,
       "lo": 0.2994965082304052,
       "hi": 0.34765983558617125
      },
      "PROXBLEND - UBCF": {
       "n": 4427,
       "mean": 0.159233367591172,
       "lo": 0.13982603454000084,
       "hi": 0.1798924000396953
      }
     }
    },
    "m=5": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4396,
       "mean": -0.007957189209139643,
       "lo": -0.009732625093490434,
       "hi": -0.006222843940225368
      },
      "PROXBLEND - POP": {
       "n": 4396,
       "mean": 0.07722177489816243,
       "lo": 0.06748385810462175,
       "hi": 0.08728554152194509
      },
      "PROXBLEND - UBCF": {
       "n": 4396,
       "mean": 0.06664303585453348,
       "lo": 0.060900859661780216,
       "hi": 0.07230807435047105
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4396,
       "mean": -0.006780866068906887,
       "lo": -0.010483590884743743,
       "hi": -0.003061417663021309
      },
      "PROXBLEND - POP": {
       "n": 4396,
       "mean": 0.10952924974104884,
       "lo": 0.09429869626323147,
       "hi": 0.12530356256548994
      },
      "PROXBLEND - UBCF": {
       "n": 4396,
       "mean": 0.0895014540731208,
       "lo": 0.07939656149027406,
       "hi": 0.09985884405129265
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4396,
       "mean": -0.005914467697907188,
       "lo": -0.01144719408160803,
       "hi": -0.0011569863845377183
      },
      "PROXBLEND - POP": {
       "n": 4396,
       "mean": 0.1230562849895061,
       "lo": 0.10696494335810192,
       "hi": 0.14006752303128042
      },
      "PROXBLEND - UBCF": {
       "n": 4396,
       "mean": 0.06596572280716957,
       "lo": 0.052370675395525465,
       "hi": 0.08003690981233148
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4396,
       "mean": -0.016076538400105898,
       "lo": -0.02063853365169746,
       "hi": -0.011658558262582629
      },
      "PROXBLEND - POP": {
       "n": 4396,
       "mean": 0.2911457674373244,
       "lo": 0.2735835149920389,
       "hi": 0.3093248848507352
      },
      "PROXBLEND - UBCF": {
       "n": 4396,
       "mean": 0.1661580169140391,
       "lo": 0.15385950041351926,
       "hi": 0.17960086167693012
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4396,
       "mean": -0.020700636942675158,
       "lo": -0.02888756204867042,
       "hi": -0.012551228274762563
      },
      "PROXBLEND - POP": {
       "n": 4396,
       "mean": 0.32992414376259316,
       "lo": 0.3063961942834123,
       "hi": 0.35276227581418346
      },
      "PROXBLEND - UBCF": {
       "n": 4396,
       "mean": 0.15625329137044333,
       "lo": 0.13829103088993633,
       "hi": 0.17565414197906318
      }
     }
    }
   }
  },
  "taste, moderate": {
   "R7": {
    "m=1": {
     "units": 4420,
     "POP mean": {
      "ap": 0.30824330739483125,
      "ndcgAll": 0.3574879401685507,
      "hitAll": 0.8797157067852648,
      "ndcgNext": 0.06767191090186726,
      "hitNext": 0.11109174293899991
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4420,
       "mean": 7.684332303677334e-05,
       "lo": -0.00025789406547589635,
       "hi": 0.00043128633818953184
      },
      "KNN - POP": {
       "n": 4420,
       "mean": -0.016236059118875736,
       "lo": -0.01908927849382337,
       "hi": -0.013412672871826218
      },
      "UBCF - POP": {
       "n": 4420,
       "mean": -0.019163375926509154,
       "lo": -0.02234120914534829,
       "hi": -0.01623655060162117
      },
      "ITEM - POP": {
       "n": 4420,
       "mean": -0.012009428395531258,
       "lo": -0.014618732283144717,
       "hi": -0.009397792320947685
      },
      "BLEND - POP": {
       "n": 4420,
       "mean": -7.406983114788885e-05,
       "lo": -0.001165648904890475,
       "hi": 0.0009740382325730566
      },
      "LOCAL - POP": {
       "n": 4420,
       "mean": -0.11151864201424902,
       "lo": -0.11739526808109725,
       "hi": -0.1058602620223463
      },
      "AHEAD - POP": {
       "n": 4420,
       "mean": -0.11204045407220123,
       "lo": -0.1179863250849758,
       "hi": -0.10622017214252182
      },
      "PROXPOP 10 - POP": {
       "n": 4420,
       "mean": -0.05941896498994677,
       "lo": -0.06431722222490933,
       "hi": -0.0543559566048655
      },
      "PROXPOP 20 - POP": {
       "n": 4420,
       "mean": -0.043312592416659475,
       "lo": -0.047803770430811486,
       "hi": -0.039408017504177294
      },
      "PROXPOP 40 - POP": {
       "n": 4420,
       "mean": -0.024509622374876083,
       "lo": -0.028028161562608938,
       "hi": -0.021186224655979313
      },
      "REGPOP b=10 - POP": {
       "n": 4420,
       "mean": -0.0011938482589617058,
       "lo": -0.002100808812479589,
       "hi": -0.0001962059863443803
      },
      "REGPOP b=40 - POP": {
       "n": 4420,
       "mean": 3.6952062174193157e-05,
       "lo": -5.682074776323995e-05,
       "hi": 0.00014949407414927072
      },
      "REGPOP shifted - POP": {
       "n": 4420,
       "mean": -0.00025036402725369067,
       "lo": -0.0007587328693766692,
       "hi": 0.0002732071713062673
      },
      "REGPOP window - POP": {
       "n": 4420,
       "mean": -0.00019507646289745325,
       "lo": -0.0005572900018729802,
       "hi": 0.00017925020238262638
      },
      "POP>UBCF - POP": {
       "n": 4420,
       "mean": 0.000598437871889797,
       "lo": -6.470168668770976e-05,
       "hi": 0.0013306354072655563
      },
      "POP>REGPOP - POP": {
       "n": 4420,
       "mean": 0.00010334943201773811,
       "lo": -0.00019414827481562655,
       "hi": 0.0003973623473391305
      },
      "REGPOP>UBCF - POP": {
       "n": 4420,
       "mean": 0.0004593042630421652,
       "lo": -0.0003800236333057482,
       "hi": 0.0013015724356516295
      },
      "REGBLEND - POP": {
       "n": 4420,
       "mean": -0.0003349220905893946,
       "lo": -0.0014832736928238857,
       "hi": 0.000785338108198839
      },
      "KNN - REGPOP": {
       "n": 4420,
       "mean": -0.016312902441912507,
       "lo": -0.019325725434854044,
       "hi": -0.013394781135548936
      },
      "UBCF - REGPOP": {
       "n": 4420,
       "mean": -0.01924021924954593,
       "lo": -0.02233023032341511,
       "hi": -0.01606673537162559
      },
      "ITEM - REGPOP": {
       "n": 4420,
       "mean": -0.012086271718568032,
       "lo": -0.01473114417601518,
       "hi": -0.009456065818856428
      },
      "BLEND - REGPOP": {
       "n": 4420,
       "mean": -0.00015091315418466216,
       "lo": -0.0012994705573931816,
       "hi": 0.0009469964477857976
      },
      "REGBLEND - REGPOP": {
       "n": 4420,
       "mean": -0.000411765413626168,
       "lo": -0.0014478777010432375,
       "hi": 0.000740255547789107
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4420,
       "mean": 0.0003824609400053918,
       "lo": -0.00036425713553454896,
       "hi": 0.0011454331646610692
      },
      "LOCAL - REGPOP": {
       "n": 4420,
       "mean": -0.11159548533728579,
       "lo": -0.11746528581525159,
       "hi": -0.10585503649578724
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4420,
       "mean": -0.04338943573969625,
       "lo": -0.04776154350636062,
       "hi": -0.03925021247937522
      },
      "UBCF - PROXPOP 20": {
       "n": 4420,
       "mean": 0.024149216490150324,
       "lo": 0.019483694849498686,
       "hi": 0.02849389631531527
      },
      "KNN - PROXPOP 20": {
       "n": 4420,
       "mean": 0.027076533297783745,
       "lo": 0.02286410146686785,
       "hi": 0.03131510444247251
      },
      "UBCF - LOCAL": {
       "n": 4420,
       "mean": 0.09235526608773985,
       "lo": 0.08677788595896274,
       "hi": 0.09782883841648135
      },
      "REGPOP - LOCAL": {
       "n": 4420,
       "mean": 0.11159548533728579,
       "lo": 0.1061868946629309,
       "hi": 0.1176220346880872
      },
      "AHEAD - LOCAL": {
       "n": 4420,
       "mean": -0.0005218120579522128,
       "lo": -0.0027300988114658626,
       "hi": 0.0016010495486299835
      },
      "UBCF - AHEAD": {
       "n": 4420,
       "mean": 0.09287707814569207,
       "lo": 0.08746807240272453,
       "hi": 0.09847591946581043
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4420,
       "mean": -0.001270691581998479,
       "lo": -0.002237145898771127,
       "hi": -0.00032572987630887315
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4420,
       "mean": -3.989126086258018e-05,
       "lo": -0.0003891524648497294,
       "hi": 0.0003011239064488924
      },
      "REGPOP shifted - REGPOP": {
       "n": 4420,
       "mean": -0.00032720735029046405,
       "lo": -0.0009148846525458615,
       "hi": 0.00025693535696315664
      },
      "REGPOP window - REGPOP": {
       "n": 4420,
       "mean": -0.0002719197859342266,
       "lo": -0.0006825317154456239,
       "hi": 9.570459435661268e-05
      },
      "BLEND - POP>UBCF": {
       "n": 4420,
       "mean": -0.0006725077030376858,
       "lo": -0.0013503625491419387,
       "hi": -1.874877772245758e-07
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4420,
       "mean": 0.0004950884398720588,
       "lo": -0.00024616212765267567,
       "hi": 0.001218605019456952
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4420,
       "mean": 0.0006816538680726302,
       "lo": -0.000541841557392255,
       "hi": 0.001979642665909194
      },
      "KNN - POP": {
       "n": 4420,
       "mean": -0.030693135402367892,
       "lo": -0.04031385108950837,
       "hi": -0.021377040770150076
      },
      "UBCF - POP": {
       "n": 4420,
       "mean": -0.03081749905322634,
       "lo": -0.04053790490799182,
       "hi": -0.021007687076421918
      },
      "ITEM - POP": {
       "n": 4420,
       "mean": -0.020665230673431446,
       "lo": -0.029628460508183945,
       "hi": -0.012389605518295647
      },
      "BLEND - POP": {
       "n": 4420,
       "mean": -0.0011602044890677507,
       "lo": -0.005273020441324537,
       "hi": 0.0028022719363397833
      },
      "LOCAL - POP": {
       "n": 4420,
       "mean": -0.19435968909362447,
       "lo": -0.2096520924011789,
       "hi": -0.17879464969707837
      },
      "AHEAD - POP": {
       "n": 4420,
       "mean": -0.19810895442649407,
       "lo": -0.21420368948565774,
       "hi": -0.18209809186034273
      },
      "PROXPOP 10 - POP": {
       "n": 4420,
       "mean": -0.0908933807508312,
       "lo": -0.1058785046240925,
       "hi": -0.07571380938498927
      },
      "PROXPOP 20 - POP": {
       "n": 4420,
       "mean": -0.06673972629269155,
       "lo": -0.07966921293371915,
       "hi": -0.054528076366781406
      },
      "PROXPOP 40 - POP": {
       "n": 4420,
       "mean": -0.045045285681415075,
       "lo": -0.05546370927140472,
       "hi": -0.03405584090679949
      },
      "REGPOP b=10 - POP": {
       "n": 4420,
       "mean": -0.002295372201912391,
       "lo": -0.006105657683653176,
       "hi": 0.0013005628224145506
      },
      "REGPOP b=40 - POP": {
       "n": 4420,
       "mean": 0.00015249284471188982,
       "lo": -0.00021563300053926236,
       "hi": 0.0005638876237691123
      },
      "REGPOP shifted - POP": {
       "n": 4420,
       "mean": -0.000456084949548423,
       "lo": -0.0025016462658394197,
       "hi": 0.0015927030245155792
      },
      "REGPOP window - POP": {
       "n": 4420,
       "mean": -0.0002981101008874388,
       "lo": -0.0017431744451701305,
       "hi": 0.0011527844951084959
      },
      "POP>UBCF - POP": {
       "n": 4420,
       "mean": 0.00010983695956336548,
       "lo": -0.0026186126278744883,
       "hi": 0.002955915768825204
      },
      "POP>REGPOP - POP": {
       "n": 4420,
       "mean": 0.0006895481108512889,
       "lo": -0.00040776588077283827,
       "hi": 0.0018473732357179072
      },
      "REGPOP>UBCF - POP": {
       "n": 4420,
       "mean": -0.00027466442928358436,
       "lo": -0.0036654500119932963,
       "hi": 0.003118738203805821
      },
      "REGBLEND - POP": {
       "n": 4420,
       "mean": -0.0022060192356246366,
       "lo": -0.006602368292725193,
       "hi": 0.0021932919017442322
      },
      "KNN - REGPOP": {
       "n": 4420,
       "mean": -0.031374789270440524,
       "lo": -0.04107993426903783,
       "hi": -0.0215345949952844
      },
      "UBCF - REGPOP": {
       "n": 4420,
       "mean": -0.03149915292129897,
       "lo": -0.04134757421000736,
       "hi": -0.021971094897754517
      },
      "ITEM - REGPOP": {
       "n": 4420,
       "mean": -0.021346884541504078,
       "lo": -0.02949051007401581,
       "hi": -0.012408103279863053
      },
      "BLEND - REGPOP": {
       "n": 4420,
       "mean": -0.0018418583571403809,
       "lo": -0.005938889503462559,
       "hi": 0.002177032505052282
      },
      "REGBLEND - REGPOP": {
       "n": 4420,
       "mean": -0.002887673103697267,
       "lo": -0.0070801014115860605,
       "hi": 0.0011225561514103014
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4420,
       "mean": -0.0009563182973562146,
       "lo": -0.004016684133621832,
       "hi": 0.0020952540208194507
      },
      "LOCAL - REGPOP": {
       "n": 4420,
       "mean": -0.1950413429616971,
       "lo": -0.21071896127894219,
       "hi": -0.1797994057433283
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4420,
       "mean": -0.06742138016076418,
       "lo": -0.08061136440684602,
       "hi": -0.05445867910610709
      },
      "UBCF - PROXPOP 20": {
       "n": 4420,
       "mean": 0.03592222723946521,
       "lo": 0.02296561367132541,
       "hi": 0.049063796480071364
      },
      "KNN - PROXPOP 20": {
       "n": 4420,
       "mean": 0.03604659089032366,
       "lo": 0.023064503479029202,
       "hi": 0.04899446668223148
      },
      "UBCF - LOCAL": {
       "n": 4420,
       "mean": 0.16354219004039813,
       "lo": 0.1495488816723329,
       "hi": 0.17739355270347573
      },
      "REGPOP - LOCAL": {
       "n": 4420,
       "mean": 0.1950413429616971,
       "lo": 0.17959788182650085,
       "hi": 0.21053660011908132
      },
      "AHEAD - LOCAL": {
       "n": 4420,
       "mean": -0.0037492653328696167,
       "lo": -0.011583954233987647,
       "hi": 0.003718058481697464
      },
      "UBCF - AHEAD": {
       "n": 4420,
       "mean": 0.16729145537326776,
       "lo": 0.15266389271168274,
       "hi": 0.18279407765899142
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4420,
       "mean": -0.002977026069985021,
       "lo": -0.006505873602878541,
       "hi": 0.000602891513618436
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4420,
       "mean": -0.0005291610233607406,
       "lo": -0.001874414969548652,
       "hi": 0.0006420655539330031
      },
      "REGPOP shifted - REGPOP": {
       "n": 4420,
       "mean": -0.0011377388176210534,
       "lo": -0.003480584267468138,
       "hi": 0.0010739634759050465
      },
      "REGPOP window - REGPOP": {
       "n": 4420,
       "mean": -0.0009797639689600691,
       "lo": -0.0024032636066185025,
       "hi": 0.0005372939295849212
      },
      "BLEND - POP>UBCF": {
       "n": 4420,
       "mean": -0.001270041448631116,
       "lo": -0.0040121022435203255,
       "hi": 0.0016143308665486156
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4420,
       "mean": -0.0005797111512879234,
       "lo": -0.003633152022225403,
       "hi": 0.0023720573897571314
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4420,
       "mean": 0.00047948199537163264,
       "lo": -0.002272794725243201,
       "hi": 0.0030155545812553886
      },
      "KNN - POP": {
       "n": 4420,
       "mean": -0.02943275073288522,
       "lo": -0.04578570407446348,
       "hi": -0.013375285461485292
      },
      "UBCF - POP": {
       "n": 4420,
       "mean": -0.026452789517629888,
       "lo": -0.043687475373606996,
       "hi": -0.009050004104874259
      },
      "ITEM - POP": {
       "n": 4420,
       "mean": -0.021424141694864417,
       "lo": -0.03790555714882411,
       "hi": -0.0065416952042586084
      },
      "BLEND - POP": {
       "n": 4420,
       "mean": -0.0026209106122215696,
       "lo": -0.011358591695209986,
       "hi": 0.006384730680647322
      },
      "LOCAL - POP": {
       "n": 4420,
       "mean": -0.2919329013554004,
       "lo": -0.3185934585328601,
       "hi": -0.26549974139516275
      },
      "AHEAD - POP": {
       "n": 4420,
       "mean": -0.3082224941155814,
       "lo": -0.33896700357288867,
       "hi": -0.2799480994761057
      },
      "PROXPOP 10 - POP": {
       "n": 4420,
       "mean": -0.10935371583503843,
       "lo": -0.13437258242198777,
       "hi": -0.08637870009513675
      },
      "PROXPOP 20 - POP": {
       "n": 4420,
       "mean": -0.07541706425132802,
       "lo": -0.09707399787810111,
       "hi": -0.05230862829342382
      },
      "PROXPOP 40 - POP": {
       "n": 4420,
       "mean": -0.05211389683051354,
       "lo": -0.07106217205806434,
       "hi": -0.033163887820638845
      },
      "REGPOP b=10 - POP": {
       "n": 4420,
       "mean": -0.00306777404636839,
       "lo": -0.011060787464109543,
       "hi": 0.00456324300447274
      },
      "REGPOP b=40 - POP": {
       "n": 4420,
       "mean": 0.00047387253269606203,
       "lo": -2.4527045583797978e-05,
       "hi": 0.0012407424191698384
      },
      "REGPOP shifted - POP": {
       "n": 4420,
       "mean": -0.0021593591727061888,
       "lo": -0.006436981493568884,
       "hi": 0.001790270563600237
      },
      "REGPOP window - POP": {
       "n": 4420,
       "mean": -0.0005568547196981142,
       "lo": -0.0036429145733870055,
       "hi": 0.0022253574235097146
      },
      "POP>UBCF - POP": {
       "n": 4420,
       "mean": 0.0008760009729253096,
       "lo": -0.005227820598438503,
       "hi": 0.0072557904752981696
      },
      "POP>REGPOP - POP": {
       "n": 4420,
       "mean": 0.0008565559018573037,
       "lo": -0.0014722509357146174,
       "hi": 0.0031336305826929938
      },
      "REGPOP>UBCF - POP": {
       "n": 4420,
       "mean": -0.001391763941898429,
       "lo": -0.009058267944012736,
       "hi": 0.00616404534277753
      },
      "REGBLEND - POP": {
       "n": 4420,
       "mean": -0.004395786063567609,
       "lo": -0.013731821241475489,
       "hi": 0.004443481179942359
      },
      "KNN - REGPOP": {
       "n": 4420,
       "mean": -0.02991223272825685,
       "lo": -0.046580059479881586,
       "hi": -0.014004377391644443
      },
      "UBCF - REGPOP": {
       "n": 4420,
       "mean": -0.02693227151300152,
       "lo": -0.044555476393972636,
       "hi": -0.008981615468383667
      },
      "ITEM - REGPOP": {
       "n": 4420,
       "mean": -0.021903623690236053,
       "lo": -0.0384859203364091,
       "hi": -0.005841576255972063
      },
      "BLEND - REGPOP": {
       "n": 4420,
       "mean": -0.0031003926075932027,
       "lo": -0.01234160586871704,
       "hi": 0.00533552034750056
      },
      "REGBLEND - REGPOP": {
       "n": 4420,
       "mean": -0.004875268058939242,
       "lo": -0.013916103064987312,
       "hi": 0.004079183808160803
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4420,
       "mean": -0.0018712459372700616,
       "lo": -0.008764669366624078,
       "hi": 0.005276065771849997
      },
      "LOCAL - REGPOP": {
       "n": 4420,
       "mean": -0.292412383350772,
       "lo": -0.3193191526471038,
       "hi": -0.264591125561919
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4420,
       "mean": -0.07589654624669966,
       "lo": -0.09855067861571382,
       "hi": -0.05449492833694701
      },
      "UBCF - PROXPOP 20": {
       "n": 4420,
       "mean": 0.048964274733698125,
       "lo": 0.024363221734973014,
       "hi": 0.07301225493830389
      },
      "KNN - PROXPOP 20": {
       "n": 4420,
       "mean": 0.045984313518442795,
       "lo": 0.022232654462847286,
       "hi": 0.07032396157557999
      },
      "UBCF - LOCAL": {
       "n": 4420,
       "mean": 0.26548011183777054,
       "lo": 0.2372587619493171,
       "hi": 0.29130375226505906
      },
      "REGPOP - LOCAL": {
       "n": 4420,
       "mean": 0.292412383350772,
       "lo": 0.2643428177691206,
       "hi": 0.32041811952974164
      },
      "AHEAD - LOCAL": {
       "n": 4420,
       "mean": -0.016289592760180997,
       "lo": -0.040841679212013045,
       "hi": 0.01054846387558529
      },
      "UBCF - AHEAD": {
       "n": 4420,
       "mean": 0.28176970459795153,
       "lo": 0.25156986488701555,
       "hi": 0.3120206996213804
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4420,
       "mean": -0.0035472560417400233,
       "lo": -0.011464364200537331,
       "hi": 0.0035768981805990555
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4420,
       "mean": -5.60946267557044e-06,
       "lo": -0.0027153022957563263,
       "hi": 0.002848635842663769
      },
      "REGPOP shifted - REGPOP": {
       "n": 4420,
       "mean": -0.0026388411680778206,
       "lo": -0.007581193126240247,
       "hi": 0.002050301052918709
      },
      "REGPOP window - REGPOP": {
       "n": 4420,
       "mean": -0.0010363367150697468,
       "lo": -0.004212754019251758,
       "hi": 0.0019490369090943828
      },
      "BLEND - POP>UBCF": {
       "n": 4420,
       "mean": -0.0034969115851468794,
       "lo": -0.00991622553604002,
       "hi": 0.002464871742592838
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4420,
       "mean": 1.9445071068006217e-05,
       "lo": -0.006323562184602713,
       "hi": 0.006617109694883854
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4420,
       "mean": 0.0004991861108454638,
       "lo": -0.0005168753609679177,
       "hi": 0.0016186999914991917
      },
      "KNN - POP": {
       "n": 4420,
       "mean": -0.007023583119112458,
       "lo": -0.015291798394775026,
       "hi": 0.0009128227727901177
      },
      "UBCF - POP": {
       "n": 4420,
       "mean": -0.005743558737747842,
       "lo": -0.014348088307051728,
       "hi": 0.0038821999798155206
      },
      "ITEM - POP": {
       "n": 4420,
       "mean": -0.005569262212692359,
       "lo": -0.013319005691128538,
       "hi": 0.0021479304720257945
      },
      "BLEND - POP": {
       "n": 4420,
       "mean": -0.0006982588276112958,
       "lo": -0.004361103458521896,
       "hi": 0.0029473927595478817
      },
      "LOCAL - POP": {
       "n": 4420,
       "mean": -0.03799284470322692,
       "lo": -0.04968653483945373,
       "hi": -0.026204573379499684
      },
      "AHEAD - POP": {
       "n": 4420,
       "mean": -0.039452603609754326,
       "lo": -0.05176267979048187,
       "hi": -0.027790347608903507
      },
      "PROXPOP 10 - POP": {
       "n": 4420,
       "mean": -0.02162077004908789,
       "lo": -0.03327855685381192,
       "hi": -0.011060843983614156
      },
      "PROXPOP 20 - POP": {
       "n": 4420,
       "mean": -0.015546971801400161,
       "lo": -0.026768220223421037,
       "hi": -0.0038749845141264738
      },
      "PROXPOP 40 - POP": {
       "n": 4420,
       "mean": -0.009537173713574957,
       "lo": -0.019128390662507495,
       "hi": 0.00042588137945173145
      },
      "REGPOP b=10 - POP": {
       "n": 4420,
       "mean": -0.00025686072044263814,
       "lo": -0.0036740704422462446,
       "hi": 0.003278614067646804
      },
      "REGPOP b=40 - POP": {
       "n": 4420,
       "mean": 0.000151502080185923,
       "lo": -0.00019456236158459743,
       "hi": 0.0005772990087774786
      },
      "REGPOP shifted - POP": {
       "n": 4420,
       "mean": -0.0007360657590227448,
       "lo": -0.0027051878532355395,
       "hi": 0.0012107833561363383
      },
      "REGPOP window - POP": {
       "n": 4420,
       "mean": -5.346887010888962e-06,
       "lo": -0.001106849332421853,
       "hi": 0.0010958026124381934
      },
      "POP>UBCF - POP": {
       "n": 4420,
       "mean": -0.00038120392187057,
       "lo": -0.0027980933731109247,
       "hi": 0.002145626507686746
      },
      "POP>REGPOP - POP": {
       "n": 4420,
       "mean": 0.0004526824524816128,
       "lo": -0.00048673033566533493,
       "hi": 0.001438486379683694
      },
      "REGPOP>UBCF - POP": {
       "n": 4420,
       "mean": -0.00020843650648308013,
       "lo": -0.0029040124669370343,
       "hi": 0.0025421092536926843
      },
      "REGBLEND - POP": {
       "n": 4420,
       "mean": -0.0009101801431358143,
       "lo": -0.0047039410365509295,
       "hi": 0.0028108342757052385
      },
      "KNN - REGPOP": {
       "n": 4420,
       "mean": -0.00752276922995792,
       "lo": -0.01495997169417803,
       "hi": 0.0004898804566299648
      },
      "UBCF - REGPOP": {
       "n": 4420,
       "mean": -0.006242744848593306,
       "lo": -0.015775177296705578,
       "hi": 0.00228731266620323
      },
      "ITEM - REGPOP": {
       "n": 4420,
       "mean": -0.006068448323537822,
       "lo": -0.013634494205431716,
       "hi": 0.001466462198287423
      },
      "BLEND - REGPOP": {
       "n": 4420,
       "mean": -0.0011974449384567598,
       "lo": -0.004919561029431082,
       "hi": 0.0024096250099797066
      },
      "REGBLEND - REGPOP": {
       "n": 4420,
       "mean": -0.001409366253981278,
       "lo": -0.005380196894934172,
       "hi": 0.0022554703480127942
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4420,
       "mean": -0.000707622617328544,
       "lo": -0.0032565456684044572,
       "hi": 0.00202001384354581
      },
      "LOCAL - REGPOP": {
       "n": 4420,
       "mean": -0.03849203081407238,
       "lo": -0.05074622203637503,
       "hi": -0.026382911508058896
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4420,
       "mean": -0.016046157912245625,
       "lo": -0.026991379742604536,
       "hi": -0.005142525606280841
      },
      "UBCF - PROXPOP 20": {
       "n": 4420,
       "mean": 0.009803413063652322,
       "lo": -0.0019101496629422938,
       "hi": 0.02119060734162342
      },
      "KNN - PROXPOP 20": {
       "n": 4420,
       "mean": 0.008523388682287705,
       "lo": -0.0028196507261055784,
       "hi": 0.020265517268849842
      },
      "UBCF - LOCAL": {
       "n": 4420,
       "mean": 0.03224928596547908,
       "lo": 0.02064009212600424,
       "hi": 0.044706536528838194
      },
      "REGPOP - LOCAL": {
       "n": 4420,
       "mean": 0.03849203081407238,
       "lo": 0.026893670121387006,
       "hi": 0.04989015432489164
      },
      "AHEAD - LOCAL": {
       "n": 4420,
       "mean": -0.0014597589065274046,
       "lo": -0.0070807448376755365,
       "hi": 0.00394487593040332
      },
      "UBCF - AHEAD": {
       "n": 4420,
       "mean": 0.03370904487200648,
       "lo": 0.022603527403241182,
       "hi": 0.045347804440269396
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4420,
       "mean": -0.000756046831288102,
       "lo": -0.004212008942119695,
       "hi": 0.0025864237276200124
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4420,
       "mean": -0.00034768403065954084,
       "lo": -0.0013527401872251283,
       "hi": 0.0005435783415916139
      },
      "REGPOP shifted - REGPOP": {
       "n": 4420,
       "mean": -0.0012352518698682086,
       "lo": -0.003494969324509995,
       "hi": 0.0008728219914683305
      },
      "REGPOP window - REGPOP": {
       "n": 4420,
       "mean": -0.0005045329978563529,
       "lo": -0.00170193351947767,
       "hi": 0.0006687072361964124
      },
      "BLEND - POP>UBCF": {
       "n": 4420,
       "mean": -0.0003170549057407257,
       "lo": -0.002857916048771853,
       "hi": 0.0020680071009621078
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4420,
       "mean": -0.0008338863743521828,
       "lo": -0.0033824307869229028,
       "hi": 0.0018097139061690087
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4420,
       "mean": 0.0012807282157127357,
       "lo": -0.00046829681869862267,
       "hi": 0.003348136080651661
      },
      "KNN - POP": {
       "n": 4420,
       "mean": -0.012806702944983343,
       "lo": -0.02520459841437893,
       "hi": 0.0002461048904040261
      },
      "UBCF - POP": {
       "n": 4420,
       "mean": -0.009630483739352371,
       "lo": -0.02395528648081405,
       "hi": 0.005249383519093883
      },
      "ITEM - POP": {
       "n": 4420,
       "mean": -0.010110029133758448,
       "lo": -0.02274783900364923,
       "hi": 0.002396022332831952
      },
      "BLEND - POP": {
       "n": 4420,
       "mean": -0.003501057609926243,
       "lo": -0.010471718106807297,
       "hi": 0.0029857892583239555
      },
      "LOCAL - POP": {
       "n": 4420,
       "mean": -0.0600736433914886,
       "lo": -0.07734827411702677,
       "hi": -0.04175928834236946
      },
      "AHEAD - POP": {
       "n": 4420,
       "mean": -0.06312794203402254,
       "lo": -0.08163841268470119,
       "hi": -0.04535071037248642
      },
      "PROXPOP 10 - POP": {
       "n": 4420,
       "mean": -0.03937228592542525,
       "lo": -0.05733144386591957,
       "hi": -0.02307672980215633
      },
      "PROXPOP 20 - POP": {
       "n": 4420,
       "mean": -0.028851923934475027,
       "lo": -0.04522586929496735,
       "hi": -0.012559008122849507
      },
      "PROXPOP 40 - POP": {
       "n": 4420,
       "mean": -0.017992195427687697,
       "lo": -0.03350784802133961,
       "hi": -0.002572759498090463
      },
      "REGPOP b=10 - POP": {
       "n": 4420,
       "mean": -0.0019782991643851376,
       "lo": -0.008473284583349299,
       "hi": 0.0042395058036125855
      },
      "REGPOP b=40 - POP": {
       "n": 4420,
       "mean": 0.0003110941346235464,
       "lo": -0.0002996059523864856,
       "hi": 0.0011485051893749456
      },
      "REGPOP shifted - POP": {
       "n": 4420,
       "mean": -0.0018001246984775975,
       "lo": -0.005508887215819988,
       "hi": 0.0017532758163782396
      },
      "REGPOP window - POP": {
       "n": 4420,
       "mean": -2.0730903083844234e-05,
       "lo": -0.002155491479576544,
       "hi": 0.002039443518084503
      },
      "POP>UBCF - POP": {
       "n": 4420,
       "mean": -0.002228702514041735,
       "lo": -0.0069468294939998825,
       "hi": 0.002594588103304832
      },
      "POP>REGPOP - POP": {
       "n": 4420,
       "mean": 0.0011487523484427506,
       "lo": -0.00076021357459417,
       "hi": 0.003221195746696361
      },
      "REGPOP>UBCF - POP": {
       "n": 4420,
       "mean": -0.0013612375057098533,
       "lo": -0.006502465358385459,
       "hi": 0.00409235437014683
      },
      "REGBLEND - POP": {
       "n": 4420,
       "mean": -0.002878690640810047,
       "lo": -0.009657126066794705,
       "hi": 0.004431821011880935
      },
      "KNN - REGPOP": {
       "n": 4420,
       "mean": -0.014087431160696077,
       "lo": -0.026649713065644197,
       "hi": -0.0014009190085165887
      },
      "UBCF - REGPOP": {
       "n": 4420,
       "mean": -0.010911211955065107,
       "lo": -0.025501477962294267,
       "hi": 0.003527526497637958
      },
      "ITEM - REGPOP": {
       "n": 4420,
       "mean": -0.011390757349471183,
       "lo": -0.023829489603582738,
       "hi": 0.0005065563290567024
      },
      "BLEND - REGPOP": {
       "n": 4420,
       "mean": -0.0047817858256389775,
       "lo": -0.012354664603838219,
       "hi": 0.001999827271696164
      },
      "REGBLEND - REGPOP": {
       "n": 4420,
       "mean": -0.004159418856522783,
       "lo": -0.011448107957170287,
       "hi": 0.0028087666722509874
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4420,
       "mean": -0.0026419657214225892,
       "lo": -0.007786718144516468,
       "hi": 0.00245686719451217
      },
      "LOCAL - REGPOP": {
       "n": 4420,
       "mean": -0.061354371607201336,
       "lo": -0.07917635780699422,
       "hi": -0.0424308607844751
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4420,
       "mean": -0.03013265215018776,
       "lo": -0.046791930512322645,
       "hi": -0.013116213070112405
      },
      "UBCF - PROXPOP 20": {
       "n": 4420,
       "mean": 0.019221440195122654,
       "lo": 0.0011845017381437136,
       "hi": 0.03742785331030839
      },
      "KNN - PROXPOP 20": {
       "n": 4420,
       "mean": 0.016045220989491682,
       "lo": -0.0031888352472865906,
       "hi": 0.03552104361876717
      },
      "UBCF - LOCAL": {
       "n": 4420,
       "mean": 0.05044315965213623,
       "lo": 0.03255102934412558,
       "hi": 0.06885482481517416
      },
      "REGPOP - LOCAL": {
       "n": 4420,
       "mean": 0.061354371607201336,
       "lo": 0.043386197095274665,
       "hi": 0.07891342190817446
      },
      "AHEAD - LOCAL": {
       "n": 4420,
       "mean": -0.0030542986425339366,
       "lo": -0.013029331473861226,
       "hi": 0.006268882834898063
      },
      "UBCF - AHEAD": {
       "n": 4420,
       "mean": 0.05349745829467017,
       "lo": 0.03414646505191654,
       "hi": 0.07177553965799706
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4420,
       "mean": -0.003259027380097873,
       "lo": -0.00967290952892212,
       "hi": 0.0028102168137768397
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4420,
       "mean": -0.0009696340810891891,
       "lo": -0.0030168364757763846,
       "hi": 0.000761238533022102
      },
      "REGPOP shifted - REGPOP": {
       "n": 4420,
       "mean": -0.003080852914190333,
       "lo": -0.0073080519951219895,
       "hi": 0.0007190388680327702
      },
      "REGPOP window - REGPOP": {
       "n": 4420,
       "mean": -0.0013014591187965798,
       "lo": -0.0038721223292516337,
       "hi": 0.0008688400325123464
      },
      "BLEND - POP>UBCF": {
       "n": 4420,
       "mean": -0.0012723550958845078,
       "lo": -0.006009637783261393,
       "hi": 0.003529250431872579
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4420,
       "mean": -0.0033774548624844855,
       "lo": -0.00858313389772436,
       "hi": 0.0012702983022065898
      }
     }
    },
    "m=3": {
     "units": 4425,
     "POP mean": {
      "ap": 0.2873865627365667,
      "ndcgAll": 0.32387257764723854,
      "hitAll": 0.8429420935412697,
      "ndcgNext": 0.06766989613404788,
      "hitNext": 0.11138289972967678
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4425,
       "mean": 2.6715090080880957e-05,
       "lo": -3.8427928133753816e-05,
       "hi": 0.00010510395113128682
      },
      "KNN - POP": {
       "n": 4425,
       "mean": -0.017111326755701938,
       "lo": -0.020545506985058856,
       "hi": -0.013621058540784785
      },
      "UBCF - POP": {
       "n": 4425,
       "mean": -0.013015456151483458,
       "lo": -0.015936098873248705,
       "hi": -0.010051586947359635
      },
      "ITEM - POP": {
       "n": 4425,
       "mean": -0.015057467327538309,
       "lo": -0.018169712573964433,
       "hi": -0.012098287657891811
      },
      "BLEND - POP": {
       "n": 4425,
       "mean": 0.000676309574923667,
       "lo": -0.0003388586545477275,
       "hi": 0.0017761210068708995
      },
      "LOCAL - POP": {
       "n": 4425,
       "mean": -0.10733946544722023,
       "lo": -0.113106592807435,
       "hi": -0.10126335392140956
      },
      "AHEAD - POP": {
       "n": 4425,
       "mean": -0.10676123682261325,
       "lo": -0.11288114436680785,
       "hi": -0.10076241422389494
      },
      "PROXPOP 10 - POP": {
       "n": 4425,
       "mean": -0.05806637597699019,
       "lo": -0.06308080977594988,
       "hi": -0.05301253254214754
      },
      "PROXPOP 20 - POP": {
       "n": 4425,
       "mean": -0.04225238937865073,
       "lo": -0.04651679102505473,
       "hi": -0.037918937571228335
      },
      "PROXPOP 40 - POP": {
       "n": 4425,
       "mean": -0.02415579993796904,
       "lo": -0.02789117921809622,
       "hi": -0.02068817269021988
      },
      "REGPOP b=10 - POP": {
       "n": 4425,
       "mean": -4.737524696936261e-05,
       "lo": -0.00025974397021817956,
       "hi": 0.00016246094603209447
      },
      "REGPOP b=40 - POP": {
       "n": 4425,
       "mean": 4.649365684473484e-06,
       "lo": -2.282510071091012e-05,
       "hi": 3.694965462609564e-05
      },
      "REGPOP shifted - POP": {
       "n": 4425,
       "mean": -8.936785516191124e-06,
       "lo": -0.00012207445481931503,
       "hi": 9.686651151780747e-05
      },
      "REGPOP window - POP": {
       "n": 4425,
       "mean": 1.9572819567832116e-05,
       "lo": -4.133168406179843e-05,
       "hi": 8.712706176412532e-05
      },
      "POP>UBCF - POP": {
       "n": 4425,
       "mean": 0.000602864249406838,
       "lo": -0.00022881730201889652,
       "hi": 0.0015488603972202823
      },
      "POP>REGPOP - POP": {
       "n": 4425,
       "mean": 2.633358292992825e-05,
       "lo": -4.4469823121058005e-05,
       "hi": 0.00010449037719948257
      },
      "REGPOP>UBCF - POP": {
       "n": 4425,
       "mean": 0.0006454706981658021,
       "lo": -0.00024724356782407185,
       "hi": 0.0015918558378395379
      },
      "REGBLEND - POP": {
       "n": 4425,
       "mean": 0.0007081244787600474,
       "lo": -0.00036830159514327057,
       "hi": 0.0017947015065417871
      },
      "KNN - REGPOP": {
       "n": 4425,
       "mean": -0.017138041845782822,
       "lo": -0.020511095796303364,
       "hi": -0.01388012066141812
      },
      "UBCF - REGPOP": {
       "n": 4425,
       "mean": -0.01304217124156434,
       "lo": -0.015910287781705054,
       "hi": -0.009953699898019064
      },
      "ITEM - REGPOP": {
       "n": 4425,
       "mean": -0.01508418241761919,
       "lo": -0.018152333081625758,
       "hi": -0.011939163712115746
      },
      "BLEND - REGPOP": {
       "n": 4425,
       "mean": 0.000649594484842786,
       "lo": -0.00036533416492852,
       "hi": 0.0016560256122124324
      },
      "REGBLEND - REGPOP": {
       "n": 4425,
       "mean": 0.0006814093886791664,
       "lo": -0.0003045428693826336,
       "hi": 0.0017723558611072647
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4425,
       "mean": 0.0006187556080849211,
       "lo": -0.0002550378675807775,
       "hi": 0.001510535202651741
      },
      "LOCAL - REGPOP": {
       "n": 4425,
       "mean": -0.10736618053730111,
       "lo": -0.11313549683597045,
       "hi": -0.10161969186871914
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4425,
       "mean": -0.0422791044687316,
       "lo": -0.04638005346487632,
       "hi": -0.03819564541075554
      },
      "UBCF - PROXPOP 20": {
       "n": 4425,
       "mean": 0.029236933227167267,
       "lo": 0.02463639807498505,
       "hi": 0.03391847912211849
      },
      "KNN - PROXPOP 20": {
       "n": 4425,
       "mean": 0.025141062622948785,
       "lo": 0.02047021630793928,
       "hi": 0.02972368381152283
      },
      "UBCF - LOCAL": {
       "n": 4425,
       "mean": 0.09432400929573677,
       "lo": 0.08832181082819028,
       "hi": 0.10002902458236468
      },
      "REGPOP - LOCAL": {
       "n": 4425,
       "mean": 0.10736618053730111,
       "lo": 0.10128525007969652,
       "hi": 0.11317903311732186
      },
      "AHEAD - LOCAL": {
       "n": 4425,
       "mean": 0.000578228624606977,
       "lo": -0.0016898985071661192,
       "hi": 0.0027769928616971544
      },
      "UBCF - AHEAD": {
       "n": 4425,
       "mean": 0.0937457806711298,
       "lo": 0.08772329303956218,
       "hi": 0.09953527568722949
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4425,
       "mean": -7.409033705024357e-05,
       "lo": -0.00028975418312880523,
       "hi": 0.00011779055174581669
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4425,
       "mean": -2.2065724396407476e-05,
       "lo": -0.0001033586628907852,
       "hi": 5.0954241841358395e-05
      },
      "REGPOP shifted - REGPOP": {
       "n": 4425,
       "mean": -3.565187559707208e-05,
       "lo": -0.00016672871882432823,
       "hi": 8.420063306546637e-05
      },
      "REGPOP window - REGPOP": {
       "n": 4425,
       "mean": -7.142270513048842e-06,
       "lo": -5.933610049011616e-05,
       "hi": 5.2398981719398817e-05
      },
      "BLEND - POP>UBCF": {
       "n": 4425,
       "mean": 7.344532551682899e-05,
       "lo": -0.00031928584119196075,
       "hi": 0.00044440328201184525
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4425,
       "mean": 0.0005765306664769098,
       "lo": -0.00024275021663880847,
       "hi": 0.001430086898419298
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4425,
       "mean": 0.00011856651622965557,
       "lo": -0.000107362956051883,
       "hi": 0.00036620028804278923
      },
      "KNN - POP": {
       "n": 4425,
       "mean": -0.030911900576764767,
       "lo": -0.04091935111904676,
       "hi": -0.02112544279184362
      },
      "UBCF - POP": {
       "n": 4425,
       "mean": -0.021037932261888714,
       "lo": -0.030390586750184943,
       "hi": -0.01177305700246039
      },
      "ITEM - POP": {
       "n": 4425,
       "mean": -0.02350499267990079,
       "lo": -0.03300192878204047,
       "hi": -0.014836128173017268
      },
      "BLEND - POP": {
       "n": 4425,
       "mean": 0.0005446213433858066,
       "lo": -0.0030083353387181135,
       "hi": 0.004159735620551216
      },
      "LOCAL - POP": {
       "n": 4425,
       "mean": -0.17977142188357537,
       "lo": -0.19376081233013792,
       "hi": -0.16485222092011448
      },
      "AHEAD - POP": {
       "n": 4425,
       "mean": -0.17964387834527443,
       "lo": -0.19440746253206886,
       "hi": -0.165522541164593
      },
      "PROXPOP 10 - POP": {
       "n": 4425,
       "mean": -0.08764863901650129,
       "lo": -0.10040845571172725,
       "hi": -0.0748459618950643
      },
      "PROXPOP 20 - POP": {
       "n": 4425,
       "mean": -0.06350236095503779,
       "lo": -0.07495648242892959,
       "hi": -0.05074050897204887
      },
      "PROXPOP 40 - POP": {
       "n": 4425,
       "mean": -0.03975432095845396,
       "lo": -0.05032518819910047,
       "hi": -0.028924386718892404
      },
      "REGPOP b=10 - POP": {
       "n": 4425,
       "mean": -5.2320460021353354e-05,
       "lo": -0.0007957685423050882,
       "hi": 0.0006820411923096841
      },
      "REGPOP b=40 - POP": {
       "n": 4425,
       "mean": -1.087886447787579e-05,
       "lo": -0.00018107813235346374,
       "hi": 0.00014548804582329146
      },
      "REGPOP shifted - POP": {
       "n": 4425,
       "mean": -9.468747729282113e-05,
       "lo": -0.00041990892422616124,
       "hi": 0.00022127860683866194
      },
      "REGPOP window - POP": {
       "n": 4425,
       "mean": 7.034319834982997e-05,
       "lo": -6.767518110507337e-05,
       "hi": 0.00025674590709222307
      },
      "POP>UBCF - POP": {
       "n": 4425,
       "mean": 0.0003196790343004455,
       "lo": -0.0029027108298915697,
       "hi": 0.003674851818303235
      },
      "POP>REGPOP - POP": {
       "n": 4425,
       "mean": 0.00011856651622965557,
       "lo": -0.00010643347403094804,
       "hi": 0.00036485878746280294
      },
      "REGPOP>UBCF - POP": {
       "n": 4425,
       "mean": 0.0006326619569569564,
       "lo": -0.0027252848270298093,
       "hi": 0.003924020416121444
      },
      "REGBLEND - POP": {
       "n": 4425,
       "mean": 0.0008409160304226455,
       "lo": -0.002803299006532053,
       "hi": 0.0044485297014132934
      },
      "KNN - REGPOP": {
       "n": 4425,
       "mean": -0.031030467092994424,
       "lo": -0.041330449717384886,
       "hi": -0.021166637157963124
      },
      "UBCF - REGPOP": {
       "n": 4425,
       "mean": -0.02115649877811837,
       "lo": -0.030081865142156296,
       "hi": -0.012451316197110686
      },
      "ITEM - REGPOP": {
       "n": 4425,
       "mean": -0.023623559196130448,
       "lo": -0.032866220514386556,
       "hi": -0.01466679960189911
      },
      "BLEND - REGPOP": {
       "n": 4425,
       "mean": 0.0004260548271561511,
       "lo": -0.0033043709707742197,
       "hi": 0.00419335125730863
      },
      "REGBLEND - REGPOP": {
       "n": 4425,
       "mean": 0.00072234951419299,
       "lo": -0.003141833730766106,
       "hi": 0.004552617331291941
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4425,
       "mean": 0.0005140954407273008,
       "lo": -0.002679734148746054,
       "hi": 0.003811154317689538
      },
      "LOCAL - REGPOP": {
       "n": 4425,
       "mean": -0.17988998839980505,
       "lo": -0.19452829187450932,
       "hi": -0.1651643371686944
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4425,
       "mean": -0.06362092747126745,
       "lo": -0.07596926027855816,
       "hi": -0.05133828084073955
      },
      "UBCF - PROXPOP 20": {
       "n": 4425,
       "mean": 0.042464428693149085,
       "lo": 0.029081463828959715,
       "hi": 0.0556824604033693
      },
      "KNN - PROXPOP 20": {
       "n": 4425,
       "mean": 0.032590460378273026,
       "lo": 0.018954202139574397,
       "hi": 0.045708518488980894
      },
      "UBCF - LOCAL": {
       "n": 4425,
       "mean": 0.15873348962168668,
       "lo": 0.14408725379195167,
       "hi": 0.1731411668297178
      },
      "REGPOP - LOCAL": {
       "n": 4425,
       "mean": 0.17988998839980505,
       "lo": 0.16601181335615953,
       "hi": 0.1943823829942731
      },
      "AHEAD - LOCAL": {
       "n": 4425,
       "mean": 0.00012754353830095807,
       "lo": -0.007414869067182244,
       "hi": 0.006868251981796351
      },
      "UBCF - AHEAD": {
       "n": 4425,
       "mean": 0.15860594608338574,
       "lo": 0.14357178678700772,
       "hi": 0.17446437743815887
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4425,
       "mean": -0.00017088697625100894,
       "lo": -0.0008720564540381142,
       "hi": 0.000533127142041833
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4425,
       "mean": -0.00012944538070753137,
       "lo": -0.0003777820327394512,
       "hi": 0.00011034453325612997
      },
      "REGPOP shifted - REGPOP": {
       "n": 4425,
       "mean": -0.00021325399352247674,
       "lo": -0.0006076574237093889,
       "hi": 0.00015157150337515745
      },
      "REGPOP window - REGPOP": {
       "n": 4425,
       "mean": -4.822331787982561e-05,
       "lo": -0.00024571151218276204,
       "hi": 0.0001502590383382599
      },
      "BLEND - POP>UBCF": {
       "n": 4425,
       "mean": 0.00022494230908536099,
       "lo": -0.0013026881058420324,
       "hi": 0.001769297366699686
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4425,
       "mean": 0.00020111251807079002,
       "lo": -0.003085371049894766,
       "hi": 0.0035400444225312227
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4425,
       "mean": 0.00020174552377942204,
       "lo": -1.6541300337703126e-05,
       "hi": 0.0006524508698132982
      },
      "KNN - POP": {
       "n": 4425,
       "mean": -0.03614728508544429,
       "lo": -0.054299941695857085,
       "hi": -0.018278304382517353
      },
      "UBCF - POP": {
       "n": 4425,
       "mean": -0.02858365850486856,
       "lo": -0.04706807390699509,
       "hi": -0.010816417979896622
      },
      "ITEM - POP": {
       "n": 4425,
       "mean": -0.02160195282824763,
       "lo": -0.03985231969632561,
       "hi": -0.0034470832998854096
      },
      "BLEND - POP": {
       "n": 4425,
       "mean": 0.000715637930021095,
       "lo": -0.008388553767791487,
       "hi": 0.009795889254161914
      },
      "LOCAL - POP": {
       "n": 4425,
       "mean": -0.3039590426938121,
       "lo": -0.33105520441532943,
       "hi": -0.2762850597447095
      },
      "AHEAD - POP": {
       "n": 4425,
       "mean": -0.3132245794169759,
       "lo": -0.34233822001993763,
       "hi": -0.2825538966649011
      },
      "PROXPOP 10 - POP": {
       "n": 4425,
       "mean": -0.12667090710059173,
       "lo": -0.1519942159291864,
       "hi": -0.10283115648751953
      },
      "PROXPOP 20 - POP": {
       "n": 4425,
       "mean": -0.0837330539932471,
       "lo": -0.10632858882824371,
       "hi": -0.06006331079954838
      },
      "PROXPOP 40 - POP": {
       "n": 4425,
       "mean": -0.048591811055393994,
       "lo": -0.06955840503165221,
       "hi": -0.026607679112151783
      },
      "REGPOP b=10 - POP": {
       "n": 4425,
       "mean": 0.00047230203965261926,
       "lo": -0.0009681742666577797,
       "hi": 0.0018736096376577361
      },
      "REGPOP b=40 - POP": {
       "n": 4425,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4425,
       "mean": -0.00013476166018538906,
       "lo": -0.0009991311772998884,
       "hi": 0.00042905903510045306
      },
      "REGPOP window - POP": {
       "n": 4425,
       "mean": 0.0001316452074703635,
       "lo": -5.362416687654219e-05,
       "hi": 0.0006671637778868852
      },
      "POP>UBCF - POP": {
       "n": 4425,
       "mean": 0.0028384968664393532,
       "lo": -0.005088157267204343,
       "hi": 0.010509952477203849
      },
      "POP>REGPOP - POP": {
       "n": 4425,
       "mean": 0.00020174552377942204,
       "lo": -1.7788208186483623e-05,
       "hi": 0.0006645085254033682
      },
      "REGPOP>UBCF - POP": {
       "n": 4425,
       "mean": 0.002692859703853038,
       "lo": -0.005230695596860039,
       "hi": 0.010831473461664277
      },
      "REGBLEND - POP": {
       "n": 4425,
       "mean": 0.0005700007674347797,
       "lo": -0.008412863467366909,
       "hi": 0.009884459888636758
      },
      "KNN - REGPOP": {
       "n": 4425,
       "mean": -0.03634903060922372,
       "lo": -0.054156917725307695,
       "hi": -0.017348564675543073
      },
      "UBCF - REGPOP": {
       "n": 4425,
       "mean": -0.028785404028647984,
       "lo": -0.04755729271226691,
       "hi": -0.011473831585745562
      },
      "ITEM - REGPOP": {
       "n": 4425,
       "mean": -0.021803698352027053,
       "lo": -0.0393869751758205,
       "hi": -0.0031273512123065612
      },
      "BLEND - REGPOP": {
       "n": 4425,
       "mean": 0.0005138924062416731,
       "lo": -0.008804638945976521,
       "hi": 0.009530106077540748
      },
      "REGBLEND - REGPOP": {
       "n": 4425,
       "mean": 0.00036825524365535767,
       "lo": -0.008375508312366154,
       "hi": 0.009151263256710687
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4425,
       "mean": 0.002491114180073616,
       "lo": -0.005812240477364035,
       "hi": 0.011171008787007733
      },
      "LOCAL - REGPOP": {
       "n": 4425,
       "mean": -0.3041607882175915,
       "lo": -0.3309338134236749,
       "hi": -0.27698094533703654
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4425,
       "mean": -0.08393479951702652,
       "lo": -0.1078411804446496,
       "hi": -0.06288594645934997
      },
      "UBCF - PROXPOP 20": {
       "n": 4425,
       "mean": 0.055149395488378536,
       "lo": 0.03075264774299147,
       "hi": 0.08113818779203533
      },
      "KNN - PROXPOP 20": {
       "n": 4425,
       "mean": 0.047585768907802806,
       "lo": 0.020611810329937245,
       "hi": 0.07305666143408576
      },
      "UBCF - LOCAL": {
       "n": 4425,
       "mean": 0.27537538418894353,
       "lo": 0.24464315636781805,
       "hi": 0.30579394082113354
      },
      "REGPOP - LOCAL": {
       "n": 4425,
       "mean": 0.3041607882175915,
       "lo": 0.2764181375679698,
       "hi": 0.33124814424878135
      },
      "AHEAD - LOCAL": {
       "n": 4425,
       "mean": -0.009265536723163843,
       "lo": -0.03447291946169486,
       "hi": 0.015180833900032206
      },
      "UBCF - AHEAD": {
       "n": 4425,
       "mean": 0.28464092091210735,
       "lo": 0.2528242043888825,
       "hi": 0.31602364349998024
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4425,
       "mean": 0.00027055651587319727,
       "lo": -0.0011923009758422888,
       "hi": 0.0017161156836878906
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4425,
       "mean": -0.00020174552377942204,
       "lo": -0.0006632800253195312,
       "hi": 1.5788374911790095e-05
      },
      "REGPOP shifted - REGPOP": {
       "n": 4425,
       "mean": -0.0003365071839648111,
       "lo": -0.0011520239075124858,
       "hi": 0.00014104148182449795
      },
      "REGPOP window - REGPOP": {
       "n": 4425,
       "mean": -7.010031630905852e-05,
       "lo": -0.00043189875111666176,
       "hi": 0.0002727810727658516
      },
      "BLEND - POP>UBCF": {
       "n": 4425,
       "mean": -0.002122858936418258,
       "lo": -0.006540220434031467,
       "hi": 0.001782197102056978
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4425,
       "mean": 0.0026367513426599314,
       "lo": -0.005236462270311162,
       "hi": 0.010921336420178262
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4425,
       "mean": -2.0192594509745092e-05,
       "lo": -0.00029734035931321725,
       "hi": 0.00019991658351539772
      },
      "KNN - POP": {
       "n": 4425,
       "mean": -0.0049069627727910785,
       "lo": -0.01336798306878792,
       "hi": 0.0037151784297251634
      },
      "UBCF - POP": {
       "n": 4425,
       "mean": -0.004489278876662321,
       "lo": -0.012946075997919082,
       "hi": 0.004916943012102761
      },
      "ITEM - POP": {
       "n": 4425,
       "mean": -0.004981177833448998,
       "lo": -0.013826112058234669,
       "hi": 0.00354903308874134
      },
      "BLEND - POP": {
       "n": 4425,
       "mean": -0.0014136702476225417,
       "lo": -0.004751872673205796,
       "hi": 0.0020467104148549
      },
      "LOCAL - POP": {
       "n": 4425,
       "mean": -0.039912924916892425,
       "lo": -0.05160083632158516,
       "hi": -0.028841505969110247
      },
      "AHEAD - POP": {
       "n": 4425,
       "mean": -0.03904243141709233,
       "lo": -0.05197284582696078,
       "hi": -0.026758849754176955
      },
      "PROXPOP 10 - POP": {
       "n": 4425,
       "mean": -0.01878506686590579,
       "lo": -0.030808134352857165,
       "hi": -0.006956986493211579
      },
      "PROXPOP 20 - POP": {
       "n": 4425,
       "mean": -0.012124273406254245,
       "lo": -0.023433437943647762,
       "hi": -0.0009608388438538706
      },
      "PROXPOP 40 - POP": {
       "n": 4425,
       "mean": -0.009549349766535997,
       "lo": -0.019651885601700298,
       "hi": 0.0004869500592420296
      },
      "REGPOP b=10 - POP": {
       "n": 4425,
       "mean": -0.00026296262494645845,
       "lo": -0.0011498308519220244,
       "hi": 0.00037725807334912305
      },
      "REGPOP b=40 - POP": {
       "n": 4425,
       "mean": 5.912276595265908e-06,
       "lo": 0.0,
       "hi": 3.609461036877471e-05
      },
      "REGPOP shifted - POP": {
       "n": 4425,
       "mean": 4.927053650896096e-05,
       "lo": -5.982400127030234e-05,
       "hi": 0.00022760896773704956
      },
      "REGPOP window - POP": {
       "n": 4425,
       "mean": 2.1710771498303153e-05,
       "lo": 0.0,
       "hi": 0.00010718451868591916
      },
      "POP>UBCF - POP": {
       "n": 4425,
       "mean": -0.0008549608334743348,
       "lo": -0.0038194465240993774,
       "hi": 0.0021527291971771864
      },
      "POP>REGPOP - POP": {
       "n": 4425,
       "mean": -2.0192594509745092e-05,
       "lo": -0.0003016803603689099,
       "hi": 0.00022537367372848312
      },
      "REGPOP>UBCF - POP": {
       "n": 4425,
       "mean": -0.0007362038411381188,
       "lo": -0.003840374876992947,
       "hi": 0.002214731656083324
      },
      "REGBLEND - POP": {
       "n": 4425,
       "mean": -0.001294913255286326,
       "lo": -0.00470359831425807,
       "hi": 0.002146481371598081
      },
      "KNN - REGPOP": {
       "n": 4425,
       "mean": -0.004886770178281334,
       "lo": -0.013608647758868178,
       "hi": 0.0041758524280434955
      },
      "UBCF - REGPOP": {
       "n": 4425,
       "mean": -0.004469086282152576,
       "lo": -0.013542176872799261,
       "hi": 0.004596829963699052
      },
      "ITEM - REGPOP": {
       "n": 4425,
       "mean": -0.004960985238939253,
       "lo": -0.01324992319341892,
       "hi": 0.003774522132186378
      },
      "BLEND - REGPOP": {
       "n": 4425,
       "mean": -0.0013934776531127964,
       "lo": -0.004639050541065868,
       "hi": 0.0020453068709643143
      },
      "REGBLEND - REGPOP": {
       "n": 4425,
       "mean": -0.0012747206607765804,
       "lo": -0.004711293017894814,
       "hi": 0.0022132979428887978
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4425,
       "mean": -0.0007160112466283738,
       "lo": -0.003864042166020128,
       "hi": 0.002422711852336654
      },
      "LOCAL - REGPOP": {
       "n": 4425,
       "mean": -0.03989273232238268,
       "lo": -0.052091713906244834,
       "hi": -0.027599843094524453
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4425,
       "mean": -0.0121040808117445,
       "lo": -0.023385576264275607,
       "hi": -0.0012467456887152364
      },
      "UBCF - PROXPOP 20": {
       "n": 4425,
       "mean": 0.007634994529591924,
       "lo": -0.004600513041207744,
       "hi": 0.019587689538602265
      },
      "KNN - PROXPOP 20": {
       "n": 4425,
       "mean": 0.007217310633463167,
       "lo": -0.004132535160896204,
       "hi": 0.018758139123228008
      },
      "UBCF - LOCAL": {
       "n": 4425,
       "mean": 0.03542364604023011,
       "lo": 0.02310464164493271,
       "hi": 0.04745453354025722
      },
      "REGPOP - LOCAL": {
       "n": 4425,
       "mean": 0.03989273232238268,
       "lo": 0.028476410736479447,
       "hi": 0.052133160615190036
      },
      "AHEAD - LOCAL": {
       "n": 4425,
       "mean": 0.0008704934998000982,
       "lo": -0.004907031123163367,
       "hi": 0.006105968842269339
      },
      "UBCF - AHEAD": {
       "n": 4425,
       "mean": 0.03455315254043001,
       "lo": 0.022414126543599883,
       "hi": 0.04734842830453729
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4425,
       "mean": -0.00024277003043671335,
       "lo": -0.0011008267358254696,
       "hi": 0.00031498956160371444
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4425,
       "mean": 2.6104871105011e-05,
       "lo": -0.00022734390740011422,
       "hi": 0.00031234105944479847
      },
      "REGPOP shifted - REGPOP": {
       "n": 4425,
       "mean": 6.946313101870605e-05,
       "lo": -0.00015731558191149893,
       "hi": 0.000403154870273926
      },
      "REGPOP window - REGPOP": {
       "n": 4425,
       "mean": 4.1903366008048246e-05,
       "lo": -0.00017424688568962025,
       "hi": 0.0003306938696652625
      },
      "BLEND - POP>UBCF": {
       "n": 4425,
       "mean": -0.0005587094141482066,
       "lo": -0.0020021176241738665,
       "hi": 0.0008058177640342189
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4425,
       "mean": -0.0008347682389645895,
       "lo": -0.0038551730170533678,
       "hi": 0.0022518115358056198
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4425,
       "mean": -0.00015024523499099768,
       "lo": -0.0006542668731187966,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4425,
       "mean": -0.007082899666964861,
       "lo": -0.02093827584491478,
       "hi": 0.007314643040275988
      },
      "UBCF - POP": {
       "n": 4425,
       "mean": -0.006615842555839956,
       "lo": -0.02083962542917516,
       "hi": 0.00737683851645852
      },
      "ITEM - POP": {
       "n": 4425,
       "mean": -0.006929805429124861,
       "lo": -0.02085543831022333,
       "hi": 0.007663161568083984
      },
      "BLEND - POP": {
       "n": 4425,
       "mean": -0.003554951155965505,
       "lo": -0.009980512893936632,
       "hi": 0.0029988661980688298
      },
      "LOCAL - POP": {
       "n": 4425,
       "mean": -0.06347329520990277,
       "lo": -0.08180824884493174,
       "hi": -0.04394041850949848
      },
      "AHEAD - POP": {
       "n": 4425,
       "mean": -0.062343351707077915,
       "lo": -0.08215688884027908,
       "hi": -0.0435100666945251
      },
      "PROXPOP 10 - POP": {
       "n": 4425,
       "mean": -0.03319080933419656,
       "lo": -0.05262882672105424,
       "hi": -0.014818162921184309
      },
      "PROXPOP 20 - POP": {
       "n": 4425,
       "mean": -0.021100413853970573,
       "lo": -0.037882876253821945,
       "hi": -0.0034394873044974583
      },
      "PROXPOP 40 - POP": {
       "n": 4425,
       "mean": -0.016693634192953628,
       "lo": -0.03181773363659271,
       "hi": -0.0009435551553172758
      },
      "REGPOP b=10 - POP": {
       "n": 4425,
       "mean": -0.00043403906336846645,
       "lo": -0.0018549803811064578,
       "hi": 0.00040328181581946473
      },
      "REGPOP b=40 - POP": {
       "n": 4425,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4425,
       "mean": 2.4800058698363722e-05,
       "lo": -0.00014554997916627811,
       "hi": 0.0003314928246467724
      },
      "REGPOP window - POP": {
       "n": 4425,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4425,
       "mean": -0.0020483598188656936,
       "lo": -0.007676476085157845,
       "hi": 0.003554646601390597
      },
      "POP>REGPOP - POP": {
       "n": 4425,
       "mean": -0.00015024523499099768,
       "lo": -0.0006288381139557401,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4425,
       "mean": -0.0018223711183007218,
       "lo": -0.0076315267093603825,
       "hi": 0.003823244790903406
      },
      "REGBLEND - POP": {
       "n": 4425,
       "mean": -0.0033289624554005332,
       "lo": -0.009484042945200171,
       "hi": 0.0031373765796018677
      },
      "KNN - REGPOP": {
       "n": 4425,
       "mean": -0.0069326544319738646,
       "lo": -0.021438000118877726,
       "hi": 0.007165148057294938
      },
      "UBCF - REGPOP": {
       "n": 4425,
       "mean": -0.006465597320848958,
       "lo": -0.020219992376360053,
       "hi": 0.007339577926724851
      },
      "ITEM - REGPOP": {
       "n": 4425,
       "mean": -0.006779560194133865,
       "lo": -0.02022433900358629,
       "hi": 0.006807852452937479
      },
      "BLEND - REGPOP": {
       "n": 4425,
       "mean": -0.0034047059209745072,
       "lo": -0.009583885620498132,
       "hi": 0.0027396489236738092
      },
      "REGBLEND - REGPOP": {
       "n": 4425,
       "mean": -0.0031787172204095354,
       "lo": -0.00975024131271098,
       "hi": 0.0033542567388241936
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4425,
       "mean": -0.0016721258833097238,
       "lo": -0.007196873099412825,
       "hi": 0.003948550017502302
      },
      "LOCAL - REGPOP": {
       "n": 4425,
       "mean": -0.06332304997491178,
       "lo": -0.0820788589398365,
       "hi": -0.04503216743271911
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4425,
       "mean": -0.020950168618979578,
       "lo": -0.038051153124318095,
       "hi": -0.003962520954823122
      },
      "UBCF - PROXPOP 20": {
       "n": 4425,
       "mean": 0.014484571298130619,
       "lo": -0.004142100938941602,
       "hi": 0.033144837195351676
      },
      "KNN - PROXPOP 20": {
       "n": 4425,
       "mean": 0.014017514187005715,
       "lo": -0.004468292292649722,
       "hi": 0.03227723176048639
      },
      "UBCF - LOCAL": {
       "n": 4425,
       "mean": 0.05685745265406283,
       "lo": 0.03730983051380551,
       "hi": 0.07459806028670972
      },
      "REGPOP - LOCAL": {
       "n": 4425,
       "mean": 0.06332304997491178,
       "lo": 0.044260689163460716,
       "hi": 0.08178163986441815
      },
      "AHEAD - LOCAL": {
       "n": 4425,
       "mean": 0.0011299435028248588,
       "lo": -0.00914902032371912,
       "hi": 0.01155752954227242
      },
      "UBCF - AHEAD": {
       "n": 4425,
       "mean": 0.05572750915123796,
       "lo": 0.03582070997021032,
       "hi": 0.07564643556049341
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4425,
       "mean": -0.00028379382837746874,
       "lo": -0.001580942388294053,
       "hi": 0.000500291566097916
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4425,
       "mean": 0.00015024523499099768,
       "lo": 0.0,
       "hi": 0.0006731793029654013
      },
      "REGPOP shifted - REGPOP": {
       "n": 4425,
       "mean": 0.0001750452936893614,
       "lo": -0.00012540559275319875,
       "hi": 0.0007184760235158333
      },
      "REGPOP window - REGPOP": {
       "n": 4425,
       "mean": 0.00015024523499099768,
       "lo": 0.0,
       "hi": 0.0006402988423249182
      },
      "BLEND - POP>UBCF": {
       "n": 4425,
       "mean": -0.0015065913370998114,
       "lo": -0.004944415981723736,
       "hi": 0.0015230405381639457
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4425,
       "mean": -0.0018981145838746956,
       "lo": -0.007580875665722043,
       "hi": 0.003816751676884069
      }
     }
    },
    "m=5": {
     "units": 4432,
     "POP mean": {
      "ap": 0.2652496609051637,
      "ndcgAll": 0.28831250884910586,
      "hitAll": 0.7954376001454804,
      "ndcgNext": 0.06756932740542439,
      "hitNext": 0.11111228268045317
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4432,
       "mean": 1.0930860414732515e-05,
       "lo": -1.4743730338551472e-05,
       "hi": 5.0502854578853e-05
      },
      "KNN - POP": {
       "n": 4432,
       "mean": -0.015099317949267643,
       "lo": -0.01871940645655904,
       "hi": -0.01166530665919351
      },
      "UBCF - POP": {
       "n": 4432,
       "mean": -0.008039116800129422,
       "lo": -0.010720999261286132,
       "hi": -0.005348808992675369
      },
      "ITEM - POP": {
       "n": 4432,
       "mean": -0.011786795397200893,
       "lo": -0.01479380890669708,
       "hi": -0.008813923742465667
      },
      "BLEND - POP": {
       "n": 4432,
       "mean": 0.0009351275720265494,
       "lo": -3.955412812862427e-05,
       "hi": 0.0019066582457997205
      },
      "LOCAL - POP": {
       "n": 4432,
       "mean": -0.10040519922044155,
       "lo": -0.10657436007730989,
       "hi": -0.09424153243441308
      },
      "AHEAD - POP": {
       "n": 4432,
       "mean": -0.09969686348155085,
       "lo": -0.10562256508673588,
       "hi": -0.09380475738135868
      },
      "PROXPOP 10 - POP": {
       "n": 4432,
       "mean": -0.0523238946017952,
       "lo": -0.05748523865513569,
       "hi": -0.04672470563604955
      },
      "PROXPOP 20 - POP": {
       "n": 4432,
       "mean": -0.03783734391970254,
       "lo": -0.04258404487618978,
       "hi": -0.03298046899686723
      },
      "PROXPOP 40 - POP": {
       "n": 4432,
       "mean": -0.02188174391071669,
       "lo": -0.02553106402143069,
       "hi": -0.018143039259944434
      },
      "REGPOP b=10 - POP": {
       "n": 4432,
       "mean": -2.616379841702088e-07,
       "lo": -6.256611272549286e-05,
       "hi": 7.216286144409927e-05
      },
      "REGPOP b=40 - POP": {
       "n": 4432,
       "mean": -7.645865727832713e-06,
       "lo": -3.6353985122225516e-05,
       "hi": 1.0360591451774022e-06
      },
      "REGPOP shifted - POP": {
       "n": 4432,
       "mean": 9.494949071729491e-06,
       "lo": -1.4265724263483685e-05,
       "hi": 4.938036686811326e-05
      },
      "REGPOP window - POP": {
       "n": 4432,
       "mean": 6.444497347483893e-06,
       "lo": -1.6011173998382495e-05,
       "hi": 4.073510257268087e-05
      },
      "POP>UBCF - POP": {
       "n": 4432,
       "mean": 0.0007663383006104004,
       "lo": -0.00017759767507838625,
       "hi": 0.001676910910190571
      },
      "POP>REGPOP - POP": {
       "n": 4432,
       "mean": 1.1014173040666016e-05,
       "lo": -1.4822380678262934e-05,
       "hi": 5.0551508404239224e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4432,
       "mean": 0.0007622485806547774,
       "lo": -0.0001772557127085097,
       "hi": 0.0017188248674505197
      },
      "REGBLEND - POP": {
       "n": 4432,
       "mean": 0.0009312173489992205,
       "lo": -5.947267308488053e-05,
       "hi": 0.0019298937689350639
      },
      "KNN - REGPOP": {
       "n": 4432,
       "mean": -0.015110248809682375,
       "lo": -0.018572215063492038,
       "hi": -0.011736516779164544
      },
      "UBCF - REGPOP": {
       "n": 4432,
       "mean": -0.008050047660544154,
       "lo": -0.010665290293262642,
       "hi": -0.0054855272502335635
      },
      "ITEM - REGPOP": {
       "n": 4432,
       "mean": -0.011797726257615626,
       "lo": -0.014740955149558256,
       "hi": -0.008974733587377765
      },
      "BLEND - REGPOP": {
       "n": 4432,
       "mean": 0.0009241967116118168,
       "lo": -4.086823363189779e-05,
       "hi": 0.0019052203065484622
      },
      "REGBLEND - REGPOP": {
       "n": 4432,
       "mean": 0.000920286488584488,
       "lo": -1.762560270511232e-05,
       "hi": 0.001880167515407608
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4432,
       "mean": 0.0007513177202400451,
       "lo": -0.00017495851986143422,
       "hi": 0.001666936116640865
      },
      "LOCAL - REGPOP": {
       "n": 4432,
       "mean": -0.10041613008085627,
       "lo": -0.10657002812555164,
       "hi": -0.09428075030089288
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4432,
       "mean": -0.03784827478011727,
       "lo": -0.04253575852177163,
       "hi": -0.0331308782952944
      },
      "UBCF - PROXPOP 20": {
       "n": 4432,
       "mean": 0.029798227119573115,
       "lo": 0.024611368808022067,
       "hi": 0.034651258208611424
      },
      "KNN - PROXPOP 20": {
       "n": 4432,
       "mean": 0.022738025970434894,
       "lo": 0.01776754821907816,
       "hi": 0.027183979664332364
      },
      "UBCF - LOCAL": {
       "n": 4432,
       "mean": 0.09236608242031212,
       "lo": 0.08605480398904199,
       "hi": 0.09835605620569798
      },
      "REGPOP - LOCAL": {
       "n": 4432,
       "mean": 0.10041613008085627,
       "lo": 0.09445635373980953,
       "hi": 0.10644643103812249
      },
      "AHEAD - LOCAL": {
       "n": 4432,
       "mean": 0.0007083357388907037,
       "lo": -0.0016724839699247555,
       "hi": 0.002953933693801257
      },
      "UBCF - AHEAD": {
       "n": 4432,
       "mean": 0.09165774668142143,
       "lo": 0.08553908675019625,
       "hi": 0.09770436370236839
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4432,
       "mean": -1.119249839890272e-05,
       "lo": -6.757239719043863e-05,
       "hi": 4.898148849299836e-05
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4432,
       "mean": -1.8576726142565226e-05,
       "lo": -6.540694778534282e-05,
       "hi": 1.1534372249135003e-05
      },
      "REGPOP shifted - REGPOP": {
       "n": 4432,
       "mean": -1.4359113430030225e-06,
       "lo": -2.7334412819283894e-05,
       "hi": 2.3215336669734338e-05
      },
      "REGPOP window - REGPOP": {
       "n": 4432,
       "mean": -4.486363067248622e-06,
       "lo": -2.6907437484288954e-05,
       "hi": 1.787167591131608e-05
      },
      "BLEND - POP>UBCF": {
       "n": 4432,
       "mean": 0.00016878927141614908,
       "lo": -6.726286515039755e-05,
       "hi": 0.0004225316473231417
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4432,
       "mean": 0.0007553241275697343,
       "lo": -0.00016494082455911882,
       "hi": 0.001669777961159642
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4432,
       "mean": 6.068796999076639e-05,
       "lo": -3.433700774398725e-05,
       "hi": 0.0002115534998524995
      },
      "KNN - POP": {
       "n": 4432,
       "mean": -0.026365075746269128,
       "lo": -0.03576948927904525,
       "hi": -0.016492775692059862
      },
      "UBCF - POP": {
       "n": 4432,
       "mean": -0.013495114813880745,
       "lo": -0.021055565245026334,
       "hi": -0.005905784518126774
      },
      "ITEM - POP": {
       "n": 4432,
       "mean": -0.01917872709616849,
       "lo": -0.027549515222152526,
       "hi": -0.011089725176295986
      },
      "BLEND - POP": {
       "n": 4432,
       "mean": 0.0009654856515048689,
       "lo": -0.0023756626161096413,
       "hi": 0.004100250283934228
      },
      "LOCAL - POP": {
       "n": 4432,
       "mean": -0.16009691690510197,
       "lo": -0.17316761263847724,
       "hi": -0.14597841533914294
      },
      "AHEAD - POP": {
       "n": 4432,
       "mean": -0.16060812357446783,
       "lo": -0.1747270787397256,
       "hi": -0.14686079928145665
      },
      "PROXPOP 10 - POP": {
       "n": 4432,
       "mean": -0.06894239827733792,
       "lo": -0.08148660462267134,
       "hi": -0.05621603052384577
      },
      "PROXPOP 20 - POP": {
       "n": 4432,
       "mean": -0.05019874019002534,
       "lo": -0.06189578781058109,
       "hi": -0.03893229956384031
      },
      "PROXPOP 40 - POP": {
       "n": 4432,
       "mean": -0.03134005429295355,
       "lo": -0.04143369985822736,
       "hi": -0.02107012296715054
      },
      "REGPOP b=10 - POP": {
       "n": 4432,
       "mean": 6.42561528839196e-05,
       "lo": -0.0001984004432229918,
       "hi": 0.0002984655148550078
      },
      "REGPOP b=40 - POP": {
       "n": 4432,
       "mean": -1.5187377746962397e-06,
       "lo": -7.298894465010938e-05,
       "hi": 7.304723541933749e-05
      },
      "REGPOP shifted - POP": {
       "n": 4432,
       "mean": 2.5747365108806967e-05,
       "lo": -0.00012542987664874438,
       "hi": 0.00016900069747273293
      },
      "REGPOP window - POP": {
       "n": 4432,
       "mean": 1.976523416082295e-05,
       "lo": -0.000135790381359129,
       "hi": 0.00017863933167360012
      },
      "POP>UBCF - POP": {
       "n": 4432,
       "mean": 0.00039176664742794,
       "lo": -0.0028761851921561147,
       "hi": 0.003698130792124262
      },
      "POP>REGPOP - POP": {
       "n": 4432,
       "mean": 6.068796999076639e-05,
       "lo": -3.617937913805164e-05,
       "hi": 0.00020480703873995972
      },
      "REGPOP>UBCF - POP": {
       "n": 4432,
       "mean": 0.0003674676120673262,
       "lo": -0.003010985365978668,
       "hi": 0.0035648695205317904
      },
      "REGBLEND - POP": {
       "n": 4432,
       "mean": 0.0009411866161442552,
       "lo": -0.0024764423878206616,
       "hi": 0.004351014737198472
      },
      "KNN - REGPOP": {
       "n": 4432,
       "mean": -0.026425763716259897,
       "lo": -0.03568657266965747,
       "hi": -0.017130760202136622
      },
      "UBCF - REGPOP": {
       "n": 4432,
       "mean": -0.01355580278387151,
       "lo": -0.02120170219257694,
       "hi": -0.00619785392405426
      },
      "ITEM - REGPOP": {
       "n": 4432,
       "mean": -0.01923941506615925,
       "lo": -0.027212424428523233,
       "hi": -0.011368052391502329
      },
      "BLEND - REGPOP": {
       "n": 4432,
       "mean": 0.0009047976815141026,
       "lo": -0.002609794459107746,
       "hi": 0.004299151212579814
      },
      "REGBLEND - REGPOP": {
       "n": 4432,
       "mean": 0.0008804986461534886,
       "lo": -0.002503436578292021,
       "hi": 0.004309428818560726
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4432,
       "mean": 0.0003067796420765599,
       "lo": -0.002887790467204917,
       "hi": 0.0036500113585277373
      },
      "LOCAL - REGPOP": {
       "n": 4432,
       "mean": -0.16015760487509276,
       "lo": -0.17468399507834853,
       "hi": -0.14570285171368166
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4432,
       "mean": -0.0502594281600161,
       "lo": -0.061857809453273196,
       "hi": -0.038025235214784035
      },
      "UBCF - PROXPOP 20": {
       "n": 4432,
       "mean": 0.03670362537614459,
       "lo": 0.02317571407869604,
       "hi": 0.049780581943736336
      },
      "KNN - PROXPOP 20": {
       "n": 4432,
       "mean": 0.02383366444375621,
       "lo": 0.011109526221127394,
       "hi": 0.03644112703704121
      },
      "UBCF - LOCAL": {
       "n": 4432,
       "mean": 0.14660180209122126,
       "lo": 0.13188872224112158,
       "hi": 0.16126082188278998
      },
      "REGPOP - LOCAL": {
       "n": 4432,
       "mean": 0.16015760487509276,
       "lo": 0.14549173764383153,
       "hi": 0.1734262570018007
      },
      "AHEAD - LOCAL": {
       "n": 4432,
       "mean": -0.0005112066693658296,
       "lo": -0.007452773761977976,
       "hi": 0.006192549218892846
      },
      "UBCF - AHEAD": {
       "n": 4432,
       "mean": 0.14711300876058708,
       "lo": 0.13379270240395386,
       "hi": 0.16150514877843347
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4432,
       "mean": 3.5681828931532123e-06,
       "lo": -0.00022835844253781549,
       "hi": 0.0001958288155636333
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4432,
       "mean": -6.220670776546263e-05,
       "lo": -0.00020248670139542951,
       "hi": 3.189367922607725e-05
      },
      "REGPOP shifted - REGPOP": {
       "n": 4432,
       "mean": -3.4940604881959415e-05,
       "lo": -0.00020672652759613357,
       "hi": 0.00010415227608339119
      },
      "REGPOP window - REGPOP": {
       "n": 4432,
       "mean": -4.092273582994344e-05,
       "lo": -0.00018394948685522157,
       "hi": 6.534567308038069e-05
      },
      "BLEND - POP>UBCF": {
       "n": 4432,
       "mean": 0.0005737190040769289,
       "lo": -0.00032281923393489474,
       "hi": 0.0015164021863771887
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4432,
       "mean": 0.00033107867743717364,
       "lo": -0.002858331555065355,
       "hi": 0.0035971011824714426
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4432,
       "mean": 5.649747865451839e-05,
       "lo": -0.00022777718563703398,
       "hi": 0.00046689059192346827
      },
      "KNN - POP": {
       "n": 4432,
       "mean": -0.03657518110142773,
       "lo": -0.05642639882445956,
       "hi": -0.015521453482333053
      },
      "UBCF - POP": {
       "n": 4432,
       "mean": -0.01925620783141656,
       "lo": -0.03689858484790209,
       "hi": -0.0019517415705990317
      },
      "ITEM - POP": {
       "n": 4432,
       "mean": -0.02313868591290186,
       "lo": -0.04208632079731427,
       "hi": -0.005026423171952307
      },
      "BLEND - POP": {
       "n": 4432,
       "mean": 0.00253547446342458,
       "lo": -0.007015649077602585,
       "hi": 0.012013529157762427
      },
      "LOCAL - POP": {
       "n": 4432,
       "mean": -0.30141684202273666,
       "lo": -0.3300402479874956,
       "hi": -0.27298023328809506
      },
      "AHEAD - POP": {
       "n": 4432,
       "mean": -0.3058166615173215,
       "lo": -0.335898924843241,
       "hi": -0.2753098861812303
      },
      "PROXPOP 10 - POP": {
       "n": 4432,
       "mean": -0.10929139075919878,
       "lo": -0.1357873166088768,
       "hi": -0.07951141134959935
      },
      "PROXPOP 20 - POP": {
       "n": 4432,
       "mean": -0.07251341241984857,
       "lo": -0.09661924557245852,
       "hi": -0.048038769142344846
      },
      "PROXPOP 40 - POP": {
       "n": 4432,
       "mean": -0.04137622830432512,
       "lo": -0.0634239892252596,
       "hi": -0.017659554080618728
      },
      "REGPOP b=10 - POP": {
       "n": 4432,
       "mean": 0.0002114850151853762,
       "lo": -0.0007385480152579831,
       "hi": 0.0011066456007415432
      },
      "REGPOP b=40 - POP": {
       "n": 4432,
       "mean": -1.611655492521918e-05,
       "lo": -9.804390245973325e-05,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4432,
       "mean": 5.076714801444043e-05,
       "lo": -0.0006114001684151886,
       "hi": 0.0007431013953877
      },
      "REGPOP window - POP": {
       "n": 4432,
       "mean": -9.831098504383702e-05,
       "lo": -0.000799259277187176,
       "hi": 0.00014574914383124485
      },
      "POP>UBCF - POP": {
       "n": 4432,
       "mean": 0.0022722373996460006,
       "lo": -0.007333468070556668,
       "hi": 0.01127530069595527
      },
      "POP>REGPOP - POP": {
       "n": 4432,
       "mean": 5.649747865451839e-05,
       "lo": -0.00019619732751416174,
       "hi": 0.000436593050731224
      },
      "REGPOP>UBCF - POP": {
       "n": 4432,
       "mean": 0.0022722373996460006,
       "lo": -0.007035107108661852,
       "hi": 0.010921611588803736
      },
      "REGBLEND - POP": {
       "n": 4432,
       "mean": 0.00253547446342458,
       "lo": -0.007346281975942623,
       "hi": 0.012039998533886428
      },
      "KNN - REGPOP": {
       "n": 4432,
       "mean": -0.036631678580082254,
       "lo": -0.057880120925000715,
       "hi": -0.016287085613498557
      },
      "UBCF - REGPOP": {
       "n": 4432,
       "mean": -0.01931270531007108,
       "lo": -0.037815331213889365,
       "hi": -0.0007046796057793791
      },
      "ITEM - REGPOP": {
       "n": 4432,
       "mean": -0.02319518339155638,
       "lo": -0.04252163476567274,
       "hi": -0.0037268148945752643
      },
      "BLEND - REGPOP": {
       "n": 4432,
       "mean": 0.002478976984770062,
       "lo": -0.006967200751812343,
       "hi": 0.011879651167486379
      },
      "REGBLEND - REGPOP": {
       "n": 4432,
       "mean": 0.002478976984770062,
       "lo": -0.006873553981299125,
       "hi": 0.011577763094072494
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4432,
       "mean": 0.002215739920991482,
       "lo": -0.0069754391793140245,
       "hi": 0.011519761226600622
      },
      "LOCAL - REGPOP": {
       "n": 4432,
       "mean": -0.3014733395013912,
       "lo": -0.3320724948814084,
       "hi": -0.27079410267026943
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4432,
       "mean": -0.07256990989850311,
       "lo": -0.09860967129608417,
       "hi": -0.04875144508763019
      },
      "UBCF - PROXPOP 20": {
       "n": 4432,
       "mean": 0.05325720458843203,
       "lo": 0.02707783627253062,
       "hi": 0.08199823410770336
      },
      "KNN - PROXPOP 20": {
       "n": 4432,
       "mean": 0.03593823131842085,
       "lo": 0.009698913293714702,
       "hi": 0.061716588266623004
      },
      "UBCF - LOCAL": {
       "n": 4432,
       "mean": 0.28216063419132015,
       "lo": 0.2499538973731278,
       "hi": 0.31422937307873455
      },
      "REGPOP - LOCAL": {
       "n": 4432,
       "mean": 0.3014733395013912,
       "lo": 0.271635706654733,
       "hi": 0.3306204185889646
      },
      "AHEAD - LOCAL": {
       "n": 4432,
       "mean": -0.004399819494584838,
       "lo": -0.030025032398421,
       "hi": 0.019635989964995146
      },
      "UBCF - AHEAD": {
       "n": 4432,
       "mean": 0.286560453685905,
       "lo": 0.2541177424648334,
       "hi": 0.317701782581543
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4432,
       "mean": 0.0001549875365308578,
       "lo": -0.0007805366240984583,
       "hi": 0.0010146635798886955
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4432,
       "mean": -7.261403357973756e-05,
       "lo": -0.0004519650419151326,
       "hi": 0.0002283674741145529
      },
      "REGPOP shifted - REGPOP": {
       "n": 4432,
       "mean": -5.730330640077962e-06,
       "lo": -0.0007280953682376965,
       "hi": 0.0007395480871063303
      },
      "REGPOP window - REGPOP": {
       "n": 4432,
       "mean": -0.00015480846369835541,
       "lo": -0.0008986557908332732,
       "hi": 0.00022470161596391047
      },
      "BLEND - POP>UBCF": {
       "n": 4432,
       "mean": 0.00026323706377858,
       "lo": -0.0024026681211037457,
       "hi": 0.0030850638780102017
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4432,
       "mean": 0.002215739920991482,
       "lo": -0.006741789701033382,
       "hi": 0.011361646360792566
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4432,
       "mean": -7.664507061357466e-05,
       "lo": -0.00030916588781461216,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4432,
       "mean": -0.004337456912691041,
       "lo": -0.013054514200962378,
       "hi": 0.0047360138163302454
      },
      "UBCF - POP": {
       "n": 4432,
       "mean": 0.0001955617641299201,
       "lo": -0.007228082924276779,
       "hi": 0.008089795618915643
      },
      "ITEM - POP": {
       "n": 4432,
       "mean": -0.0015153929065720901,
       "lo": -0.01015357575102173,
       "hi": 0.006572087289496552
      },
      "BLEND - POP": {
       "n": 4432,
       "mean": 0.00038758466917769997,
       "lo": -0.0025056687814663755,
       "hi": 0.00351043069343973
      },
      "LOCAL - POP": {
       "n": 4432,
       "mean": -0.04009017865155752,
       "lo": -0.05233370962812393,
       "hi": -0.028079122684800558
      },
      "AHEAD - POP": {
       "n": 4432,
       "mean": -0.037192563760969126,
       "lo": -0.04944103823046715,
       "hi": -0.024501819351805714
      },
      "PROXPOP 10 - POP": {
       "n": 4432,
       "mean": -0.012720042528620917,
       "lo": -0.024734330545566847,
       "hi": -0.001129760891408455
      },
      "PROXPOP 20 - POP": {
       "n": 4432,
       "mean": -0.005993075593326082,
       "lo": -0.017907742788167213,
       "hi": 0.005120887465598503
      },
      "PROXPOP 40 - POP": {
       "n": 4432,
       "mean": -0.004263425188071463,
       "lo": -0.01462196483058399,
       "hi": 0.005924963581194048
      },
      "REGPOP b=10 - POP": {
       "n": 4432,
       "mean": -7.991808580836617e-05,
       "lo": -0.0004574842795865933,
       "hi": 0.00015519665036111958
      },
      "REGPOP b=40 - POP": {
       "n": 4432,
       "mean": 7.850612102240965e-06,
       "lo": 0.0,
       "hi": 4.640322768872138e-05
      },
      "REGPOP shifted - POP": {
       "n": 4432,
       "mean": 1.0137508928424788e-05,
       "lo": 0.0,
       "hi": 6.150610391580744e-05
      },
      "REGPOP window - POP": {
       "n": 4432,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4432,
       "mean": 0.00017055966728416814,
       "lo": -0.0029172978631565975,
       "hi": 0.0031376760634139445
      },
      "POP>REGPOP - POP": {
       "n": 4432,
       "mean": -7.664507061357466e-05,
       "lo": -0.0003278190427831491,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4432,
       "mean": 0.00017055966728416814,
       "lo": -0.0027891419696959114,
       "hi": 0.0031920977304360034
      },
      "REGBLEND - POP": {
       "n": 4432,
       "mean": 0.00038758466917769997,
       "lo": -0.0026513657575983163,
       "hi": 0.0035439576232848343
      },
      "KNN - REGPOP": {
       "n": 4432,
       "mean": -0.004260811842077466,
       "lo": -0.013068394589539118,
       "hi": 0.004754410249373622
      },
      "UBCF - REGPOP": {
       "n": 4432,
       "mean": 0.0002722068347434948,
       "lo": -0.007477241677833766,
       "hi": 0.00790984975315318
      },
      "ITEM - REGPOP": {
       "n": 4432,
       "mean": -0.0014387478359585153,
       "lo": -0.01013681725011634,
       "hi": 0.0068677955473759236
      },
      "BLEND - REGPOP": {
       "n": 4432,
       "mean": 0.0004642297397912746,
       "lo": -0.002552406077148127,
       "hi": 0.0034774033229740564
      },
      "REGBLEND - REGPOP": {
       "n": 4432,
       "mean": 0.0004642297397912746,
       "lo": -0.002651618512214122,
       "hi": 0.0035428458225700253
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4432,
       "mean": 0.0002472047378977428,
       "lo": -0.0027157271660853952,
       "hi": 0.003243514674933636
      },
      "LOCAL - REGPOP": {
       "n": 4432,
       "mean": -0.04001353358094395,
       "lo": -0.053156253311389214,
       "hi": -0.02773234985179501
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4432,
       "mean": -0.005916430522712508,
       "lo": -0.017918881697071926,
       "hi": 0.005131961423475371
      },
      "UBCF - PROXPOP 20": {
       "n": 4432,
       "mean": 0.006188637357456003,
       "lo": -0.00594549643906921,
       "hi": 0.018956740796489187
      },
      "KNN - PROXPOP 20": {
       "n": 4432,
       "mean": 0.0016556186806350427,
       "lo": -0.010744174293006191,
       "hi": 0.014584670125953835
      },
      "UBCF - LOCAL": {
       "n": 4432,
       "mean": 0.040285740415687436,
       "lo": 0.02829612471072015,
       "hi": 0.05342378783870492
      },
      "REGPOP - LOCAL": {
       "n": 4432,
       "mean": 0.04001353358094395,
       "lo": 0.0275180894166935,
       "hi": 0.05287236893400836
      },
      "AHEAD - LOCAL": {
       "n": 4432,
       "mean": 0.00289761489058839,
       "lo": -0.0028651961249713926,
       "hi": 0.008676172139384309
      },
      "UBCF - AHEAD": {
       "n": 4432,
       "mean": 0.03738812552509905,
       "lo": 0.024309486267956145,
       "hi": 0.05081731447092229
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4432,
       "mean": -3.2730151947914923e-06,
       "lo": -0.0002788374698180165,
       "hi": 0.0001985395362233269
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4432,
       "mean": 8.449568271581563e-05,
       "lo": 0.0,
       "hi": 0.00032857737683780595
      },
      "REGPOP shifted - REGPOP": {
       "n": 4432,
       "mean": 8.678257954199946e-05,
       "lo": 0.0,
       "hi": 0.00032890841585176924
      },
      "REGPOP window - REGPOP": {
       "n": 4432,
       "mean": 7.664507061357466e-05,
       "lo": 0.0,
       "hi": 0.00032748317747072523
      },
      "BLEND - POP>UBCF": {
       "n": 4432,
       "mean": 0.00021702500189353186,
       "lo": -0.0003841132144608069,
       "hi": 0.0009053585367304218
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4432,
       "mean": 0.0002472047378977428,
       "lo": -0.002632267557109513,
       "hi": 0.0032573103359732755
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4432,
       "mean": -9.025270758122745e-05,
       "lo": -0.0005590012506623995,
       "hi": 0.0
      },
      "KNN - POP": {
       "n": 4432,
       "mean": -0.00465330468492282,
       "lo": -0.018850564897221492,
       "hi": 0.009170798940640872
      },
      "UBCF - POP": {
       "n": 4432,
       "mean": 0.003036978106894266,
       "lo": -0.00948263742587141,
       "hi": 0.015218203016161284
      },
      "ITEM - POP": {
       "n": 4432,
       "mean": -0.0008096854080905479,
       "lo": -0.015515528403020047,
       "hi": 0.013456244807857457
      },
      "BLEND - POP": {
       "n": 4432,
       "mean": 0.00029340324012445404,
       "lo": -0.005868985458579668,
       "hi": 0.0064138695097833145
      },
      "LOCAL - POP": {
       "n": 4432,
       "mean": -0.0641808747382149,
       "lo": -0.08308438105917623,
       "hi": -0.04589182819904276
      },
      "AHEAD - POP": {
       "n": 4432,
       "mean": -0.05786318520752897,
       "lo": -0.07674700307553832,
       "hi": -0.038155618445808254
      },
      "PROXPOP 10 - POP": {
       "n": 4432,
       "mean": -0.020746759214749194,
       "lo": -0.039825572190509646,
       "hi": -0.0016530966512655013
      },
      "PROXPOP 20 - POP": {
       "n": 4432,
       "mean": -0.008562643691283489,
       "lo": -0.026817263106225078,
       "hi": 0.008112804421155724
      },
      "PROXPOP 40 - POP": {
       "n": 4432,
       "mean": -0.006983221308612008,
       "lo": -0.022165535369656823,
       "hi": 0.008330512306796963
      },
      "REGPOP b=10 - POP": {
       "n": 4432,
       "mean": -0.00015919574809466512,
       "lo": -0.0010060019115993215,
       "hi": 0.00033861687037138247
      },
      "REGPOP b=40 - POP": {
       "n": 4432,
       "mean": 1.611655492521918e-05,
       "lo": 0.0,
       "hi": 9.62216947847841e-05
      },
      "REGPOP shifted - POP": {
       "n": 4432,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP window - POP": {
       "n": 4432,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4432,
       "mean": -0.00015786029778168308,
       "lo": -0.006035914573750102,
       "hi": 0.006010594703395645
      },
      "POP>REGPOP - POP": {
       "n": 4432,
       "mean": -9.025270758122745e-05,
       "lo": -0.0005389867474739923,
       "hi": 0.0
      },
      "REGPOP>UBCF - POP": {
       "n": 4432,
       "mean": -0.00015786029778168308,
       "lo": -0.006063427410662184,
       "hi": 0.005682613634205749
      },
      "REGBLEND - POP": {
       "n": 4432,
       "mean": 0.00029340324012445404,
       "lo": -0.005854690959289298,
       "hi": 0.006110099952993673
      },
      "KNN - REGPOP": {
       "n": 4432,
       "mean": -0.004563051977341593,
       "lo": -0.018604200860815805,
       "hi": 0.010210283245404685
      },
      "UBCF - REGPOP": {
       "n": 4432,
       "mean": 0.0031272308144754935,
       "lo": -0.009820291238818573,
       "hi": 0.016480643143617014
      },
      "ITEM - REGPOP": {
       "n": 4432,
       "mean": -0.0007194327005093208,
       "lo": -0.015384368449435628,
       "hi": 0.013728861505707311
      },
      "BLEND - REGPOP": {
       "n": 4432,
       "mean": 0.00038365594770568145,
       "lo": -0.005715961335368232,
       "hi": 0.006604998027166788
      },
      "REGBLEND - REGPOP": {
       "n": 4432,
       "mean": 0.00038365594770568145,
       "lo": -0.00569898774597644,
       "hi": 0.006444225182683655
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4432,
       "mean": -6.760759020045567e-05,
       "lo": -0.006020083793840777,
       "hi": 0.00590838436923746
      },
      "LOCAL - REGPOP": {
       "n": 4432,
       "mean": -0.06409062203063368,
       "lo": -0.08294764537501301,
       "hi": -0.045881668337894484
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4432,
       "mean": -0.00847239098370226,
       "lo": -0.02631126153498903,
       "hi": 0.010522972200094417
      },
      "UBCF - PROXPOP 20": {
       "n": 4432,
       "mean": 0.011599621798177757,
       "lo": -0.006758141722310693,
       "hi": 0.031201504988702874
      },
      "KNN - PROXPOP 20": {
       "n": 4432,
       "mean": 0.003909339006360668,
       "lo": -0.015565650815532236,
       "hi": 0.02334329220842182
      },
      "UBCF - LOCAL": {
       "n": 4432,
       "mean": 0.06721785284510917,
       "lo": 0.04716903650912404,
       "hi": 0.08615122826206906
      },
      "REGPOP - LOCAL": {
       "n": 4432,
       "mean": 0.06409062203063368,
       "lo": 0.04606475560003231,
       "hi": 0.0825803420973238
      },
      "AHEAD - LOCAL": {
       "n": 4432,
       "mean": 0.00631768953068592,
       "lo": -0.004489230252748389,
       "hi": 0.01667881715819518
      },
      "UBCF - AHEAD": {
       "n": 4432,
       "mean": 0.060900163314423245,
       "lo": 0.040933992936196185,
       "hi": 0.08100457135111522
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4432,
       "mean": -6.894304051343768e-05,
       "lo": -0.0008545278119977466,
       "hi": 0.0004220420323263363
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4432,
       "mean": 0.00010636926250644662,
       "lo": 0.0,
       "hi": 0.0005633822979659741
      },
      "REGPOP shifted - REGPOP": {
       "n": 4432,
       "mean": 9.025270758122745e-05,
       "lo": 0.0,
       "hi": 0.0005432322317790857
      },
      "REGPOP window - REGPOP": {
       "n": 4432,
       "mean": 9.025270758122745e-05,
       "lo": 0.0,
       "hi": 0.0005440204851191677
      },
      "BLEND - POP>UBCF": {
       "n": 4432,
       "mean": 0.0004512635379061372,
       "lo": -0.0009351307695975587,
       "hi": 0.0021251247407287044
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4432,
       "mean": -6.760759020045567e-05,
       "lo": -0.005556076577053646,
       "hi": 0.005894008975962648
      }
     }
    }
   },
   "R9": {
    "m=1": {
     "top five not determined by POP (share of units)": 0.7061085972850679,
     "candidates no pool reader marked (mean share)": 0.21412084647378765
    },
    "m=3": {
     "top five not determined by POP (share of units)": 0.7080225988700565,
     "candidates no pool reader marked (mean share)": 0.215938027840876
    },
    "m=5": {
     "top five not determined by POP (share of units)": 0.7148014440433214,
     "candidates no pool reader marked (mean share)": 0.21819779593387803
    }
   },
   "R11": {
    "m=1": {
     "share with none (KNN and UBCF rank as POP)": 0.11877828054298642,
     "share with one or two": 0.332579185520362,
     "share with three or more": 0.5486425339366516,
     "median number": 3.0,
     "none": {
      "units": 525
     },
     "one or two": {
      "units": 1470,
      "KNN - POP, ap": {
       "n": 1470,
       "mean": -0.013676449933816644,
       "lo": -0.01850404723749093,
       "hi": -0.008737440962914338
      },
      "UBCF - POP, ap": {
       "n": 1470,
       "mean": -0.017327474230861027,
       "lo": -0.022437932629210473,
       "hi": -0.01212643873396459
      },
      "UBCF - REGPOP, ap": {
       "n": 1470,
       "mean": -0.01746719195861274,
       "lo": -0.022421433908741087,
       "hi": -0.01205163598553955
      },
      "UBCF - POP, hitNext": {
       "n": 1470,
       "mean": -0.01529224673961516,
       "lo": -0.0383016002830002,
       "hi": 0.008551952487453197
      },
      "REGPOP - POP, hitNext": {
       "n": 1470,
       "mean": 0.00038929135867911353,
       "lo": -0.0017282113574985138,
       "hi": 0.002951394027777966
      },
      "UBCF - REGPOP, hitNext": {
       "n": 1470,
       "mean": -0.015681538098294274,
       "lo": -0.04110741041337875,
       "hi": 0.007821409964371057
      },
      "KNN - REGPOP, hitNext": {
       "n": 1470,
       "mean": -0.014273752761937512,
       "lo": -0.03646088538735277,
       "hi": 0.007227383355283822
      }
     },
     "three or more": {
      "units": 2425,
      "KNN - POP, ap": {
       "n": 2425,
       "mean": -0.021302680372255793,
       "lo": -0.02550672516422874,
       "hi": -0.01721009557650385
      },
      "UBCF - POP, ap": {
       "n": 2425,
       "mean": -0.024425045144661754,
       "lo": -0.028987652706930704,
       "hi": -0.019652146055027332
      },
      "UBCF - REGPOP, ap": {
       "n": 2425,
       "mean": -0.02437930725410126,
       "lo": -0.029019350107047728,
       "hi": -0.019531369127796495
      },
      "UBCF - POP, hitNext": {
       "n": 2425,
       "mean": -0.008283354812661113,
       "lo": -0.030390736574311253,
       "hi": 0.01388357855540798
      },
      "REGPOP - POP, hitNext": {
       "n": 2425,
       "mean": 0.001983472426771395,
       "lo": -0.0006607033774187654,
       "hi": 0.0051903535176132205
      },
      "UBCF - REGPOP, hitNext": {
       "n": 2425,
       "mean": -0.010266827239432506,
       "lo": -0.03123599964424499,
       "hi": 0.011810049943266452
      },
      "KNN - REGPOP, hitNext": {
       "n": 2425,
       "mean": -0.016909438923281304,
       "lo": -0.03667719479945917,
       "hi": 0.003007783310297122
      }
     }
    },
    "m=3": {
     "share with none (KNN and UBCF rank as POP)": 0.006553672316384181,
     "share with one or two": 0.08361581920903954,
     "share with three or more": 0.9098305084745762,
     "median number": 7.0,
     "none": {
      "units": 29
     },
     "one or two": {
      "units": 370,
      "KNN - POP, ap": {
       "n": 370,
       "mean": -0.00997979190028001,
       "lo": -0.018441811890431262,
       "hi": -0.0014447446630153047
      },
      "UBCF - POP, ap": {
       "n": 370,
       "mean": -0.014952783792330896,
       "lo": -0.024489913653844814,
       "hi": -0.005383388494508816
      },
      "UBCF - REGPOP, ap": {
       "n": 370,
       "mean": -0.014997686568714932,
       "lo": -0.024429158509270375,
       "hi": -0.005621206661462396
      },
      "UBCF - POP, hitNext": {
       "n": 370,
       "mean": -0.022379613888565297,
       "lo": -0.06959527018553066,
       "hi": 0.01788555834077057
      },
      "REGPOP - POP, hitNext": {
       "n": 370,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "UBCF - REGPOP, hitNext": {
       "n": 370,
       "mean": -0.022379613888565297,
       "lo": -0.06792018564926985,
       "hi": 0.015868049996386198
      },
      "KNN - REGPOP, hitNext": {
       "n": 370,
       "mean": -0.01365498266393407,
       "lo": -0.05158952082294827,
       "hi": 0.020227330222909113
      }
     },
     "three or more": {
      "units": 4026,
      "KNN - POP, ap": {
       "n": 4026,
       "mean": -0.01788998954070479,
       "lo": -0.021478353593765886,
       "hi": -0.014477347962370818
      },
      "UBCF - POP, ap": {
       "n": 4026,
       "mean": -0.012931163305303497,
       "lo": -0.015963082023989057,
       "hi": -0.009718033438141004
      },
      "UBCF - REGPOP, ap": {
       "n": 4026,
       "mean": -0.012957549452274815,
       "lo": -0.016137598367913005,
       "hi": -0.009949784341551941
      },
      "UBCF - POP, hitNext": {
       "n": 4026,
       "mean": -0.00521476556652326,
       "lo": -0.020274374174754407,
       "hi": 0.00910124602623796
      },
      "REGPOP - POP, hitNext": {
       "n": 4026,
       "mean": -0.00016513541103705038,
       "lo": -0.0007195268836785109,
       "hi": 0.0
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4026,
       "mean": -0.005049630155486209,
       "lo": -0.019121510000689037,
       "hi": 0.009676766558864472
      },
      "KNN - REGPOP, hitNext": {
       "n": 4026,
       "mean": -0.006364791921467648,
       "lo": -0.021278023387494353,
       "hi": 0.009422870903671264
      }
     }
    },
    "m=5": {
     "share with none (KNN and UBCF rank as POP)": 0.0,
     "share with one or two": 0.019855595667870037,
     "share with three or more": 0.98014440433213,
     "median number": 10.0,
     "none": {
      "units": 0
     },
     "one or two": {
      "units": 88,
      "KNN - POP, ap": {
       "n": 88,
       "mean": -0.0004093481816392214,
       "lo": -0.020556137595218675,
       "hi": 0.02336006041816927
      },
      "UBCF - POP, ap": {
       "n": 88,
       "mean": -0.006428524672664291,
       "lo": -0.02848728342755536,
       "hi": 0.02161196808375647
      },
      "UBCF - REGPOP, ap": {
       "n": 88,
       "mean": -0.006460214776391734,
       "lo": -0.029484801331053495,
       "hi": 0.01809365591404044
      },
      "UBCF - POP, hitNext": {
       "n": 88,
       "mean": -0.008916083916083915,
       "lo": -0.11848786883847857,
       "hi": 0.09714851814851813
      },
      "REGPOP - POP, hitNext": {
       "n": 88,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "UBCF - REGPOP, hitNext": {
       "n": 88,
       "mean": -0.008916083916083915,
       "lo": -0.1310271385118946,
       "hi": 0.09869319482600727
      },
      "KNN - REGPOP, hitNext": {
       "n": 88,
       "mean": 0.008129370629370624,
       "lo": -0.07701751583276309,
       "hi": 0.10280589670801796
      }
     },
     "three or more": {
      "units": 4344,
      "KNN - POP, ap": {
       "n": 4344,
       "mean": -0.015396904813805234,
       "lo": -0.01892714107577053,
       "hi": -0.011847578620293295
      },
      "UBCF - POP, ap": {
       "n": 4344,
       "mean": -0.00807174389663424,
       "lo": -0.010713564941855077,
       "hi": -0.005485905373157007
      },
      "UBCF - REGPOP, ap": {
       "n": 4344,
       "mean": -0.008082254219891626,
       "lo": -0.010741711671439991,
       "hi": -0.005339443205252262
      },
      "UBCF - POP, hitNext": {
       "n": 4344,
       "mean": 0.0032791211681332355,
       "lo": -0.009725566266841576,
       "hi": 0.01586270987319131
      },
      "REGPOP - POP, hitNext": {
       "n": 4344,
       "mean": -9.208103130755066e-05,
       "lo": -0.0005491990846681923,
       "hi": 0.0
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4344,
       "mean": 0.003371202199440786,
       "lo": -0.009312351811449687,
       "hi": 0.016052160103609454
      },
      "KNN - REGPOP, hitNext": {
       "n": 4344,
       "mean": -0.004820172877293408,
       "lo": -0.01941783571383621,
       "hi": 0.008856946463217736
      }
     }
    }
   },
   "R12": {
    "targets": 4432,
    "reveal 1 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4432,
      "mean": -0.015427692984220318,
      "lo": -0.01850717154784617,
      "hi": -0.012090613488249155
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4432,
      "mean": -0.016382851130309982,
      "lo": -0.019037840779662796,
      "hi": -0.013926377514636396
     },
     "KNN - POP, ap, LAST": {
      "n": 4432,
      "mean": -0.01709925583018096,
      "lo": -0.020417931343766852,
      "hi": -0.013751938244908784
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4432,
      "mean": -0.0009551581460896611,
      "lo": -0.0035546742485392533,
      "hi": 0.0019067182667850881
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4432,
      "mean": -0.0016715628459606385,
      "lo": -0.005816323884429822,
      "hi": 0.0021734474911500154
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4432,
      "mean": -0.0007164046998709775,
      "lo": -0.0036145242455149413,
      "hi": 0.0023271026857026654
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4432,
      "mean": -0.014364566209699689,
      "lo": -0.028303603930143143,
      "hi": -0.0014139192986195382
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4432,
      "mean": -0.006429951477927922,
      "lo": -0.018133957416614742,
      "hi": 0.004383221829004382
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4432,
      "mean": -0.004103045177082086,
      "lo": -0.018073395178724166,
      "hi": 0.00931768677337435
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4432,
      "mean": 0.007934614731771766,
      "lo": -0.0036046121243250326,
      "hi": 0.01944378391317722
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4432,
      "mean": 0.010261521032617602,
      "lo": -0.005815820776289405,
      "hi": 0.026571759918804127
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4432,
      "mean": 0.002326906300845836,
      "lo": -0.008401820941946152,
      "hi": 0.01406610852193503
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4432,
      "mean": -0.017345611171727008,
      "lo": -0.020820572429617854,
      "hi": -0.014075603790782563
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4432,
      "mean": -0.01926500164543332,
      "lo": -0.021889839940189296,
      "hi": -0.01671398127899469
     },
     "UBCF - POP, ap, LAST": {
      "n": 4432,
      "mean": -0.01933762162004069,
      "lo": -0.0228581999621154,
      "hi": -0.01577925506631156
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4432,
      "mean": -0.0019193904737063137,
      "lo": -0.004960533312329502,
      "hi": 0.0011062478924583515
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4432,
      "mean": -0.001992010448313684,
      "lo": -0.006333214011641419,
      "hi": 0.002260879267128878
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4432,
      "mean": -7.261997460737029e-05,
      "lo": -0.003140919028673653,
      "hi": 0.0031066000573579497
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4432,
      "mean": -0.01152044194747976,
      "lo": -0.025239529335181747,
      "hi": 0.0016334826831597103
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4432,
      "mean": -0.00934696109620108,
      "lo": -0.021437317559645126,
      "hi": 0.0019354503183284493
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4432,
      "mean": -0.010011181365001669,
      "lo": -0.024025898555072974,
      "hi": 0.003291664107558471
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4432,
      "mean": 0.00217348085127868,
      "lo": -0.01022304513142413,
      "hi": 0.014670172302275167
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4432,
      "mean": 0.0015092605824780917,
      "lo": -0.014745787034959146,
      "hi": 0.01782311182456761
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4432,
      "mean": -0.0006642202688005885,
      "lo": -0.012291117954196937,
      "hi": 0.011263295568296944
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4432,
      "mean": 7.289130473428848e-05,
      "lo": -0.0002989105128539064,
      "hi": 0.00043832784199857836
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4432,
      "mean": 8.828589276369354e-05,
      "lo": -0.00015181573641856745,
      "hi": 0.0003563710296561667
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4432,
      "mean": -2.5562474196757287e-05,
      "lo": -0.00038660141554295425,
      "hi": 0.00034478960145462896
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4432,
      "mean": 1.5394588029405068e-05,
      "lo": -0.0003339930641490144,
      "hi": 0.0003665448416967181
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4432,
      "mean": -9.845377893104574e-05,
      "lo": -0.0005771202085638055,
      "hi": 0.00035619016167407055
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4432,
      "mean": -0.0001138483669604508,
      "lo": -0.0004510635966558016,
      "hi": 0.00020536492492902503
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4432,
      "mean": 0.00025391024939761415,
      "lo": -0.0018600620107409045,
      "hi": 0.002398107071609488
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4432,
      "mean": 1.86303686268058e-05,
      "lo": -0.0015032856448909929,
      "hi": 0.00165147696644458
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4432,
      "mean": -0.001234741814912345,
      "lo": -0.0038677041500827045,
      "hi": 0.0011216712636091886
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4432,
      "mean": -0.00023527988077080836,
      "lo": -0.0023066462495728193,
      "hi": 0.001984150179199344
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4432,
      "mean": -0.001488652064309959,
      "lo": -0.004927633847432402,
      "hi": 0.0015200302402677897
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4432,
      "mean": -0.0012533721835391507,
      "lo": -0.0039434078156408755,
      "hi": 0.0010500891871505396
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4432,
      "mean": -0.10079141996856154,
      "lo": -0.10705652328495494,
      "hi": -0.09454596569277708
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4432,
      "mean": -0.10058271763924094,
      "lo": -0.1060924162896627,
      "hi": -0.09502171995525073
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4432,
      "mean": -0.10040519922044155,
      "lo": -0.10654685363907508,
      "hi": -0.09445021823752056
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4432,
      "mean": 0.0002087023293206041,
      "lo": -0.002588348715306683,
      "hi": 0.00315982428242357
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4432,
      "mean": 0.00038622074812000263,
      "lo": -0.0034628221519173454,
      "hi": 0.004165042981707099
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4432,
      "mean": 0.0001775184187993981,
      "lo": -0.002639574757198972,
      "hi": 0.0031100139668887817
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4432,
      "mean": -0.055945315171427895,
      "lo": -0.07508239059611053,
      "hi": -0.03759699906015774
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4432,
      "mean": -0.055870104581776873,
      "lo": -0.07260638633310887,
      "hi": -0.03885011254933864
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4432,
      "mean": -0.0641808747382149,
      "lo": -0.0830609464560284,
      "hi": -0.04610539623548574
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4432,
      "mean": 7.521058965101858e-05,
      "lo": -0.011935205312905027,
      "hi": 0.011124867897539359
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4432,
      "mean": -0.008235559566787004,
      "lo": -0.02286631316562819,
      "hi": 0.0069621600379075575
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4432,
      "mean": -0.008310770156438023,
      "lo": -0.018849906459880418,
      "hi": 0.002122714395540384
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4432,
      "mean": -0.03909453205741451,
      "lo": -0.043827957342960376,
      "hi": -0.034243449827718125
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4432,
      "mean": -0.03855648097394547,
      "lo": -0.04259313169173145,
      "hi": -0.034752017471019296
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4432,
      "mean": -0.03783734391970254,
      "lo": -0.04258193102042743,
      "hi": -0.03324267700838177
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4432,
      "mean": 0.0005380510834690393,
      "lo": -0.0027109965498448977,
      "hi": 0.003930690570329735
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4432,
      "mean": 0.0012571881377119666,
      "lo": -0.0035627695394532003,
      "hi": 0.005944080745758755
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4432,
      "mean": 0.0007191370542429269,
      "lo": -0.0029437912438027023,
      "hi": 0.004184330332017248
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4432,
      "mean": -0.02074675921474919,
      "lo": -0.03876537654043381,
      "hi": -0.0031879003086099783
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4432,
      "mean": -0.017775940923533795,
      "lo": -0.03207601109433835,
      "hi": -0.003653369968884847
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4432,
      "mean": -0.008562643691283489,
      "lo": -0.026165943859701564,
      "hi": 0.009091218381607957
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4432,
      "mean": 0.002970818291215396,
      "lo": -0.010588655257878908,
      "hi": 0.016870818830759218
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4432,
      "mean": 0.012184115523465704,
      "lo": -0.006606122268305503,
      "hi": 0.030369335755868997
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4432,
      "mean": 0.009213297232250308,
      "lo": -0.0041692532061900775,
      "hi": 0.022991264952900683
     }
    },
    "reveal 3 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4432,
      "mean": -0.015592888657400151,
      "lo": -0.01916447499641676,
      "hi": -0.012224235477285964
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4432,
      "mean": -0.015215996973745817,
      "lo": -0.01789691381039133,
      "hi": -0.01245909988230635
     },
     "KNN - POP, ap, LAST": {
      "n": 4432,
      "mean": -0.016273922820649926,
      "lo": -0.01946668651253252,
      "hi": -0.012975780221405366
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4432,
      "mean": 0.00037689168365433407,
      "lo": -0.0022133390127109217,
      "hi": 0.002931325862680541
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4432,
      "mean": -0.0006810341632497747,
      "lo": -0.004380700111098161,
      "hi": 0.00300914228650484
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4432,
      "mean": -0.0010579258469041086,
      "lo": -0.003481355994807516,
      "hi": 0.0013995924990875186
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4432,
      "mean": -0.012032253078086015,
      "lo": -0.02590097052447686,
      "hi": 0.0017224052599541233
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4432,
      "mean": -0.006965774303680935,
      "lo": -0.019249882250202965,
      "hi": 0.004738890542407199
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4432,
      "mean": -0.002206522375775891,
      "lo": -0.015727133417225432,
      "hi": 0.011915439053230248
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4432,
      "mean": 0.005066478774405082,
      "lo": -0.005527282876309271,
      "hi": 0.016408347690550787
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4432,
      "mean": 0.009825730702310125,
      "lo": -0.005782285669692546,
      "hi": 0.024793669157061635
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4432,
      "mean": 0.004759251927905043,
      "lo": -0.006257702588313804,
      "hi": 0.015918432223550924
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4432,
      "mean": -0.011997085365026422,
      "lo": -0.0148554689899097,
      "hi": -0.008939606702944764
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4432,
      "mean": -0.012447914861732405,
      "lo": -0.01495537418204587,
      "hi": -0.010007843307207252
     },
     "UBCF - POP, ap, LAST": {
      "n": 4432,
      "mean": -0.013116958557397682,
      "lo": -0.016240579097593404,
      "hi": -0.00996488887014475
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4432,
      "mean": -0.0004508294967059819,
      "lo": -0.002669791606077964,
      "hi": 0.001930500506453968
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4432,
      "mean": -0.0011198731923712595,
      "lo": -0.004509951228861521,
      "hi": 0.002371153799242972
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4432,
      "mean": -0.000669043695665278,
      "lo": -0.0029551153872521226,
      "hi": 0.001728744882471504
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4432,
      "mean": -0.0018101653232816546,
      "lo": -0.014817194239987558,
      "hi": 0.011905664256809903
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4432,
      "mean": 0.0005567780522357248,
      "lo": -0.0116363699811308,
      "hi": 0.01174238949090426
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4432,
      "mean": -0.00446015397281904,
      "lo": -0.01844333299433752,
      "hi": 0.008873587448689593
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4432,
      "mean": 0.002366943375517379,
      "lo": -0.009064838689351703,
      "hi": 0.013423645148616206
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4432,
      "mean": -0.0026499886495373855,
      "lo": -0.0182816014507411,
      "hi": 0.01272040724772015
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4432,
      "mean": -0.005016932025054765,
      "lo": -0.015594428580873936,
      "hi": 0.005516521831734968
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4432,
      "mean": 4.577724938419801e-05,
      "lo": -2.9794506638851423e-05,
      "hi": 0.00016150882490448094
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4432,
      "mean": 2.3051159079097253e-05,
      "lo": -2.9909688543858554e-05,
      "hi": 7.896951221303336e-05
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4432,
      "mean": 1.9511673381954848e-05,
      "lo": -3.913219962790104e-05,
      "hi": 9.261990849075687e-05
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4432,
      "mean": -2.272609030510075e-05,
      "lo": -0.0001122439843831933,
      "hi": 4.935383376931477e-05
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4432,
      "mean": -2.6265576002243156e-05,
      "lo": -0.00014536868005088458,
      "hi": 6.232295859087579e-05
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4432,
      "mean": -3.5394856971424013e-06,
      "lo": -5.5321886190018436e-05,
      "hi": 5.4214535233802605e-05
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4432,
      "mean": -2.177801139895005e-05,
      "lo": -0.0004986314452607929,
      "hi": 0.0002671864878165792
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4432,
      "mean": -9.980325864802424e-05,
      "lo": -0.0005412262418062352,
      "hi": 8.87562543055873e-05
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4432,
      "mean": -0.0002181107099879663,
      "lo": -0.0009194633959356684,
      "hi": 9.378883645198835e-05
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4432,
      "mean": -7.80252472490742e-05,
      "lo": -0.000360655434621843,
      "hi": 6.834410761549768e-05
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4432,
      "mean": -0.00019633269858901627,
      "lo": -0.0007504562391278401,
      "hi": 8.273388251173963e-05
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4432,
      "mean": -0.00011830745133994205,
      "lo": -0.0005829688578809393,
      "hi": 3.78503109407166e-05
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4432,
      "mean": -0.10114195635092553,
      "lo": -0.10726838982718188,
      "hi": -0.09517873304703686
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4432,
      "mean": -0.10103097932315369,
      "lo": -0.10735870924183182,
      "hi": -0.09537355950865836
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4432,
      "mean": -0.10040519922044155,
      "lo": -0.10634033894307175,
      "hi": -0.09427332592612662
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4432,
      "mean": 0.00011097702777184752,
      "lo": -0.002995112954773542,
      "hi": 0.0032669592444366964
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4432,
      "mean": 0.0007367571304839767,
      "lo": -0.003066863266233369,
      "hi": 0.00461262290244039
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4432,
      "mean": 0.0006257801027121296,
      "lo": -0.0012435794403791443,
      "hi": 0.0024403393261760047
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4432,
      "mean": -0.05684784224724017,
      "lo": -0.07421874791771367,
      "hi": -0.03911279604631086
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4432,
      "mean": -0.06290229471414752,
      "lo": -0.08039478894831202,
      "hi": -0.044342319378232894
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4432,
      "mean": -0.0641808747382149,
      "lo": -0.08208445811297614,
      "hi": -0.046304387582133504
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4432,
      "mean": -0.0060544524669073445,
      "lo": -0.018756680341990354,
      "hi": 0.006715006097961725
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4432,
      "mean": -0.007333032490974729,
      "lo": -0.02203375835881053,
      "hi": 0.008143288147800241
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4432,
      "mean": -0.001278580024067385,
      "lo": -0.00835039415231073,
      "hi": 0.006172911433922855
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4432,
      "mean": -0.04017526009477249,
      "lo": -0.0445523173431429,
      "hi": -0.03575219888163155
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4432,
      "mean": -0.038225710532604505,
      "lo": -0.04243123307608317,
      "hi": -0.03409272790472302
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4432,
      "mean": -0.03783734391970254,
      "lo": -0.04232341500845252,
      "hi": -0.033131131555585856
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4432,
      "mean": 0.001949549562167987,
      "lo": -0.0018449908413767542,
      "hi": 0.006041457814535534
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4432,
      "mean": 0.0023379161750699574,
      "lo": -0.002166005745877331,
      "hi": 0.00712762826191199
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4432,
      "mean": 0.0003883666129019699,
      "lo": -0.001924488449824646,
      "hi": 0.0025891991149254276
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4432,
      "mean": -0.01826480975626544,
      "lo": -0.03623130104361115,
      "hi": -0.0012817347690181953
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4432,
      "mean": -0.013376121428948957,
      "lo": -0.02919249565582924,
      "hi": 0.0018492749028230118
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4432,
      "mean": -0.008562643691283489,
      "lo": -0.026264070516937563,
      "hi": 0.008659224499950846
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4432,
      "mean": 0.004888688327316481,
      "lo": -0.012395885089173513,
      "hi": 0.022207614206792528
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4432,
      "mean": 0.00970216606498195,
      "lo": -0.00967172081403989,
      "hi": 0.029012656015312853
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4432,
      "mean": 0.004813477737665467,
      "lo": -0.004024447404775997,
      "hi": 0.014003973696613388
     }
    },
    "KNN as first computed": {
     "reveal 1 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4432,
       "mean": -0.015125436227180676,
       "lo": -0.018321139732638526,
       "hi": -0.01182635043281922
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4432,
       "mean": -0.016437905198670718,
       "lo": -0.01896661646149807,
       "hi": -0.013937494159134294
      },
      "KNN - POP, ap, LAST": {
       "n": 4432,
       "mean": -0.017290586735037982,
       "lo": -0.020662823327492953,
       "hi": -0.014023606510470266
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4432,
       "mean": -0.0013124689714900436,
       "lo": -0.003963391535320724,
       "hi": 0.001519624455334641
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4432,
       "mean": -0.0021651505078573077,
       "lo": -0.00622858369832948,
       "hi": 0.0017728892557757575
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4432,
       "mean": -0.0008526815363672636,
       "lo": -0.00377881203895548,
       "hi": 0.002164082400796036
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4432,
       "mean": -0.012089445872756246,
       "lo": -0.02640225920051063,
       "hi": 0.0011576036362922566
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4432,
       "mean": -0.006327163672071524,
       "lo": -0.017913770576248395,
       "hi": 0.004554795951099377
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4432,
       "mean": -0.0034073472228101248,
       "lo": -0.017066961005950447,
       "hi": 0.010660400619680382
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4432,
       "mean": 0.005762282200684724,
       "lo": -0.006596332186129706,
       "hi": 0.01718868292678817
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4432,
       "mean": 0.008682098649946124,
       "lo": -0.00700726800033707,
       "hi": 0.0251691856880603
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4432,
       "mean": 0.002919816449261399,
       "lo": -0.007973023549162296,
       "hi": 0.015033313429460411
      }
     },
     "reveal 3 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4432,
       "mean": -0.01579649242231889,
       "lo": -0.01930261942476709,
       "hi": -0.012522933552163568
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4432,
       "mean": -0.01510323334588774,
       "lo": -0.017825623281327196,
       "hi": -0.012372310263230388
      },
      "KNN - POP, ap, LAST": {
       "n": 4432,
       "mean": -0.016138779221462538,
       "lo": -0.019402978690032924,
       "hi": -0.012819773471983048
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4432,
       "mean": 0.0006932590764311522,
       "lo": -0.0019225459386934074,
       "hi": 0.0033112496925651862
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4432,
       "mean": -0.00034228679914364435,
       "lo": -0.0039337562077282244,
       "hi": 0.0031615693596398478
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4432,
       "mean": -0.0010355458755747966,
       "lo": -0.0034472024173943473,
       "hi": 0.0013709007038863997
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4432,
       "mean": -0.011171091826581804,
       "lo": -0.024898284486945668,
       "hi": 0.002535189144206624
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4432,
       "mean": -0.00588568837476829,
       "lo": -0.018691508712935945,
       "hi": 0.00605735113417856
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4432,
       "mean": -0.002584186979523528,
       "lo": -0.016022894172978183,
       "hi": 0.011422891833790267
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4432,
       "mean": 0.005285403451813513,
       "lo": -0.0058078685321625795,
       "hi": 0.016887256361422427
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4432,
       "mean": 0.008586904847058279,
       "lo": -0.0066612252431236885,
       "hi": 0.023684547388299955
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4432,
       "mean": 0.0033015013952447624,
       "lo": -0.007845676546799367,
       "hi": 0.01435485696131784
      }
     }
    }
   },
   "R15": {
    "m=1": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4420,
       "mean": 0.007951812153832113,
       "lo": 0.006765580271714875,
       "hi": 0.009088200381558992
      },
      "PROXBLEND - POP": {
       "n": 4420,
       "mean": -0.03536078026282737,
       "lo": -0.039402142602528854,
       "hi": -0.031500610990500236
      },
      "PROXBLEND - UBCF": {
       "n": 4420,
       "mean": -0.01619740433631821,
       "lo": -0.020050021144778104,
       "hi": -0.012487896069852485
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4420,
       "mean": 0.00389555414672597,
       "lo": -4.3364667415394866e-06,
       "hi": 0.007992812578961674
      },
      "PROXBLEND - POP": {
       "n": 4420,
       "mean": -0.06284417214596559,
       "lo": -0.07580124857918757,
       "hi": -0.0507992703228667
      },
      "PROXBLEND - UBCF": {
       "n": 4420,
       "mean": -0.032026673092739245,
       "lo": -0.04447644306212385,
       "hi": -0.019423228619193784
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4420,
       "mean": 0.007579185520361991,
       "lo": -0.004281465903713665,
       "hi": 0.019744453225464288
      },
      "PROXBLEND - POP": {
       "n": 4420,
       "mean": -0.06783787873096603,
       "lo": -0.08834545954867168,
       "hi": -0.04650790955530169
      },
      "PROXBLEND - UBCF": {
       "n": 4420,
       "mean": -0.04138508921333613,
       "lo": -0.06344002559164967,
       "hi": -0.019432955022043848
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4420,
       "mean": 0.001030373777324375,
       "lo": -0.002442192706246625,
       "hi": 0.004618204962160807
      },
      "PROXBLEND - POP": {
       "n": 4420,
       "mean": -0.01451659802407579,
       "lo": -0.025488411059349306,
       "hi": -0.00333937114591438
      },
      "PROXBLEND - UBCF": {
       "n": 4420,
       "mean": -0.008773039286327946,
       "lo": -0.01966426131891297,
       "hi": 0.0024920969608678008
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4420,
       "mean": 0.0009049773755656109,
       "lo": -0.006452055036785512,
       "hi": 0.008196766112094734
      },
      "PROXBLEND - POP": {
       "n": 4420,
       "mean": -0.027946946558909416,
       "lo": -0.04408611984193314,
       "hi": -0.010951311937277062
      },
      "PROXBLEND - UBCF": {
       "n": 4420,
       "mean": -0.018316462819557042,
       "lo": -0.035913829671158554,
       "hi": -0.0004065455818958925
      }
     }
    },
    "m=3": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4425,
       "mean": 0.01126109495938695,
       "lo": 0.010187784881453181,
       "hi": 0.01237859732784165
      },
      "PROXBLEND - POP": {
       "n": 4425,
       "mean": -0.03099129441926377,
       "lo": -0.03488659668715919,
       "hi": -0.02726454402170876
      },
      "PROXBLEND - UBCF": {
       "n": 4425,
       "mean": -0.017975838267780316,
       "lo": -0.02203291422592208,
       "hi": -0.01387577945363678
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4425,
       "mean": 0.010142993033211669,
       "lo": 0.006603991850493361,
       "hi": 0.013476991044488656
      },
      "PROXBLEND - POP": {
       "n": 4425,
       "mean": -0.05335936792182613,
       "lo": -0.0653625239627545,
       "hi": -0.04122220863997611
      },
      "PROXBLEND - UBCF": {
       "n": 4425,
       "mean": -0.03232143565993742,
       "lo": -0.04571406193216981,
       "hi": -0.019229673034735363
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4425,
       "mean": 0.016610169491525422,
       "lo": 0.004904471379742612,
       "hi": 0.027429134487743187
      },
      "PROXBLEND - POP": {
       "n": 4425,
       "mean": -0.06712288450172169,
       "lo": -0.09013967615945452,
       "hi": -0.045311941756049655
      },
      "PROXBLEND - UBCF": {
       "n": 4425,
       "mean": -0.03853922599685312,
       "lo": -0.06387842478902005,
       "hi": -0.012907254030248278
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4425,
       "mean": 0.0016531037311888232,
       "lo": -0.0013470105034644232,
       "hi": 0.00494339374911887
      },
      "PROXBLEND - POP": {
       "n": 4425,
       "mean": -0.010471169675065424,
       "lo": -0.021937383288123766,
       "hi": 0.0008784188631225807
      },
      "PROXBLEND - UBCF": {
       "n": 4425,
       "mean": -0.005981890798403101,
       "lo": -0.017921679270438792,
       "hi": 0.005961240651070474
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4425,
       "mean": 0.0035028248587570623,
       "lo": -0.003041861619642658,
       "hi": 0.010506255866884409
      },
      "PROXBLEND - POP": {
       "n": 4425,
       "mean": -0.017597588995213517,
       "lo": -0.0353485568033767,
       "hi": -9.459623461162296e-05
      },
      "PROXBLEND - UBCF": {
       "n": 4425,
       "mean": -0.010981746439373559,
       "lo": -0.02938061245829771,
       "hi": 0.008737931931300475
      }
     }
    },
    "m=5": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4432,
       "mean": 0.011021862355928311,
       "lo": 0.009902725582621676,
       "hi": 0.01212238626473564
      },
      "PROXBLEND - POP": {
       "n": 4432,
       "mean": -0.026815481563774224,
       "lo": -0.03123370199015785,
       "hi": -0.02257163553301998
      },
      "PROXBLEND - UBCF": {
       "n": 4432,
       "mean": -0.018776364763644807,
       "lo": -0.023148785045356588,
       "hi": -0.01398673059105126
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4432,
       "mean": 0.007810994807518308,
       "lo": 0.0045224557913878605,
       "hi": 0.010997129797252125
      },
      "PROXBLEND - POP": {
       "n": 4432,
       "mean": -0.04238774538250703,
       "lo": -0.054484902590027876,
       "hi": -0.030762333383179456
      },
      "PROXBLEND - UBCF": {
       "n": 4432,
       "mean": -0.028892630568626287,
       "lo": -0.04106611472479688,
       "hi": -0.016362066027370416
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4432,
       "mean": 0.013537906137184115,
       "lo": 0.0023682247293662904,
       "hi": 0.02576827426210727
      },
      "PROXBLEND - POP": {
       "n": 4432,
       "mean": -0.05897550628266448,
       "lo": -0.08537204439145701,
       "hi": -0.0351509598797889
      },
      "PROXBLEND - UBCF": {
       "n": 4432,
       "mean": -0.03971929845124791,
       "lo": -0.06568748669005883,
       "hi": -0.01254831667813869
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4432,
       "mean": 0.0015509197585335053,
       "lo": -0.001581413683922598,
       "hi": 0.004691403676145657
      },
      "PROXBLEND - POP": {
       "n": 4432,
       "mean": -0.004442155834792577,
       "lo": -0.016173496451602015,
       "hi": 0.006195038437586992
      },
      "PROXBLEND - UBCF": {
       "n": 4432,
       "mean": -0.004637717598922498,
       "lo": -0.01601925653666476,
       "hi": 0.007085682308227056
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4432,
       "mean": 0.0010153429602888086,
       "lo": -0.005325641025641026,
       "hi": 0.007700929149538795
      },
      "PROXBLEND - POP": {
       "n": 4432,
       "mean": -0.007547300730994679,
       "lo": -0.02469708328332835,
       "hi": 0.009464380313348094
      },
      "PROXBLEND - UBCF": {
       "n": 4432,
       "mean": -0.010584278837888947,
       "lo": -0.02933707413417671,
       "hi": 0.007576642882558936
      }
     }
    }
   }
  },
  "taste, strong": {
   "R7": {
    "m=1": {
     "units": 4708,
     "POP mean": {
      "ap": 0.34432305858246404,
      "ndcgAll": 0.4070492737746137,
      "hitAll": 0.8976512999743376,
      "ndcgNext": 0.07649269850401662,
      "hitNext": 0.1251278241460784
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4708,
       "mean": 7.064610585200706e-05,
       "lo": -0.00032236432296412995,
       "hi": 0.0004887389159812363
      },
      "KNN - POP": {
       "n": 4708,
       "mean": 0.001524169983034781,
       "lo": -0.0029504442029339856,
       "hi": 0.005943284028934329
      },
      "UBCF - POP": {
       "n": 4708,
       "mean": 0.004851478390242434,
       "lo": 0.00023285886964308358,
       "hi": 0.009701254466534128
      },
      "ITEM - POP": {
       "n": 4708,
       "mean": 0.011110184258543319,
       "lo": 0.007008602887604719,
       "hi": 0.015443237441424323
      },
      "BLEND - POP": {
       "n": 4708,
       "mean": 0.008163032733354331,
       "lo": 0.006684790715334639,
       "hi": 0.00966671381323213
      },
      "LOCAL - POP": {
       "n": 4708,
       "mean": -0.14922893116745328,
       "lo": -0.15555206266964858,
       "hi": -0.1427299096010277
      },
      "AHEAD - POP": {
       "n": 4708,
       "mean": -0.1491464102465852,
       "lo": -0.1557842026679317,
       "hi": -0.14286147140933292
      },
      "PROXPOP 10 - POP": {
       "n": 4708,
       "mean": -0.07659299847024596,
       "lo": -0.08205635621092176,
       "hi": -0.07131470970533865
      },
      "PROXPOP 20 - POP": {
       "n": 4708,
       "mean": -0.055196943649071795,
       "lo": -0.059963653370813115,
       "hi": -0.05036288363135712
      },
      "PROXPOP 40 - POP": {
       "n": 4708,
       "mean": -0.03181889314730362,
       "lo": -0.03555799194965127,
       "hi": -0.028082549712177593
      },
      "REGPOP b=10 - POP": {
       "n": 4708,
       "mean": 0.0013595184765424718,
       "lo": -0.00012428544327779104,
       "hi": 0.002807267241574709
      },
      "REGPOP b=40 - POP": {
       "n": 4708,
       "mean": -1.6004413278496377e-05,
       "lo": -0.0001573143793825592,
       "hi": 0.0001361723571712735
      },
      "REGPOP shifted - POP": {
       "n": 4708,
       "mean": 0.0005070142369361221,
       "lo": -0.00024164728783877305,
       "hi": 0.0012368474787730248
      },
      "REGPOP window - POP": {
       "n": 4708,
       "mean": 0.00012377428559054446,
       "lo": -0.00038213117974030957,
       "hi": 0.0006477321746508839
      },
      "POP>UBCF - POP": {
       "n": 4708,
       "mean": 0.0047837339113641275,
       "lo": 0.003937535547455279,
       "hi": 0.00557091969986945
      },
      "POP>REGPOP - POP": {
       "n": 4708,
       "mean": 1.4529992929499653e-05,
       "lo": -0.00031127123678841126,
       "hi": 0.0003407626395049418
      },
      "REGPOP>UBCF - POP": {
       "n": 4708,
       "mean": 0.004714669728114764,
       "lo": 0.0037017018051333428,
       "hi": 0.005786874440129026
      },
      "REGBLEND - POP": {
       "n": 4708,
       "mean": 0.008019882167474743,
       "lo": 0.006456402370560869,
       "hi": 0.009642851415849784
      },
      "KNN - REGPOP": {
       "n": 4708,
       "mean": 0.0014535238771827743,
       "lo": -0.002750185431572146,
       "hi": 0.005629041691719409
      },
      "UBCF - REGPOP": {
       "n": 4708,
       "mean": 0.0047808322843904275,
       "lo": -0.00021658673832958557,
       "hi": 0.009409812339976408
      },
      "ITEM - REGPOP": {
       "n": 4708,
       "mean": 0.01103953815269131,
       "lo": 0.006718177114423743,
       "hi": 0.01509436339925295
      },
      "BLEND - REGPOP": {
       "n": 4708,
       "mean": 0.008092386627502323,
       "lo": 0.006618414863654605,
       "hi": 0.009678061257737186
      },
      "REGBLEND - REGPOP": {
       "n": 4708,
       "mean": 0.007949236061622735,
       "lo": 0.006411791558972439,
       "hi": 0.00949741838809392
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4708,
       "mean": 0.004644023622262757,
       "lo": 0.003750559034195347,
       "hi": 0.005502792165141304
      },
      "LOCAL - REGPOP": {
       "n": 4708,
       "mean": -0.14929957727330528,
       "lo": -0.15586379195065192,
       "hi": -0.14294103169433653
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4708,
       "mean": -0.05526758975492382,
       "lo": -0.05982126375989649,
       "hi": -0.05051794943864483
      },
      "UBCF - PROXPOP 20": {
       "n": 4708,
       "mean": 0.06004842203931424,
       "lo": 0.05405807529023403,
       "hi": 0.06606713598873307
      },
      "KNN - PROXPOP 20": {
       "n": 4708,
       "mean": 0.056721113632106586,
       "lo": 0.051440765082558286,
       "hi": 0.06212330626056621
      },
      "UBCF - LOCAL": {
       "n": 4708,
       "mean": 0.1540804095576957,
       "lo": 0.1472873703819877,
       "hi": 0.16061686958902316
      },
      "REGPOP - LOCAL": {
       "n": 4708,
       "mean": 0.14929957727330528,
       "lo": 0.14259994953896038,
       "hi": 0.1552812693142852
      },
      "AHEAD - LOCAL": {
       "n": 4708,
       "mean": 8.252092086807845e-05,
       "lo": -0.001976049416358934,
       "hi": 0.002083556985954386
      },
      "UBCF - AHEAD": {
       "n": 4708,
       "mean": 0.15399788863682765,
       "lo": 0.14706999492495482,
       "hi": 0.16101117820522234
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4708,
       "mean": 0.0012888723706904646,
       "lo": -0.0001557433620831244,
       "hi": 0.0027334342540847527
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4708,
       "mean": -8.665051913050346e-05,
       "lo": -0.0004663026239917858,
       "hi": 0.00031762158228995326
      },
      "REGPOP shifted - REGPOP": {
       "n": 4708,
       "mean": 0.000436368131084115,
       "lo": -0.0003187095193502387,
       "hi": 0.0012378510013807947
      },
      "REGPOP window - REGPOP": {
       "n": 4708,
       "mean": 5.312817973853738e-05,
       "lo": -0.0004660076856604959,
       "hi": 0.000599691593700057
      },
      "BLEND - POP>UBCF": {
       "n": 4708,
       "mean": 0.0033792988219902027,
       "lo": 0.002401034234064513,
       "hi": 0.004392057972485578
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4708,
       "mean": 0.0047692039184346275,
       "lo": 0.0039039317594944654,
       "hi": 0.005691668118809656
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4708,
       "mean": -0.00041874394748932643,
       "lo": -0.0016842309786798723,
       "hi": 0.0009796703017856275
      },
      "KNN - POP": {
       "n": 4708,
       "mean": 0.006149707898306948,
       "lo": -0.004523305590485356,
       "hi": 0.01658693897489988
      },
      "UBCF - POP": {
       "n": 4708,
       "mean": 0.009498197381119783,
       "lo": -0.0015854519499073109,
       "hi": 0.020849630554587405
      },
      "ITEM - POP": {
       "n": 4708,
       "mean": 0.020002812075720265,
       "lo": 0.009812613170651595,
       "hi": 0.030366085150508867
      },
      "BLEND - POP": {
       "n": 4708,
       "mean": 0.015268165334439228,
       "lo": 0.010730533176411662,
       "hi": 0.019822841860145737
      },
      "LOCAL - POP": {
       "n": 4708,
       "mean": -0.24844662503306933,
       "lo": -0.26385375359175145,
       "hi": -0.23321733683752066
      },
      "AHEAD - POP": {
       "n": 4708,
       "mean": -0.2497844867817255,
       "lo": -0.26606511905944524,
       "hi": -0.2341843789533895
      },
      "PROXPOP 10 - POP": {
       "n": 4708,
       "mean": -0.11225113721810989,
       "lo": -0.126747936687114,
       "hi": -0.09848122271400266
      },
      "PROXPOP 20 - POP": {
       "n": 4708,
       "mean": -0.07962019971605933,
       "lo": -0.09189085471177917,
       "hi": -0.06616076537880436
      },
      "PROXPOP 40 - POP": {
       "n": 4708,
       "mean": -0.05400914190575263,
       "lo": -0.065178669482648,
       "hi": -0.04221286431136236
      },
      "REGPOP b=10 - POP": {
       "n": 4708,
       "mean": 0.002668790675586085,
       "lo": -0.0013887350623784734,
       "hi": 0.006957491434950655
      },
      "REGPOP b=40 - POP": {
       "n": 4708,
       "mean": -8.425676466794905e-05,
       "lo": -0.0005320425089786976,
       "hi": 0.0005401318432151633
      },
      "REGPOP shifted - POP": {
       "n": 4708,
       "mean": 0.0013609861658254523,
       "lo": -0.000786910418898117,
       "hi": 0.0033938776650062653
      },
      "REGPOP window - POP": {
       "n": 4708,
       "mean": -0.00038878968150792757,
       "lo": -0.0019812599088889268,
       "hi": 0.0012674700465889388
      },
      "POP>UBCF - POP": {
       "n": 4708,
       "mean": 0.007017733196616903,
       "lo": 0.004215879555576402,
       "hi": 0.00986554350448426
      },
      "POP>REGPOP - POP": {
       "n": 4708,
       "mean": -0.00045788370456229904,
       "lo": -0.0015102911483472847,
       "hi": 0.0006219595984617547
      },
      "REGPOP>UBCF - POP": {
       "n": 4708,
       "mean": 0.007170439234943726,
       "lo": 0.003903991682597893,
       "hi": 0.010487882901491627
      },
      "REGBLEND - POP": {
       "n": 4708,
       "mean": 0.01538982119236372,
       "lo": 0.010366667567518483,
       "hi": 0.02024618176417593
      },
      "KNN - REGPOP": {
       "n": 4708,
       "mean": 0.006568451845796274,
       "lo": -0.0046249545728433905,
       "hi": 0.017059168304560664
      },
      "UBCF - REGPOP": {
       "n": 4708,
       "mean": 0.009916941328609109,
       "lo": -0.001844910131591552,
       "hi": 0.02142729550434285
      },
      "ITEM - REGPOP": {
       "n": 4708,
       "mean": 0.020421556023209594,
       "lo": 0.00998084044384021,
       "hi": 0.030406920295921475
      },
      "BLEND - REGPOP": {
       "n": 4708,
       "mean": 0.015686909281928556,
       "lo": 0.011236007670086815,
       "hi": 0.020397654652997442
      },
      "REGBLEND - REGPOP": {
       "n": 4708,
       "mean": 0.015808565139853046,
       "lo": 0.010992914876912396,
       "hi": 0.020585757193235202
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4708,
       "mean": 0.007589183182433052,
       "lo": 0.004615267395508028,
       "hi": 0.010427556020180816
      },
      "LOCAL - REGPOP": {
       "n": 4708,
       "mean": -0.24802788108558002,
       "lo": -0.2624853896317292,
       "hi": -0.23315202877933158
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4708,
       "mean": -0.07920145576857002,
       "lo": -0.09185322270757056,
       "hi": -0.06580502396428768
      },
      "UBCF - PROXPOP 20": {
       "n": 4708,
       "mean": 0.08911839709717913,
       "lo": 0.0750392611250602,
       "hi": 0.10258632477978305
      },
      "KNN - PROXPOP 20": {
       "n": 4708,
       "mean": 0.08576990761436629,
       "lo": 0.07194560840091471,
       "hi": 0.09892159136722048
      },
      "UBCF - LOCAL": {
       "n": 4708,
       "mean": 0.25794482241418915,
       "lo": 0.24293538693416977,
       "hi": 0.2729544402344197
      },
      "REGPOP - LOCAL": {
       "n": 4708,
       "mean": 0.24802788108558002,
       "lo": 0.23285033685533243,
       "hi": 0.26233964407115423
      },
      "AHEAD - LOCAL": {
       "n": 4708,
       "mean": -0.0013378617486561508,
       "lo": -0.0082868686081805,
       "hi": 0.005775989560037177
      },
      "UBCF - AHEAD": {
       "n": 4708,
       "mean": 0.2592826841628453,
       "lo": 0.24291909569754108,
       "hi": 0.27480439066924545
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4708,
       "mean": 0.0030875346230754114,
       "lo": -0.0008910771952366598,
       "hi": 0.0071433945912158
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4708,
       "mean": 0.00033448718282137735,
       "lo": -0.001058837999264058,
       "hi": 0.001576888514885889
      },
      "REGPOP shifted - REGPOP": {
       "n": 4708,
       "mean": 0.001779730113314779,
       "lo": -0.0005501464036400469,
       "hi": 0.004119713845204187
      },
      "REGPOP window - REGPOP": {
       "n": 4708,
       "mean": 2.9954265981399007e-05,
       "lo": -0.0015701974451143197,
       "hi": 0.00165979046845272
      },
      "BLEND - POP>UBCF": {
       "n": 4708,
       "mean": 0.008250432137822325,
       "lo": 0.004838079863854073,
       "hi": 0.011407089177621918
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4708,
       "mean": 0.007475616901179202,
       "lo": 0.004428950054693553,
       "hi": 0.010629394291291066
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4708,
       "mean": -0.0011080439735199558,
       "lo": -0.004267477039111267,
       "hi": 0.001581537041220945
      },
      "KNN - POP": {
       "n": 4708,
       "mean": -0.003458020949232785,
       "lo": -0.017970741077489843,
       "hi": 0.011036443859049725
      },
      "UBCF - POP": {
       "n": 4708,
       "mean": -0.007413294647497138,
       "lo": -0.02295518142865383,
       "hi": 0.008547834739891777
      },
      "ITEM - POP": {
       "n": 4708,
       "mean": 0.0017443849919032278,
       "lo": -0.01235136549041438,
       "hi": 0.01644706772832741
      },
      "BLEND - POP": {
       "n": 4708,
       "mean": 0.012615843117409532,
       "lo": 0.0047881037014100665,
       "hi": 0.020723684139782386
      },
      "LOCAL - POP": {
       "n": 4708,
       "mean": -0.3126895327695796,
       "lo": -0.3399336096266365,
       "hi": -0.28566924278332
      },
      "AHEAD - POP": {
       "n": 4708,
       "mean": -0.32883226853848363,
       "lo": -0.3573985694109551,
       "hi": -0.3008803670370872
      },
      "PROXPOP 10 - POP": {
       "n": 4708,
       "mean": -0.10432079869991098,
       "lo": -0.12652543519369927,
       "hi": -0.08314249390870447
      },
      "PROXPOP 20 - POP": {
       "n": 4708,
       "mean": -0.06099029742548448,
       "lo": -0.08098586612059185,
       "hi": -0.04108258621532088
      },
      "PROXPOP 40 - POP": {
       "n": 4708,
       "mean": -0.037944418071193906,
       "lo": -0.05597787923161722,
       "hi": -0.02060209833438044
      },
      "REGPOP b=10 - POP": {
       "n": 4708,
       "mean": -0.00243112950115587,
       "lo": -0.00914672735175466,
       "hi": 0.004713935034327494
      },
      "REGPOP b=40 - POP": {
       "n": 4708,
       "mean": 0.00037501026774603666,
       "lo": -0.00012725600821202033,
       "hi": 0.0012095666844695902
      },
      "REGPOP shifted - POP": {
       "n": 4708,
       "mean": 0.0007085802779303204,
       "lo": -0.003657177628271076,
       "hi": 0.004795256169010237
      },
      "REGPOP window - POP": {
       "n": 4708,
       "mean": -0.000583046507692917,
       "lo": -0.0035723183539593047,
       "hi": 0.0021971571343117418
      },
      "POP>UBCF - POP": {
       "n": 4708,
       "mean": 0.006049343677078316,
       "lo": 0.0006166327494217887,
       "hi": 0.011625180520354689
      },
      "POP>REGPOP - POP": {
       "n": 4708,
       "mean": -0.00043542998314895605,
       "lo": -0.002425356166314692,
       "hi": 0.0015295880179917304
      },
      "REGPOP>UBCF - POP": {
       "n": 4708,
       "mean": 0.0030038689026315774,
       "lo": -0.0036152852581945137,
       "hi": 0.009431721810084085
      },
      "REGBLEND - POP": {
       "n": 4708,
       "mean": 0.009886446345956684,
       "lo": 0.001050660921719307,
       "hi": 0.018877648643892693
      },
      "KNN - REGPOP": {
       "n": 4708,
       "mean": -0.0023499769757128293,
       "lo": -0.016819131487246536,
       "hi": 0.012744542691233016
      },
      "UBCF - REGPOP": {
       "n": 4708,
       "mean": -0.006305250673977184,
       "lo": -0.021997303429966877,
       "hi": 0.008985981926859113
      },
      "ITEM - REGPOP": {
       "n": 4708,
       "mean": 0.002852428965423184,
       "lo": -0.01178908662744658,
       "hi": 0.01734911189834194
      },
      "BLEND - REGPOP": {
       "n": 4708,
       "mean": 0.013723887090929488,
       "lo": 0.005228017705484569,
       "hi": 0.022706144777420684
      },
      "REGBLEND - REGPOP": {
       "n": 4708,
       "mean": 0.01099449031947664,
       "lo": 0.0025106275862510465,
       "hi": 0.0194542056017964
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4708,
       "mean": 0.004111912876151534,
       "lo": -0.0017490498595270371,
       "hi": 0.009851786941504998
      },
      "LOCAL - REGPOP": {
       "n": 4708,
       "mean": -0.3115814887960597,
       "lo": -0.33811432425973587,
       "hi": -0.28470544312622253
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4708,
       "mean": -0.059882253451964504,
       "lo": -0.08036630951361493,
       "hi": -0.0390819820675821
      },
      "UBCF - PROXPOP 20": {
       "n": 4708,
       "mean": 0.05357700277798734,
       "lo": 0.03229779562006109,
       "hi": 0.07402721536053747
      },
      "KNN - PROXPOP 20": {
       "n": 4708,
       "mean": 0.05753227647625169,
       "lo": 0.035968725162534375,
       "hi": 0.07796308072560285
      },
      "UBCF - LOCAL": {
       "n": 4708,
       "mean": 0.3052762381220825,
       "lo": 0.279903198682143,
       "hi": 0.33347443237244456
      },
      "REGPOP - LOCAL": {
       "n": 4708,
       "mean": 0.3115814887960597,
       "lo": 0.28539157250727737,
       "hi": 0.33808099129582103
      },
      "AHEAD - LOCAL": {
       "n": 4708,
       "mean": -0.016142735768903994,
       "lo": -0.040780396840755115,
       "hi": 0.007860344602787546
      },
      "UBCF - AHEAD": {
       "n": 4708,
       "mean": 0.3214189738909865,
       "lo": 0.2923519569451391,
       "hi": 0.3504567899247237
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4708,
       "mean": -0.0013230855276359142,
       "lo": -0.008278497424862436,
       "hi": 0.005156877634708881
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4708,
       "mean": 0.0014830542412659924,
       "lo": -0.0009560042122988582,
       "hi": 0.0043495296792197225
      },
      "REGPOP shifted - REGPOP": {
       "n": 4708,
       "mean": 0.0018166242514502762,
       "lo": -0.0026524417181592163,
       "hi": 0.006453715666611439
      },
      "REGPOP window - REGPOP": {
       "n": 4708,
       "mean": 0.0005249974658270389,
       "lo": -0.0021756190064036417,
       "hi": 0.0032275895451646074
      },
      "BLEND - POP>UBCF": {
       "n": 4708,
       "mean": 0.006566499440331216,
       "lo": 0.0002764014135932081,
       "hi": 0.013142192894905695
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4708,
       "mean": 0.006484773660227272,
       "lo": 0.000815900780044865,
       "hi": 0.012646882221004851
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4708,
       "mean": -0.0002642046854550986,
       "lo": -0.001279116315752167,
       "hi": 0.0007626601930376442
      },
      "KNN - POP": {
       "n": 4708,
       "mean": -0.00033563426197651407,
       "lo": -0.009822116674693463,
       "hi": 0.008816268434376901
      },
      "UBCF - POP": {
       "n": 4708,
       "mean": 0.0023098550996107736,
       "lo": -0.007789781922326865,
       "hi": 0.012152700706873836
      },
      "ITEM - POP": {
       "n": 4708,
       "mean": 0.003821500863818876,
       "lo": -0.00481535465187552,
       "hi": 0.01245970848004796
      },
      "BLEND - POP": {
       "n": 4708,
       "mean": 0.0022930832781850037,
       "lo": -0.001388084319491294,
       "hi": 0.006150098219897075
      },
      "LOCAL - POP": {
       "n": 4708,
       "mean": -0.043576878108876616,
       "lo": -0.05577813811024347,
       "hi": -0.030782227575009168
      },
      "AHEAD - POP": {
       "n": 4708,
       "mean": -0.045019990025284784,
       "lo": -0.05798119391936414,
       "hi": -0.03276414230348395
      },
      "PROXPOP 10 - POP": {
       "n": 4708,
       "mean": -0.01747288688186935,
       "lo": -0.02989710713258064,
       "hi": -0.0050020087670353324
      },
      "PROXPOP 20 - POP": {
       "n": 4708,
       "mean": -0.013019241173686578,
       "lo": -0.02419247509387971,
       "hi": -0.0017432277511045834
      },
      "PROXPOP 40 - POP": {
       "n": 4708,
       "mean": -0.008398566096095551,
       "lo": -0.01867415602397023,
       "hi": 0.0011030240529204545
      },
      "REGPOP b=10 - POP": {
       "n": 4708,
       "mean": -2.516788300757249e-05,
       "lo": -0.0034671541082313836,
       "hi": 0.0035169033415096383
      },
      "REGPOP b=40 - POP": {
       "n": 4708,
       "mean": 3.0357618232533422e-05,
       "lo": -0.00024286917000342296,
       "hi": 0.0002460598611126741
      },
      "REGPOP shifted - POP": {
       "n": 4708,
       "mean": 0.00021160739515678291,
       "lo": -0.00168284090179675,
       "hi": 0.0019346506683079767
      },
      "REGPOP window - POP": {
       "n": 4708,
       "mean": -0.00013791651387462078,
       "lo": -0.0014411631202436955,
       "hi": 0.001224098236968092
      },
      "POP>UBCF - POP": {
       "n": 4708,
       "mean": 0.0011775281394467928,
       "lo": -0.0013909073513700308,
       "hi": 0.0037026267269358684
      },
      "POP>REGPOP - POP": {
       "n": 4708,
       "mean": -0.0002847469967993288,
       "lo": -0.0012019360501519577,
       "hi": 0.000665255335348908
      },
      "REGPOP>UBCF - POP": {
       "n": 4708,
       "mean": 0.0011338720561707835,
       "lo": -0.0015913839019254998,
       "hi": 0.003949537722431428
      },
      "REGBLEND - POP": {
       "n": 4708,
       "mean": 0.0025941439174971465,
       "lo": -0.001331500116628797,
       "hi": 0.006802384616451337
      },
      "KNN - REGPOP": {
       "n": 4708,
       "mean": -7.142957652141593e-05,
       "lo": -0.009134587829614708,
       "hi": 0.00865709169392574
      },
      "UBCF - REGPOP": {
       "n": 4708,
       "mean": 0.0025740597850658726,
       "lo": -0.006977544150998749,
       "hi": 0.012380137742731301
      },
      "ITEM - REGPOP": {
       "n": 4708,
       "mean": 0.004085705549273974,
       "lo": -0.004462701925499845,
       "hi": 0.0129345062820607
      },
      "BLEND - REGPOP": {
       "n": 4708,
       "mean": 0.0025572879636401027,
       "lo": -0.0012854495822821929,
       "hi": 0.006579735743277558
      },
      "REGBLEND - REGPOP": {
       "n": 4708,
       "mean": 0.002858348602952246,
       "lo": -0.0010459465060896846,
       "hi": 0.006821470079348477
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4708,
       "mean": 0.001398076741625882,
       "lo": -0.0011817044316806476,
       "hi": 0.004129242817612698
      },
      "LOCAL - REGPOP": {
       "n": 4708,
       "mean": -0.04331267342342152,
       "lo": -0.05631676000115045,
       "hi": -0.03123458903639382
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4708,
       "mean": -0.012755036488231479,
       "lo": -0.024283342700109498,
       "hi": -0.0010518974321286833
      },
      "UBCF - PROXPOP 20": {
       "n": 4708,
       "mean": 0.015329096273297352,
       "lo": 0.0027344977720356084,
       "hi": 0.028157094395362098
      },
      "KNN - PROXPOP 20": {
       "n": 4708,
       "mean": 0.012683606911710063,
       "lo": 3.159680176974811e-06,
       "hi": 0.024761681935547265
      },
      "UBCF - LOCAL": {
       "n": 4708,
       "mean": 0.045886733208487386,
       "lo": 0.03326595484919072,
       "hi": 0.058588640381681927
      },
      "REGPOP - LOCAL": {
       "n": 4708,
       "mean": 0.04331267342342152,
       "lo": 0.03157852390608804,
       "hi": 0.05614803427783014
      },
      "AHEAD - LOCAL": {
       "n": 4708,
       "mean": -0.0014431119164081659,
       "lo": -0.007482929892996414,
       "hi": 0.00417076523607193
      },
      "UBCF - AHEAD": {
       "n": 4708,
       "mean": 0.047329845124895555,
       "lo": 0.03421808429352562,
       "hi": 0.061423830048668894
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4708,
       "mean": 0.0002390368024475261,
       "lo": -0.0030777697632458655,
       "hi": 0.0035783380708171207
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4708,
       "mean": 0.0002945623036876321,
       "lo": -0.0006768998399123607,
       "hi": 0.0013410186515239362
      },
      "REGPOP shifted - REGPOP": {
       "n": 4708,
       "mean": 0.0004758120806118815,
       "lo": -0.0016776825539747565,
       "hi": 0.002392715588045634
      },
      "REGPOP window - REGPOP": {
       "n": 4708,
       "mean": 0.00012628817158047778,
       "lo": -0.0011776014598347529,
       "hi": 0.001422931663302609
      },
      "BLEND - POP>UBCF": {
       "n": 4708,
       "mean": 0.0011155551387382113,
       "lo": -0.0017304067246473214,
       "hi": 0.003937675045597023
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4708,
       "mean": 0.0014622751362461214,
       "lo": -0.0012377633876433402,
       "hi": 0.0042982316623209
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4708,
       "mean": -0.0005080848538792463,
       "lo": -0.002477447062885041,
       "hi": 0.0014395428744610323
      },
      "KNN - POP": {
       "n": 4708,
       "mean": -6.371262274855692e-05,
       "lo": -0.015212607102043895,
       "hi": 0.015269104491710535
      },
      "UBCF - POP": {
       "n": 4708,
       "mean": 0.004053898737853457,
       "lo": -0.012201136149860162,
       "hi": 0.020041463059877074
      },
      "ITEM - POP": {
       "n": 4708,
       "mean": 0.0070665212323341164,
       "lo": -0.007721794781498443,
       "hi": 0.02094712356054623
      },
      "BLEND - POP": {
       "n": 4708,
       "mean": 0.004728985357077715,
       "lo": -0.002399368141881569,
       "hi": 0.012436783008327623
      },
      "LOCAL - POP": {
       "n": 4708,
       "mean": -0.06841584453690257,
       "lo": -0.08684379176374438,
       "hi": -0.05000062054133008
      },
      "AHEAD - POP": {
       "n": 4708,
       "mean": -0.07202671964310477,
       "lo": -0.09150216548171841,
       "hi": -0.052960731940432285
      },
      "PROXPOP 10 - POP": {
       "n": 4708,
       "mean": -0.03156367801183884,
       "lo": -0.05085878140720379,
       "hi": -0.012611960986445766
      },
      "PROXPOP 20 - POP": {
       "n": 4708,
       "mean": -0.02359851233639279,
       "lo": -0.04011287752700562,
       "hi": -0.006736164551088506
      },
      "PROXPOP 40 - POP": {
       "n": 4708,
       "mean": -0.01488993119790511,
       "lo": -0.0315420912955502,
       "hi": 0.0006339986885305958
      },
      "REGPOP b=10 - POP": {
       "n": 4708,
       "mean": -0.000561719143357406,
       "lo": -0.006685731649784939,
       "hi": 0.0054383326791042136
      },
      "REGPOP b=40 - POP": {
       "n": 4708,
       "mean": 7.90357098768314e-05,
       "lo": -0.0005202293716271363,
       "hi": 0.0005792423441321226
      },
      "REGPOP shifted - POP": {
       "n": 4708,
       "mean": 0.00019097919214741652,
       "lo": -0.0028246451916049482,
       "hi": 0.003040453935504325
      },
      "REGPOP window - POP": {
       "n": 4708,
       "mean": -4.7680771979837305e-05,
       "lo": -0.0025749046297434013,
       "hi": 0.0024094345459839666
      },
      "POP>UBCF - POP": {
       "n": 4708,
       "mean": 0.0022492480642563105,
       "lo": -0.0025567548736396004,
       "hi": 0.007181506494957719
      },
      "POP>REGPOP - POP": {
       "n": 4708,
       "mean": -0.00056118595838222,
       "lo": -0.002347942743391642,
       "hi": 0.0009179173874805332
      },
      "REGPOP>UBCF - POP": {
       "n": 4708,
       "mean": 0.0021359657079832997,
       "lo": -0.0033808925024141835,
       "hi": 0.007695016555962756
      },
      "REGBLEND - POP": {
       "n": 4708,
       "mean": 0.005461780599218753,
       "lo": -0.0020178399644875103,
       "hi": 0.013433851862564105
      },
      "KNN - REGPOP": {
       "n": 4708,
       "mean": 0.00044437223113069033,
       "lo": -0.01542276732826122,
       "hi": 0.01591574461623871
      },
      "UBCF - REGPOP": {
       "n": 4708,
       "mean": 0.004561983591732704,
       "lo": -0.012076321534389868,
       "hi": 0.021007974931052754
      },
      "ITEM - REGPOP": {
       "n": 4708,
       "mean": 0.007574606086213363,
       "lo": -0.0069181911804049685,
       "hi": 0.02196855283775596
      },
      "BLEND - REGPOP": {
       "n": 4708,
       "mean": 0.005237070210956962,
       "lo": -0.0022471848912801453,
       "hi": 0.012716111745869679
      },
      "REGBLEND - REGPOP": {
       "n": 4708,
       "mean": 0.005969865453098,
       "lo": -0.0019242592121753487,
       "hi": 0.01378271354023662
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4708,
       "mean": 0.002644050561862547,
       "lo": -0.0024927765429999206,
       "hi": 0.007757403450822678
      },
      "LOCAL - REGPOP": {
       "n": 4708,
       "mean": -0.06790775968302332,
       "lo": -0.08565215293346672,
       "hi": -0.05034511827041636
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4708,
       "mean": -0.023090427482513547,
       "lo": -0.04068376614856711,
       "hi": -0.005464210142766527
      },
      "UBCF - PROXPOP 20": {
       "n": 4708,
       "mean": 0.027652411074246246,
       "lo": 0.007699320637129057,
       "hi": 0.04719347412228797
      },
      "KNN - PROXPOP 20": {
       "n": 4708,
       "mean": 0.023534799713644233,
       "lo": 0.0046264146883573,
       "hi": 0.0430808853572222
      },
      "UBCF - LOCAL": {
       "n": 4708,
       "mean": 0.07246974327475601,
       "lo": 0.05267853565561878,
       "hi": 0.09262550419057154
      },
      "REGPOP - LOCAL": {
       "n": 4708,
       "mean": 0.06790775968302332,
       "lo": 0.04886455278635686,
       "hi": 0.08737095542170675
      },
      "AHEAD - LOCAL": {
       "n": 4708,
       "mean": -0.003610875106202209,
       "lo": -0.01353919729670481,
       "hi": 0.006589845634730424
      },
      "UBCF - AHEAD": {
       "n": 4708,
       "mean": 0.07608061838095823,
       "lo": 0.05661169889407846,
       "hi": 0.09555752580523443
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4708,
       "mean": -5.363428947815983e-05,
       "lo": -0.006005239446906242,
       "hi": 0.005519595668401453
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4708,
       "mean": 0.0005871205637560777,
       "lo": -0.0013601290945275692,
       "hi": 0.002628008582590811
      },
      "REGPOP shifted - REGPOP": {
       "n": 4708,
       "mean": 0.0006990640460266626,
       "lo": -0.003007940848001001,
       "hi": 0.0043962842258033616
      },
      "REGPOP window - REGPOP": {
       "n": 4708,
       "mean": 0.0004604040818994089,
       "lo": -0.0020351798046687143,
       "hi": 0.0027760045197881443
      },
      "BLEND - POP>UBCF": {
       "n": 4708,
       "mean": 0.002479737292821405,
       "lo": -0.0035804146935051566,
       "hi": 0.008418823293133496
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4708,
       "mean": 0.0028104340226385313,
       "lo": -0.002213753264516901,
       "hi": 0.008273623610981894
      }
     }
    },
    "m=3": {
     "units": 4714,
     "POP mean": {
      "ap": 0.3230492413908179,
      "ndcgAll": 0.3736306279078657,
      "hitAll": 0.8695770321021654,
      "ndcgNext": 0.07899842989603804,
      "hitNext": 0.13000793685294987
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4714,
       "mean": 3.539842382534581e-05,
       "lo": -4.8468116624947876e-05,
       "hi": 0.00014139326424322433
      },
      "KNN - POP": {
       "n": 4714,
       "mean": 0.013756961000309435,
       "lo": 0.00905319752383781,
       "hi": 0.018489887782591877
      },
      "UBCF - POP": {
       "n": 4714,
       "mean": 0.027470698116740536,
       "lo": 0.022693310682295412,
       "hi": 0.03219785704237192
      },
      "ITEM - POP": {
       "n": 4714,
       "mean": 0.024369308311937052,
       "lo": 0.01977795436510666,
       "hi": 0.029075362642834033
      },
      "BLEND - POP": {
       "n": 4714,
       "mean": 0.011966205528786644,
       "lo": 0.010618344746488994,
       "hi": 0.013291856672501604
      },
      "LOCAL - POP": {
       "n": 4714,
       "mean": -0.14348981210059492,
       "lo": -0.15035207188458724,
       "hi": -0.1363997407797276
      },
      "AHEAD - POP": {
       "n": 4714,
       "mean": -0.14259965289882823,
       "lo": -0.14965425594176507,
       "hi": -0.13554472146125113
      },
      "PROXPOP 10 - POP": {
       "n": 4714,
       "mean": -0.07399892137459928,
       "lo": -0.07963788964491121,
       "hi": -0.06789088272580729
      },
      "PROXPOP 20 - POP": {
       "n": 4714,
       "mean": -0.05354380651867242,
       "lo": -0.058561228472732485,
       "hi": -0.04870982822750457
      },
      "PROXPOP 40 - POP": {
       "n": 4714,
       "mean": -0.030635666699796213,
       "lo": -0.03464527471604709,
       "hi": -0.026670989509032045
      },
      "REGPOP b=10 - POP": {
       "n": 4714,
       "mean": 0.0002470300275665433,
       "lo": -3.5702914335303195e-05,
       "hi": 0.0005537851526599747
      },
      "REGPOP b=40 - POP": {
       "n": 4714,
       "mean": 2.354643052369988e-05,
       "lo": -1.1918933188058242e-05,
       "hi": 0.00010382487654805873
      },
      "REGPOP shifted - POP": {
       "n": 4714,
       "mean": 7.66149152070689e-05,
       "lo": -3.8065371794546555e-05,
       "hi": 0.0002172860730811951
      },
      "REGPOP window - POP": {
       "n": 4714,
       "mean": 1.5935081648079925e-05,
       "lo": -5.14506668454002e-05,
       "hi": 9.48965762875163e-05
      },
      "POP>UBCF - POP": {
       "n": 4714,
       "mean": 0.008442774448457323,
       "lo": 0.007438898129702459,
       "hi": 0.009491919771484886
      },
      "POP>REGPOP - POP": {
       "n": 4714,
       "mean": 3.366295421398587e-05,
       "lo": -5.012559019060012e-05,
       "hi": 0.00015408909317542356
      },
      "REGPOP>UBCF - POP": {
       "n": 4714,
       "mean": 0.008462045014036199,
       "lo": 0.007394981511258917,
       "hi": 0.009532109217128009
      },
      "REGBLEND - POP": {
       "n": 4714,
       "mean": 0.011974702978097346,
       "lo": 0.01062801055995641,
       "hi": 0.01345180443492302
      },
      "KNN - REGPOP": {
       "n": 4714,
       "mean": 0.013721562576484091,
       "lo": 0.009104474754805837,
       "hi": 0.018127593629698634
      },
      "UBCF - REGPOP": {
       "n": 4714,
       "mean": 0.02743529969291519,
       "lo": 0.022777434373146145,
       "hi": 0.032133378512076184
      },
      "ITEM - REGPOP": {
       "n": 4714,
       "mean": 0.024333909888111706,
       "lo": 0.019634095447252965,
       "hi": 0.02913960335732942
      },
      "BLEND - REGPOP": {
       "n": 4714,
       "mean": 0.011930807104961295,
       "lo": 0.01054378089412238,
       "hi": 0.013277046833529916
      },
      "REGBLEND - REGPOP": {
       "n": 4714,
       "mean": 0.011939304554272001,
       "lo": 0.010573975664346801,
       "hi": 0.013328665358161565
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4714,
       "mean": 0.008426646590210854,
       "lo": 0.007410355950041734,
       "hi": 0.00949212067369982
      },
      "LOCAL - REGPOP": {
       "n": 4714,
       "mean": -0.14352521052442027,
       "lo": -0.14986324790059363,
       "hi": -0.136404812914856
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4714,
       "mean": -0.053579204942497766,
       "lo": -0.05874729972591836,
       "hi": -0.048655957069772854
      },
      "UBCF - PROXPOP 20": {
       "n": 4714,
       "mean": 0.08101450463541295,
       "lo": 0.07491383751731724,
       "hi": 0.08733977694521718
      },
      "KNN - PROXPOP 20": {
       "n": 4714,
       "mean": 0.06730076751898185,
       "lo": 0.06111310853844194,
       "hi": 0.0732572019303193
      },
      "UBCF - LOCAL": {
       "n": 4714,
       "mean": 0.17096051021733547,
       "lo": 0.16359266396228128,
       "hi": 0.17827530063183009
      },
      "REGPOP - LOCAL": {
       "n": 4714,
       "mean": 0.14352521052442027,
       "lo": 0.1365287671244316,
       "hi": 0.1500619682782673
      },
      "AHEAD - LOCAL": {
       "n": 4714,
       "mean": 0.0008901592017666968,
       "lo": -0.0013330753615815251,
       "hi": 0.0031639618837702656
      },
      "UBCF - AHEAD": {
       "n": 4714,
       "mean": 0.17007035101556875,
       "lo": 0.16283970968346756,
       "hi": 0.17742212672014027
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4714,
       "mean": 0.00021163160374119752,
       "lo": -5.167212510888665e-05,
       "hi": 0.0005044551689979174
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4714,
       "mean": -1.1851993301645934e-05,
       "lo": -0.0001286268469089446,
       "hi": 9.489541686381019e-05
      },
      "REGPOP shifted - REGPOP": {
       "n": 4714,
       "mean": 4.121649138172309e-05,
       "lo": -0.0001096651997302442,
       "hi": 0.00020756723589725835
      },
      "REGPOP window - REGPOP": {
       "n": 4714,
       "mean": -1.9463342177265885e-05,
       "lo": -0.00013461363396206804,
       "hi": 8.28781974504782e-05
      },
      "BLEND - POP>UBCF": {
       "n": 4714,
       "mean": 0.0035234310803293175,
       "lo": 0.0028798048727985536,
       "hi": 0.004199511091074776
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4714,
       "mean": 0.00840911149424334,
       "lo": 0.007376488723518736,
       "hi": 0.009456689383957885
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4714,
       "mean": 1.4778278464089543e-05,
       "lo": -0.00027197213029337157,
       "hi": 0.00029010932335570315
      },
      "KNN - POP": {
       "n": 4714,
       "mean": 0.027598516463553897,
       "lo": 0.015449002841959263,
       "hi": 0.038682034807015334
      },
      "UBCF - POP": {
       "n": 4714,
       "mean": 0.047263846664859555,
       "lo": 0.03591866600216838,
       "hi": 0.05930574809116062
      },
      "ITEM - POP": {
       "n": 4714,
       "mean": 0.04470137575864228,
       "lo": 0.0339301912518959,
       "hi": 0.05614974165849071
      },
      "BLEND - POP": {
       "n": 4714,
       "mean": 0.02094749100662935,
       "lo": 0.016930960650227166,
       "hi": 0.025005206261668397
      },
      "LOCAL - POP": {
       "n": 4714,
       "mean": -0.23154714640499233,
       "lo": -0.24645248241325127,
       "hi": -0.21612053444470958
      },
      "AHEAD - POP": {
       "n": 4714,
       "mean": -0.2317306880722034,
       "lo": -0.2468805281556593,
       "hi": -0.21616395656289783
      },
      "PROXPOP 10 - POP": {
       "n": 4714,
       "mean": -0.10403000801605147,
       "lo": -0.11754201418135625,
       "hi": -0.08974702327489208
      },
      "PROXPOP 20 - POP": {
       "n": 4714,
       "mean": -0.07552456368495573,
       "lo": -0.08800603441150084,
       "hi": -0.06274617607443247
      },
      "PROXPOP 40 - POP": {
       "n": 4714,
       "mean": -0.04671318601054119,
       "lo": -0.05808660414378677,
       "hi": -0.03562940714094015
      },
      "REGPOP b=10 - POP": {
       "n": 4714,
       "mean": 0.0003183285674808125,
       "lo": -0.0004398371580493719,
       "hi": 0.0011093132728427306
      },
      "REGPOP b=40 - POP": {
       "n": 4714,
       "mean": 6.56184930126761e-05,
       "lo": -1.8022513594759286e-05,
       "hi": 0.0003005496459975014
      },
      "REGPOP shifted - POP": {
       "n": 4714,
       "mean": 0.00011445936316504817,
       "lo": -0.00015434239765174025,
       "hi": 0.0004211483798483609
      },
      "REGPOP window - POP": {
       "n": 4714,
       "mean": 2.2865983708654104e-05,
       "lo": -0.0001749796419750647,
       "hi": 0.0002173392678904631
      },
      "POP>UBCF - POP": {
       "n": 4714,
       "mean": 0.013463918367976198,
       "lo": 0.01016975914005531,
       "hi": 0.01669940463659979
      },
      "POP>REGPOP - POP": {
       "n": 4714,
       "mean": 1.4778278464089543e-05,
       "lo": -0.0002505391757924073,
       "hi": 0.00028795985994941686
      },
      "REGPOP>UBCF - POP": {
       "n": 4714,
       "mean": 0.013631805168954639,
       "lo": 0.010301113998196868,
       "hi": 0.017032265002044016
      },
      "REGBLEND - POP": {
       "n": 4714,
       "mean": 0.02100037626518589,
       "lo": 0.017183365855950507,
       "hi": 0.02527154312592887
      },
      "KNN - REGPOP": {
       "n": 4714,
       "mean": 0.02758373818508981,
       "lo": 0.01593940743299139,
       "hi": 0.03892656800049221
      },
      "UBCF - REGPOP": {
       "n": 4714,
       "mean": 0.04724906838639547,
       "lo": 0.03545911550833574,
       "hi": 0.057862296921173985
      },
      "ITEM - REGPOP": {
       "n": 4714,
       "mean": 0.04468659748017819,
       "lo": 0.03373225472131863,
       "hi": 0.056041261003120145
      },
      "BLEND - REGPOP": {
       "n": 4714,
       "mean": 0.020932712728165256,
       "lo": 0.016849617154397794,
       "hi": 0.02518114990094774
      },
      "REGBLEND - REGPOP": {
       "n": 4714,
       "mean": 0.0209855979867218,
       "lo": 0.016810519915667906,
       "hi": 0.02498990797371576
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4714,
       "mean": 0.01361702689049055,
       "lo": 0.010397885186494739,
       "hi": 0.01703837481208452
      },
      "LOCAL - REGPOP": {
       "n": 4714,
       "mean": -0.23156192468345646,
       "lo": -0.24706600396470113,
       "hi": -0.2164351955788176
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4714,
       "mean": -0.07553934196341983,
       "lo": -0.08794466077325971,
       "hi": -0.062462302877243844
      },
      "UBCF - PROXPOP 20": {
       "n": 4714,
       "mean": 0.1227884103498153,
       "lo": 0.10798641585016092,
       "hi": 0.13657335821124578
      },
      "KNN - PROXPOP 20": {
       "n": 4714,
       "mean": 0.10312308014850964,
       "lo": 0.08848996701361117,
       "hi": 0.11787746645705893
      },
      "UBCF - LOCAL": {
       "n": 4714,
       "mean": 0.2788109930698519,
       "lo": 0.26199829376053957,
       "hi": 0.29455479437486654
      },
      "REGPOP - LOCAL": {
       "n": 4714,
       "mean": 0.23156192468345646,
       "lo": 0.21660107813437285,
       "hi": 0.24639677432229148
      },
      "AHEAD - LOCAL": {
       "n": 4714,
       "mean": -0.0001835416672110471,
       "lo": -0.006751846593439322,
       "hi": 0.0063057214636957565
      },
      "UBCF - AHEAD": {
       "n": 4714,
       "mean": 0.2789945347370629,
       "lo": 0.26279559107031947,
       "hi": 0.2942851426358535
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4714,
       "mean": 0.00030355028901672286,
       "lo": -0.0003992201585777262,
       "hi": 0.001078809710966552
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4714,
       "mean": 5.084021454858657e-05,
       "lo": -0.0002472382277798173,
       "hi": 0.00041156925586667206
      },
      "REGPOP shifted - REGPOP": {
       "n": 4714,
       "mean": 9.968108470095862e-05,
       "lo": -0.00025366164493733864,
       "hi": 0.00047633844627867393
      },
      "REGPOP window - REGPOP": {
       "n": 4714,
       "mean": 8.087705244564569e-06,
       "lo": -0.00026400404402045403,
       "hi": 0.0002776997706878482
      },
      "BLEND - POP>UBCF": {
       "n": 4714,
       "mean": 0.00748357263865315,
       "lo": 0.0053582649431965544,
       "hi": 0.009677785943127428
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4714,
       "mean": 0.013449140089512108,
       "lo": 0.010283004958135028,
       "hi": 0.016854382551368417
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4714,
       "mean": 4.965865699849576e-05,
       "lo": -0.0003383403690300434,
       "hi": 0.0004901854227972362
      },
      "KNN - POP": {
       "n": 4714,
       "mean": 0.010397037962747982,
       "lo": -0.0061147545890869,
       "hi": 0.027129389011637955
      },
      "UBCF - POP": {
       "n": 4714,
       "mean": 0.024007607141836463,
       "lo": 0.007949822174652732,
       "hi": 0.03948836076076178
      },
      "ITEM - POP": {
       "n": 4714,
       "mean": 0.026639936863686767,
       "lo": 0.01058591989406684,
       "hi": 0.04274775154199538
      },
      "BLEND - POP": {
       "n": 4714,
       "mean": 0.01677438639567554,
       "lo": 0.007702862350185887,
       "hi": 0.02560452498711837
      },
      "LOCAL - POP": {
       "n": 4714,
       "mean": -0.3419996031670784,
       "lo": -0.36933872299111387,
       "hi": -0.3134691471609622
      },
      "AHEAD - POP": {
       "n": 4714,
       "mean": -0.34136320096088413,
       "lo": -0.3698827634878362,
       "hi": -0.3119544456756578
      },
      "PROXPOP 10 - POP": {
       "n": 4714,
       "mean": -0.11172807155910217,
       "lo": -0.13507087106255772,
       "hi": -0.0867563104167462
      },
      "PROXPOP 20 - POP": {
       "n": 4714,
       "mean": -0.07365000622180898,
       "lo": -0.09618844832703866,
       "hi": -0.051738681645671365
      },
      "PROXPOP 40 - POP": {
       "n": 4714,
       "mean": -0.0442694377025048,
       "lo": -0.06357119722020306,
       "hi": -0.024557498224280074
      },
      "REGPOP b=10 - POP": {
       "n": 4714,
       "mean": 0.0007277300552650573,
       "lo": -0.0006106809485995103,
       "hi": 0.0021685742315973194
      },
      "REGPOP b=40 - POP": {
       "n": 4714,
       "mean": 4.285536742049286e-06,
       "lo": -9.554758808977203e-05,
       "hi": 8.661583992794182e-05
      },
      "REGPOP shifted - POP": {
       "n": 4714,
       "mean": 0.0002443674272269945,
       "lo": -0.00025126122583420704,
       "hi": 0.0009216403549084061
      },
      "REGPOP window - POP": {
       "n": 4714,
       "mean": 7.196640628969863e-05,
       "lo": -0.0001722945417621092,
       "hi": 0.0004285112533955652
      },
      "POP>UBCF - POP": {
       "n": 4714,
       "mean": 0.01091292004417949,
       "lo": 0.003861828530934874,
       "hi": 0.01770844405667477
      },
      "POP>REGPOP - POP": {
       "n": 4714,
       "mean": 4.965865699849576e-05,
       "lo": -0.0003802393820686694,
       "hi": 0.00046867883956364293
      },
      "REGPOP>UBCF - POP": {
       "n": 4714,
       "mean": 0.01091292004417949,
       "lo": 0.004288547550141753,
       "hi": 0.01734765959665201
      },
      "REGBLEND - POP": {
       "n": 4714,
       "mean": 0.01677438639567554,
       "lo": 0.008613416443787285,
       "hi": 0.025295016026972737
      },
      "KNN - REGPOP": {
       "n": 4714,
       "mean": 0.010347379305749485,
       "lo": -0.006618227477394693,
       "hi": 0.028362115875770505
      },
      "UBCF - REGPOP": {
       "n": 4714,
       "mean": 0.023957948484837965,
       "lo": 0.007686227835558056,
       "hi": 0.03961977221300254
      },
      "ITEM - REGPOP": {
       "n": 4714,
       "mean": 0.02659027820668827,
       "lo": 0.010597354042338254,
       "hi": 0.043134019697071625
      },
      "BLEND - REGPOP": {
       "n": 4714,
       "mean": 0.016724727738677045,
       "lo": 0.008181282583307718,
       "hi": 0.025608029642996712
      },
      "REGBLEND - REGPOP": {
       "n": 4714,
       "mean": 0.016724727738677045,
       "lo": 0.008338321560610278,
       "hi": 0.025717388402162915
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4714,
       "mean": 0.010863261387180995,
       "lo": 0.0036848543668576454,
       "hi": 0.017643709257611915
      },
      "LOCAL - REGPOP": {
       "n": 4714,
       "mean": -0.3420492618240769,
       "lo": -0.36807651999266394,
       "hi": -0.31490672649527346
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4714,
       "mean": -0.07369966487880748,
       "lo": -0.09444724212805411,
       "hi": -0.05200842206630645
      },
      "UBCF - PROXPOP 20": {
       "n": 4714,
       "mean": 0.09765761336364545,
       "lo": 0.07430226291616504,
       "hi": 0.12029268390566103
      },
      "KNN - PROXPOP 20": {
       "n": 4714,
       "mean": 0.08404704418455698,
       "lo": 0.061143739798354774,
       "hi": 0.10763202692686553
      },
      "UBCF - LOCAL": {
       "n": 4714,
       "mean": 0.3660072103089149,
       "lo": 0.33834001680400144,
       "hi": 0.3928726698164568
      },
      "REGPOP - LOCAL": {
       "n": 4714,
       "mean": 0.3420492618240769,
       "lo": 0.31516930367662205,
       "hi": 0.3673223025773551
      },
      "AHEAD - LOCAL": {
       "n": 4714,
       "mean": 0.0006364022061943148,
       "lo": -0.02413343330414458,
       "hi": 0.024794956428713624
      },
      "UBCF - AHEAD": {
       "n": 4714,
       "mean": 0.3653708081027206,
       "lo": 0.3377869673095077,
       "hi": 0.3935142197020686
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4714,
       "mean": 0.0006780713982665616,
       "lo": -0.0006549938215225662,
       "hi": 0.002107517492742282
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4714,
       "mean": -4.537312025644648e-05,
       "lo": -0.000506565020957633,
       "hi": 0.0003724182151438803
      },
      "REGPOP shifted - REGPOP": {
       "n": 4714,
       "mean": 0.00019470877022849877,
       "lo": -0.0003982964372427559,
       "hi": 0.0008588715533020573
      },
      "REGPOP window - REGPOP": {
       "n": 4714,
       "mean": 2.2307749291202874e-05,
       "lo": -0.00023656727154083474,
       "hi": 0.0003518579322424608
      },
      "BLEND - POP>UBCF": {
       "n": 4714,
       "mean": 0.005861466351496051,
       "lo": 0.0007695746389433216,
       "hi": 0.011566582970252445
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4714,
       "mean": 0.010863261387180995,
       "lo": 0.004360010250318148,
       "hi": 0.017269756321141746
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4714,
       "mean": -1.6528274914744193e-05,
       "lo": -0.00033997990984756965,
       "hi": 0.00023411385299445313
      },
      "KNN - POP": {
       "n": 4714,
       "mean": 0.003983926725082112,
       "lo": -0.005213144948149375,
       "hi": 0.013426211372698815
      },
      "UBCF - POP": {
       "n": 4714,
       "mean": 0.004958482783689975,
       "lo": -0.003415525148600011,
       "hi": 0.013396465916849756
      },
      "ITEM - POP": {
       "n": 4714,
       "mean": 0.006865464097039244,
       "lo": -0.0019963420962659196,
       "hi": 0.016068955578743622
      },
      "BLEND - POP": {
       "n": 4714,
       "mean": 0.004379294701513376,
       "lo": 0.0010244970699822002,
       "hi": 0.007749556765720828
      },
      "LOCAL - POP": {
       "n": 4714,
       "mean": -0.04929690174343353,
       "lo": -0.06194855795833554,
       "hi": -0.037104314172210544
      },
      "AHEAD - POP": {
       "n": 4714,
       "mean": -0.04994612061254677,
       "lo": -0.06260856547471752,
       "hi": -0.037392073873852114
      },
      "PROXPOP 10 - POP": {
       "n": 4714,
       "mean": -0.024783823157303587,
       "lo": -0.037321065839374244,
       "hi": -0.012326344265136461
      },
      "PROXPOP 20 - POP": {
       "n": 4714,
       "mean": -0.020203383977870488,
       "lo": -0.032136712803544985,
       "hi": -0.00841072922797267
      },
      "PROXPOP 40 - POP": {
       "n": 4714,
       "mean": -0.01522430870961765,
       "lo": -0.025361157328584148,
       "hi": -0.004838878650298808
      },
      "REGPOP b=10 - POP": {
       "n": 4714,
       "mean": 0.00016618685598875573,
       "lo": -0.0006088732649724397,
       "hi": 0.0009402370989930403
      },
      "REGPOP b=40 - POP": {
       "n": 4714,
       "mean": -3.3454088352272366e-05,
       "lo": -0.0001967317134495753,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4714,
       "mean": 7.804413063740313e-05,
       "lo": -1.373406892197906e-05,
       "hi": 0.0002759269573995521
      },
      "REGPOP window - POP": {
       "n": 4714,
       "mean": -4.489556901238338e-05,
       "lo": -0.00020913680905188125,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4714,
       "mean": 0.0025941813833387775,
       "lo": -0.00025152106704741807,
       "hi": 0.005299105885335628
      },
      "POP>REGPOP - POP": {
       "n": 4714,
       "mean": -1.6528274914744193e-05,
       "lo": -0.00035320583526023586,
       "hi": 0.00022132955854622553
      },
      "REGPOP>UBCF - POP": {
       "n": 4714,
       "mean": 0.0024134282114316842,
       "lo": -0.00041214979516882906,
       "hi": 0.005335426886913442
      },
      "REGBLEND - POP": {
       "n": 4714,
       "mean": 0.004256603815238247,
       "lo": 0.000767623104252795,
       "hi": 0.007596399255645543
      },
      "KNN - REGPOP": {
       "n": 4714,
       "mean": 0.004000454999996857,
       "lo": -0.005364057485149054,
       "hi": 0.013180420338643624
      },
      "UBCF - REGPOP": {
       "n": 4714,
       "mean": 0.00497501105860472,
       "lo": -0.004120787821291352,
       "hi": 0.014037041843613339
      },
      "ITEM - REGPOP": {
       "n": 4714,
       "mean": 0.0068819923719539875,
       "lo": -0.002504960925827498,
       "hi": 0.016528186515169598
      },
      "BLEND - REGPOP": {
       "n": 4714,
       "mean": 0.004395822976428119,
       "lo": 0.0010234154816678915,
       "hi": 0.007752570018853537
      },
      "REGBLEND - REGPOP": {
       "n": 4714,
       "mean": 0.004273132090152991,
       "lo": 0.0009182665785530621,
       "hi": 0.00787913265989365
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4714,
       "mean": 0.0024299564863464285,
       "lo": -0.00032541302094465756,
       "hi": 0.005308496991167837
      },
      "LOCAL - REGPOP": {
       "n": 4714,
       "mean": -0.04928037346851879,
       "lo": -0.061160734563826695,
       "hi": -0.036723161925306266
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4714,
       "mean": -0.020186855702955742,
       "lo": -0.03235262407849169,
       "hi": -0.009235315389906264
      },
      "UBCF - PROXPOP 20": {
       "n": 4714,
       "mean": 0.025161866761560465,
       "lo": 0.01341982737900131,
       "hi": 0.03769971205244793
      },
      "KNN - PROXPOP 20": {
       "n": 4714,
       "mean": 0.0241873107029526,
       "lo": 0.011134190034672134,
       "hi": 0.036574589314772636
      },
      "UBCF - LOCAL": {
       "n": 4714,
       "mean": 0.0542553845271235,
       "lo": 0.04190140882583437,
       "hi": 0.06701361372121917
      },
      "REGPOP - LOCAL": {
       "n": 4714,
       "mean": 0.04928037346851879,
       "lo": 0.03714152924056116,
       "hi": 0.061995762118534976
      },
      "AHEAD - LOCAL": {
       "n": 4714,
       "mean": -0.0006492188691132416,
       "lo": -0.006192817883983718,
       "hi": 0.005070889040582443
      },
      "UBCF - AHEAD": {
       "n": 4714,
       "mean": 0.05490460339623674,
       "lo": 0.04196267586322768,
       "hi": 0.06774383427496287
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4714,
       "mean": 0.00018271513090349994,
       "lo": -0.0005316828922121842,
       "hi": 0.0009350225909526666
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4714,
       "mean": -1.6925813437528176e-05,
       "lo": -0.0003109395322093924,
       "hi": 0.0003138003226295647
      },
      "REGPOP shifted - REGPOP": {
       "n": 4714,
       "mean": 9.457240555214733e-05,
       "lo": -0.0001765539923769876,
       "hi": 0.000439091572875852
      },
      "REGPOP window - REGPOP": {
       "n": 4714,
       "mean": -2.836729409763918e-05,
       "lo": -0.0003032877402365682,
       "hi": 0.0003032734351477606
      },
      "BLEND - POP>UBCF": {
       "n": 4714,
       "mean": 0.0017851133181745974,
       "lo": 3.721819745455923e-05,
       "hi": 0.003702741619378101
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4714,
       "mean": 0.0026107096582535217,
       "lo": -0.00015308472971209476,
       "hi": 0.005501887274881573
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4714,
       "mean": -0.00013435157686324424,
       "lo": -0.0008375291045331388,
       "hi": 3.522374603014844e-05
      },
      "KNN - POP": {
       "n": 4714,
       "mean": 0.00698482395716352,
       "lo": -0.007516515498842134,
       "hi": 0.021616268685650933
      },
      "UBCF - POP": {
       "n": 4714,
       "mean": 0.008086153330660904,
       "lo": -0.006752974358840666,
       "hi": 0.022976539056712347
      },
      "ITEM - POP": {
       "n": 4714,
       "mean": 0.010427961925121172,
       "lo": -0.0043323339498426185,
       "hi": 0.02551443781569587
      },
      "BLEND - POP": {
       "n": 4714,
       "mean": 0.008428827909652834,
       "lo": 0.0019008474069609712,
       "hi": 0.014755952840158132
      },
      "LOCAL - POP": {
       "n": 4714,
       "mean": -0.07888362628867324,
       "lo": -0.09743459140620468,
       "hi": -0.06013766662686541
      },
      "AHEAD - POP": {
       "n": 4714,
       "mean": -0.0803685647697933,
       "lo": -0.10030067149788702,
       "hi": -0.06123504399153241
      },
      "PROXPOP 10 - POP": {
       "n": 4714,
       "mean": -0.0437754379136202,
       "lo": -0.06313383732844825,
       "hi": -0.02580151318811409
      },
      "PROXPOP 20 - POP": {
       "n": 4714,
       "mean": -0.0338051366832426,
       "lo": -0.052178120211242844,
       "hi": -0.016057264299909477
      },
      "PROXPOP 40 - POP": {
       "n": 4714,
       "mean": -0.023728768418499285,
       "lo": -0.039926785184882414,
       "hi": -0.0071973767436835315
      },
      "REGPOP b=10 - POP": {
       "n": 4714,
       "mean": 6.0839316248734915e-06,
       "lo": -0.0014652094890422465,
       "hi": 0.001532419708527925
      },
      "REGPOP b=40 - POP": {
       "n": 4714,
       "mean": -2.424389356930724e-05,
       "lo": -0.00014471285918552106,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4714,
       "mean": 0.0001553354014109212,
       "lo": 0.0,
       "hi": 0.0005285226310179945
      },
      "REGPOP window - POP": {
       "n": 4714,
       "mean": -3.1820110309715725e-05,
       "lo": -0.00018980839273511266,
       "hi": 0.0
      },
      "POP>UBCF - POP": {
       "n": 4714,
       "mean": 0.005087716327132682,
       "lo": -8.034643783137233e-05,
       "hi": 0.010606778229884626
      },
      "POP>REGPOP - POP": {
       "n": 4714,
       "mean": -0.00013435157686324424,
       "lo": -0.0008538683199991926,
       "hi": 4.013767363587142e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4714,
       "mean": 0.004875582258401244,
       "lo": -0.000773710682797201,
       "hi": 0.01053815213662663
      },
      "REGBLEND - POP": {
       "n": 4714,
       "mean": 0.008428827909652834,
       "lo": 0.0016821462820535288,
       "hi": 0.015373614930665979
      },
      "KNN - REGPOP": {
       "n": 4714,
       "mean": 0.007119175534026764,
       "lo": -0.007449025226221277,
       "hi": 0.021070072341009903
      },
      "UBCF - REGPOP": {
       "n": 4714,
       "mean": 0.008220504907524146,
       "lo": -0.006871026450875491,
       "hi": 0.02312481403541147
      },
      "ITEM - REGPOP": {
       "n": 4714,
       "mean": 0.010562313501984418,
       "lo": -0.004381307780328762,
       "hi": 0.025044781413829296
      },
      "BLEND - REGPOP": {
       "n": 4714,
       "mean": 0.008563179486516078,
       "lo": 0.002036462362507029,
       "hi": 0.015651276308425294
      },
      "REGBLEND - REGPOP": {
       "n": 4714,
       "mean": 0.008563179486516078,
       "lo": 0.0019776437771424024,
       "hi": 0.015624682255564853
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4714,
       "mean": 0.005009933835264488,
       "lo": -0.00041519852842289483,
       "hi": 0.01050951768014981
      },
      "LOCAL - REGPOP": {
       "n": 4714,
       "mean": -0.07874927471181,
       "lo": -0.09839629384187337,
       "hi": -0.05990648112969614
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4714,
       "mean": -0.03367078510637936,
       "lo": -0.05133924260872263,
       "hi": -0.016370635494494287
      },
      "UBCF - PROXPOP 20": {
       "n": 4714,
       "mean": 0.0418912900139035,
       "lo": 0.02154203526372892,
       "hi": 0.062132527703331046
      },
      "KNN - PROXPOP 20": {
       "n": 4714,
       "mean": 0.040789960640406124,
       "lo": 0.02180772392125259,
       "hi": 0.06017343776483083
      },
      "UBCF - LOCAL": {
       "n": 4714,
       "mean": 0.08696977961933414,
       "lo": 0.06751790993227139,
       "hi": 0.10666597448252911
      },
      "REGPOP - LOCAL": {
       "n": 4714,
       "mean": 0.07874927471181,
       "lo": 0.05964153633123279,
       "hi": 0.09824543628299723
      },
      "AHEAD - LOCAL": {
       "n": 4714,
       "mean": -0.001484938481120068,
       "lo": -0.011905925994909045,
       "hi": 0.008517711203772614
      },
      "UBCF - AHEAD": {
       "n": 4714,
       "mean": 0.0884547181004542,
       "lo": 0.0689642491625167,
       "hi": 0.108916087132561
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4714,
       "mean": 0.00014043550848811772,
       "lo": -0.0013725998964736882,
       "hi": 0.0016081353992970144
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4714,
       "mean": 0.000110107683293937,
       "lo": -0.00012255744500551318,
       "hi": 0.0007980043822438271
      },
      "REGPOP shifted - REGPOP": {
       "n": 4714,
       "mean": 0.00028968697827416544,
       "lo": -2.1567969138302295e-06,
       "hi": 0.0010456870642064897
      },
      "REGPOP window - REGPOP": {
       "n": 4714,
       "mean": 0.00010253146655352852,
       "lo": -0.00018055083124733341,
       "hi": 0.0008345839906538221
      },
      "BLEND - POP>UBCF": {
       "n": 4714,
       "mean": 0.0033411115825201527,
       "lo": -0.000590314019496713,
       "hi": 0.007422676033740672
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4714,
       "mean": 0.005222067903995926,
       "lo": -0.00037697922956010324,
       "hi": 0.010785553671574351
      }
     }
    },
    "m=5": {
     "units": 4720,
     "POP mean": {
      "ap": 0.30010491083369006,
      "ndcgAll": 0.33582240138307534,
      "hitAll": 0.8329708401265808,
      "ndcgNext": 0.08304023582298438,
      "hitNext": 0.13453397381877566
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4720,
       "mean": 8.781127892018193e-06,
       "lo": -2.6337555448091834e-05,
       "hi": 4.443648146993709e-05
      },
      "KNN - POP": {
       "n": 4720,
       "mean": 0.022879503683618765,
       "lo": 0.018445364200470694,
       "hi": 0.027716460782541922
      },
      "UBCF - POP": {
       "n": 4720,
       "mean": 0.03701248210439168,
       "lo": 0.03249686789641038,
       "hi": 0.041460836929856165
      },
      "ITEM - POP": {
       "n": 4720,
       "mean": 0.03298154637544858,
       "lo": 0.028190827817317698,
       "hi": 0.03774471929433495
      },
      "BLEND - POP": {
       "n": 4720,
       "mean": 0.013307628120808452,
       "lo": 0.011972242742108712,
       "hi": 0.01468333231978609
      },
      "LOCAL - POP": {
       "n": 4720,
       "mean": -0.13599725196477735,
       "lo": -0.1434253975895654,
       "hi": -0.12918674657377907
      },
      "AHEAD - POP": {
       "n": 4720,
       "mean": -0.13652907290786276,
       "lo": -0.1435190684676931,
       "hi": -0.1296590734334039
      },
      "PROXPOP 10 - POP": {
       "n": 4720,
       "mean": -0.07008561839944724,
       "lo": -0.07573750208233823,
       "hi": -0.0640895550847372
      },
      "PROXPOP 20 - POP": {
       "n": 4720,
       "mean": -0.049977745844482044,
       "lo": -0.054825231989807606,
       "hi": -0.04464363475001575
      },
      "PROXPOP 40 - POP": {
       "n": 4720,
       "mean": -0.02818859867765081,
       "lo": -0.03258354368821244,
       "hi": -0.024262294968442673
      },
      "REGPOP b=10 - POP": {
       "n": 4720,
       "mean": 1.832827110040784e-05,
       "lo": -0.00010262765040193971,
       "hi": 0.0001241874215790726
      },
      "REGPOP b=40 - POP": {
       "n": 4720,
       "mean": 3.420805982649889e-06,
       "lo": -2.464376119768371e-05,
       "hi": 3.0465243253292252e-05
      },
      "REGPOP shifted - POP": {
       "n": 4720,
       "mean": -9.120760587230093e-06,
       "lo": -6.36062207932071e-05,
       "hi": 2.982326953247809e-05
      },
      "REGPOP window - POP": {
       "n": 4720,
       "mean": 1.0352488322562555e-05,
       "lo": -2.1266588355968172e-05,
       "hi": 4.593657829378826e-05
      },
      "POP>UBCF - POP": {
       "n": 4720,
       "mean": 0.01032668103893799,
       "lo": 0.009173677540853778,
       "hi": 0.011460625940840253
      },
      "POP>REGPOP - POP": {
       "n": 4720,
       "mean": 8.781127892018193e-06,
       "lo": -2.4248918456493706e-05,
       "hi": 4.4734935805476095e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4720,
       "mean": 0.010342452245055566,
       "lo": 0.00917632567226814,
       "hi": 0.011394155765374005
      },
      "REGBLEND - POP": {
       "n": 4720,
       "mean": 0.013323326620366368,
       "lo": 0.01190823966852906,
       "hi": 0.01473855475374939
      },
      "KNN - REGPOP": {
       "n": 4720,
       "mean": 0.022870722555726745,
       "lo": 0.018254169581033413,
       "hi": 0.02753878547754055
      },
      "UBCF - REGPOP": {
       "n": 4720,
       "mean": 0.037003700976499666,
       "lo": 0.03264172398070989,
       "hi": 0.04157775653230472
      },
      "ITEM - REGPOP": {
       "n": 4720,
       "mean": 0.03297276524755656,
       "lo": 0.028629329852720865,
       "hi": 0.037674314998767056
      },
      "BLEND - REGPOP": {
       "n": 4720,
       "mean": 0.013298846992916433,
       "lo": 0.011905012520660022,
       "hi": 0.014711746466454335
      },
      "REGBLEND - REGPOP": {
       "n": 4720,
       "mean": 0.01331454549247435,
       "lo": 0.011941441984029253,
       "hi": 0.014658772960902844
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4720,
       "mean": 0.010333671117163547,
       "lo": 0.009164889879781155,
       "hi": 0.01150533361271887
      },
      "LOCAL - REGPOP": {
       "n": 4720,
       "mean": -0.13600603309266937,
       "lo": -0.1429200761952416,
       "hi": -0.12879758418947573
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4720,
       "mean": -0.04998652697237406,
       "lo": -0.05522198233188035,
       "hi": -0.04462997562161164
      },
      "UBCF - PROXPOP 20": {
       "n": 4720,
       "mean": 0.08699022794887372,
       "lo": 0.08051689471978028,
       "hi": 0.09312921916741732
      },
      "KNN - PROXPOP 20": {
       "n": 4720,
       "mean": 0.07285724952810081,
       "lo": 0.06661553687397084,
       "hi": 0.07915862080440933
      },
      "UBCF - LOCAL": {
       "n": 4720,
       "mean": 0.17300973406916903,
       "lo": 0.16529125801549246,
       "hi": 0.18052611034634292
      },
      "REGPOP - LOCAL": {
       "n": 4720,
       "mean": 0.13600603309266937,
       "lo": 0.12927615473601395,
       "hi": 0.14272436505772845
      },
      "AHEAD - LOCAL": {
       "n": 4720,
       "mean": -0.0005318209430854224,
       "lo": -0.0029019723757828606,
       "hi": 0.0018191982018037542
      },
      "UBCF - AHEAD": {
       "n": 4720,
       "mean": 0.17354155501225446,
       "lo": 0.1660454204008993,
       "hi": 0.18149610638253466
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4720,
       "mean": 9.54714320838965e-06,
       "lo": -0.00010026764278398371,
       "hi": 0.00011350955794715361
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4720,
       "mean": -5.360321909368304e-06,
       "lo": -2.8597574600160642e-05,
       "hi": 1.621698450204152e-05
      },
      "REGPOP shifted - REGPOP": {
       "n": 4720,
       "mean": -1.7901888479248286e-05,
       "lo": -7.17375298199074e-05,
       "hi": 1.55387601102359e-05
      },
      "REGPOP window - REGPOP": {
       "n": 4720,
       "mean": 1.5713604305443611e-06,
       "lo": -2.551490337726781e-05,
       "hi": 3.0466526068010954e-05
      },
      "BLEND - POP>UBCF": {
       "n": 4720,
       "mean": 0.0029809470818704603,
       "lo": 0.0023909375939476893,
       "hi": 0.003588600938534259
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4720,
       "mean": 0.010317899911045971,
       "lo": 0.009138760481697839,
       "hi": 0.011473139188979853
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4720,
       "mean": 5.6602902411506096e-06,
       "lo": -7.279712478426052e-05,
       "hi": 7.872029632374034e-05
      },
      "KNN - POP": {
       "n": 4720,
       "mean": 0.040626931688603325,
       "lo": 0.029862339192045808,
       "hi": 0.05056819376748075
      },
      "UBCF - POP": {
       "n": 4720,
       "mean": 0.06039755801461577,
       "lo": 0.050049057806965266,
       "hi": 0.07047238885892305
      },
      "ITEM - POP": {
       "n": 4720,
       "mean": 0.05582135082713376,
       "lo": 0.045146179840251384,
       "hi": 0.06681834942194681
      },
      "BLEND - POP": {
       "n": 4720,
       "mean": 0.02171178114815746,
       "lo": 0.017896160768999247,
       "hi": 0.025787709693841546
      },
      "LOCAL - POP": {
       "n": 4720,
       "mean": -0.2085654382149197,
       "lo": -0.2239289812162275,
       "hi": -0.19402731804280515
      },
      "AHEAD - POP": {
       "n": 4720,
       "mean": -0.21061389276002368,
       "lo": -0.22464406743162132,
       "hi": -0.1961779983303222
      },
      "PROXPOP 10 - POP": {
       "n": 4720,
       "mean": -0.09547263606871913,
       "lo": -0.10888948676294477,
       "hi": -0.08229176753946145
      },
      "PROXPOP 20 - POP": {
       "n": 4720,
       "mean": -0.0685623920153691,
       "lo": -0.08042421371366111,
       "hi": -0.05701458910291365
      },
      "PROXPOP 40 - POP": {
       "n": 4720,
       "mean": -0.04129539885696636,
       "lo": -0.05158212387518276,
       "hi": -0.03093604443560568
      },
      "REGPOP b=10 - POP": {
       "n": 4720,
       "mean": 0.00014438570971276782,
       "lo": -0.00011924720462168412,
       "hi": 0.00041471072945801325
      },
      "REGPOP b=40 - POP": {
       "n": 4720,
       "mean": 2.6988831774180124e-05,
       "lo": -1.4228709720144962e-05,
       "hi": 0.00011004814304173792
      },
      "REGPOP shifted - POP": {
       "n": 4720,
       "mean": 1.7135274331838026e-05,
       "lo": -7.726505043247912e-05,
       "hi": 0.00010749783259202683
      },
      "REGPOP window - POP": {
       "n": 4720,
       "mean": 3.93158054125842e-05,
       "lo": -2.076246424730558e-05,
       "hi": 0.00013794255690066596
      },
      "POP>UBCF - POP": {
       "n": 4720,
       "mean": 0.015341932760496594,
       "lo": 0.012235991179791298,
       "hi": 0.018529189127174085
      },
      "POP>REGPOP - POP": {
       "n": 4720,
       "mean": 5.6602902411506096e-06,
       "lo": -6.807499581058339e-05,
       "hi": 9.27061017575301e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4720,
       "mean": 0.01541463443574343,
       "lo": 0.012127553873095798,
       "hi": 0.018568868881518617
      },
      "REGBLEND - POP": {
       "n": 4720,
       "mean": 0.0217844828234043,
       "lo": 0.017884903125684457,
       "hi": 0.025928597273659763
      },
      "KNN - REGPOP": {
       "n": 4720,
       "mean": 0.04062127139836218,
       "lo": 0.03006845796483934,
       "hi": 0.051228352280014655
      },
      "UBCF - REGPOP": {
       "n": 4720,
       "mean": 0.060391897724374616,
       "lo": 0.05039168438331788,
       "hi": 0.07057216233474893
      },
      "ITEM - REGPOP": {
       "n": 4720,
       "mean": 0.055815690536892615,
       "lo": 0.04488758832362093,
       "hi": 0.06644857887953867
      },
      "BLEND - REGPOP": {
       "n": 4720,
       "mean": 0.02170612085791631,
       "lo": 0.01782039403683623,
       "hi": 0.025581434701585914
      },
      "REGBLEND - REGPOP": {
       "n": 4720,
       "mean": 0.02177882253316315,
       "lo": 0.017757255904685156,
       "hi": 0.025890798344964047
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4720,
       "mean": 0.015408974145502278,
       "lo": 0.012243007204418026,
       "hi": 0.018506747393942945
      },
      "LOCAL - REGPOP": {
       "n": 4720,
       "mean": -0.20857109850516087,
       "lo": -0.2228473008684978,
       "hi": -0.19446525880389715
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4720,
       "mean": -0.06856805230561024,
       "lo": -0.08122644217707828,
       "hi": -0.05643007864207125
      },
      "UBCF - PROXPOP 20": {
       "n": 4720,
       "mean": 0.12895995002998484,
       "lo": 0.11581580131795667,
       "hi": 0.14297048616802405
      },
      "KNN - PROXPOP 20": {
       "n": 4720,
       "mean": 0.10918932370397243,
       "lo": 0.096190639680252,
       "hi": 0.12137281929121135
      },
      "UBCF - LOCAL": {
       "n": 4720,
       "mean": 0.2689629962295355,
       "lo": 0.25390183929131854,
       "hi": 0.2831736390998532
      },
      "REGPOP - LOCAL": {
       "n": 4720,
       "mean": 0.20857109850516087,
       "lo": 0.19304058928212378,
       "hi": 0.22389092979642927
      },
      "AHEAD - LOCAL": {
       "n": 4720,
       "mean": -0.002048454545103973,
       "lo": -0.00917861472554923,
       "hi": 0.004997292257122356
      },
      "UBCF - AHEAD": {
       "n": 4720,
       "mean": 0.27101145077463945,
       "lo": 0.25588772195928705,
       "hi": 0.28554089519768255
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4720,
       "mean": 0.0001387254194716172,
       "lo": -0.00011477077374799772,
       "hi": 0.00042611220518796035
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4720,
       "mean": 2.1328541533029512e-05,
       "lo": -1.5063867349507539e-05,
       "hi": 0.0001060218717729069
      },
      "REGPOP shifted - REGPOP": {
       "n": 4720,
       "mean": 1.1474984090687417e-05,
       "lo": -7.111819943741184e-05,
       "hi": 9.605457194012617e-05
      },
      "REGPOP window - REGPOP": {
       "n": 4720,
       "mean": 3.365551517143359e-05,
       "lo": -2.0087198660413087e-05,
       "hi": 0.0001386955967443803
      },
      "BLEND - POP>UBCF": {
       "n": 4720,
       "mean": 0.006369848387660871,
       "lo": 0.0045742182861469955,
       "hi": 0.008313041095727738
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4720,
       "mean": 0.01533627247025544,
       "lo": 0.01219046759301566,
       "hi": 0.018525875180373495
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4720,
       "mean": 2.1768485751536615e-05,
       "lo": 0.0,
       "hi": 9.514610886075145e-05
      },
      "KNN - POP": {
       "n": 4720,
       "mean": 0.04098522558266289,
       "lo": 0.024884513426051313,
       "hi": 0.05871531760003801
      },
      "UBCF - POP": {
       "n": 4720,
       "mean": 0.052114998587435894,
       "lo": 0.03575227686935416,
       "hi": 0.06815920176852934
      },
      "ITEM - POP": {
       "n": 4720,
       "mean": 0.05531574852017735,
       "lo": 0.03857723406608504,
       "hi": 0.07290544151327441
      },
      "BLEND - POP": {
       "n": 4720,
       "mean": 0.022756729149717304,
       "lo": 0.013889577093121535,
       "hi": 0.03207550414182847
      },
      "LOCAL - POP": {
       "n": 4720,
       "mean": -0.34335219605878414,
       "lo": -0.37363063451634554,
       "hi": -0.3149776682867449
      },
      "AHEAD - POP": {
       "n": 4720,
       "mean": -0.3458945689401401,
       "lo": -0.3743409925606185,
       "hi": -0.31502793438281496
      },
      "PROXPOP 10 - POP": {
       "n": 4720,
       "mean": -0.11655134860115708,
       "lo": -0.14240526669741302,
       "hi": -0.09099344692025456
      },
      "PROXPOP 20 - POP": {
       "n": 4720,
       "mean": -0.08000473843166553,
       "lo": -0.10230606094845815,
       "hi": -0.05875629507766455
      },
      "PROXPOP 40 - POP": {
       "n": 4720,
       "mean": -0.04398778927912316,
       "lo": -0.06334428804845432,
       "hi": -0.024770400709120663
      },
      "REGPOP b=10 - POP": {
       "n": 4720,
       "mean": 0.00018195081754403787,
       "lo": -0.00019897886528115653,
       "hi": 0.0005799054369673959
      },
      "REGPOP b=40 - POP": {
       "n": 4720,
       "mean": 1.3619854721549635e-05,
       "lo": 0.0,
       "hi": 8.107459997341304e-05
      },
      "REGPOP shifted - POP": {
       "n": 4720,
       "mean": -1.462873284907185e-05,
       "lo": -0.0003443785812228425,
       "hi": 0.00021570650447643016
      },
      "REGPOP window - POP": {
       "n": 4720,
       "mean": 1.3619854721549635e-05,
       "lo": 0.0,
       "hi": 8.082949053666602e-05
      },
      "POP>UBCF - POP": {
       "n": 4720,
       "mean": 0.01685983649435007,
       "lo": 0.009141373753073535,
       "hi": 0.024778990551294743
      },
      "POP>REGPOP - POP": {
       "n": 4720,
       "mean": 2.1768485751536615e-05,
       "lo": 0.0,
       "hi": 9.85519795187315e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4720,
       "mean": 0.01685983649435007,
       "lo": 0.009724013424960307,
       "hi": 0.024508061940915014
      },
      "REGBLEND - POP": {
       "n": 4720,
       "mean": 0.022756729149717304,
       "lo": 0.013429233166770301,
       "hi": 0.0321351694564029
      },
      "KNN - REGPOP": {
       "n": 4720,
       "mean": 0.04096345709691135,
       "lo": 0.024811116498481108,
       "hi": 0.057820111999973646
      },
      "UBCF - REGPOP": {
       "n": 4720,
       "mean": 0.05209323010168435,
       "lo": 0.03559747658135626,
       "hi": 0.0690629351026193
      },
      "ITEM - REGPOP": {
       "n": 4720,
       "mean": 0.055293980034425816,
       "lo": 0.03768465954958242,
       "hi": 0.07197319751690136
      },
      "BLEND - REGPOP": {
       "n": 4720,
       "mean": 0.022734960663965766,
       "lo": 0.013711092854358505,
       "hi": 0.032420946809782816
      },
      "REGBLEND - REGPOP": {
       "n": 4720,
       "mean": 0.022734960663965766,
       "lo": 0.014054268743816446,
       "hi": 0.032038402599099826
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4720,
       "mean": 0.016838068008598536,
       "lo": 0.009314551965101812,
       "hi": 0.02491566542774351
      },
      "LOCAL - REGPOP": {
       "n": 4720,
       "mean": -0.3433739645445357,
       "lo": -0.371817888989449,
       "hi": -0.3141998608644646
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4720,
       "mean": -0.08002650691741706,
       "lo": -0.103283028401942,
       "hi": -0.05616128479033527
      },
      "UBCF - PROXPOP 20": {
       "n": 4720,
       "mean": 0.13211973701910143,
       "lo": 0.10718672890441155,
       "hi": 0.157284890841862
      },
      "KNN - PROXPOP 20": {
       "n": 4720,
       "mean": 0.12098996401432843,
       "lo": 0.09647583882631601,
       "hi": 0.14387313140695981
      },
      "UBCF - LOCAL": {
       "n": 4720,
       "mean": 0.39546719464622004,
       "lo": 0.366984355607213,
       "hi": 0.422983083832616
      },
      "REGPOP - LOCAL": {
       "n": 4720,
       "mean": 0.3433739645445357,
       "lo": 0.3128643808003475,
       "hi": 0.37144723913922784
      },
      "AHEAD - LOCAL": {
       "n": 4720,
       "mean": -0.002542372881355932,
       "lo": -0.029044712230657285,
       "hi": 0.02098793047614025
      },
      "UBCF - AHEAD": {
       "n": 4720,
       "mean": 0.398009567527576,
       "lo": 0.3680615220789731,
       "hi": 0.427612726840701
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4720,
       "mean": 0.00016018233179250125,
       "lo": -0.0001996978487210201,
       "hi": 0.0005602431259020266
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4720,
       "mean": -8.14863102998698e-06,
       "lo": -4.8718901333200096e-05,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4720,
       "mean": -3.6397218600608464e-05,
       "lo": -0.0003601700202967829,
       "hi": 0.000185352675799661
      },
      "REGPOP window - REGPOP": {
       "n": 4720,
       "mean": -8.14863102998698e-06,
       "lo": -4.9551664144205865e-05,
       "hi": 0.0
      },
      "BLEND - POP>UBCF": {
       "n": 4720,
       "mean": 0.005896892655367232,
       "lo": 0.00153194690647113,
       "hi": 0.011088777398153105
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4720,
       "mean": 0.016838068008598536,
       "lo": 0.00903091871802935,
       "hi": 0.02453907548705433
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4720,
       "mean": 6.830028376316058e-06,
       "lo": 0.0,
       "hi": 3.959021895490408e-05
      },
      "KNN - POP": {
       "n": 4720,
       "mean": 0.010009777428555364,
       "lo": 0.000727760065724106,
       "hi": 0.019807014838387354
      },
      "UBCF - POP": {
       "n": 4720,
       "mean": 0.012060627395954782,
       "lo": 0.003849285702207207,
       "hi": 0.019862258180226876
      },
      "ITEM - POP": {
       "n": 4720,
       "mean": 0.014616014697338118,
       "lo": 0.00550497314579605,
       "hi": 0.02380015889720226
      },
      "BLEND - POP": {
       "n": 4720,
       "mean": 0.005415156642993171,
       "lo": 0.0020679300295309597,
       "hi": 0.009037464594559393
      },
      "LOCAL - POP": {
       "n": 4720,
       "mean": -0.05178865624212296,
       "lo": -0.06490166551989231,
       "hi": -0.03885430717751509
      },
      "AHEAD - POP": {
       "n": 4720,
       "mean": -0.051205709223620985,
       "lo": -0.0642018067382942,
       "hi": -0.037651296855696306
      },
      "PROXPOP 10 - POP": {
       "n": 4720,
       "mean": -0.022484169080043907,
       "lo": -0.035010053318667314,
       "hi": -0.010153616342580841
      },
      "PROXPOP 20 - POP": {
       "n": 4720,
       "mean": -0.015801038224769828,
       "lo": -0.028011224997052855,
       "hi": -0.004238927006995762
      },
      "PROXPOP 40 - POP": {
       "n": 4720,
       "mean": -0.008528786888485297,
       "lo": -0.01885494737047153,
       "hi": 0.0012434356592431312
      },
      "REGPOP b=10 - POP": {
       "n": 4720,
       "mean": 1.6350148654747824e-05,
       "lo": -0.00032572913080749756,
       "hi": 0.00040377628227728055
      },
      "REGPOP b=40 - POP": {
       "n": 4720,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4720,
       "mean": 1.0245042564474087e-05,
       "lo": 0.0,
       "hi": 4.512143832409786e-05
      },
      "REGPOP window - POP": {
       "n": 4720,
       "mean": 4.9341466974277315e-05,
       "lo": 0.0,
       "hi": 0.00023860153282826278
      },
      "POP>UBCF - POP": {
       "n": 4720,
       "mean": 0.003658090885426633,
       "lo": 0.0006435532433765166,
       "hi": 0.006655806267174508
      },
      "POP>REGPOP - POP": {
       "n": 4720,
       "mean": 6.830028376316058e-06,
       "lo": 0.0,
       "hi": 4.177249656012961e-05
      },
      "REGPOP>UBCF - POP": {
       "n": 4720,
       "mean": 0.003682062748300671,
       "lo": 0.0007185478929780832,
       "hi": 0.006678100594656878
      },
      "REGBLEND - POP": {
       "n": 4720,
       "mean": 0.005439128505867209,
       "lo": 0.0019918392102257886,
       "hi": 0.009227990762521475
      },
      "KNN - REGPOP": {
       "n": 4720,
       "mean": 0.010002947400179048,
       "lo": 0.0009359741011207039,
       "hi": 0.019202088472564237
      },
      "UBCF - REGPOP": {
       "n": 4720,
       "mean": 0.012053797367578466,
       "lo": 0.0034479896748307367,
       "hi": 0.02054887322469423
      },
      "ITEM - REGPOP": {
       "n": 4720,
       "mean": 0.014609184668961805,
       "lo": 0.005495758237641837,
       "hi": 0.023645119577392855
      },
      "BLEND - REGPOP": {
       "n": 4720,
       "mean": 0.005408326614616854,
       "lo": 0.002062967585274991,
       "hi": 0.008902060697624677
      },
      "REGBLEND - REGPOP": {
       "n": 4720,
       "mean": 0.005432298477490892,
       "lo": 0.0018895947577207298,
       "hi": 0.008877783308927082
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4720,
       "mean": 0.003675232719924354,
       "lo": 0.0007165051865228046,
       "hi": 0.006827471732019106
      },
      "LOCAL - REGPOP": {
       "n": 4720,
       "mean": -0.051795486270499284,
       "lo": -0.065658067218218,
       "hi": -0.03999430135153518
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4720,
       "mean": -0.015807868253146146,
       "lo": -0.028231908619082993,
       "hi": -0.004714593009767304
      },
      "UBCF - PROXPOP 20": {
       "n": 4720,
       "mean": 0.027861665620724615,
       "lo": 0.015469452201170523,
       "hi": 0.04163495693687858
      },
      "KNN - PROXPOP 20": {
       "n": 4720,
       "mean": 0.025810815653325193,
       "lo": 0.01364092003812581,
       "hi": 0.0395190691444002
      },
      "UBCF - LOCAL": {
       "n": 4720,
       "mean": 0.06384928363807775,
       "lo": 0.04969778741794397,
       "hi": 0.07780694023866502
      },
      "REGPOP - LOCAL": {
       "n": 4720,
       "mean": 0.051795486270499284,
       "lo": 0.03860502295010931,
       "hi": 0.06479020087604825
      },
      "AHEAD - LOCAL": {
       "n": 4720,
       "mean": 0.0005829470185019861,
       "lo": -0.0057343256719342445,
       "hi": 0.006599041269706968
      },
      "UBCF - AHEAD": {
       "n": 4720,
       "mean": 0.06326633661957576,
       "lo": 0.049311939320212245,
       "hi": 0.07705608041353311
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4720,
       "mean": 9.520120278431761e-06,
       "lo": -0.00030817306158332505,
       "hi": 0.0004360516272112455
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4720,
       "mean": -6.830028376316058e-06,
       "lo": -4.092835950854755e-05,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4720,
       "mean": 3.415014188158029e-06,
       "lo": 0.0,
       "hi": 2.1052871472079956e-05
      },
      "REGPOP window - REGPOP": {
       "n": 4720,
       "mean": 4.2511438597961254e-05,
       "lo": 0.0,
       "hi": 0.00023019893011476676
      },
      "BLEND - POP>UBCF": {
       "n": 4720,
       "mean": 0.0017570657575665372,
       "lo": 0.00028134017042800026,
       "hi": 0.0034833721565421783
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4720,
       "mean": 0.003651260857050317,
       "lo": 0.0005890505661951355,
       "hi": 0.006676226134883085
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4720,
       "mean": 1.7655367231638425e-05,
       "lo": 0.0,
       "hi": 0.00010661893174873843
      },
      "KNN - POP": {
       "n": 4720,
       "mean": 0.015937928925372845,
       "lo": 0.001564042691270155,
       "hi": 0.03135211475453321
      },
      "UBCF - POP": {
       "n": 4720,
       "mean": 0.020514536404522696,
       "lo": 0.00633270341147856,
       "hi": 0.03496312989734508
      },
      "ITEM - POP": {
       "n": 4720,
       "mean": 0.026434465110468347,
       "lo": 0.01243210535054066,
       "hi": 0.041449912368827085
      },
      "BLEND - POP": {
       "n": 4720,
       "mean": 0.00831089435448234,
       "lo": 0.0014198113504450328,
       "hi": 0.015204447825233796
      },
      "LOCAL - POP": {
       "n": 4720,
       "mean": -0.08135600771708075,
       "lo": -0.10040077859324853,
       "hi": -0.061153295253770744
      },
      "AHEAD - POP": {
       "n": 4720,
       "mean": -0.0794492280560638,
       "lo": -0.09953518942947845,
       "hi": -0.060473575306512664
      },
      "PROXPOP 10 - POP": {
       "n": 4720,
       "mean": -0.03548736364928414,
       "lo": -0.054690728364788437,
       "hi": -0.015737397908295495
      },
      "PROXPOP 20 - POP": {
       "n": 4720,
       "mean": -0.023834821276402785,
       "lo": -0.041922209560659666,
       "hi": -0.004905677224791964
      },
      "PROXPOP 40 - POP": {
       "n": 4720,
       "mean": -0.011758550089962103,
       "lo": -0.029107896096431038,
       "hi": 0.004170090705061746
      },
      "REGPOP b=10 - POP": {
       "n": 4720,
       "mean": 4.817393058918484e-05,
       "lo": -0.0005298175596926366,
       "hi": 0.0007465674744513066
      },
      "REGPOP b=40 - POP": {
       "n": 4720,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "REGPOP shifted - POP": {
       "n": 4720,
       "mean": 2.6483050847457626e-05,
       "lo": 0.0,
       "hi": 0.00011947432722030398
      },
      "REGPOP window - POP": {
       "n": 4720,
       "mean": 2.6483050847457626e-05,
       "lo": 0.0,
       "hi": 0.0001177903246943015
      },
      "POP>UBCF - POP": {
       "n": 4720,
       "mean": 0.005132928252787425,
       "lo": -0.0008135416050899757,
       "hi": 0.010537632102013776
      },
      "POP>REGPOP - POP": {
       "n": 4720,
       "mean": 1.7655367231638425e-05,
       "lo": 0.0,
       "hi": 0.00010839758329728605
      },
      "REGPOP>UBCF - POP": {
       "n": 4720,
       "mean": 0.005132928252787425,
       "lo": -0.0005706124965186337,
       "hi": 0.011120072668956536
      },
      "REGBLEND - POP": {
       "n": 4720,
       "mean": 0.00831089435448234,
       "lo": 0.0020546104833959163,
       "hi": 0.01513156364630779
      },
      "KNN - REGPOP": {
       "n": 4720,
       "mean": 0.015920273558141206,
       "lo": 0.0006914709094535229,
       "hi": 0.03035872295026043
      },
      "UBCF - REGPOP": {
       "n": 4720,
       "mean": 0.020496881037291057,
       "lo": 0.005991984783203101,
       "hi": 0.03429406672999455
      },
      "ITEM - REGPOP": {
       "n": 4720,
       "mean": 0.02641680974323671,
       "lo": 0.011229002559111927,
       "hi": 0.04133644309046515
      },
      "BLEND - REGPOP": {
       "n": 4720,
       "mean": 0.008293238987250703,
       "lo": 0.0014554167024220918,
       "hi": 0.015432118134733734
      },
      "REGBLEND - REGPOP": {
       "n": 4720,
       "mean": 0.008293238987250703,
       "lo": 0.001963350916912607,
       "hi": 0.015504066594660429
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4720,
       "mean": 0.005115272885555787,
       "lo": -0.0005434082159748462,
       "hi": 0.010824943671748148
      },
      "LOCAL - REGPOP": {
       "n": 4720,
       "mean": -0.0813736630843124,
       "lo": -0.10113272805691943,
       "hi": -0.06109526565618056
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4720,
       "mean": -0.02385247664363442,
       "lo": -0.04275320251782236,
       "hi": -0.006407156869114161
      },
      "UBCF - PROXPOP 20": {
       "n": 4720,
       "mean": 0.04434935768092548,
       "lo": 0.023000596255740805,
       "hi": 0.0652871876362926
      },
      "KNN - PROXPOP 20": {
       "n": 4720,
       "mean": 0.03977275020177562,
       "lo": 0.01947614112606612,
       "hi": 0.06042207108754458
      },
      "UBCF - LOCAL": {
       "n": 4720,
       "mean": 0.10187054412160346,
       "lo": 0.08143062149898624,
       "hi": 0.12217258014964931
      },
      "REGPOP - LOCAL": {
       "n": 4720,
       "mean": 0.0813736630843124,
       "lo": 0.0610232622513233,
       "hi": 0.10089434571442214
      },
      "AHEAD - LOCAL": {
       "n": 4720,
       "mean": 0.0019067796610169492,
       "lo": -0.00920266217458907,
       "hi": 0.012523010010146043
      },
      "UBCF - AHEAD": {
       "n": 4720,
       "mean": 0.09996376446058651,
       "lo": 0.07908039591208876,
       "hi": 0.12163155361590686
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4720,
       "mean": 3.051856335754642e-05,
       "lo": -0.0005592068283070677,
       "hi": 0.0008649997194543587
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4720,
       "mean": -1.7655367231638425e-05,
       "lo": -0.00010391014245493221,
       "hi": 0.0
      },
      "REGPOP shifted - REGPOP": {
       "n": 4720,
       "mean": 8.827683615819201e-06,
       "lo": 0.0,
       "hi": 5.202940707578921e-05
      },
      "REGPOP window - REGPOP": {
       "n": 4720,
       "mean": 8.827683615819201e-06,
       "lo": 0.0,
       "hi": 5.215206390334701e-05
      },
      "BLEND - POP>UBCF": {
       "n": 4720,
       "mean": 0.0031779661016949155,
       "lo": 0.0,
       "hi": 0.0068607152884937635
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4720,
       "mean": 0.005115272885555787,
       "lo": -0.0005678061374252925,
       "hi": 0.011098599128133302
      }
     }
    }
   },
   "R9": {
    "m=1": {
     "top five not determined by POP (share of units)": 0.673534409515718,
     "candidates no pool reader marked (mean share)": 0.2430678921757936
    },
    "m=3": {
     "top five not determined by POP (share of units)": 0.6784047518031396,
     "candidates no pool reader marked (mean share)": 0.2456468776926811
    },
    "m=5": {
     "top five not determined by POP (share of units)": 0.6775423728813559,
     "candidates no pool reader marked (mean share)": 0.24846565566458517
    }
   },
   "R11": {
    "m=1": {
     "share with none (KNN and UBCF rank as POP)": 0.10025488530161428,
     "share with one or two": 0.30267629566694987,
     "share with three or more": 0.5970688190314358,
     "median number": 3.0,
     "none": {
      "units": 472
     },
     "one or two": {
      "units": 1425,
      "KNN - POP, ap": {
       "n": 1425,
       "mean": 0.0036279164531726788,
       "lo": -0.003467988146791726,
       "hi": 0.010119810100088314
      },
      "UBCF - POP, ap": {
       "n": 1425,
       "mean": -0.0005388795558910444,
       "lo": -0.007689598279997115,
       "hi": 0.006676044073261887
      },
      "UBCF - REGPOP, ap": {
       "n": 1425,
       "mean": -0.0004221604074422514,
       "lo": -0.008156086315140827,
       "hi": 0.006964033907771525
      },
      "UBCF - POP, hitNext": {
       "n": 1425,
       "mean": -0.013549993865783339,
       "lo": -0.04111553977144223,
       "hi": 0.014336341671269657
      },
      "REGPOP - POP, hitNext": {
       "n": 1425,
       "mean": -0.0007886382623224726,
       "lo": -0.003999549489500661,
       "hi": 0.002514763626956261
      },
      "UBCF - REGPOP, hitNext": {
       "n": 1425,
       "mean": -0.012761355603460867,
       "lo": -0.041400981310580905,
       "hi": 0.015551823979412613
      },
      "KNN - REGPOP, hitNext": {
       "n": 1425,
       "mean": -0.00836647952437426,
       "lo": -0.035450969787751974,
       "hi": 0.019469043535534428
      }
     },
     "three or more": {
      "units": 2811,
      "KNN - POP, ap": {
       "n": 2811,
       "mean": 0.0007136290766121254,
       "lo": -0.005243049537225666,
       "hi": 0.006797885640321086
      },
      "UBCF - POP, ap": {
       "n": 2811,
       "mean": 0.008398670803417331,
       "lo": 0.0010383426762363126,
       "hi": 0.015077052976042235
      },
      "UBCF - REGPOP, ap": {
       "n": 2811,
       "mean": 0.008147220224065176,
       "lo": 0.001200700596342018,
       "hi": 0.014977578192591408
      },
      "UBCF - POP, hitNext": {
       "n": 2811,
       "mean": 0.013658661158504216,
       "lo": -0.009732312367280062,
       "hi": 0.03677206184332768
      },
      "REGPOP - POP, hitNext": {
       "n": 2811,
       "mean": -0.00021401184688271135,
       "lo": -0.0032246842619329686,
       "hi": 0.0025130285523386445
      },
      "UBCF - REGPOP, hitNext": {
       "n": 2811,
       "mean": 0.013872673005386922,
       "lo": -0.008793196074418199,
       "hi": 0.03722561071129916
      },
      "KNN - REGPOP, hitNext": {
       "n": 2811,
       "mean": 0.004748371084927054,
       "lo": -0.01641465801908098,
       "hi": 0.0256343499307925
      }
     }
    },
    "m=3": {
     "share with none (KNN and UBCF rank as POP)": 0.005091217649554518,
     "share with one or two": 0.06936784047518031,
     "share with three or more": 0.9255409418752651,
     "median number": 8.0,
     "none": {
      "units": 24
     },
     "one or two": {
      "units": 327,
      "KNN - POP, ap": {
       "n": 327,
       "mean": 0.021887083830478365,
       "lo": 0.010167332895449592,
       "hi": 0.03336519425580035
      },
      "UBCF - POP, ap": {
       "n": 327,
       "mean": 0.019874828367807944,
       "lo": 0.007109133838175017,
       "hi": 0.033308488937137
      },
      "UBCF - REGPOP, ap": {
       "n": 327,
       "mean": 0.02005534601384077,
       "lo": 0.007505786108750679,
       "hi": 0.03330344401535595
      },
      "UBCF - POP, hitNext": {
       "n": 327,
       "mean": -0.004094442985547891,
       "lo": -0.05739480408010885,
       "hi": 0.05235997611088642
      },
      "REGPOP - POP, hitNext": {
       "n": 327,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "UBCF - REGPOP, hitNext": {
       "n": 327,
       "mean": -0.004094442985547891,
       "lo": -0.06034070523806771,
       "hi": 0.050380740881515916
      },
      "KNN - REGPOP, hitNext": {
       "n": 327,
       "mean": -0.002718296196557066,
       "lo": -0.049448305359932804,
       "hi": 0.04489240406781042
      }
     },
     "three or more": {
      "units": 4363,
      "KNN - POP, ap": {
       "n": 4363,
       "mean": 0.013223295379989055,
       "lo": 0.008479130052858021,
       "hi": 0.01795165390503313
      },
      "UBCF - POP, ap": {
       "n": 4363,
       "mean": 0.028191107505395753,
       "lo": 0.023441919539436258,
       "hi": 0.03296284508548493
      },
      "UBCF - REGPOP, ap": {
       "n": 4363,
       "mean": 0.028139331791399557,
       "lo": 0.023451875826202333,
       "hi": 0.03310584981542482
      },
      "UBCF - POP, hitNext": {
       "n": 4363,
       "mean": 0.009043550230806705,
       "lo": -0.006782758703303373,
       "hi": 0.025145584770165784
      },
      "REGPOP - POP, hitNext": {
       "n": 4363,
       "mean": -0.0001451600580640232,
       "lo": -0.0008814796146501274,
       "hi": 3.6425629248096504e-05
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4363,
       "mean": 0.009188710288870727,
       "lo": -0.0069309515887334165,
       "hi": 0.02498349371042136
      },
      "KNN - REGPOP, hitNext": {
       "n": 4363,
       "mean": 0.007895639771642522,
       "lo": -0.006995707977301223,
       "hi": 0.023204721243531744
      }
     }
    },
    "m=5": {
     "share with none (KNN and UBCF rank as POP)": 0.000847457627118644,
     "share with one or two": 0.017161016949152542,
     "share with three or more": 0.9819915254237288,
     "median number": 11.0,
     "none": {
      "units": 4
     },
     "one or two": {
      "units": 81,
      "KNN - POP, ap": {
       "n": 81,
       "mean": 0.02752838561834402,
       "lo": 0.00558103183790295,
       "hi": 0.05407329035916166
      },
      "UBCF - POP, ap": {
       "n": 81,
       "mean": 0.03451728193563017,
       "lo": 0.008366454990344625,
       "hi": 0.06386357170379253
      },
      "UBCF - REGPOP, ap": {
       "n": 81,
       "mean": 0.03451728193563017,
       "lo": 0.009276465249011758,
       "hi": 0.06684531258342902
      },
      "UBCF - POP, hitNext": {
       "n": 81,
       "mean": 0.05749785194229639,
       "lo": -0.0316718522441414,
       "hi": 0.1659924001413926
      },
      "REGPOP - POP, hitNext": {
       "n": 81,
       "mean": 0.0,
       "lo": 0.0,
       "hi": 0.0
      },
      "UBCF - REGPOP, hitNext": {
       "n": 81,
       "mean": 0.05749785194229639,
       "lo": -0.03150746637048006,
       "hi": 0.16474713143727227
      },
      "KNN - REGPOP, hitNext": {
       "n": 81,
       "mean": 0.061642472753583866,
       "lo": 0.00023944209296831848,
       "hi": 0.15923414371017108
      }
     },
     "three or more": {
      "units": 4635,
      "KNN - POP, ap": {
       "n": 4635,
       "mean": 0.022818006073698962,
       "lo": 0.018079248650222455,
       "hi": 0.027656413850895636
      },
      "UBCF - POP, ap": {
       "n": 4635,
       "mean": 0.03708802927636304,
       "lo": 0.032333582724708675,
       "hi": 0.04180214713806076
      },
      "UBCF - REGPOP, ap": {
       "n": 4635,
       "mean": 0.03707908711376319,
       "lo": 0.032659439014566784,
       "hi": 0.04166759409345399
      },
      "UBCF - POP, hitNext": {
       "n": 4635,
       "mean": 0.019885930058688484,
       "lo": 0.005634086184905123,
       "hi": 0.034133359493568285
      },
      "REGPOP - POP, hitNext": {
       "n": 4635,
       "mean": 1.7979144192736434e-05,
       "lo": 0.0,
       "hi": 0.00010836584308625926
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4635,
       "mean": 0.019867950914495745,
       "lo": 0.005276282597058375,
       "hi": 0.0348432106113931
      },
      "KNN - REGPOP, hitNext": {
       "n": 4635,
       "mean": 0.015134984013244052,
       "lo": -9.54012875614082e-05,
       "hi": 0.030653104972237492
      }
     }
    }
   },
   "R12": {
    "targets": 4720,
    "reveal 1 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4720,
      "mean": 0.002095119446591859,
      "lo": -0.002357254554774534,
      "hi": 0.0067207360381455064
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4720,
      "mean": 0.0027004448144010906,
      "lo": -0.000788248856622121,
      "hi": 0.006038025999716764
     },
     "KNN - POP, ap, LAST": {
      "n": 4720,
      "mean": 0.0012350611982312515,
      "lo": -0.003203960675186485,
      "hi": 0.00579155738225688
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4720,
      "mean": 0.0006053253678092313,
      "lo": -0.0034192866820537053,
      "hi": 0.004327911974288726
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4720,
      "mean": -0.0008600582483606086,
      "lo": -0.0061033124063522275,
      "hi": 0.004094297584838137
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4720,
      "mean": -0.0014653836161698398,
      "lo": -0.0054435738758766145,
      "hi": 0.0022613936902054614
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4720,
      "mean": 0.001985191040680822,
      "lo": -0.01310546331908433,
      "hi": 0.01654749112310361
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4720,
      "mean": 0.0007658597207139029,
      "lo": -0.010437972951707243,
      "hi": 0.012221408499047908
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4720,
      "mean": -0.0020369337237482804,
      "lo": -0.017289671798195443,
      "hi": 0.012794117789600587
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4720,
      "mean": -0.001219331319966918,
      "lo": -0.013491602229349274,
      "hi": 0.011546826883888313
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4720,
      "mean": -0.004022124764429102,
      "lo": -0.020368257088399032,
      "hi": 0.012859651191365644
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4720,
      "mean": -0.0028027934444621824,
      "lo": -0.015078849509963735,
      "hi": 0.008874503109192453
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4720,
      "mean": 0.005072155500222666,
      "lo": 0.00015419301136918137,
      "hi": 0.010137029852716471
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4720,
      "mean": 0.005662560429057562,
      "lo": 0.001726863284545171,
      "hi": 0.00960291199622645
     },
     "UBCF - POP, ap, LAST": {
      "n": 4720,
      "mean": 0.0035829053139014543,
      "lo": -0.0012758676395510627,
      "hi": 0.008470420116419016
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4720,
      "mean": 0.0005904049288348957,
      "lo": -0.0036438905486778916,
      "hi": 0.004676982282721279
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4720,
      "mean": -0.0014892501863212116,
      "lo": -0.007450444016991809,
      "hi": 0.004192091318690384
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4720,
      "mean": -0.0020796551151561074,
      "lo": -0.006239298627287435,
      "hi": 0.0021687993999749858
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4720,
      "mean": 0.0016262750037986833,
      "lo": -0.014601532206987096,
      "hi": 0.016727454078208834
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4720,
      "mean": 0.001204273315907158,
      "lo": -0.010533896260784794,
      "hi": 0.013703277827131113
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4720,
      "mean": 0.001669852663122852,
      "lo": -0.013508804635666883,
      "hi": 0.01607753144202631
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4720,
      "mean": -0.00042200168789152594,
      "lo": -0.013852855793734905,
      "hi": 0.0126646256687683
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4720,
      "mean": 4.357765932416994e-05,
      "lo": -0.018259962826182752,
      "hi": 0.01805341529615696
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4720,
      "mean": 0.000465579347215694,
      "lo": -0.012431804876017567,
      "hi": 0.012717193200913595
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4720,
      "mean": 7.202239770878219e-05,
      "lo": -0.0003517459669609381,
      "hi": 0.0005001478714420438
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4720,
      "mean": 0.00015127667890975382,
      "lo": -0.0002041625088773353,
      "hi": 0.0005177271017360567
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4720,
      "mean": 0.00020494807237383586,
      "lo": -0.0002597593649804891,
      "hi": 0.0006552534100749112
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4720,
      "mean": 7.925428120097163e-05,
      "lo": -0.0003374395282170616,
      "hi": 0.0005168550208868069
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4720,
      "mean": 0.0001329256746650537,
      "lo": -0.000431790645932823,
      "hi": 0.0007241204658762894
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4720,
      "mean": 5.367139346408202e-05,
      "lo": -0.0004139275733909217,
      "hi": 0.000536982865572923
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4720,
      "mean": 0.0012277817521461588,
      "lo": -0.0004928956512076922,
      "hi": 0.003241756563479603
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4720,
      "mean": 0.00043612960721011503,
      "lo": -0.0009148231734661281,
      "hi": 0.0018588687650271292
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4720,
      "mean": 0.00020498187076576908,
      "lo": -0.002256067095189307,
      "hi": 0.0024354499192212487
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4720,
      "mean": -0.000791652144936044,
      "lo": -0.002725444228341511,
      "hi": 0.001053365068832409
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4720,
      "mean": -0.0010227998813803897,
      "lo": -0.00371838705456161,
      "hi": 0.0014599098145373778
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4720,
      "mean": -0.0002311477364443459,
      "lo": -0.002701041723503546,
      "hi": 0.0018273882150617162
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4720,
      "mean": -0.1376300827232374,
      "lo": -0.1444127459314357,
      "hi": -0.13090666329890496
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4720,
      "mean": -0.1375540089361235,
      "lo": -0.14417024681775417,
      "hi": -0.13109262052206172
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4720,
      "mean": -0.13599725196477735,
      "lo": -0.14297931763282717,
      "hi": -0.1291743276604255
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4720,
      "mean": 7.607378711394958e-05,
      "lo": -0.0025341193633162088,
      "hi": 0.0027532361279322647
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4720,
      "mean": 0.0016328307584600687,
      "lo": -0.0020733469261914944,
      "hi": 0.005414638944532997
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4720,
      "mean": 0.0015567569713461186,
      "lo": -0.0011264377108917189,
      "hi": 0.0042329536099342795
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4720,
      "mean": -0.0805085500899621,
      "lo": -0.09993587907818233,
      "hi": -0.06113052974870271
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4720,
      "mean": -0.08439273088092257,
      "lo": -0.1018895361016935,
      "hi": -0.06666271551377974
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4720,
      "mean": -0.08135600771708075,
      "lo": -0.10091108041813718,
      "hi": -0.06138550807035909
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4720,
      "mean": -0.003884180790960457,
      "lo": -0.01505342486867337,
      "hi": 0.007113225459011579
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4720,
      "mean": -0.000847457627118644,
      "lo": -0.015440751961105535,
      "hi": 0.014593648835536535
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4720,
      "mean": 0.0030367231638418124,
      "lo": -0.007651047507298868,
      "hi": 0.01318193527608581
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4720,
      "mean": -0.05115778696497733,
      "lo": -0.056337792321549854,
      "hi": -0.045834529487131404
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4720,
      "mean": -0.05161607100686023,
      "lo": -0.05603757444874368,
      "hi": -0.047246165623460276
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4720,
      "mean": -0.049977745844482044,
      "lo": -0.055089055407164744,
      "hi": -0.044787733672781105
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4720,
      "mean": -0.00045828404188290436,
      "lo": -0.00420658512921221,
      "hi": 0.0036409917884769488
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4720,
      "mean": 0.0011800411204952843,
      "lo": -0.004097998829477008,
      "hi": 0.006244733755713269
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4720,
      "mean": 0.0016383251623781887,
      "lo": -0.002086194565610757,
      "hi": 0.005351624286063131
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4720,
      "mean": -0.018008550089962105,
      "lo": -0.03585437067344067,
      "hi": -0.0008489814038298315
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4720,
      "mean": -0.027930866474142908,
      "lo": -0.04372541333583177,
      "hi": -0.012307807136164717
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4720,
      "mean": -0.023834821276402785,
      "lo": -0.04257142323674091,
      "hi": -0.0057071434621711915
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4720,
      "mean": -0.009922316384180797,
      "lo": -0.02392141915862311,
      "hi": 0.0037638341545516807
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4720,
      "mean": -0.005826271186440678,
      "lo": -0.02495363924508372,
      "hi": 0.013544049908585947
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4720,
      "mean": 0.004096045197740121,
      "lo": -0.010118433037882974,
      "hi": 0.018417763354118693
     }
    },
    "reveal 3 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4720,
      "mean": 0.014263425852645308,
      "lo": 0.009542808018689862,
      "hi": 0.01865129319896046
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4720,
      "mean": 0.014196344323190772,
      "lo": 0.010351269730689913,
      "hi": 0.018276823704886692
     },
     "KNN - POP, ap, LAST": {
      "n": 4720,
      "mean": 0.013553846163446733,
      "lo": 0.008961492859656495,
      "hi": 0.018366892989975615
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4720,
      "mean": -6.70815294545349e-05,
      "lo": -0.0032736176747192756,
      "hi": 0.0033032202003190655
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4720,
      "mean": -0.0007095796891985733,
      "lo": -0.005369773819513135,
      "hi": 0.004127664631145543
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4720,
      "mean": -0.0006424981597440386,
      "lo": -0.0038827370136180774,
      "hi": 0.0026708037841479252
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4720,
      "mean": 0.005141122914833034,
      "lo": -0.010402562864748537,
      "hi": 0.020420720777346555
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4720,
      "mean": 0.008565651425353564,
      "lo": -0.00400388080027328,
      "hi": 0.020927556876023337
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4720,
      "mean": 0.01032445341782954,
      "lo": -0.0052364294727986855,
      "hi": 0.025137092481767657
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4720,
      "mean": 0.00342452851052053,
      "lo": -0.00775562935239203,
      "hi": 0.01448608701907999
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4720,
      "mean": 0.0051833305029965054,
      "lo": -0.011094546708272226,
      "hi": 0.021297146593601417
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4720,
      "mean": 0.0017588019924759757,
      "lo": -0.009820671997116422,
      "hi": 0.013881776844920724
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4720,
      "mean": 0.028031505777050922,
      "lo": 0.023374612678426443,
      "hi": 0.03285340632549135
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4720,
      "mean": 0.027156608827334918,
      "lo": 0.022778105497956603,
      "hi": 0.03148117949546465
     },
     "UBCF - POP, ap, LAST": {
      "n": 4720,
      "mean": 0.026713253701737834,
      "lo": 0.02172709240557282,
      "hi": 0.031408516770797694
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4720,
      "mean": -0.0008748969497160015,
      "lo": -0.0038146651536240185,
      "hi": 0.0021910225691638054
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4720,
      "mean": -0.0013182520753130908,
      "lo": -0.005898949776435684,
      "hi": 0.003226659286092269
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4720,
      "mean": -0.00044335512559708876,
      "lo": -0.0032614151614666397,
      "hi": 0.00235052677202724
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4720,
      "mean": 0.012742515166649013,
      "lo": -0.0028070120204623144,
      "hi": 0.027026072534334537
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4720,
      "mean": 0.018264221060363878,
      "lo": 0.0046002822482773265,
      "hi": 0.03155300883583629
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4720,
      "mean": 0.018916434647522636,
      "lo": 0.003260192018465043,
      "hi": 0.033618968418310184
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4720,
      "mean": 0.0055217058937148625,
      "lo": -0.0050224019669491485,
      "hi": 0.015497555550705698
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4720,
      "mean": 0.006173919480873619,
      "lo": -0.009348361147184127,
      "hi": 0.02149124274244062
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4720,
      "mean": 0.0006522135871587561,
      "lo": -0.00941246659336898,
      "hi": 0.01128094743131898
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4720,
      "mean": 4.0362401240952435e-05,
      "lo": -4.830409016910188e-05,
      "hi": 0.00014805157304691454
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4720,
      "mean": 5.0684071711048196e-05,
      "lo": -1.4286756366851379e-05,
      "hi": 0.00012384921277999917
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4720,
      "mean": -1.7721363475160027e-05,
      "lo": -0.00011132247018676492,
      "hi": 6.36879975300186e-05
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4720,
      "mean": 1.0321670470095753e-05,
      "lo": -6.296670586624007e-05,
      "hi": 8.711648810535489e-05
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4720,
      "mean": -5.808376471611246e-05,
      "lo": -0.0001890317911856495,
      "hi": 5.259400363554803e-05
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4720,
      "mean": -6.840543518620822e-05,
      "lo": -0.0001556503460806001,
      "hi": 1.4316421270369727e-05
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4720,
      "mean": 2.3456416464891053e-05,
      "lo": -0.0003850718947207282,
      "hi": 0.0003967017435475554
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4720,
      "mean": -4.412313204686127e-05,
      "lo": -0.00028691714337093744,
      "hi": 0.00017983774848319577
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4720,
      "mean": -5.342468266197084e-05,
      "lo": -0.0006036980775454904,
      "hi": 0.0003297675589599378
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4720,
      "mean": -6.757954851175232e-05,
      "lo": -0.00042769228461631296,
      "hi": 0.00023704861741885892
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4720,
      "mean": -7.68810991268619e-05,
      "lo": -0.0006668472954033223,
      "hi": 0.00045788610555627413
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4720,
      "mean": -9.301550615109557e-06,
      "lo": -0.0003957559137623544,
      "hi": 0.00042365131231966713
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4720,
      "mean": -0.13753182283232243,
      "lo": -0.1445611819963584,
      "hi": -0.13069680583870982
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4720,
      "mean": -0.13655588373051156,
      "lo": -0.14334530846003934,
      "hi": -0.13016231301230588
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4720,
      "mean": -0.13599725196477735,
      "lo": -0.1426440183808394,
      "hi": -0.12882753968891644
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4720,
      "mean": 0.0009759391018108566,
      "lo": -0.0020206627128286914,
      "hi": 0.004084652253678341
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4720,
      "mean": 0.0015345708675450634,
      "lo": -0.0020387671438397647,
      "hi": 0.004958482530682246
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4720,
      "mean": 0.0005586317657342068,
      "lo": -0.001154547492856536,
      "hi": 0.002276632086240945
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4720,
      "mean": -0.08199160093741974,
      "lo": -0.10212096324893659,
      "hi": -0.06373386073187846
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4720,
      "mean": -0.082026911671883,
      "lo": -0.10142922166922208,
      "hi": -0.0638689416461717
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4720,
      "mean": -0.08135600771708075,
      "lo": -0.10104159519558006,
      "hi": -0.06134657782752524
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4720,
      "mean": -3.531073446328085e-05,
      "lo": -0.01261360365638982,
      "hi": 0.012399597422707092
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4720,
      "mean": 0.000635593220338983,
      "lo": -0.014788617408676843,
      "hi": 0.014769966176783418
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4720,
      "mean": 0.0006709039548022629,
      "lo": -0.006213614245968706,
      "hi": 0.007786800178488972
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4720,
      "mean": -0.05142903008500259,
      "lo": -0.05661602998820554,
      "hi": -0.046304361582128056
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4720,
      "mean": -0.05051343413535152,
      "lo": -0.055002605475598716,
      "hi": -0.04577848897063766
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4720,
      "mean": -0.049977745844482044,
      "lo": -0.05534223353246812,
      "hi": -0.04467213233702196
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4720,
      "mean": 0.0009155959496510728,
      "lo": -0.0031659883067134986,
      "hi": 0.005332542950399644
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4720,
      "mean": 0.0014512842405205466,
      "lo": -0.0034538233594792246,
      "hi": 0.006446382798983259
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4720,
      "mean": 0.0005356882908694735,
      "lo": -0.001825526693941714,
      "hi": 0.003031944221467759
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4720,
      "mean": -0.02171617720860617,
      "lo": -0.040571309043817214,
      "hi": -0.0032649589493413643
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4720,
      "mean": -0.02514131845154403,
      "lo": -0.04048608051856768,
      "hi": -0.00947833021601879
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4720,
      "mean": -0.023834821276402785,
      "lo": -0.041806415566448395,
      "hi": -0.004453548183811253
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4720,
      "mean": -0.0034251412429378587,
      "lo": -0.019434905103298677,
      "hi": 0.01327318512990464
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4720,
      "mean": -0.00211864406779661,
      "lo": -0.021667342347277917,
      "hi": 0.016783235740620194
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4720,
      "mean": 0.001306497175141247,
      "lo": -0.008192884471391737,
      "hi": 0.01067308242561831
     }
    },
    "KNN as first computed": {
     "reveal 1 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4720,
       "mean": 0.0019591859683603446,
       "lo": -0.0024586231710030226,
       "hi": 0.00648879483757504
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4720,
       "mean": 0.0027332314201843387,
       "lo": -0.0007948144105315512,
       "hi": 0.006059013790987301
      },
      "KNN - POP, ap, LAST": {
       "n": 4720,
       "mean": 0.0016237691671444749,
       "lo": -0.002689442984834449,
       "hi": 0.006306104869744341
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4720,
       "mean": 0.0007740454518239937,
       "lo": -0.003200537441653393,
       "hi": 0.004554013125831817
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4720,
       "mean": -0.0003354168012158698,
       "lo": -0.00549340159744832,
       "hi": 0.004544650124397015
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4720,
       "mean": -0.0011094622530398632,
       "lo": -0.005220370782821867,
       "hi": 0.0027373845800937402
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4720,
       "mean": 0.001946349232771217,
       "lo": -0.013444951435613008,
       "hi": 0.017025948595641955
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4720,
       "mean": 0.0017251346736329226,
       "lo": -0.00935555354101094,
       "hi": 0.013448143312956073
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4720,
       "mean": 0.0005142668412234716,
       "lo": -0.01518402714991319,
       "hi": 0.0157560126895708
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4720,
       "mean": -0.00022121455913829338,
       "lo": -0.013159034384266275,
       "hi": 0.01321142766355376
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4720,
       "mean": -0.0014320823915477455,
       "lo": -0.018709980773593954,
       "hi": 0.014888814448427204
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4720,
       "mean": -0.0012108678324094517,
       "lo": -0.013524750616501404,
       "hi": 0.011290243961396672
      }
     },
     "reveal 3 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4720,
       "mean": 0.014260755004713969,
       "lo": 0.009716610262367378,
       "hi": 0.018715808397754254
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4720,
       "mean": 0.014306754327483554,
       "lo": 0.010520148754664444,
       "hi": 0.018447425173806653
      },
      "KNN - POP, ap, LAST": {
       "n": 4720,
       "mean": 0.013739423013737566,
       "lo": 0.009083689093949292,
       "hi": 0.01863456902879805
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4720,
       "mean": 4.599932276958449e-05,
       "lo": -0.0031866958962231,
       "hi": 0.0033648481835071705
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4720,
       "mean": -0.0005213319909763997,
       "lo": -0.005069968020034669,
       "hi": 0.004258634536413473
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4720,
       "mean": -0.0005673313137459845,
       "lo": -0.0037596415693977392,
       "hi": 0.0027099923107120564
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4720,
       "mean": 0.0035450777170929204,
       "lo": -0.011153682436047209,
       "hi": 0.018663848361020387
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4720,
       "mean": 0.007539622369663491,
       "lo": -0.005011893647346178,
       "hi": 0.020008327251160047
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4720,
       "mean": 0.011955809350032931,
       "lo": -0.0032037755622273357,
       "hi": 0.027274042029883476
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4720,
       "mean": 0.0039945446525705705,
       "lo": -0.007613607716848242,
       "hi": 0.015036178716809543
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4720,
       "mean": 0.008410731632940009,
       "lo": -0.007481198067198209,
       "hi": 0.024530631811754366
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4720,
       "mean": 0.004416186980369438,
       "lo": -0.0069822917247598605,
       "hi": 0.016357084174985975
      }
     }
    }
   },
   "R15": {
    "m=1": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4708,
       "mean": 0.019800835193707924,
       "lo": 0.01816278194889816,
       "hi": 0.021397127825055706
      },
      "PROXBLEND - POP": {
       "n": 4708,
       "mean": -0.03539610845536388,
       "lo": -0.03983986366970593,
       "hi": -0.0310082132035162
      },
      "PROXBLEND - UBCF": {
       "n": 4708,
       "mean": -0.040247586845606316,
       "lo": -0.045198068047432566,
       "hi": -0.03555679973704657
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4708,
       "mean": 0.014711684359603443,
       "lo": 0.010509221767843505,
       "hi": 0.019057810121023883
      },
      "PROXBLEND - POP": {
       "n": 4708,
       "mean": -0.06490851535645589,
       "lo": -0.07823209829845429,
       "hi": -0.0519635161806828
      },
      "PROXBLEND - UBCF": {
       "n": 4708,
       "mean": -0.07440671273757568,
       "lo": -0.08837752048880304,
       "hi": -0.06142683982177709
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4708,
       "mean": 0.010089209855564996,
       "lo": -0.001158080046068655,
       "hi": 0.021675325502733756
      },
      "PROXBLEND - POP": {
       "n": 4708,
       "mean": -0.05090108756991948,
       "lo": -0.07099387915232938,
       "hi": -0.03079172255974129
      },
      "PROXBLEND - UBCF": {
       "n": 4708,
       "mean": -0.043487792922422344,
       "lo": -0.06419072257744836,
       "hi": -0.023376566985117583
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4708,
       "mean": 0.003762862372624118,
       "lo": 0.0004820479654171807,
       "hi": 0.007177177746628453
      },
      "PROXBLEND - POP": {
       "n": 4708,
       "mean": -0.009256378801062462,
       "lo": -0.020875087316217077,
       "hi": 0.001775290854094502
      },
      "PROXBLEND - UBCF": {
       "n": 4708,
       "mean": -0.011566233900673234,
       "lo": -0.02302938050608862,
       "hi": 0.0007394505598291277
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4708,
       "mean": 0.008177570093457943,
       "lo": 0.0025749409568214883,
       "hi": 0.015002706320687821
      },
      "PROXBLEND - POP": {
       "n": 4708,
       "mean": -0.015420942242934846,
       "lo": -0.032831390072889835,
       "hi": 0.002464771295998581
      },
      "PROXBLEND - UBCF": {
       "n": 4708,
       "mean": -0.019474840980788305,
       "lo": -0.037772661698254974,
       "hi": -0.000229751759517428
      }
     }
    },
    "m=3": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4714,
       "mean": 0.024923652150946822,
       "lo": 0.023354374893807806,
       "hi": 0.02650868057084401
      },
      "PROXBLEND - POP": {
       "n": 4714,
       "mean": -0.028620154367725595,
       "lo": -0.032994587714882506,
       "hi": -0.024262950625104533
      },
      "PROXBLEND - UBCF": {
       "n": 4714,
       "mean": -0.05609085248446613,
       "lo": -0.0614685114814796,
       "hi": -0.050743075305457436
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4714,
       "mean": 0.022192288642428767,
       "lo": 0.018050327318313145,
       "hi": 0.026316986240689916
      },
      "PROXBLEND - POP": {
       "n": 4714,
       "mean": -0.05333227504252697,
       "lo": -0.06641686491224488,
       "hi": -0.04016615714463994
      },
      "PROXBLEND - UBCF": {
       "n": 4714,
       "mean": -0.10059612170738653,
       "lo": -0.11399916793190627,
       "hi": -0.08680949975007544
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4714,
       "mean": 0.026198557488332625,
       "lo": 0.014471269252569542,
       "hi": 0.037270530354303194
      },
      "PROXBLEND - POP": {
       "n": 4714,
       "mean": -0.04745144873347637,
       "lo": -0.06809229922247427,
       "hi": -0.027298046438720313
      },
      "PROXBLEND - UBCF": {
       "n": 4714,
       "mean": -0.07145905587531283,
       "lo": -0.09344575150896588,
       "hi": -0.050981200035850646
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4714,
       "mean": 0.0024546717363479456,
       "lo": -0.000879205114941887,
       "hi": 0.005656031729406608
      },
      "PROXBLEND - POP": {
       "n": 4714,
       "mean": -0.01774871224152254,
       "lo": -0.02962178510110055,
       "hi": -0.00652597103788963
      },
      "PROXBLEND - UBCF": {
       "n": 4714,
       "mean": -0.02270719502521252,
       "lo": -0.03491420556782329,
       "hi": -0.010454552587840855
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4714,
       "mean": 0.005197284683920237,
       "lo": -0.0020164666223639327,
       "hi": 0.012601286787446517
      },
      "PROXBLEND - POP": {
       "n": 4714,
       "mean": -0.028607851999322365,
       "lo": -0.0475277659109156,
       "hi": -0.011016460255229376
      },
      "PROXBLEND - UBCF": {
       "n": 4714,
       "mean": -0.036694005329983265,
       "lo": -0.05564089297391452,
       "hi": -0.01771885204297014
      }
     }
    },
    "m=5": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4720,
       "mean": 0.024987721149942976,
       "lo": 0.023482745445527566,
       "hi": 0.026438331972923584
      },
      "PROXBLEND - POP": {
       "n": 4720,
       "mean": -0.024990024694539065,
       "lo": -0.02948770317804057,
       "hi": -0.020055439935887175
      },
      "PROXBLEND - UBCF": {
       "n": 4720,
       "mean": -0.06200250679893075,
       "lo": -0.06724827582777508,
       "hi": -0.056467027948732214
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4720,
       "mean": 0.023483078137952567,
       "lo": 0.019837470682771245,
       "hi": 0.02696781591796427
      },
      "PROXBLEND - POP": {
       "n": 4720,
       "mean": -0.045079313877416524,
       "lo": -0.056875497056263935,
       "hi": -0.033004092038333335
      },
      "PROXBLEND - UBCF": {
       "n": 4720,
       "mean": -0.10547687189203228,
       "lo": -0.11839801849943146,
       "hi": -0.09293934887436885
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4720,
       "mean": 0.03347457627118644,
       "lo": 0.022025663628972795,
       "hi": 0.046020237168151554
      },
      "PROXBLEND - POP": {
       "n": 4720,
       "mean": -0.04653016216047909,
       "lo": -0.06803227335308364,
       "hi": -0.024439184283935468
      },
      "PROXBLEND - UBCF": {
       "n": 4720,
       "mean": -0.09864516074791499,
       "lo": -0.12062429056881022,
       "hi": -0.07536601419413921
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4720,
       "mean": 0.00678772581098041,
       "lo": 0.003335765397953256,
       "hi": 0.01041005392833114
      },
      "PROXBLEND - POP": {
       "n": 4720,
       "mean": -0.009013312413789418,
       "lo": -0.020547187307600075,
       "hi": 0.002402858116972336
      },
      "PROXBLEND - UBCF": {
       "n": 4720,
       "mean": -0.021073939809744206,
       "lo": -0.03381283261551092,
       "hi": -0.00846113229839965
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4720,
       "mean": 0.01239406779661017,
       "lo": 0.004839254113781796,
       "hi": 0.02067870219652214
      },
      "PROXBLEND - POP": {
       "n": 4720,
       "mean": -0.011440753479792613,
       "lo": -0.02796244601915087,
       "hi": 0.006248867131353876
      },
      "PROXBLEND - UBCF": {
       "n": 4720,
       "mean": -0.03195528988431531,
       "lo": -0.051534981013457826,
       "hi": -0.01194656226233145
      }
     }
    }
   }
  },
  "position and taste": {
   "R7": {
    "m=1": {
     "units": 4648,
     "POP mean": {
      "ap": 0.37968033992673933,
      "ndcgAll": 0.45965888468280464,
      "hitAll": 0.8667601424580568,
      "ndcgNext": 0.08192580545488228,
      "hitNext": 0.13419196718623416
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4648,
       "mean": 0.02956375300786453,
       "lo": 0.024176127810642798,
       "hi": 0.034847611972515444
      },
      "KNN - POP": {
       "n": 4648,
       "mean": -0.009889310575755742,
       "lo": -0.015530914998568167,
       "hi": -0.003963241962599596
      },
      "UBCF - POP": {
       "n": 4648,
       "mean": -0.015305190907065771,
       "lo": -0.02085280843647608,
       "hi": -0.009525844064208262
      },
      "ITEM - POP": {
       "n": 4648,
       "mean": -0.0034587909378990317,
       "lo": -0.008295767408405475,
       "hi": 0.0015443630830381232
      },
      "BLEND - POP": {
       "n": 4648,
       "mean": 0.007335014873496899,
       "lo": 0.005583191050855459,
       "hi": 0.00911671963554581
      },
      "LOCAL - POP": {
       "n": 4648,
       "mean": -0.14820135057241474,
       "lo": -0.1577749812332999,
       "hi": -0.13802368757434483
      },
      "AHEAD - POP": {
       "n": 4648,
       "mean": 0.01207261311486526,
       "lo": 0.0011315717867415099,
       "hi": 0.022453859987411104
      },
      "PROXPOP 10 - POP": {
       "n": 4648,
       "mean": -0.030253381046064516,
       "lo": -0.03873226048947931,
       "hi": -0.021248598799843733
      },
      "PROXPOP 20 - POP": {
       "n": 4648,
       "mean": 0.013324946211628216,
       "lo": 0.005910989435316872,
       "hi": 0.020628859066842267
      },
      "PROXPOP 40 - POP": {
       "n": 4648,
       "mean": 0.03158316965103003,
       "lo": 0.026381455154841298,
       "hi": 0.03681475789658664
      },
      "REGPOP b=10 - POP": {
       "n": 4648,
       "mean": 0.01861481716530086,
       "lo": 0.01353323201161797,
       "hi": 0.02386362340329462
      },
      "REGPOP b=40 - POP": {
       "n": 4648,
       "mean": 0.025561428790088412,
       "lo": 0.021542448181506035,
       "hi": 0.029824589881759976
      },
      "REGPOP shifted - POP": {
       "n": 4648,
       "mean": 0.02551237743022856,
       "lo": 0.020725412689027833,
       "hi": 0.030273509594901975
      },
      "REGPOP window - POP": {
       "n": 4648,
       "mean": 0.03264208994888062,
       "lo": 0.028103712601200103,
       "hi": 0.03776264716716544
      },
      "POP>UBCF - POP": {
       "n": 4648,
       "mean": 0.002810557056297609,
       "lo": 0.0018531813798842033,
       "hi": 0.003734358454535343
      },
      "POP>REGPOP - POP": {
       "n": 4648,
       "mean": 0.006950958337847829,
       "lo": 0.005956739869314891,
       "hi": 0.007957914547655051
      },
      "REGPOP>UBCF - POP": {
       "n": 4648,
       "mean": 0.024643327148014742,
       "lo": 0.019118369445250253,
       "hi": 0.030390110755429918
      },
      "REGBLEND - POP": {
       "n": 4648,
       "mean": 0.02317863372800971,
       "lo": 0.01778856718663904,
       "hi": 0.02873767055166956
      },
      "KNN - REGPOP": {
       "n": 4648,
       "mean": -0.03945306358362027,
       "lo": -0.04514055731118369,
       "hi": -0.03474424491484457
      },
      "UBCF - REGPOP": {
       "n": 4648,
       "mean": -0.0448689439149303,
       "lo": -0.04980922257754373,
       "hi": -0.03969380550321216
      },
      "ITEM - REGPOP": {
       "n": 4648,
       "mean": -0.03302254394576356,
       "lo": -0.03746329701192675,
       "hi": -0.028533168656112565
      },
      "BLEND - REGPOP": {
       "n": 4648,
       "mean": -0.02222873813436763,
       "lo": -0.026350645238190393,
       "hi": -0.018089805630720848
      },
      "REGBLEND - REGPOP": {
       "n": 4648,
       "mean": -0.006385119279854817,
       "lo": -0.007956676039758298,
       "hi": -0.004669609694669489
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4648,
       "mean": -0.004920425859849783,
       "lo": -0.006245829407983825,
       "hi": -0.0035510939776129164
      },
      "LOCAL - REGPOP": {
       "n": 4648,
       "mean": -0.17776510358027928,
       "lo": -0.1866319324283683,
       "hi": -0.16850934104204568
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4648,
       "mean": -0.016238806796236314,
       "lo": -0.021091660739741787,
       "hi": -0.011385262017981903
      },
      "UBCF - PROXPOP 20": {
       "n": 4648,
       "mean": -0.028630137118693985,
       "lo": -0.034273142130560666,
       "hi": -0.022364898954555592
      },
      "KNN - PROXPOP 20": {
       "n": 4648,
       "mean": -0.02321425678738396,
       "lo": -0.02962891765271691,
       "hi": -0.017045362032853305
      },
      "UBCF - LOCAL": {
       "n": 4648,
       "mean": 0.13289615966534898,
       "lo": 0.12441252939421019,
       "hi": 0.14132695950918425
      },
      "REGPOP - LOCAL": {
       "n": 4648,
       "mean": 0.17776510358027928,
       "lo": 0.16848523543623162,
       "hi": 0.18652043147302122
      },
      "AHEAD - LOCAL": {
       "n": 4648,
       "mean": 0.16027396368728,
       "lo": 0.15701394267345323,
       "hi": 0.16361312748059015
      },
      "UBCF - AHEAD": {
       "n": 4648,
       "mean": -0.027377804021931032,
       "lo": -0.03650630126321652,
       "hi": -0.01815730759960226
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4648,
       "mean": -0.010948935842563666,
       "lo": -0.013219568163239704,
       "hi": -0.008610854293286264
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4648,
       "mean": -0.00400232421777612,
       "lo": -0.007365683943051551,
       "hi": -0.0008420881032363656
      },
      "REGPOP shifted - REGPOP": {
       "n": 4648,
       "mean": -0.004051375577635967,
       "lo": -0.0071985539810823715,
       "hi": -0.0006980714580354289
      },
      "REGPOP window - REGPOP": {
       "n": 4648,
       "mean": 0.003078336941016093,
       "lo": 0.000983781148592706,
       "hi": 0.005371663309983199
      },
      "BLEND - POP>UBCF": {
       "n": 4648,
       "mean": 0.004524457817199289,
       "lo": 0.0032500137973948315,
       "hi": 0.0059666556649024035
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4648,
       "mean": -0.004140401281550221,
       "lo": -0.005105221330649639,
       "hi": -0.0031626201079210095
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4648,
       "mean": 0.041510413964968185,
       "lo": 0.03124458503683974,
       "hi": 0.051441187512628446
      },
      "KNN - POP": {
       "n": 4648,
       "mean": -0.018201388445292177,
       "lo": -0.03006627645820695,
       "hi": -0.006471903707501336
      },
      "UBCF - POP": {
       "n": 4648,
       "mean": -0.025268418024406877,
       "lo": -0.03812811198323561,
       "hi": -0.013130444329574352
      },
      "ITEM - POP": {
       "n": 4648,
       "mean": -0.006308809890248652,
       "lo": -0.016857865965747187,
       "hi": 0.0039003011249823948
      },
      "BLEND - POP": {
       "n": 4648,
       "mean": 0.012753190600783974,
       "lo": 0.008306350108705578,
       "hi": 0.017343433498665517
      },
      "LOCAL - POP": {
       "n": 4648,
       "mean": -0.287225787216749,
       "lo": -0.30528701157716504,
       "hi": -0.2690512051120853
      },
      "AHEAD - POP": {
       "n": 4648,
       "mean": -0.12093265586701542,
       "lo": -0.14017195061092697,
       "hi": -0.09982456953236889
      },
      "PROXPOP 10 - POP": {
       "n": 4648,
       "mean": -0.07418776054895221,
       "lo": -0.09030370427351088,
       "hi": -0.05673622723220053
      },
      "PROXPOP 20 - POP": {
       "n": 4648,
       "mean": -0.0007966062089274327,
       "lo": -0.01594971861219381,
       "hi": 0.01433650368988805
      },
      "PROXPOP 40 - POP": {
       "n": 4648,
       "mean": 0.04116694318462787,
       "lo": 0.03065344663172292,
       "hi": 0.05149334184283022
      },
      "REGPOP b=10 - POP": {
       "n": 4648,
       "mean": 0.026095668376669767,
       "lo": 0.015581549713749802,
       "hi": 0.03690981852200947
      },
      "REGPOP b=40 - POP": {
       "n": 4648,
       "mean": 0.038831693200374606,
       "lo": 0.030166005877085112,
       "hi": 0.04738674269025512
      },
      "REGPOP shifted - POP": {
       "n": 4648,
       "mean": 0.03624263522306136,
       "lo": 0.026438416822569942,
       "hi": 0.04599524010286771
      },
      "REGPOP window - POP": {
       "n": 4648,
       "mean": 0.04559289398533441,
       "lo": 0.036232290454391136,
       "hi": 0.05555153790464762
      },
      "POP>UBCF - POP": {
       "n": 4648,
       "mean": 0.00433504035672012,
       "lo": 0.0018636419589780487,
       "hi": 0.006887874737175343
      },
      "POP>REGPOP - POP": {
       "n": 4648,
       "mean": 0.009924734759526155,
       "lo": 0.007333726715160272,
       "hi": 0.012420416143980541
      },
      "REGPOP>UBCF - POP": {
       "n": 4648,
       "mean": 0.035449391702752166,
       "lo": 0.02426426281052385,
       "hi": 0.04648004129862262
      },
      "REGBLEND - POP": {
       "n": 4648,
       "mean": 0.033718363181177755,
       "lo": 0.02261696920889715,
       "hi": 0.04411842460947581
      },
      "KNN - REGPOP": {
       "n": 4648,
       "mean": -0.059711802410260355,
       "lo": -0.07023187372841926,
       "hi": -0.049479845097446955
      },
      "UBCF - REGPOP": {
       "n": 4648,
       "mean": -0.06677883198937506,
       "lo": -0.07793524623370461,
       "hi": -0.05534866708192489
      },
      "ITEM - REGPOP": {
       "n": 4648,
       "mean": -0.047819223855216836,
       "lo": -0.05755768691408069,
       "hi": -0.038511841611556685
      },
      "BLEND - REGPOP": {
       "n": 4648,
       "mean": -0.028757223364184216,
       "lo": -0.03808190180430235,
       "hi": -0.020258021069846754
      },
      "REGBLEND - REGPOP": {
       "n": 4648,
       "mean": -0.007792050783790427,
       "lo": -0.011756238476308653,
       "hi": -0.003800326223681783
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4648,
       "mean": -0.006061022262216013,
       "lo": -0.009588029523745241,
       "hi": -0.0027470754358950903
      },
      "LOCAL - REGPOP": {
       "n": 4648,
       "mean": -0.3287362011817172,
       "lo": -0.3458890812184161,
       "hi": -0.31126182753910314
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4648,
       "mean": -0.04230702017389561,
       "lo": -0.054029811670169244,
       "hi": -0.030379588650810967
      },
      "UBCF - PROXPOP 20": {
       "n": 4648,
       "mean": -0.02447181181547944,
       "lo": -0.037325383464999626,
       "hi": -0.011350828543704639
      },
      "KNN - PROXPOP 20": {
       "n": 4648,
       "mean": -0.017404782236364744,
       "lo": -0.030227103206059813,
       "hi": -0.0036046707316239636
      },
      "UBCF - LOCAL": {
       "n": 4648,
       "mean": 0.2619573691923422,
       "lo": 0.24602012858711014,
       "hi": 0.2789711859721554
      },
      "REGPOP - LOCAL": {
       "n": 4648,
       "mean": 0.3287362011817172,
       "lo": 0.3115388844823277,
       "hi": 0.346284064325495
      },
      "AHEAD - LOCAL": {
       "n": 4648,
       "mean": 0.16629313134973359,
       "lo": 0.16025652181159825,
       "hi": 0.17259796977419078
      },
      "UBCF - AHEAD": {
       "n": 4648,
       "mean": 0.09566423784260855,
       "lo": 0.07765694194476652,
       "hi": 0.11471109228873501
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4648,
       "mean": -0.015414745588298412,
       "lo": -0.02089103766081126,
       "hi": -0.010269241331080528
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4648,
       "mean": -0.0026787207645935763,
       "lo": -0.010020648283937717,
       "hi": 0.004524872997477267
      },
      "REGPOP shifted - REGPOP": {
       "n": 4648,
       "mean": -0.005267778741906817,
       "lo": -0.012442967256636727,
       "hi": 0.001465465220265706
      },
      "REGPOP window - REGPOP": {
       "n": 4648,
       "mean": 0.0040824800203662255,
       "lo": -0.0012919723147082882,
       "hi": 0.009109027281315294
      },
      "BLEND - POP>UBCF": {
       "n": 4648,
       "mean": 0.008418150244063853,
       "lo": 0.0050124708270104104,
       "hi": 0.011988392083161764
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4648,
       "mean": -0.005589694402806035,
       "lo": -0.00815476257600985,
       "hi": -0.0031472904712611734
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4648,
       "mean": 0.04719072673731988,
       "lo": 0.03524175993200321,
       "hi": 0.06026176779122124
      },
      "KNN - POP": {
       "n": 4648,
       "mean": 0.0036956537979771636,
       "lo": -0.01063254805341459,
       "hi": 0.01847812349111169
      },
      "UBCF - POP": {
       "n": 4648,
       "mean": 0.003336393628045737,
       "lo": -0.012244965682333766,
       "hi": 0.017800419442624515
      },
      "ITEM - POP": {
       "n": 4648,
       "mean": 0.012964128438654902,
       "lo": 6.628740648839768e-05,
       "hi": 0.026069465787101346
      },
      "BLEND - POP": {
       "n": 4648,
       "mean": 0.014412648244532712,
       "lo": 0.007043515220728014,
       "hi": 0.021984909201741933
      },
      "LOCAL - POP": {
       "n": 4648,
       "mean": -0.22379542645117206,
       "lo": -0.25236111081783136,
       "hi": -0.19621125992597857
      },
      "AHEAD - POP": {
       "n": 4648,
       "mean": 0.0032914926538193216,
       "lo": -0.02087721648195208,
       "hi": 0.029116137276336284
      },
      "PROXPOP 10 - POP": {
       "n": 4648,
       "mean": 0.02286980590683137,
       "lo": 0.003799150022101125,
       "hi": 0.04347699505432608
      },
      "PROXPOP 20 - POP": {
       "n": 4648,
       "mean": 0.056755348075506064,
       "lo": 0.039475110327350564,
       "hi": 0.07356178115411839
      },
      "PROXPOP 40 - POP": {
       "n": 4648,
       "mean": 0.06116584721492087,
       "lo": 0.04784185597304806,
       "hi": 0.07566754058152028
      },
      "REGPOP b=10 - POP": {
       "n": 4648,
       "mean": 0.040050260705933025,
       "lo": 0.027335038066730533,
       "hi": 0.05251752912868427
      },
      "REGPOP b=40 - POP": {
       "n": 4648,
       "mean": 0.04290631539927384,
       "lo": 0.0321100804794502,
       "hi": 0.05413417028878398
      },
      "REGPOP shifted - POP": {
       "n": 4648,
       "mean": 0.03952959926501493,
       "lo": 0.028149948735485614,
       "hi": 0.051299273789397276
      },
      "REGPOP window - POP": {
       "n": 4648,
       "mean": 0.04388726862534198,
       "lo": 0.03258984330277934,
       "hi": 0.05542227379055565
      },
      "POP>UBCF - POP": {
       "n": 4648,
       "mean": 0.0060901032718156225,
       "lo": 0.0017247098372375745,
       "hi": 0.01074817976450922
      },
      "POP>REGPOP - POP": {
       "n": 4648,
       "mean": 0.010326671147942841,
       "lo": 0.005832160365214413,
       "hi": 0.014788696957397977
      },
      "REGPOP>UBCF - POP": {
       "n": 4648,
       "mean": 0.04907020346271389,
       "lo": 0.03532197523368058,
       "hi": 0.06325740414243676
      },
      "REGBLEND - POP": {
       "n": 4648,
       "mean": 0.047159499422061484,
       "lo": 0.03314875988943098,
       "hi": 0.06021058899257755
      },
      "KNN - REGPOP": {
       "n": 4648,
       "mean": -0.04349507293934272,
       "lo": -0.058809380344574794,
       "hi": -0.028171274802349093
      },
      "UBCF - REGPOP": {
       "n": 4648,
       "mean": -0.04385433310927415,
       "lo": -0.060182578595706894,
       "hi": -0.027691819947461487
      },
      "ITEM - REGPOP": {
       "n": 4648,
       "mean": -0.03422659829866498,
       "lo": -0.04829147027853061,
       "hi": -0.021035887385179274
      },
      "BLEND - REGPOP": {
       "n": 4648,
       "mean": -0.032778078492787174,
       "lo": -0.04465696404280342,
       "hi": -0.021125790602698608
      },
      "REGBLEND - REGPOP": {
       "n": 4648,
       "mean": -3.122731525839808e-05,
       "lo": -0.007025039186079728,
       "hi": 0.007112848324550297
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4648,
       "mean": 0.0018794767253940076,
       "lo": -0.004664661712177938,
       "hi": 0.008366785916571765
      },
      "LOCAL - REGPOP": {
       "n": 4648,
       "mean": -0.27098615318849195,
       "lo": -0.29749922526153494,
       "hi": -0.2449141153823637
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4648,
       "mean": 0.009564621338186184,
       "lo": -0.004455605883276337,
       "hi": 0.0230440528595901
      },
      "UBCF - PROXPOP 20": {
       "n": 4648,
       "mean": -0.05341895444746032,
       "lo": -0.07037302969957042,
       "hi": -0.03554329219993393
      },
      "KNN - PROXPOP 20": {
       "n": 4648,
       "mean": -0.053059694277528914,
       "lo": -0.07072802391184436,
       "hi": -0.036564570728807366
      },
      "UBCF - LOCAL": {
       "n": 4648,
       "mean": 0.22713182007921784,
       "lo": 0.20069393052984985,
       "hi": 0.25431910208244335
      },
      "REGPOP - LOCAL": {
       "n": 4648,
       "mean": 0.27098615318849195,
       "lo": 0.24484630449978192,
       "hi": 0.2970052153573554
      },
      "AHEAD - LOCAL": {
       "n": 4648,
       "mean": 0.2270869191049914,
       "lo": 0.20745297254439543,
       "hi": 0.2463965580773415
      },
      "UBCF - AHEAD": {
       "n": 4648,
       "mean": 4.490097422641444e-05,
       "lo": -0.024385931001218945,
       "hi": 0.022348882835424258
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4648,
       "mean": -0.007140466031386857,
       "lo": -0.014370834003102193,
       "hi": -0.00026848361134695345
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4648,
       "mean": -0.004284411338046046,
       "lo": -0.012908100403540446,
       "hi": 0.0047707896084479865
      },
      "REGPOP shifted - REGPOP": {
       "n": 4648,
       "mean": -0.007661127472304953,
       "lo": -0.017035524481362103,
       "hi": 0.0015162349583244287
      },
      "REGPOP window - REGPOP": {
       "n": 4648,
       "mean": -0.0033034581119779052,
       "lo": -0.010929667982133736,
       "hi": 0.004446454350911798
      },
      "BLEND - POP>UBCF": {
       "n": 4648,
       "mean": 0.008322544972717089,
       "lo": 0.0026224567360528437,
       "hi": 0.014741549603916593
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4648,
       "mean": -0.0042365678761272195,
       "lo": -0.008666550449844015,
       "hi": 0.00028347851877250134
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4648,
       "mean": 0.05117003526143273,
       "lo": 0.043039557989873266,
       "hi": 0.05938583180108627
      },
      "KNN - POP": {
       "n": 4648,
       "mean": 0.048737710814034774,
       "lo": 0.038319832723650915,
       "hi": 0.058851165998586544
      },
      "UBCF - POP": {
       "n": 4648,
       "mean": 0.061178444755184594,
       "lo": 0.04988057324087798,
       "hi": 0.07228643416343153
      },
      "ITEM - POP": {
       "n": 4648,
       "mean": 0.053857037494030674,
       "lo": 0.04375200008785098,
       "hi": 0.06355363731908154
      },
      "BLEND - POP": {
       "n": 4648,
       "mean": 0.012916602707173616,
       "lo": 0.008958724813750579,
       "hi": 0.01670080949386529
      },
      "LOCAL - POP": {
       "n": 4648,
       "mean": 0.33088160202560324,
       "lo": 0.3100860515524692,
       "hi": 0.35094139308498623
      },
      "AHEAD - POP": {
       "n": 4648,
       "mean": 0.5385988418287362,
       "lo": 0.5169050832758545,
       "hi": 0.5590981027666039
      },
      "PROXPOP 10 - POP": {
       "n": 4648,
       "mean": 0.30524421865626405,
       "lo": 0.2877553559795073,
       "hi": 0.32423065226355363
      },
      "PROXPOP 20 - POP": {
       "n": 4648,
       "mean": 0.20242010835826568,
       "lo": 0.18701852512655462,
       "hi": 0.21821386785233485
      },
      "PROXPOP 40 - POP": {
       "n": 4648,
       "mean": 0.11042144924989111,
       "lo": 0.09891453818846245,
       "hi": 0.12264886611679615
      },
      "REGPOP b=10 - POP": {
       "n": 4648,
       "mean": 0.07282225781985137,
       "lo": 0.06299872005969616,
       "hi": 0.0824868260885321
      },
      "REGPOP b=40 - POP": {
       "n": 4648,
       "mean": 0.02901245847826819,
       "lo": 0.02342581723178986,
       "hi": 0.03561423137900903
      },
      "REGPOP shifted - POP": {
       "n": 4648,
       "mean": 0.04846620504386933,
       "lo": 0.040616707934034484,
       "hi": 0.05651378682811496
      },
      "REGPOP window - POP": {
       "n": 4648,
       "mean": 0.04403787351052771,
       "lo": 0.0373555018198141,
       "hi": 0.05167297122179226
      },
      "POP>UBCF - POP": {
       "n": 4648,
       "mean": 0.006734960700964471,
       "lo": 0.004254728104646013,
       "hi": 0.00927809818243654
      },
      "POP>REGPOP - POP": {
       "n": 4648,
       "mean": 0.008199147191213193,
       "lo": 0.006336427468670554,
       "hi": 0.010372499271780486
      },
      "REGPOP>UBCF - POP": {
       "n": 4648,
       "mean": 0.06355243397527158,
       "lo": 0.05468816516729295,
       "hi": 0.0735503590619752
      },
      "REGBLEND - POP": {
       "n": 4648,
       "mean": 0.06407368264653863,
       "lo": 0.05446962960890833,
       "hi": 0.0736905676236435
      },
      "KNN - REGPOP": {
       "n": 4648,
       "mean": -0.0024323244473979672,
       "lo": -0.012630299128988328,
       "hi": 0.007769163153943285
      },
      "UBCF - REGPOP": {
       "n": 4648,
       "mean": 0.010008409493751862,
       "lo": -0.0002866942520218316,
       "hi": 0.020825370893485583
      },
      "ITEM - REGPOP": {
       "n": 4648,
       "mean": 0.0026870022325979365,
       "lo": -0.005981620776386416,
       "hi": 0.011153235551176054
      },
      "BLEND - REGPOP": {
       "n": 4648,
       "mean": -0.03825343255425912,
       "lo": -0.0461094654541131,
       "hi": -0.030697572569485528
      },
      "REGBLEND - REGPOP": {
       "n": 4648,
       "mean": 0.012903647385105903,
       "lo": 0.008724006431754047,
       "hi": 0.017250207581739455
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4648,
       "mean": 0.012382398713838833,
       "lo": 0.008748201242554056,
       "hi": 0.01622724442127541
      },
      "LOCAL - REGPOP": {
       "n": 4648,
       "mean": 0.2797115667641704,
       "lo": 0.2575764680333821,
       "hi": 0.3013256587477249
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4648,
       "mean": 0.15125007309683294,
       "lo": 0.13828236466403152,
       "hi": 0.16399011713285042
      },
      "UBCF - PROXPOP 20": {
       "n": 4648,
       "mean": -0.1412416636030811,
       "lo": -0.15711454914218317,
       "hi": -0.12629779602958316
      },
      "KNN - PROXPOP 20": {
       "n": 4648,
       "mean": -0.15368239754423094,
       "lo": -0.16772252394200063,
       "hi": -0.13873222869552157
      },
      "UBCF - LOCAL": {
       "n": 4648,
       "mean": -0.26970315727041855,
       "lo": -0.2928632678689966,
       "hi": -0.2484215605571202
      },
      "REGPOP - LOCAL": {
       "n": 4648,
       "mean": -0.2797115667641704,
       "lo": -0.30232026536745293,
       "hi": -0.25710290020703985
      },
      "AHEAD - LOCAL": {
       "n": 4648,
       "mean": 0.20771723980313306,
       "lo": 0.2014447402433858,
       "hi": 0.21340259924782037
      },
      "UBCF - AHEAD": {
       "n": 4648,
       "mean": -0.47742039707355166,
       "lo": -0.49963417851496233,
       "hi": -0.45619991958856365
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4648,
       "mean": 0.02165222255841863,
       "lo": 0.016960720618372786,
       "hi": 0.02702086711774569
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4648,
       "mean": -0.022157576783164545,
       "lo": -0.029166742951063612,
       "hi": -0.015102619504901101
      },
      "REGPOP shifted - REGPOP": {
       "n": 4648,
       "mean": -0.00270383021756341,
       "lo": -0.00973609147022599,
       "hi": 0.003991606336955641
      },
      "REGPOP window - REGPOP": {
       "n": 4648,
       "mean": -0.007132161750905027,
       "lo": -0.012573234717467192,
       "hi": -0.0022902195262406023
      },
      "BLEND - POP>UBCF": {
       "n": 4648,
       "mean": 0.006181642006209145,
       "lo": 0.003636630410644375,
       "hi": 0.009055868854001654
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4648,
       "mean": -0.0014641864902487215,
       "lo": -0.0039313819841294085,
       "hi": 0.0010041439835981325
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4648,
       "mean": 0.07920816692869188,
       "lo": 0.06650545510337458,
       "hi": 0.09306610079541792
      },
      "KNN - POP": {
       "n": 4648,
       "mean": 0.07559017607520442,
       "lo": 0.059206570522026526,
       "hi": 0.0923480148287669
      },
      "UBCF - POP": {
       "n": 4648,
       "mean": 0.09299884134854268,
       "lo": 0.07609469953647745,
       "hi": 0.11113682255544184
      },
      "ITEM - POP": {
       "n": 4648,
       "mean": 0.08042349357526031,
       "lo": 0.0643291711639272,
       "hi": 0.09730606052660545
      },
      "BLEND - POP": {
       "n": 4648,
       "mean": 0.021123290288396088,
       "lo": 0.013495437661131975,
       "hi": 0.028965861101915808
      },
      "LOCAL - POP": {
       "n": 4648,
       "mean": 0.5087727488206505,
       "lo": 0.48101798035783283,
       "hi": 0.537989932669482
      },
      "AHEAD - POP": {
       "n": 4648,
       "mean": 0.7358596679256418,
       "lo": 0.7117964474782686,
       "hi": 0.7591195547449499
      },
      "PROXPOP 10 - POP": {
       "n": 4648,
       "mean": 0.4140008038981031,
       "lo": 0.38934918934188073,
       "hi": 0.4389585676363645
      },
      "PROXPOP 20 - POP": {
       "n": 4648,
       "mean": 0.2795343667208226,
       "lo": 0.2578926297919111,
       "hi": 0.30181609016409744
      },
      "PROXPOP 40 - POP": {
       "n": 4648,
       "mean": 0.15356620837314622,
       "lo": 0.13599416964938524,
       "hi": 0.17098885420173532
      },
      "REGPOP b=10 - POP": {
       "n": 4648,
       "mean": 0.11128111227078526,
       "lo": 0.09590951473285132,
       "hi": 0.12607955526216913
      },
      "REGPOP b=40 - POP": {
       "n": 4648,
       "mean": 0.045658661595623734,
       "lo": 0.03594074243194933,
       "hi": 0.056346430093732046
      },
      "REGPOP shifted - POP": {
       "n": 4648,
       "mean": 0.07678654296554469,
       "lo": 0.06373493003577892,
       "hi": 0.08965317584466707
      },
      "REGPOP window - POP": {
       "n": 4648,
       "mean": 0.06909845688352574,
       "lo": 0.05655281855828866,
       "hi": 0.0820037893991924
      },
      "POP>UBCF - POP": {
       "n": 4648,
       "mean": 0.010740688452481,
       "lo": 0.005967445519420482,
       "hi": 0.015748511587968944
      },
      "POP>REGPOP - POP": {
       "n": 4648,
       "mean": 0.013143583921337791,
       "lo": 0.00955334605581493,
       "hi": 0.017579659787957187
      },
      "REGPOP>UBCF - POP": {
       "n": 4648,
       "mean": 0.0997465394097089,
       "lo": 0.08554493763423823,
       "hi": 0.1155990610856675
      },
      "REGBLEND - POP": {
       "n": 4648,
       "mean": 0.10072904084401756,
       "lo": 0.0853705632944297,
       "hi": 0.11642296283123889
      },
      "KNN - REGPOP": {
       "n": 4648,
       "mean": -0.003617990853487462,
       "lo": -0.0200103951622827,
       "hi": 0.013594572027722759
      },
      "UBCF - REGPOP": {
       "n": 4648,
       "mean": 0.01379067441985079,
       "lo": -0.0029484610234007465,
       "hi": 0.030321735865453236
      },
      "ITEM - REGPOP": {
       "n": 4648,
       "mean": 0.00121532664656842,
       "lo": -0.013316562190489288,
       "hi": 0.015759473365403096
      },
      "BLEND - REGPOP": {
       "n": 4648,
       "mean": -0.058084876640295796,
       "lo": -0.07110537332609466,
       "hi": -0.045600224751974186
      },
      "REGBLEND - REGPOP": {
       "n": 4648,
       "mean": 0.021520873915325672,
       "lo": 0.013437097544385742,
       "hi": 0.030162830582521578
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4648,
       "mean": 0.02053837248101701,
       "lo": 0.013535573368535659,
       "hi": 0.027720027905305485
      },
      "LOCAL - REGPOP": {
       "n": 4648,
       "mean": 0.4295645818919586,
       "lo": 0.39878420251832275,
       "hi": 0.45931962133969767
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4648,
       "mean": 0.20032619979213073,
       "lo": 0.18145070110186617,
       "hi": 0.21977333510040065
      },
      "UBCF - PROXPOP 20": {
       "n": 4648,
       "mean": -0.18653552537227996,
       "lo": -0.21034220559244476,
       "hi": -0.16502356645659624
      },
      "KNN - PROXPOP 20": {
       "n": 4648,
       "mean": -0.20394419064561822,
       "lo": -0.22586518098339697,
       "hi": -0.18171805382207593
      },
      "UBCF - LOCAL": {
       "n": 4648,
       "mean": -0.41577390747210785,
       "lo": -0.446309982952777,
       "hi": -0.3833506722082125
      },
      "REGPOP - LOCAL": {
       "n": 4648,
       "mean": -0.4295645818919586,
       "lo": -0.46087622624979124,
       "hi": -0.39739584799315897
      },
      "AHEAD - LOCAL": {
       "n": 4648,
       "mean": 0.2270869191049914,
       "lo": 0.20825335573413564,
       "hi": 0.2464716972287467
      },
      "UBCF - AHEAD": {
       "n": 4648,
       "mean": -0.6428608265770993,
       "lo": -0.6693102036586805,
       "hi": -0.6141606940682469
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4648,
       "mean": 0.032072945342093366,
       "lo": 0.0234911750200207,
       "hi": 0.04116296057109289
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4648,
       "mean": -0.03354950533306816,
       "lo": -0.04420720863305454,
       "hi": -0.021765234040234623
      },
      "REGPOP shifted - REGPOP": {
       "n": 4648,
       "mean": -0.0024216239631471986,
       "lo": -0.014672771789306403,
       "hi": 0.01012017929278678
      },
      "REGPOP window - REGPOP": {
       "n": 4648,
       "mean": -0.010109710045166155,
       "lo": -0.018902212211925958,
       "hi": -0.001590779824855201
      },
      "BLEND - POP>UBCF": {
       "n": 4648,
       "mean": 0.010382601835915089,
       "lo": 0.004715088984593155,
       "hi": 0.016560471862103028
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4648,
       "mean": -0.0024028954688567936,
       "lo": -0.007024301836529316,
       "hi": 0.0021923779772173115
      }
     }
    },
    "m=3": {
     "units": 4659,
     "POP mean": {
      "ap": 0.36031814059928946,
      "ndcgAll": 0.4215797307692382,
      "hitAll": 0.8256809822328965,
      "ndcgNext": 0.10161822842373276,
      "hitNext": 0.16304262618086282
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4659,
       "mean": 0.030136345313412433,
       "lo": 0.02530914359186819,
       "hi": 0.03487114179595043
      },
      "KNN - POP": {
       "n": 4659,
       "mean": -0.008125171697003528,
       "lo": -0.014769452885109979,
       "hi": -0.001728815882971612
      },
      "UBCF - POP": {
       "n": 4659,
       "mean": -0.008015961513976941,
       "lo": -0.014139430600936077,
       "hi": -0.0014445092784309338
      },
      "ITEM - POP": {
       "n": 4659,
       "mean": -0.00670221266155529,
       "lo": -0.01309558580771654,
       "hi": -0.00046618172471547895
      },
      "BLEND - POP": {
       "n": 4659,
       "mean": 0.010249694527954246,
       "lo": 0.00836847628850736,
       "hi": 0.012166715124940141
      },
      "LOCAL - POP": {
       "n": 4659,
       "mean": -0.11557947440555306,
       "lo": -0.1264248918614297,
       "hi": -0.10538873835144183
      },
      "AHEAD - POP": {
       "n": 4659,
       "mean": 0.03921005260708477,
       "lo": 0.028030581759789307,
       "hi": 0.05007954737843642
      },
      "PROXPOP 10 - POP": {
       "n": 4659,
       "mean": 0.0006081051901721333,
       "lo": -0.0087852260850832,
       "hi": 0.009149834198698166
      },
      "PROXPOP 20 - POP": {
       "n": 4659,
       "mean": 0.03532534275906137,
       "lo": 0.027902745441688942,
       "hi": 0.04231782060721537
      },
      "PROXPOP 40 - POP": {
       "n": 4659,
       "mean": 0.04285637446054122,
       "lo": 0.03776268006081356,
       "hi": 0.0477146195182791
      },
      "REGPOP b=10 - POP": {
       "n": 4659,
       "mean": 0.024380092770009604,
       "lo": 0.01943386458142648,
       "hi": 0.029516314239619115
      },
      "REGPOP b=40 - POP": {
       "n": 4659,
       "mean": 0.02714896530437242,
       "lo": 0.023187151923120985,
       "hi": 0.031105187185336888
      },
      "REGPOP shifted - POP": {
       "n": 4659,
       "mean": 0.027896729709813016,
       "lo": 0.023603705193722773,
       "hi": 0.03264958485431694
      },
      "REGPOP window - POP": {
       "n": 4659,
       "mean": 0.03461339892124066,
       "lo": 0.030230569030514853,
       "hi": 0.03949414547371042
      },
      "POP>UBCF - POP": {
       "n": 4659,
       "mean": 0.004450685514523035,
       "lo": 0.0033006185876457836,
       "hi": 0.0056619083545081
      },
      "POP>REGPOP - POP": {
       "n": 4659,
       "mean": 0.007149262941325248,
       "lo": 0.006177894229206041,
       "hi": 0.008188072168225459
      },
      "REGPOP>UBCF - POP": {
       "n": 4659,
       "mean": 0.0246114724728162,
       "lo": 0.0193741099424262,
       "hi": 0.02989843875637948
      },
      "REGBLEND - POP": {
       "n": 4659,
       "mean": 0.024049501593807154,
       "lo": 0.01874665136033566,
       "hi": 0.029754873880388583
      },
      "KNN - REGPOP": {
       "n": 4659,
       "mean": -0.03826151701041596,
       "lo": -0.04387224707861631,
       "hi": -0.03311261840326111
      },
      "UBCF - REGPOP": {
       "n": 4659,
       "mean": -0.038152306827389376,
       "lo": -0.042872140216389645,
       "hi": -0.033048480173986754
      },
      "ITEM - REGPOP": {
       "n": 4659,
       "mean": -0.03683855797496773,
       "lo": -0.04160922483907325,
       "hi": -0.0321877556321612
      },
      "BLEND - REGPOP": {
       "n": 4659,
       "mean": -0.01988665078545819,
       "lo": -0.023672328036557357,
       "hi": -0.016140238954429387
      },
      "REGBLEND - REGPOP": {
       "n": 4659,
       "mean": -0.006086843719605285,
       "lo": -0.007949907191781425,
       "hi": -0.004269201604265027
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4659,
       "mean": -0.005524872840596236,
       "lo": -0.00727788167263422,
       "hi": -0.003776493316939047
      },
      "LOCAL - REGPOP": {
       "n": 4659,
       "mean": -0.14571581971896555,
       "lo": -0.15556872544390896,
       "hi": -0.13571552991048583
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4659,
       "mean": 0.005188997445648931,
       "lo": 0.00038645429618642304,
       "hi": 0.01022012979466032
      },
      "UBCF - PROXPOP 20": {
       "n": 4659,
       "mean": -0.04334130427303831,
       "lo": -0.04872362311519087,
       "hi": -0.038175827373844375
      },
      "KNN - PROXPOP 20": {
       "n": 4659,
       "mean": -0.043450514456064904,
       "lo": -0.04919462523775845,
       "hi": -0.03747551807253089
      },
      "UBCF - LOCAL": {
       "n": 4659,
       "mean": 0.10756351289157615,
       "lo": 0.09834400332235935,
       "hi": 0.11700884253036557
      },
      "REGPOP - LOCAL": {
       "n": 4659,
       "mean": 0.14571581971896555,
       "lo": 0.13530374575216905,
       "hi": 0.1555897025598903
      },
      "AHEAD - LOCAL": {
       "n": 4659,
       "mean": 0.15478952701263785,
       "lo": 0.1520821169035287,
       "hi": 0.15756935325544558
      },
      "UBCF - AHEAD": {
       "n": 4659,
       "mean": -0.047226014121061706,
       "lo": -0.05694089020070461,
       "hi": -0.03764796849664674
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4659,
       "mean": -0.005756252543402831,
       "lo": -0.0077879152205713705,
       "hi": -0.003789049715770039
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4659,
       "mean": -0.0029873800090400183,
       "lo": -0.005974578770380673,
       "hi": 0.00013772836051548042
      },
      "REGPOP shifted - REGPOP": {
       "n": 4659,
       "mean": -0.0022396156035994165,
       "lo": -0.005243529152325392,
       "hi": 0.0006981496691521626
      },
      "REGPOP window - REGPOP": {
       "n": 4659,
       "mean": 0.004477053607828215,
       "lo": 0.00243729336643051,
       "hi": 0.006447161996274746
      },
      "BLEND - POP>UBCF": {
       "n": 4659,
       "mean": 0.005799009013431213,
       "lo": 0.004630705490120479,
       "hi": 0.007093374644028392
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4659,
       "mean": -0.0026985774268022135,
       "lo": -0.0036608549398350417,
       "hi": -0.0017896492232607872
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4659,
       "mean": 0.04122348865207571,
       "lo": 0.032468345969218236,
       "hi": 0.05015117631060326
      },
      "KNN - POP": {
       "n": 4659,
       "mean": -0.019213707903735423,
       "lo": -0.03249996259100168,
       "hi": -0.006747090553145751
      },
      "UBCF - POP": {
       "n": 4659,
       "mean": -0.016298973169662702,
       "lo": -0.02839916448011884,
       "hi": -0.003972571078689087
      },
      "ITEM - POP": {
       "n": 4659,
       "mean": -0.014698745481630266,
       "lo": -0.026316431130567114,
       "hi": -0.002733440005486065
      },
      "BLEND - POP": {
       "n": 4659,
       "mean": 0.015521601133847762,
       "lo": 0.011284247944321705,
       "hi": 0.02022356301234931
      },
      "LOCAL - POP": {
       "n": 4659,
       "mean": -0.21318522942861517,
       "lo": -0.23152687299869956,
       "hi": -0.19480978080936617
      },
      "AHEAD - POP": {
       "n": 4659,
       "mean": -0.08140480596920871,
       "lo": -0.10144636803110912,
       "hi": -0.061092235853195925
      },
      "PROXPOP 10 - POP": {
       "n": 4659,
       "mean": -0.01971744755529516,
       "lo": -0.03583614681959714,
       "hi": -0.0019461119960942652
      },
      "PROXPOP 20 - POP": {
       "n": 4659,
       "mean": 0.035328980592255255,
       "lo": 0.020253831324270517,
       "hi": 0.04940370254900614
      },
      "PROXPOP 40 - POP": {
       "n": 4659,
       "mean": 0.05638599951271228,
       "lo": 0.046361066414005246,
       "hi": 0.06638763610851992
      },
      "REGPOP b=10 - POP": {
       "n": 4659,
       "mean": 0.03189488316954501,
       "lo": 0.02292689669102817,
       "hi": 0.04160892816278724
      },
      "REGPOP b=40 - POP": {
       "n": 4659,
       "mean": 0.038680559698095876,
       "lo": 0.03100020666733803,
       "hi": 0.046345376363668256
      },
      "REGPOP shifted - POP": {
       "n": 4659,
       "mean": 0.038039223102292095,
       "lo": 0.02947979147684644,
       "hi": 0.046985189205168996
      },
      "REGPOP window - POP": {
       "n": 4659,
       "mean": 0.04778435775349824,
       "lo": 0.03945852202109711,
       "hi": 0.05654044569902533
      },
      "POP>UBCF - POP": {
       "n": 4659,
       "mean": 0.006850220208454287,
       "lo": 0.004047512124068654,
       "hi": 0.009937585497862073
      },
      "POP>REGPOP - POP": {
       "n": 4659,
       "mean": 0.009433626286038537,
       "lo": 0.007170905764335415,
       "hi": 0.011765830050286233
      },
      "REGPOP>UBCF - POP": {
       "n": 4659,
       "mean": 0.032960548528341786,
       "lo": 0.02326853332110777,
       "hi": 0.04337495143462574
      },
      "REGBLEND - POP": {
       "n": 4659,
       "mean": 0.03201847233011282,
       "lo": 0.02219094764217406,
       "hi": 0.041955451178816605
      },
      "KNN - REGPOP": {
       "n": 4659,
       "mean": -0.06043719655581112,
       "lo": -0.0715609091258957,
       "hi": -0.04992455431687263
      },
      "UBCF - REGPOP": {
       "n": 4659,
       "mean": -0.057522461821738397,
       "lo": -0.06755958699302529,
       "hi": -0.04795352998403437
      },
      "ITEM - REGPOP": {
       "n": 4659,
       "mean": -0.05592223413370597,
       "lo": -0.06565180757090347,
       "hi": -0.04603408784430435
      },
      "BLEND - REGPOP": {
       "n": 4659,
       "mean": -0.02570188751822794,
       "lo": -0.03345128767473316,
       "hi": -0.018182355116849087
      },
      "REGBLEND - REGPOP": {
       "n": 4659,
       "mean": -0.009205016321962889,
       "lo": -0.013442468942510218,
       "hi": -0.005044219124673034
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4659,
       "mean": -0.008262940123733919,
       "lo": -0.01212375629347953,
       "hi": -0.004223181923711186
      },
      "LOCAL - REGPOP": {
       "n": 4659,
       "mean": -0.2544087180806908,
       "lo": -0.2724812705386851,
       "hi": -0.2352193090090948
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4659,
       "mean": -0.005894508059820447,
       "lo": -0.01702216570519214,
       "hi": 0.004891162653627381
      },
      "UBCF - PROXPOP 20": {
       "n": 4659,
       "mean": -0.05162795376191795,
       "lo": -0.06283268258334554,
       "hi": -0.03993409031911904
      },
      "KNN - PROXPOP 20": {
       "n": 4659,
       "mean": -0.05454268849599068,
       "lo": -0.06653334645201749,
       "hi": -0.042276918476462304
      },
      "UBCF - LOCAL": {
       "n": 4659,
       "mean": 0.19688625625895245,
       "lo": 0.17984876492798846,
       "hi": 0.213929120529404
      },
      "REGPOP - LOCAL": {
       "n": 4659,
       "mean": 0.2544087180806908,
       "lo": 0.2374412465322849,
       "hi": 0.2713879818737357
      },
      "AHEAD - LOCAL": {
       "n": 4659,
       "mean": 0.1317804234594064,
       "lo": 0.12672172822779237,
       "hi": 0.13707027815243927
      },
      "UBCF - AHEAD": {
       "n": 4659,
       "mean": 0.06510583279954602,
       "lo": 0.046083813592715274,
       "hi": 0.08344128794064991
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4659,
       "mean": -0.009328605482530694,
       "lo": -0.013676814038406619,
       "hi": -0.0051537817112280865
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4659,
       "mean": -0.00254292895397982,
       "lo": -0.008772875217550161,
       "hi": 0.0035657527999895613
      },
      "REGPOP shifted - REGPOP": {
       "n": 4659,
       "mean": -0.003184265549783611,
       "lo": -0.009343022951178797,
       "hi": 0.0030815270515259638
      },
      "REGPOP window - REGPOP": {
       "n": 4659,
       "mean": 0.006560869101422543,
       "lo": 0.002292014155495505,
       "hi": 0.01110143148715692
      },
      "BLEND - POP>UBCF": {
       "n": 4659,
       "mean": 0.008671380925393473,
       "lo": 0.00543716010157533,
       "hi": 0.011826469720365678
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4659,
       "mean": -0.0025834060775842497,
       "lo": -0.0050076549453850665,
       "hi": -0.00015862518482661643
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4659,
       "mean": 0.047322605081228306,
       "lo": 0.03568832670562614,
       "hi": 0.059646722745080906
      },
      "KNN - POP": {
       "n": 4659,
       "mean": 0.011243090927493484,
       "lo": -0.005850304973290595,
       "hi": 0.02858262169464147
      },
      "UBCF - POP": {
       "n": 4659,
       "mean": 0.02301021174162009,
       "lo": 0.005295052879706968,
       "hi": 0.04107049222876412
      },
      "ITEM - POP": {
       "n": 4659,
       "mean": 0.022211365337493582,
       "lo": 0.005191317957359164,
       "hi": 0.039322001980810935
      },
      "BLEND - POP": {
       "n": 4659,
       "mean": 0.02105001863525828,
       "lo": 0.012819287791015576,
       "hi": 0.03001403966964221
      },
      "LOCAL - POP": {
       "n": 4659,
       "mean": -0.12198920288110426,
       "lo": -0.14998307834373278,
       "hi": -0.09338529747229851
      },
      "AHEAD - POP": {
       "n": 4659,
       "mean": 0.048111677136066816,
       "lo": 0.02306099228693582,
       "hi": 0.07132765601802746
      },
      "PROXPOP 10 - POP": {
       "n": 4659,
       "mean": 0.07011210641273562,
       "lo": 0.05060607891090264,
       "hi": 0.08942927881567074
      },
      "PROXPOP 20 - POP": {
       "n": 4659,
       "mean": 0.08953687567652614,
       "lo": 0.0731207259928311,
       "hi": 0.10650355219291367
      },
      "PROXPOP 40 - POP": {
       "n": 4659,
       "mean": 0.07912691645780968,
       "lo": 0.06449087781759334,
       "hi": 0.0949475324735909
      },
      "REGPOP b=10 - POP": {
       "n": 4659,
       "mean": 0.044777081753348255,
       "lo": 0.033273445032737284,
       "hi": 0.057447531148178126
      },
      "REGPOP b=40 - POP": {
       "n": 4659,
       "mean": 0.04077468769326534,
       "lo": 0.03047615784198758,
       "hi": 0.051556267937517976
      },
      "REGPOP shifted - POP": {
       "n": 4659,
       "mean": 0.042407171362908336,
       "lo": 0.03161096489963698,
       "hi": 0.05386017560528782
      },
      "REGPOP window - POP": {
       "n": 4659,
       "mean": 0.04829438997502373,
       "lo": 0.03777783097231236,
       "hi": 0.060003157275055216
      },
      "POP>UBCF - POP": {
       "n": 4659,
       "mean": 0.010178075953914442,
       "lo": 0.004527840764802299,
       "hi": 0.016505208604661963
      },
      "POP>REGPOP - POP": {
       "n": 4659,
       "mean": 0.010003570330278103,
       "lo": 0.0055354863315461396,
       "hi": 0.014340569025591617
      },
      "REGPOP>UBCF - POP": {
       "n": 4659,
       "mean": 0.049173612638932586,
       "lo": 0.03516551040156577,
       "hi": 0.06358184096864308
      },
      "REGBLEND - POP": {
       "n": 4659,
       "mean": 0.04963866236348006,
       "lo": 0.03554686646055583,
       "hi": 0.06366442856531744
      },
      "KNN - REGPOP": {
       "n": 4659,
       "mean": -0.036079514153734824,
       "lo": -0.05233470513297564,
       "hi": -0.019851622257052903
      },
      "UBCF - REGPOP": {
       "n": 4659,
       "mean": -0.024312393339608218,
       "lo": -0.04080425910721124,
       "hi": -0.009350914754035707
      },
      "ITEM - REGPOP": {
       "n": 4659,
       "mean": -0.025111239743734724,
       "lo": -0.03997073696071492,
       "hi": -0.01082071162568831
      },
      "BLEND - REGPOP": {
       "n": 4659,
       "mean": -0.02627258644597003,
       "lo": -0.03770770402771854,
       "hi": -0.01604088196557695
      },
      "REGBLEND - REGPOP": {
       "n": 4659,
       "mean": 0.002316057282251744,
       "lo": -0.005128665455631489,
       "hi": 0.010141839323815736
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4659,
       "mean": 0.0018510075577042734,
       "lo": -0.005469486164670396,
       "hi": 0.009193731975437682
      },
      "LOCAL - REGPOP": {
       "n": 4659,
       "mean": -0.16931180796233256,
       "lo": -0.19665833668546048,
       "hi": -0.14261818515093977
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4659,
       "mean": 0.04221427059529783,
       "lo": 0.028414440949876524,
       "hi": 0.05642147806010036
      },
      "UBCF - PROXPOP 20": {
       "n": 4659,
       "mean": -0.06652666393490604,
       "lo": -0.08362733796057865,
       "hi": -0.05020664692489718
      },
      "KNN - PROXPOP 20": {
       "n": 4659,
       "mean": -0.07829378474903266,
       "lo": -0.0966013433899695,
       "hi": -0.06201511637674449
      },
      "UBCF - LOCAL": {
       "n": 4659,
       "mean": 0.14499941462272437,
       "lo": 0.11636125947735619,
       "hi": 0.17174408714314565
      },
      "REGPOP - LOCAL": {
       "n": 4659,
       "mean": 0.16931180796233256,
       "lo": 0.14339538590456855,
       "hi": 0.19541015136648748
      },
      "AHEAD - LOCAL": {
       "n": 4659,
       "mean": 0.17010088001717108,
       "lo": 0.15234674966587833,
       "hi": 0.18771777484226565
      },
      "UBCF - AHEAD": {
       "n": 4659,
       "mean": -0.025101465394446718,
       "lo": -0.04926743157027194,
       "hi": -0.0006245477949349877
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4659,
       "mean": -0.0025455233278800565,
       "lo": -0.00908138263851072,
       "hi": 0.003696635146684063
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4659,
       "mean": -0.006547917387962972,
       "lo": -0.014166319717619093,
       "hi": 0.001081984201640595
      },
      "REGPOP shifted - REGPOP": {
       "n": 4659,
       "mean": -0.004915433718319972,
       "lo": -0.013828601667976188,
       "hi": 0.0038089269113567178
      },
      "REGPOP window - REGPOP": {
       "n": 4659,
       "mean": 0.0009717848937954239,
       "lo": -0.004967632226388221,
       "hi": 0.007139806235350036
      },
      "BLEND - POP>UBCF": {
       "n": 4659,
       "mean": 0.01087194268134384,
       "lo": 0.00518121133614455,
       "hi": 0.017450049000550326
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4659,
       "mean": 0.00017450562363633808,
       "lo": -0.005156731270893629,
       "hi": 0.005469777883403161
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4659,
       "mean": 0.04237606867276472,
       "lo": 0.03599445804111071,
       "hi": 0.04934853963624449
      },
      "KNN - POP": {
       "n": 4659,
       "mean": 0.05281302446585438,
       "lo": 0.04196333853112129,
       "hi": 0.06362406096769918
      },
      "UBCF - POP": {
       "n": 4659,
       "mean": 0.07484217969674724,
       "lo": 0.06280154872457737,
       "hi": 0.08693612490679145
      },
      "ITEM - POP": {
       "n": 4659,
       "mean": 0.06980983930339153,
       "lo": 0.058017378434728976,
       "hi": 0.0815510485225841
      },
      "BLEND - POP": {
       "n": 4659,
       "mean": 0.01591198189698796,
       "lo": 0.011606683483771732,
       "hi": 0.020002978196209092
      },
      "LOCAL - POP": {
       "n": 4659,
       "mean": 0.3727999247352913,
       "lo": 0.35151215516447054,
       "hi": 0.39393138455952936
      },
      "AHEAD - POP": {
       "n": 4659,
       "mean": 0.5231697220920429,
       "lo": 0.5019037993468316,
       "hi": 0.5450080467973812
      },
      "PROXPOP 10 - POP": {
       "n": 4659,
       "mean": 0.32254186455143424,
       "lo": 0.3031988284567082,
       "hi": 0.34154899987052834
      },
      "PROXPOP 20 - POP": {
       "n": 4659,
       "mean": 0.21821010209472003,
       "lo": 0.20202175857612018,
       "hi": 0.23360517135416856
      },
      "PROXPOP 40 - POP": {
       "n": 4659,
       "mean": 0.12168669448106094,
       "lo": 0.1099371724551298,
       "hi": 0.13319368578513852
      },
      "REGPOP b=10 - POP": {
       "n": 4659,
       "mean": 0.06414018948148408,
       "lo": 0.055374463006245885,
       "hi": 0.0735598128304772
      },
      "REGPOP b=40 - POP": {
       "n": 4659,
       "mean": 0.030128730047304438,
       "lo": 0.02412698626970815,
       "hi": 0.037058767337518894
      },
      "REGPOP shifted - POP": {
       "n": 4659,
       "mean": 0.0458813609309888,
       "lo": 0.0378032054213191,
       "hi": 0.05424567912920867
      },
      "REGPOP window - POP": {
       "n": 4659,
       "mean": 0.03949918509183431,
       "lo": 0.03294341149036305,
       "hi": 0.04679172460319978
      },
      "POP>UBCF - POP": {
       "n": 4659,
       "mean": 0.00852972748687973,
       "lo": 0.005404609036059374,
       "hi": 0.011723871503166325
      },
      "POP>REGPOP - POP": {
       "n": 4659,
       "mean": 0.008211765271955197,
       "lo": 0.0061917573275541826,
       "hi": 0.010421163106651437
      },
      "REGPOP>UBCF - POP": {
       "n": 4659,
       "mean": 0.05867436893238756,
       "lo": 0.05020694427205138,
       "hi": 0.06746190738579567
      },
      "REGBLEND - POP": {
       "n": 4659,
       "mean": 0.06028550557769873,
       "lo": 0.052282265495151636,
       "hi": 0.06945048730355025
      },
      "KNN - REGPOP": {
       "n": 4659,
       "mean": 0.010436955793089654,
       "lo": 0.00024504791393703654,
       "hi": 0.02035888069911549
      },
      "UBCF - REGPOP": {
       "n": 4659,
       "mean": 0.03246611102398251,
       "lo": 0.021960025387697313,
       "hi": 0.042934031173192985
      },
      "ITEM - REGPOP": {
       "n": 4659,
       "mean": 0.027433770630626804,
       "lo": 0.016883330130812946,
       "hi": 0.038214084926723305
      },
      "BLEND - REGPOP": {
       "n": 4659,
       "mean": -0.02646408677577676,
       "lo": -0.03297111343736019,
       "hi": -0.02019616113107648
      },
      "REGBLEND - REGPOP": {
       "n": 4659,
       "mean": 0.017909436904934014,
       "lo": 0.013185138430697851,
       "hi": 0.02304791388459058
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4659,
       "mean": 0.016298300259622856,
       "lo": 0.011709633933845963,
       "hi": 0.020807195507625217
      },
      "LOCAL - REGPOP": {
       "n": 4659,
       "mean": 0.33042385606252656,
       "lo": 0.3078947322835707,
       "hi": 0.3533320751859679
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4659,
       "mean": 0.1758340334219553,
       "lo": 0.1623371973296534,
       "hi": 0.18929800350858356
      },
      "UBCF - PROXPOP 20": {
       "n": 4659,
       "mean": -0.14336792239797277,
       "lo": -0.15787988089496602,
       "hi": -0.13023157818128492
      },
      "KNN - PROXPOP 20": {
       "n": 4659,
       "mean": -0.16539707762886563,
       "lo": -0.18062127388031485,
       "hi": -0.1505270587579232
      },
      "UBCF - LOCAL": {
       "n": 4659,
       "mean": -0.29795774503854405,
       "lo": -0.3218562687151123,
       "hi": -0.27536919405664617
      },
      "REGPOP - LOCAL": {
       "n": 4659,
       "mean": -0.33042385606252656,
       "lo": -0.35516807780956977,
       "hi": -0.30746622003025287
      },
      "AHEAD - LOCAL": {
       "n": 4659,
       "mean": 0.1503697973567517,
       "lo": 0.143489156768546,
       "hi": 0.15667205357019653
      },
      "UBCF - AHEAD": {
       "n": 4659,
       "mean": -0.44832754239529576,
       "lo": -0.4716168989145236,
       "hi": -0.42519159307173615
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4659,
       "mean": 0.02176412080871936,
       "lo": 0.01672151587009319,
       "hi": 0.027485341906354852
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4659,
       "mean": -0.01224733862546029,
       "lo": -0.018508104370565277,
       "hi": -0.005838569474731115
      },
      "REGPOP shifted - REGPOP": {
       "n": 4659,
       "mean": 0.003505292258224086,
       "lo": -0.0038370277847404213,
       "hi": 0.010838679503445081
      },
      "REGPOP window - REGPOP": {
       "n": 4659,
       "mean": -0.002876883580930409,
       "lo": -0.007871502857297827,
       "hi": 0.0022827419197824135
      },
      "BLEND - POP>UBCF": {
       "n": 4659,
       "mean": 0.007382254410108229,
       "lo": 0.004847348206477247,
       "hi": 0.010195862317782403
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4659,
       "mean": 0.00031796221492453415,
       "lo": -0.0023861669573467543,
       "hi": 0.003166801047141464
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4659,
       "mean": 0.06693804511418253,
       "lo": 0.056294706100188066,
       "hi": 0.07848349872638104
      },
      "KNN - POP": {
       "n": 4659,
       "mean": 0.07830323467552294,
       "lo": 0.06113720492565683,
       "hi": 0.0963611774353974
      },
      "UBCF - POP": {
       "n": 4659,
       "mean": 0.11013893454178984,
       "lo": 0.09101102912098441,
       "hi": 0.12818873973920272
      },
      "ITEM - POP": {
       "n": 4659,
       "mean": 0.10036694819126478,
       "lo": 0.08162967970263657,
       "hi": 0.11941341637797692
      },
      "BLEND - POP": {
       "n": 4659,
       "mean": 0.024297538333362075,
       "lo": 0.01624822935097732,
       "hi": 0.032753048266019325
      },
      "LOCAL - POP": {
       "n": 4659,
       "mean": 0.5406491531709293,
       "lo": 0.5108195191388445,
       "hi": 0.5714794991662611
      },
      "AHEAD - POP": {
       "n": 4659,
       "mean": 0.7107500331881004,
       "lo": 0.6849615820490942,
       "hi": 0.7345913126310467
      },
      "PROXPOP 10 - POP": {
       "n": 4659,
       "mean": 0.42817866594191023,
       "lo": 0.4038213921251837,
       "hi": 0.45321543132600584
      },
      "PROXPOP 20 - POP": {
       "n": 4659,
       "mean": 0.290702812754531,
       "lo": 0.268758178662931,
       "hi": 0.31385917430768856
      },
      "PROXPOP 40 - POP": {
       "n": 4659,
       "mean": 0.1685736004772183,
       "lo": 0.15035289720892525,
       "hi": 0.18781743201057471
      },
      "REGPOP b=10 - POP": {
       "n": 4659,
       "mean": 0.09387681131566604,
       "lo": 0.08051494366955936,
       "hi": 0.10899584941110922
      },
      "REGPOP b=40 - POP": {
       "n": 4659,
       "mean": 0.046402178340483845,
       "lo": 0.03711887133491264,
       "hi": 0.05683441221669487
      },
      "REGPOP shifted - POP": {
       "n": 4659,
       "mean": 0.06668121778925172,
       "lo": 0.05424683017782651,
       "hi": 0.07955366055940556
      },
      "REGPOP window - POP": {
       "n": 4659,
       "mean": 0.0598411357919787,
       "lo": 0.04903303974727298,
       "hi": 0.07153776142922734
      },
      "POP>UBCF - POP": {
       "n": 4659,
       "mean": 0.011677826357565101,
       "lo": 0.005851290967225267,
       "hi": 0.01787850904447669
      },
      "POP>REGPOP - POP": {
       "n": 4659,
       "mean": 0.012886132115638712,
       "lo": 0.009046437598483177,
       "hi": 0.017048855744045736
      },
      "REGPOP>UBCF - POP": {
       "n": 4659,
       "mean": 0.09335517076369372,
       "lo": 0.07868626027353909,
       "hi": 0.10765827252528003
      },
      "REGBLEND - POP": {
       "n": 4659,
       "mean": 0.0953942349405557,
       "lo": 0.08166386610790208,
       "hi": 0.10927163618704212
      },
      "KNN - REGPOP": {
       "n": 4659,
       "mean": 0.011365189561340425,
       "lo": -0.00483187367364331,
       "hi": 0.02766766211777724
      },
      "UBCF - REGPOP": {
       "n": 4659,
       "mean": 0.04320088942760732,
       "lo": 0.02630879710336052,
       "hi": 0.05987218321488629
      },
      "ITEM - REGPOP": {
       "n": 4659,
       "mean": 0.03342890307708228,
       "lo": 0.015074228097182988,
       "hi": 0.05195826503090684
      },
      "BLEND - REGPOP": {
       "n": 4659,
       "mean": -0.042640506780820445,
       "lo": -0.053570642762409706,
       "hi": -0.03150726543316057
      },
      "REGBLEND - REGPOP": {
       "n": 4659,
       "mean": 0.02845618982637317,
       "lo": 0.01932113473972483,
       "hi": 0.03838953152607864
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4659,
       "mean": 0.02641712564951118,
       "lo": 0.017662513428406402,
       "hi": 0.03519446604378016
      },
      "LOCAL - REGPOP": {
       "n": 4659,
       "mean": 0.4737111080567469,
       "lo": 0.4438772607249248,
       "hi": 0.5039102463777287
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4659,
       "mean": 0.22376476764034847,
       "lo": 0.2042240286597758,
       "hi": 0.24523923338205128
      },
      "UBCF - PROXPOP 20": {
       "n": 4659,
       "mean": -0.1805638782127412,
       "lo": -0.20073410397297997,
       "hi": -0.1601806118355932
      },
      "KNN - PROXPOP 20": {
       "n": 4659,
       "mean": -0.2123995780790081,
       "lo": -0.23442891821894993,
       "hi": -0.191553566724601
      },
      "UBCF - LOCAL": {
       "n": 4659,
       "mean": -0.4305102186291395,
       "lo": -0.4629592539300811,
       "hi": -0.3984235961451868
      },
      "REGPOP - LOCAL": {
       "n": 4659,
       "mean": -0.4737111080567469,
       "lo": -0.5041889101954262,
       "hi": -0.4427755240944804
      },
      "AHEAD - LOCAL": {
       "n": 4659,
       "mean": 0.17010088001717108,
       "lo": 0.1527858405562176,
       "hi": 0.1881798450338391
      },
      "UBCF - AHEAD": {
       "n": 4659,
       "mean": -0.6006110986463106,
       "lo": -0.6291455842045648,
       "hi": -0.5722217822210616
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4659,
       "mean": 0.026938766201483524,
       "lo": 0.01849978416995459,
       "hi": 0.03578446665511325
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4659,
       "mean": -0.02053586677369867,
       "lo": -0.03153532928829204,
       "hi": -0.010542218658018028
      },
      "REGPOP shifted - REGPOP": {
       "n": 4659,
       "mean": -0.00025682732493080524,
       "lo": -0.01141631130908214,
       "hi": 0.01078927106065514
      },
      "REGPOP window - REGPOP": {
       "n": 4659,
       "mean": -0.0070969093222038185,
       "lo": -0.015828150092783638,
       "hi": 0.0009340179383735084
      },
      "BLEND - POP>UBCF": {
       "n": 4659,
       "mean": 0.012619711975796971,
       "lo": 0.007517691523501444,
       "hi": 0.01873841288422113
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4659,
       "mean": -0.00120830575807361,
       "lo": -0.006617987075767601,
       "hi": 0.00401080748578491
      }
     }
    },
    "m=5": {
     "units": 4649,
     "POP mean": {
      "ap": 0.3372616112426349,
      "ndcgAll": 0.3778123530121852,
      "hitAll": 0.7716384264971564,
      "ndcgNext": 0.11943485943736197,
      "hitNext": 0.19069739806716265
     },
     "ap": {
      "REGPOP - POP": {
       "n": 4649,
       "mean": 0.028306159181188343,
       "lo": 0.024099322590696144,
       "hi": 0.03241985403719017
      },
      "KNN - POP": {
       "n": 4649,
       "mean": -0.0068484315676178385,
       "lo": -0.013719692716859699,
       "hi": 0.0002624817845191242
      },
      "UBCF - POP": {
       "n": 4649,
       "mean": -0.002987278108585563,
       "lo": -0.00918125110021023,
       "hi": 0.0038869376412752833
      },
      "ITEM - POP": {
       "n": 4649,
       "mean": -0.004613740516262117,
       "lo": -0.010762764900838074,
       "hi": 0.0019834412302258547
      },
      "BLEND - POP": {
       "n": 4649,
       "mean": 0.010700840891078443,
       "lo": 0.008865631531231289,
       "hi": 0.012709104868898362
      },
      "LOCAL - POP": {
       "n": 4649,
       "mean": -0.08028188104664051,
       "lo": -0.09139557425507945,
       "hi": -0.06925683532767539
      },
      "AHEAD - POP": {
       "n": 4649,
       "mean": 0.071530347913975,
       "lo": 0.05931396621682392,
       "hi": 0.0836587409630156
      },
      "PROXPOP 10 - POP": {
       "n": 4649,
       "mean": 0.033192548214429005,
       "lo": 0.02358004618998814,
       "hi": 0.0422044352815087
      },
      "PROXPOP 20 - POP": {
       "n": 4649,
       "mean": 0.05780895568324261,
       "lo": 0.0503618218925367,
       "hi": 0.06568815715789766
      },
      "PROXPOP 40 - POP": {
       "n": 4649,
       "mean": 0.053304244000587586,
       "lo": 0.047968886264947136,
       "hi": 0.05863276733166264
      },
      "REGPOP b=10 - POP": {
       "n": 4649,
       "mean": 0.02684426992621893,
       "lo": 0.022246960676055284,
       "hi": 0.031818771220934
      },
      "REGPOP b=40 - POP": {
       "n": 4649,
       "mean": 0.0255712964714898,
       "lo": 0.02186709117293911,
       "hi": 0.029372758439421862
      },
      "REGPOP shifted - POP": {
       "n": 4649,
       "mean": 0.027104601657646766,
       "lo": 0.02298395735498787,
       "hi": 0.03171783055822235
      },
      "REGPOP window - POP": {
       "n": 4649,
       "mean": 0.03180264039941457,
       "lo": 0.027719803959664075,
       "hi": 0.03637192064391138
      },
      "POP>UBCF - POP": {
       "n": 4649,
       "mean": 0.005690986448142309,
       "lo": 0.0043070664514570905,
       "hi": 0.007085469115948285
      },
      "POP>REGPOP - POP": {
       "n": 4649,
       "mean": 0.007288598240696785,
       "lo": 0.0062971970936950795,
       "hi": 0.008301829627387089
      },
      "REGPOP>UBCF - POP": {
       "n": 4649,
       "mean": 0.025589239085580452,
       "lo": 0.020862306167355647,
       "hi": 0.03087621288103733
      },
      "REGBLEND - POP": {
       "n": 4649,
       "mean": 0.025300313319864102,
       "lo": 0.020170182815150182,
       "hi": 0.03087104165813181
      },
      "KNN - REGPOP": {
       "n": 4649,
       "mean": -0.03515459074880618,
       "lo": -0.040495722945433466,
       "hi": -0.029507940118338818
      },
      "UBCF - REGPOP": {
       "n": 4649,
       "mean": -0.03129343728977391,
       "lo": -0.036328975686449855,
       "hi": -0.02659182074423155
      },
      "ITEM - REGPOP": {
       "n": 4649,
       "mean": -0.03291989969745046,
       "lo": -0.03787086376483373,
       "hi": -0.028034387623308496
      },
      "BLEND - REGPOP": {
       "n": 4649,
       "mean": -0.0176053182901099,
       "lo": -0.020851886875440408,
       "hi": -0.014407491875489587
      },
      "REGBLEND - REGPOP": {
       "n": 4649,
       "mean": -0.0030058458613242416,
       "lo": -0.00497669879121381,
       "hi": -0.0010265647021019495
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4649,
       "mean": -0.0027169200956078904,
       "lo": -0.004593158019471098,
       "hi": -0.0006499761684467213
      },
      "LOCAL - REGPOP": {
       "n": 4649,
       "mean": -0.10858804022782885,
       "lo": -0.12008876643089449,
       "hi": -0.09784651010209311
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4649,
       "mean": 0.029502796502054264,
       "lo": 0.02407592438297167,
       "hi": 0.03520614880109287
      },
      "UBCF - PROXPOP 20": {
       "n": 4649,
       "mean": -0.06079623379182817,
       "lo": -0.06627115318690109,
       "hi": -0.05575343400026112
      },
      "KNN - PROXPOP 20": {
       "n": 4649,
       "mean": -0.06465738725086045,
       "lo": -0.07105432982419266,
       "hi": -0.058077730023343356
      },
      "UBCF - LOCAL": {
       "n": 4649,
       "mean": 0.07729460293805496,
       "lo": 0.06668043474048016,
       "hi": 0.08716447715106965
      },
      "REGPOP - LOCAL": {
       "n": 4649,
       "mean": 0.10858804022782885,
       "lo": 0.09736090147469713,
       "hi": 0.11953488894240785
      },
      "AHEAD - LOCAL": {
       "n": 4649,
       "mean": 0.1518122289606155,
       "lo": 0.14906175995081986,
       "hi": 0.15439085794611196
      },
      "UBCF - AHEAD": {
       "n": 4649,
       "mean": -0.07451762602256055,
       "lo": -0.08480960280621141,
       "hi": -0.06385796593740868
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4649,
       "mean": -0.001461889254969415,
       "lo": -0.00331611082022138,
       "hi": 0.0005597913539752963
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4649,
       "mean": -0.0027348627096985437,
       "lo": -0.005335485229449295,
       "hi": -0.00021234678693572449
      },
      "REGPOP shifted - REGPOP": {
       "n": 4649,
       "mean": -0.0012015575235415797,
       "lo": -0.0038358042022404665,
       "hi": 0.001485594916254244
      },
      "REGPOP window - REGPOP": {
       "n": 4649,
       "mean": 0.003496481218226226,
       "lo": 0.0016098937827231854,
       "hi": 0.005466158267840569
      },
      "BLEND - POP>UBCF": {
       "n": 4649,
       "mean": 0.005009854442936134,
       "lo": 0.0038509623091375813,
       "hi": 0.0063295736497677646
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4649,
       "mean": -0.0015976117925544737,
       "lo": -0.0026154931957751474,
       "hi": -0.0005398433601583745
      }
     },
     "ndcgAll": {
      "REGPOP - POP": {
       "n": 4649,
       "mean": 0.03803509155359607,
       "lo": 0.03068339287308831,
       "hi": 0.04622689368369736
      },
      "KNN - POP": {
       "n": 4649,
       "mean": -0.015608434347970544,
       "lo": -0.0285062700566641,
       "hi": -0.00269939908265674
      },
      "UBCF - POP": {
       "n": 4649,
       "mean": -0.009320856820386265,
       "lo": -0.020994456617308473,
       "hi": 0.0023194751151640546
      },
      "ITEM - POP": {
       "n": 4649,
       "mean": -0.01201312589721677,
       "lo": -0.023504102417362158,
       "hi": -0.0002912879137114839
      },
      "BLEND - POP": {
       "n": 4649,
       "mean": 0.015354005817513472,
       "lo": 0.011338853950131848,
       "hi": 0.01963309960178954
      },
      "LOCAL - POP": {
       "n": 4649,
       "mean": -0.16693523795047394,
       "lo": -0.18533610448033408,
       "hi": -0.1477744953693004
      },
      "AHEAD - POP": {
       "n": 4649,
       "mean": -0.03565740976197977,
       "lo": -0.054966831311328936,
       "hi": -0.014910822798415938
      },
      "PROXPOP 10 - POP": {
       "n": 4649,
       "mean": 0.021921686584016373,
       "lo": 0.005643243099735597,
       "hi": 0.03808016099509726
      },
      "PROXPOP 20 - POP": {
       "n": 4649,
       "mean": 0.06370722485412823,
       "lo": 0.050277505489078236,
       "hi": 0.07737226716143958
      },
      "PROXPOP 40 - POP": {
       "n": 4649,
       "mean": 0.06783943661745172,
       "lo": 0.05835651429816964,
       "hi": 0.07722302919525605
      },
      "REGPOP b=10 - POP": {
       "n": 4649,
       "mean": 0.03506737078677624,
       "lo": 0.027173713238931446,
       "hi": 0.04327540632071147
      },
      "REGPOP b=40 - POP": {
       "n": 4649,
       "mean": 0.03497755291510132,
       "lo": 0.02843498947116746,
       "hi": 0.04179385440019904
      },
      "REGPOP shifted - POP": {
       "n": 4649,
       "mean": 0.03592165561882401,
       "lo": 0.028726472888386388,
       "hi": 0.04363610445257507
      },
      "REGPOP window - POP": {
       "n": 4649,
       "mean": 0.042676719887365565,
       "lo": 0.03497112350185578,
       "hi": 0.05039671838964428
      },
      "POP>UBCF - POP": {
       "n": 4649,
       "mean": 0.007545077751245288,
       "lo": 0.004620793241240333,
       "hi": 0.010561455221920644
      },
      "POP>REGPOP - POP": {
       "n": 4649,
       "mean": 0.00918183211398266,
       "lo": 0.007000186080653987,
       "hi": 0.011264006207575299
      },
      "REGPOP>UBCF - POP": {
       "n": 4649,
       "mean": 0.033073629513259636,
       "lo": 0.023583629760250493,
       "hi": 0.04262294534503863
      },
      "REGBLEND - POP": {
       "n": 4649,
       "mean": 0.03317617925298592,
       "lo": 0.02437169999102195,
       "hi": 0.042812736603587156
      },
      "KNN - REGPOP": {
       "n": 4649,
       "mean": -0.05364352590156661,
       "lo": -0.06451314090154374,
       "hi": -0.043519157426480715
      },
      "UBCF - REGPOP": {
       "n": 4649,
       "mean": -0.04735594837398234,
       "lo": -0.056416436877784665,
       "hi": -0.03857401686633231
      },
      "ITEM - REGPOP": {
       "n": 4649,
       "mean": -0.05004821745081284,
       "lo": -0.05945320886414243,
       "hi": -0.040487813370649356
      },
      "BLEND - REGPOP": {
       "n": 4649,
       "mean": -0.022681085736082598,
       "lo": -0.029218084693870543,
       "hi": -0.016527429863159162
      },
      "REGBLEND - REGPOP": {
       "n": 4649,
       "mean": -0.004858912300610147,
       "lo": -0.008854349478022345,
       "hi": -0.0009088599247333518
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4649,
       "mean": -0.004961462040336427,
       "lo": -0.009024158407531593,
       "hi": -0.0007970218733784363
      },
      "LOCAL - REGPOP": {
       "n": 4649,
       "mean": -0.20497032950406996,
       "lo": -0.22458864583981114,
       "hi": -0.18635791397485374
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4649,
       "mean": 0.02567213330053218,
       "lo": 0.015263422911862539,
       "hi": 0.03621579268245419
      },
      "UBCF - PROXPOP 20": {
       "n": 4649,
       "mean": -0.07302808167451451,
       "lo": -0.08314048223952916,
       "hi": -0.06275975362689079
      },
      "KNN - PROXPOP 20": {
       "n": 4649,
       "mean": -0.07931565920209879,
       "lo": -0.0903646477534856,
       "hi": -0.06881708573195791
      },
      "UBCF - LOCAL": {
       "n": 4649,
       "mean": 0.15761438113008766,
       "lo": 0.1404722967176268,
       "hi": 0.17343076392535867
      },
      "REGPOP - LOCAL": {
       "n": 4649,
       "mean": 0.20497032950406996,
       "lo": 0.1862051471234242,
       "hi": 0.22418768620673293
      },
      "AHEAD - LOCAL": {
       "n": 4649,
       "mean": 0.13127782818849415,
       "lo": 0.125953531498703,
       "hi": 0.13712947846723023
      },
      "UBCF - AHEAD": {
       "n": 4649,
       "mean": 0.026336552941593507,
       "lo": 0.007779704975532045,
       "hi": 0.04428282508571943
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4649,
       "mean": -0.002967720766819822,
       "lo": -0.006599910045694696,
       "hi": 0.0007631429176456683
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4649,
       "mean": -0.0030575386384947435,
       "lo": -0.008000507533261904,
       "hi": 0.0019327508455384706
      },
      "REGPOP shifted - REGPOP": {
       "n": 4649,
       "mean": -0.0021134359347720604,
       "lo": -0.007399665610598284,
       "hi": 0.0029383705317857457
      },
      "REGPOP window - REGPOP": {
       "n": 4649,
       "mean": 0.0046416283337695,
       "lo": 0.0010929661082055787,
       "hi": 0.008609862854143861
      },
      "BLEND - POP>UBCF": {
       "n": 4649,
       "mean": 0.007808928066268182,
       "lo": 0.005303135953136635,
       "hi": 0.010689224025827991
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4649,
       "mean": -0.00163675436273737,
       "lo": -0.004002839089516372,
       "hi": 0.0007964874801202162
      }
     },
     "hitAll": {
      "REGPOP - POP": {
       "n": 4649,
       "mean": 0.039424023014580124,
       "lo": 0.02909123325585509,
       "hi": 0.050558498605663554
      },
      "KNN - POP": {
       "n": 4649,
       "mean": 0.022106369516786684,
       "lo": 0.0048195308377222456,
       "hi": 0.041052289011662024
      },
      "UBCF - POP": {
       "n": 4649,
       "mean": 0.03705733330099101,
       "lo": 0.019269140639732663,
       "hi": 0.05374310216874394
      },
      "ITEM - POP": {
       "n": 4649,
       "mean": 0.026997659340478163,
       "lo": 0.01032098710693102,
       "hi": 0.04472007084571471
      },
      "BLEND - POP": {
       "n": 4649,
       "mean": 0.022608416141813584,
       "lo": 0.0142184129170994,
       "hi": 0.031158518247607847
      },
      "LOCAL - POP": {
       "n": 4649,
       "mean": -0.07492945682625943,
       "lo": -0.10383899167334781,
       "hi": -0.04601622397561242
      },
      "AHEAD - POP": {
       "n": 4649,
       "mean": 0.09327875999456225,
       "lo": 0.06856518418687453,
       "hi": 0.12014870445518748
      },
      "PROXPOP 10 - POP": {
       "n": 4649,
       "mean": 0.12070401273708753,
       "lo": 0.09889082571054826,
       "hi": 0.1422994688330583
      },
      "PROXPOP 20 - POP": {
       "n": 4649,
       "mean": 0.12479091314577756,
       "lo": 0.10717874889767084,
       "hi": 0.1427114526124079
      },
      "PROXPOP 40 - POP": {
       "n": 4649,
       "mean": 0.0977958604462723,
       "lo": 0.08194019893471387,
       "hi": 0.11495145989387946
      },
      "REGPOP b=10 - POP": {
       "n": 4649,
       "mean": 0.04431149527390971,
       "lo": 0.03295727236230176,
       "hi": 0.056165730801491245
      },
      "REGPOP b=40 - POP": {
       "n": 4649,
       "mean": 0.035767001304340136,
       "lo": 0.026443074537808545,
       "hi": 0.045853822712530586
      },
      "REGPOP shifted - POP": {
       "n": 4649,
       "mean": 0.04061498564601698,
       "lo": 0.030269115141913428,
       "hi": 0.05154572039720674
      },
      "REGPOP window - POP": {
       "n": 4649,
       "mean": 0.040433969461875524,
       "lo": 0.030634014980551728,
       "hi": 0.05159604310887189
      },
      "POP>UBCF - POP": {
       "n": 4649,
       "mean": 0.010693923521792891,
       "lo": 0.004348848501240048,
       "hi": 0.01746719098519937
      },
      "POP>REGPOP - POP": {
       "n": 4649,
       "mean": 0.009300227209992752,
       "lo": 0.005451121474718438,
       "hi": 0.01375399670008222
      },
      "REGPOP>UBCF - POP": {
       "n": 4649,
       "mean": 0.04270496594367636,
       "lo": 0.02942174279808618,
       "hi": 0.05739170444068762
      },
      "REGBLEND - POP": {
       "n": 4649,
       "mean": 0.04388801606198137,
       "lo": 0.031010287736685155,
       "hi": 0.05783123438252532
      },
      "KNN - REGPOP": {
       "n": 4649,
       "mean": -0.017317653497793437,
       "lo": -0.035566704580345665,
       "hi": -0.00031613045713675
      },
      "UBCF - REGPOP": {
       "n": 4649,
       "mean": -0.0023666897135891105,
       "lo": -0.018131843025676123,
       "hi": 0.012487788854059467
      },
      "ITEM - REGPOP": {
       "n": 4649,
       "mean": -0.012426363674101961,
       "lo": -0.02793539131902839,
       "hi": 0.0039525641443777
      },
      "BLEND - REGPOP": {
       "n": 4649,
       "mean": -0.01681560687276654,
       "lo": -0.027443624985468793,
       "hi": -0.007067422816701827
      },
      "REGBLEND - REGPOP": {
       "n": 4649,
       "mean": 0.004463993047401244,
       "lo": -0.004374572354191655,
       "hi": 0.013044979801706833
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4649,
       "mean": 0.003280942929096232,
       "lo": -0.0049679443311897165,
       "hi": 0.011973519828594811
      },
      "LOCAL - REGPOP": {
       "n": 4649,
       "mean": -0.11435347984083954,
       "lo": -0.14428883415017724,
       "hi": -0.08439210680182753
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4649,
       "mean": 0.08536689013119743,
       "lo": 0.06979583480652563,
       "hi": 0.10340514826434664
      },
      "UBCF - PROXPOP 20": {
       "n": 4649,
       "mean": -0.08773357984478655,
       "lo": -0.10550211975878071,
       "hi": -0.07009108867906957
      },
      "KNN - PROXPOP 20": {
       "n": 4649,
       "mean": -0.10268454362899089,
       "lo": -0.12119115585690642,
       "hi": -0.0847288026289689
      },
      "UBCF - LOCAL": {
       "n": 4649,
       "mean": 0.11198679012725044,
       "lo": 0.0830593336143846,
       "hi": 0.13911784897843388
      },
      "REGPOP - LOCAL": {
       "n": 4649,
       "mean": 0.11435347984083954,
       "lo": 0.0838640878191502,
       "hi": 0.14361557748885911
      },
      "AHEAD - LOCAL": {
       "n": 4649,
       "mean": 0.16820821682082168,
       "lo": 0.15037924050699603,
       "hi": 0.18604523900887643
      },
      "UBCF - AHEAD": {
       "n": 4649,
       "mean": -0.05622142669357125,
       "lo": -0.08139583528544568,
       "hi": -0.03246390579545517
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4649,
       "mean": 0.004887472259329585,
       "lo": -0.0006659242290209545,
       "hi": 0.01032361527861499
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4649,
       "mean": -0.003657021710239986,
       "lo": -0.011029286307630838,
       "hi": 0.0034427600659350534
      },
      "REGPOP shifted - REGPOP": {
       "n": 4649,
       "mean": 0.0011909626314368634,
       "lo": -0.00712843521518882,
       "hi": 0.008704412948528837
      },
      "REGPOP window - REGPOP": {
       "n": 4649,
       "mean": 0.0010099464472954024,
       "lo": -0.004449610148040134,
       "hi": 0.007135262349675189
      },
      "BLEND - POP>UBCF": {
       "n": 4649,
       "mean": 0.01191449262002069,
       "lo": 0.006820913327437764,
       "hi": 0.01803049389995202
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4649,
       "mean": 0.0013936963118001415,
       "lo": -0.004408257280490569,
       "hi": 0.006490431840882256
      }
     },
     "ndcgNext": {
      "REGPOP - POP": {
       "n": 4649,
       "mean": 0.04228495609801608,
       "lo": 0.03551561094460306,
       "hi": 0.04984130347358865
      },
      "KNN - POP": {
       "n": 4649,
       "mean": 0.056589937830352544,
       "lo": 0.04472828646579797,
       "hi": 0.06894348396759843
      },
      "UBCF - POP": {
       "n": 4649,
       "mean": 0.0796269891315175,
       "lo": 0.06789801234189827,
       "hi": 0.0914707425891041
      },
      "ITEM - POP": {
       "n": 4649,
       "mean": 0.0687744778492974,
       "lo": 0.05689612101214595,
       "hi": 0.08126957367226574
      },
      "BLEND - POP": {
       "n": 4649,
       "mean": 0.018446704637859433,
       "lo": 0.014087271469816953,
       "hi": 0.022556490577755984
      },
      "LOCAL - POP": {
       "n": 4649,
       "mean": 0.34670957011851955,
       "lo": 0.32253779857021087,
       "hi": 0.36902921083539436
      },
      "AHEAD - POP": {
       "n": 4649,
       "mean": 0.49503081320004727,
       "lo": 0.47345807630598596,
       "hi": 0.5174049970353761
      },
      "PROXPOP 10 - POP": {
       "n": 4649,
       "mean": 0.3225567232289502,
       "lo": 0.30634029053943757,
       "hi": 0.3399183052141012
      },
      "PROXPOP 20 - POP": {
       "n": 4649,
       "mean": 0.22634761586689528,
       "lo": 0.20990879559006578,
       "hi": 0.2424611226175547
      },
      "PROXPOP 40 - POP": {
       "n": 4649,
       "mean": 0.12917794090304852,
       "lo": 0.1175511540428715,
       "hi": 0.1416359226542897
      },
      "REGPOP b=10 - POP": {
       "n": 4649,
       "mean": 0.06038984731825194,
       "lo": 0.052121388013185714,
       "hi": 0.06908353691015696
      },
      "REGPOP b=40 - POP": {
       "n": 4649,
       "mean": 0.02872624283841089,
       "lo": 0.02303429200065723,
       "hi": 0.035371248623891696
      },
      "REGPOP shifted - POP": {
       "n": 4649,
       "mean": 0.04230438357879247,
       "lo": 0.03509449298814294,
       "hi": 0.049881591148434455
      },
      "REGPOP window - POP": {
       "n": 4649,
       "mean": 0.037676816439351245,
       "lo": 0.03110067263128554,
       "hi": 0.04467138436214108
      },
      "POP>UBCF - POP": {
       "n": 4649,
       "mean": 0.011862750150389425,
       "lo": 0.008456777016002044,
       "hi": 0.015279522138287848
      },
      "POP>REGPOP - POP": {
       "n": 4649,
       "mean": 0.008250135781290382,
       "lo": 0.006352067963243671,
       "hi": 0.010478821609530516
      },
      "REGPOP>UBCF - POP": {
       "n": 4649,
       "mean": 0.059922610782645616,
       "lo": 0.05173570965709859,
       "hi": 0.06881917342231013
      },
      "REGBLEND - POP": {
       "n": 4649,
       "mean": 0.06203893227228293,
       "lo": 0.05321439928118549,
       "hi": 0.07149306951763224
      },
      "KNN - REGPOP": {
       "n": 4649,
       "mean": 0.01430498173233645,
       "lo": 0.0032777092675419176,
       "hi": 0.0255845103311249
      },
      "UBCF - REGPOP": {
       "n": 4649,
       "mean": 0.03734203303350142,
       "lo": 0.027099215080295093,
       "hi": 0.04745515013100593
      },
      "ITEM - REGPOP": {
       "n": 4649,
       "mean": 0.02648952175128131,
       "lo": 0.015485891695731203,
       "hi": 0.0377106994871461
      },
      "BLEND - REGPOP": {
       "n": 4649,
       "mean": -0.023838251460156654,
       "lo": -0.030690292624184753,
       "hi": -0.017217636805829547
      },
      "REGBLEND - REGPOP": {
       "n": 4649,
       "mean": 0.019753976174266843,
       "lo": 0.01506183829643007,
       "hi": 0.024813715229828764
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4649,
       "mean": 0.017637654684629526,
       "lo": 0.012663133284382512,
       "hi": 0.02267224987504063
      },
      "LOCAL - REGPOP": {
       "n": 4649,
       "mean": 0.3044246140205034,
       "lo": 0.28010795332184824,
       "hi": 0.3292295983401143
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4649,
       "mean": 0.1840626597688792,
       "lo": 0.1704126121305207,
       "hi": 0.19842863421762114
      },
      "UBCF - PROXPOP 20": {
       "n": 4649,
       "mean": -0.14672062673537778,
       "lo": -0.15986028045061149,
       "hi": -0.13387751433590422
      },
      "KNN - PROXPOP 20": {
       "n": 4649,
       "mean": -0.16975767803654276,
       "lo": -0.1840700349271697,
       "hi": -0.1559990798411623
      },
      "UBCF - LOCAL": {
       "n": 4649,
       "mean": -0.26708258098700205,
       "lo": -0.2912483350759709,
       "hi": -0.2430270195571005
      },
      "REGPOP - LOCAL": {
       "n": 4649,
       "mean": -0.3044246140205034,
       "lo": -0.32765382165580353,
       "hi": -0.27899228387860225
      },
      "AHEAD - LOCAL": {
       "n": 4649,
       "mean": 0.1483212430815277,
       "lo": 0.14185457798389123,
       "hi": 0.15516551018263225
      },
      "UBCF - AHEAD": {
       "n": 4649,
       "mean": -0.41540382406852977,
       "lo": -0.4387094522805236,
       "hi": -0.39240063274169146
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4649,
       "mean": 0.018104891220235866,
       "lo": 0.013517003227503302,
       "hi": 0.023235499311528393
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4649,
       "mean": -0.0135587132596052,
       "lo": -0.020097822094117666,
       "hi": -0.007222910502980027
      },
      "REGPOP shifted - REGPOP": {
       "n": 4649,
       "mean": 1.942748077638809e-05,
       "lo": -0.006640138137927674,
       "hi": 0.006756316279614995
      },
      "REGPOP window - REGPOP": {
       "n": 4649,
       "mean": -0.004608139658664842,
       "lo": -0.009350500003050778,
       "hi": -6.544608510078258e-06
      },
      "BLEND - POP>UBCF": {
       "n": 4649,
       "mean": 0.0065839544874700074,
       "lo": 0.004254466495338685,
       "hi": 0.009151062552390137
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4649,
       "mean": 0.003612614369099043,
       "lo": 0.0006321080192811195,
       "hi": 0.006467767207369776
      }
     },
     "hitNext": {
      "REGPOP - POP": {
       "n": 4649,
       "mean": 0.06455290306118441,
       "lo": 0.05232230754402226,
       "hi": 0.07734953414880202
      },
      "KNN - POP": {
       "n": 4649,
       "mean": 0.08259225055051349,
       "lo": 0.06497946027578652,
       "hi": 0.10127707274239868
      },
      "UBCF - POP": {
       "n": 4649,
       "mean": 0.11587214791946225,
       "lo": 0.09752089004550873,
       "hi": 0.13381052036109323
      },
      "ITEM - POP": {
       "n": 4649,
       "mean": 0.09737936587537886,
       "lo": 0.07818980903852253,
       "hi": 0.11668237847605888
      },
      "BLEND - POP": {
       "n": 4649,
       "mean": 0.029789854695848324,
       "lo": 0.021362406997652437,
       "hi": 0.038499062725175226
      },
      "LOCAL - POP": {
       "n": 4649,
       "mean": 0.5060115716037343,
       "lo": 0.4735431322887199,
       "hi": 0.5365406731216525
      },
      "AHEAD - POP": {
       "n": 4649,
       "mean": 0.674219788424556,
       "lo": 0.6470191216449593,
       "hi": 0.698800851896556
      },
      "PROXPOP 10 - POP": {
       "n": 4649,
       "mean": 0.4244886634514435,
       "lo": 0.4008208329488294,
       "hi": 0.4492441348929522
      },
      "PROXPOP 20 - POP": {
       "n": 4649,
       "mean": 0.29897780090035725,
       "lo": 0.2752673101917749,
       "hi": 0.3228886347831933
      },
      "PROXPOP 40 - POP": {
       "n": 4649,
       "mean": 0.17185368818794594,
       "lo": 0.15405602288477593,
       "hi": 0.1906725950102721
      },
      "REGPOP b=10 - POP": {
       "n": 4649,
       "mean": 0.08853431010761026,
       "lo": 0.07593788012597978,
       "hi": 0.10243012992463378
      },
      "REGPOP b=40 - POP": {
       "n": 4649,
       "mean": 0.04446581835267574,
       "lo": 0.03521292749005372,
       "hi": 0.0551927849925783
      },
      "REGPOP shifted - POP": {
       "n": 4649,
       "mean": 0.060414372517894235,
       "lo": 0.04919531098448436,
       "hi": 0.07218227271605768
      },
      "REGPOP window - POP": {
       "n": 4649,
       "mean": 0.05499500776884907,
       "lo": 0.0447093075674153,
       "hi": 0.06656541725994293
      },
      "POP>UBCF - POP": {
       "n": 4649,
       "mean": 0.018771100022544288,
       "lo": 0.01223195492359815,
       "hi": 0.025776038385471114
      },
      "POP>REGPOP - POP": {
       "n": 4649,
       "mean": 0.013202520096475785,
       "lo": 0.009417369855700856,
       "hi": 0.017481670888851098
      },
      "REGPOP>UBCF - POP": {
       "n": 4649,
       "mean": 0.09026192964415472,
       "lo": 0.07612964163880806,
       "hi": 0.10532523546816125
      },
      "REGBLEND - POP": {
       "n": 4649,
       "mean": 0.09281444989940675,
       "lo": 0.0786854634293881,
       "hi": 0.107789741019648
      },
      "KNN - REGPOP": {
       "n": 4649,
       "mean": 0.018039347489329078,
       "lo": -0.00010444261494127695,
       "hi": 0.03583955320970114
      },
      "UBCF - REGPOP": {
       "n": 4649,
       "mean": 0.05131924485827785,
       "lo": 0.035707561279365765,
       "hi": 0.0676978044320562
      },
      "ITEM - REGPOP": {
       "n": 4649,
       "mean": 0.03282646281419446,
       "lo": 0.016239386592106057,
       "hi": 0.0501309291631076
      },
      "BLEND - REGPOP": {
       "n": 4649,
       "mean": -0.034763048365336086,
       "lo": -0.04694100364807768,
       "hi": -0.023257217687366268
      },
      "REGBLEND - REGPOP": {
       "n": 4649,
       "mean": 0.028261546838222334,
       "lo": 0.018972896779889833,
       "hi": 0.0375653280575611
      },
      "REGPOP>UBCF - REGPOP": {
       "n": 4649,
       "mean": 0.025709026582970314,
       "lo": 0.017356404485602887,
       "hi": 0.03482732793491442
      },
      "LOCAL - REGPOP": {
       "n": 4649,
       "mean": 0.44145866854254984,
       "lo": 0.4101977728441005,
       "hi": 0.4744690676467177
      },
      "PROXPOP 20 - REGPOP": {
       "n": 4649,
       "mean": 0.23442489783917284,
       "lo": 0.21289936272993545,
       "hi": 0.2564762450050661
      },
      "UBCF - PROXPOP 20": {
       "n": 4649,
       "mean": -0.18310565298089498,
       "lo": -0.20430126897731699,
       "hi": -0.16417606377246033
      },
      "KNN - PROXPOP 20": {
       "n": 4649,
       "mean": -0.21638555034984372,
       "lo": -0.237797424921263,
       "hi": -0.19501035298306876
      },
      "UBCF - LOCAL": {
       "n": 4649,
       "mean": -0.390139423684272,
       "lo": -0.42372066927111934,
       "hi": -0.3590603072696068
      },
      "REGPOP - LOCAL": {
       "n": 4649,
       "mean": -0.44145866854254984,
       "lo": -0.473144227046846,
       "hi": -0.4101451247272922
      },
      "AHEAD - LOCAL": {
       "n": 4649,
       "mean": 0.16820821682082168,
       "lo": 0.15171201254497946,
       "hi": 0.18642499712707175
      },
      "UBCF - AHEAD": {
       "n": 4649,
       "mean": -0.5583476405050937,
       "lo": -0.5865671730560171,
       "hi": -0.5285979385111628
      },
      "REGPOP b=10 - REGPOP": {
       "n": 4649,
       "mean": 0.023981407046425856,
       "lo": 0.016956203416663266,
       "hi": 0.03203399444248462
      },
      "REGPOP b=40 - REGPOP": {
       "n": 4649,
       "mean": -0.02008708470850867,
       "lo": -0.03140664805123758,
       "hi": -0.009860586309099197
      },
      "REGPOP shifted - REGPOP": {
       "n": 4649,
       "mean": -0.004138530543290181,
       "lo": -0.015993538459503083,
       "hi": 0.007802845143075241
      },
      "REGPOP window - REGPOP": {
       "n": 4649,
       "mean": -0.009557895292335337,
       "lo": -0.017296913510049056,
       "hi": -0.001695996898412934
      },
      "BLEND - POP>UBCF": {
       "n": 4649,
       "mean": 0.011018754673304038,
       "lo": 0.006159998903918371,
       "hi": 0.016666779009656095
      },
      "POP>UBCF - POP>REGPOP": {
       "n": 4649,
       "mean": 0.005568579926068502,
       "lo": -0.0003763267022856363,
       "hi": 0.011118742363371095
      }
     }
    }
   },
   "R9": {
    "m=1": {
     "top five not determined by POP (share of units)": 0.6458691910499139,
     "candidates no pool reader marked (mean share)": 0.3065856499591439
    },
    "m=3": {
     "top five not determined by POP (share of units)": 0.6411247048722902,
     "candidates no pool reader marked (mean share)": 0.31032498899148747
    },
    "m=5": {
     "top five not determined by POP (share of units)": 0.6300279630027963,
     "candidates no pool reader marked (mean share)": 0.3144286830218157
    }
   },
   "R11": {
    "m=1": {
     "share with none (KNN and UBCF rank as POP)": 0.18395008605851979,
     "share with one or two": 0.3151893287435456,
     "share with three or more": 0.5008605851979346,
     "median number": 3.0,
     "none": {
      "units": 855
     },
     "one or two": {
      "units": 1465,
      "KNN - POP, ap": {
       "n": 1465,
       "mean": 0.01278213022810282,
       "lo": 0.002991619806711019,
       "hi": 0.02318582561528034
      },
      "UBCF - POP, ap": {
       "n": 1465,
       "mean": 0.007032385968170024,
       "lo": -0.00403813862843678,
       "hi": 0.0186288685867496
      },
      "UBCF - REGPOP, ap": {
       "n": 1465,
       "mean": -0.03629679185666414,
       "lo": -0.044458284677776704,
       "hi": -0.028084227338134406
      },
      "UBCF - POP, hitNext": {
       "n": 1465,
       "mean": 0.08607376194708055,
       "lo": 0.05748031049120723,
       "hi": 0.1160035667625338
      },
      "REGPOP - POP, hitNext": {
       "n": 1465,
       "mean": 0.07968210022817532,
       "lo": 0.05908535254608419,
       "hi": 0.10401128049469867
      },
      "UBCF - REGPOP, hitNext": {
       "n": 1465,
       "mean": 0.0063916617189052425,
       "lo": -0.02325184457560256,
       "hi": 0.0370387476893275
      },
      "KNN - REGPOP, hitNext": {
       "n": 1465,
       "mean": 0.0004335924843854981,
       "lo": -0.02892427290485272,
       "hi": 0.027747117545757722
      }
     },
     "three or more": {
      "units": 2328,
      "KNN - POP, ap": {
       "n": 2328,
       "mean": -0.027788374716616545,
       "lo": -0.0370440228959939,
       "hi": -0.018745953678028622
      },
      "UBCF - POP, ap": {
       "n": 2328,
       "mean": -0.034983235729987454,
       "lo": -0.044239084320966446,
       "hi": -0.025458583555305055
      },
      "UBCF - REGPOP, ap": {
       "n": 2328,
       "mean": -0.0430359393156858,
       "lo": -0.049775520726380786,
       "hi": -0.03631267378732054
      },
      "UBCF - POP, hitNext": {
       "n": 2328,
       "mean": 0.13151226517850229,
       "lo": 0.10367128471093294,
       "hi": 0.16125898678603343
      },
      "REGPOP - POP, hitNext": {
       "n": 2328,
       "mean": 0.08316681409464914,
       "lo": 0.06600811934432037,
       "hi": 0.10183268163052914
      },
      "UBCF - REGPOP, hitNext": {
       "n": 2328,
       "mean": 0.04834545108385314,
       "lo": 0.021244096413522196,
       "hi": 0.0746466514962824
      },
      "KNN - REGPOP, hitNext": {
       "n": 2328,
       "mean": 0.017337330481660383,
       "lo": -0.008462378496538917,
       "hi": 0.04308946618831958
      }
     }
    },
    "m=3": {
     "share with none (KNN and UBCF rank as POP)": 0.03992273019961365,
     "share with one or two": 0.14380768405237176,
     "share with three or more": 0.8162695857480146,
     "median number": 6.0,
     "none": {
      "units": 186
     },
     "one or two": {
      "units": 670,
      "KNN - POP, ap": {
       "n": 670,
       "mean": 0.056075014714770194,
       "lo": 0.04193605557069201,
       "hi": 0.07098746035757708
      },
      "UBCF - POP, ap": {
       "n": 670,
       "mean": 0.050747579132659815,
       "lo": 0.03541761779695668,
       "hi": 0.0672474801538555
      },
      "UBCF - REGPOP, ap": {
       "n": 670,
       "mean": -0.03248596026601714,
       "lo": -0.043382939984276406,
       "hi": -0.02221380707304549
      },
      "UBCF - POP, hitNext": {
       "n": 670,
       "mean": 0.11242976464480836,
       "lo": 0.07075092449259822,
       "hi": 0.1582784860057389
      },
      "REGPOP - POP, hitNext": {
       "n": 670,
       "mean": 0.0812503897733675,
       "lo": 0.05019757888171483,
       "hi": 0.11634567885855047
      },
      "UBCF - REGPOP, hitNext": {
       "n": 670,
       "mean": 0.031179374871440856,
       "lo": -0.007655809046512953,
       "hi": 0.07102759907833393
      },
      "KNN - REGPOP, hitNext": {
       "n": 670,
       "mean": 0.023681291060802176,
       "lo": -0.010475285682853582,
       "hi": 0.06004612792406772
      }
     },
     "three or more": {
      "units": 3803,
      "KNN - POP, ap": {
       "n": 3803,
       "mean": -0.019833140887519186,
       "lo": -0.027278784959813573,
       "hi": -0.01249981913642112
      },
      "UBCF - POP, ap": {
       "n": 3803,
       "mean": -0.01876077904614795,
       "lo": -0.025966552546904203,
       "hi": -0.011362867343772965
      },
      "UBCF - REGPOP, ap": {
       "n": 3803,
       "mean": -0.03796165674120508,
       "lo": -0.043410325495823514,
       "hi": -0.03241198083535321
      },
      "UBCF - POP, hitNext": {
       "n": 3803,
       "mean": 0.11512210195061195,
       "lo": 0.09343225040367846,
       "hi": 0.136457454844647
      },
      "REGPOP - POP, hitNext": {
       "n": 3803,
       "mean": 0.06565468649581811,
       "lo": 0.054172478242839855,
       "hi": 0.0782199297775105
      },
      "UBCF - REGPOP, hitNext": {
       "n": 3803,
       "mean": 0.049467415454793835,
       "lo": 0.030226108499622775,
       "hi": 0.06878567309919661
      },
      "KNN - REGPOP, hitNext": {
       "n": 3803,
       "mean": 0.011786950157973037,
       "lo": -0.007302254878278395,
       "hi": 0.031204360354876805
      }
     }
    },
    "m=5": {
     "share with none (KNN and UBCF rank as POP)": 0.01484190148419015,
     "share with one or two": 0.08496450849645085,
     "share with three or more": 0.900193590019359,
     "median number": 8.0,
     "none": {
      "units": 69
     },
     "one or two": {
      "units": 395,
      "KNN - POP, ap": {
       "n": 395,
       "mean": 0.05927094406401646,
       "lo": 0.040474638902788254,
       "hi": 0.07876450469199517
      },
      "UBCF - POP, ap": {
       "n": 395,
       "mean": 0.05264703217418647,
       "lo": 0.03281183408642749,
       "hi": 0.07220376163594512
      },
      "UBCF - REGPOP, ap": {
       "n": 395,
       "mean": -0.024507767473902445,
       "lo": -0.038538981065449625,
       "hi": -0.011284784957827943
      },
      "UBCF - POP, hitNext": {
       "n": 395,
       "mean": 0.1375218101167468,
       "lo": 0.08368082284354898,
       "hi": 0.1967672603097991
      },
      "REGPOP - POP, hitNext": {
       "n": 395,
       "mean": 0.1024876529939821,
       "lo": 0.06271728702955508,
       "hi": 0.14850340766198977
      },
      "UBCF - REGPOP, hitNext": {
       "n": 395,
       "mean": 0.03503415712276471,
       "lo": -0.007231731711894922,
       "hi": 0.08165528577846161
      },
      "KNN - REGPOP, hitNext": {
       "n": 395,
       "mean": 0.02775266224633313,
       "lo": -0.010464432345426397,
       "hi": 0.07052142188937909
      }
     },
     "three or more": {
      "units": 4185,
      "KNN - POP, ap": {
       "n": 4185,
       "mean": -0.013202002691312267,
       "lo": -0.020752812187220752,
       "hi": -0.005827341235268903
      },
      "UBCF - POP, ap": {
       "n": 4185,
       "mean": -0.008287558813767727,
       "lo": -0.014721320967581726,
       "hi": -0.0015735388046846036
      },
      "UBCF - REGPOP, ap": {
       "n": 4185,
       "mean": -0.03157144470403806,
       "lo": -0.036698656389076295,
       "hi": -0.026464438290246438
      },
      "UBCF - POP, hitNext": {
       "n": 4185,
       "mean": 0.11573918773750659,
       "lo": 0.09615403977866308,
       "hi": 0.1355585164870473
      },
      "REGPOP - POP, hitNext": {
       "n": 4185,
       "mean": 0.061718157721741954,
       "lo": 0.05049279138840839,
       "hi": 0.07436298773235382
      },
      "UBCF - REGPOP, hitNext": {
       "n": 4185,
       "mean": 0.05402103001576464,
       "lo": 0.03694773726173283,
       "hi": 0.07224472223485434
      },
      "KNN - REGPOP, hitNext": {
       "n": 4185,
       "mean": 0.01773858022077004,
       "lo": -0.0008725129773234987,
       "hi": 0.03614148206691537
      }
     }
    }
   },
   "R12": {
    "targets": 4649,
    "reveal 1 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4649,
      "mean": -0.0359656574273485,
      "lo": -0.04235182430875181,
      "hi": -0.029335422071159096
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4649,
      "mean": -0.015105916179070655,
      "lo": -0.02079783820375333,
      "hi": -0.009738079351961441
     },
     "KNN - POP, ap, LAST": {
      "n": 4649,
      "mean": 0.00906849335602893,
      "lo": 0.002869061433485103,
      "hi": 0.015204422873361089
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.020859741248277847,
      "lo": 0.016326444207738842,
      "hi": 0.025308875167061387
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4649,
      "mean": 0.045034150783377434,
      "lo": 0.03829374515441313,
      "hi": 0.05169618951570672
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.024174409535099584,
      "lo": 0.01953638457441442,
      "hi": 0.028607313110735208
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4649,
      "mean": 0.02115587554603868,
      "lo": 0.004065185955770204,
      "hi": 0.03818079120111849
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4649,
      "mean": 0.0483890979919371,
      "lo": 0.03476796160415762,
      "hi": 0.06195477434376272
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4649,
      "mean": 0.07061024359675257,
      "lo": 0.05304469270218079,
      "hi": 0.08881314493755202
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.027233222445898424,
      "lo": 0.01267757787132607,
      "hi": 0.04090193131404992
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4649,
      "mean": 0.04945436805071388,
      "lo": 0.030578630978700564,
      "hi": 0.06954894189905358
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.022221145604815456,
      "lo": 0.007301805053964278,
      "hi": 0.036538550401667536
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4649,
      "mean": -0.04599729885084057,
      "lo": -0.05303400244314817,
      "hi": -0.03912355083958787
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4649,
      "mean": -0.01827187162756396,
      "lo": -0.024142340651480246,
      "hi": -0.012843918233692561
     },
     "UBCF - POP, ap, LAST": {
      "n": 4649,
      "mean": 0.012747070514192353,
      "lo": 0.006430754684443434,
      "hi": 0.01876071667254135
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.02772542722327661,
      "lo": 0.02296176083576845,
      "hi": 0.03250338557845101
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4649,
      "mean": 0.05874436936503292,
      "lo": 0.05171638381873256,
      "hi": 0.0658071564338442
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.031018942141756312,
      "lo": 0.02636828788123979,
      "hi": 0.0357204518446136
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4649,
      "mean": 0.024204747636640177,
      "lo": 0.00545810617143984,
      "hi": 0.042800569615450326
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4649,
      "mean": 0.058485735180422,
      "lo": 0.0428325347194332,
      "hi": 0.07296906898591471
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4649,
      "mean": 0.0969888469488986,
      "lo": 0.0770380558476033,
      "hi": 0.11562247937372867
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.034280987543781824,
      "lo": 0.019960144209806553,
      "hi": 0.04835857381185494
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4649,
      "mean": 0.07278409931225843,
      "lo": 0.05087795872766555,
      "hi": 0.09292127172000074
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.03850311176847661,
      "lo": 0.02298115319290488,
      "hi": 0.053889778840176816
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4649,
      "mean": 0.0004250625102706044,
      "lo": -0.005142491170641193,
      "hi": 0.006396123616864181
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4649,
      "mean": 0.020259599870517595,
      "lo": 0.015723007536659797,
      "hi": 0.02515785489026963
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4649,
      "mean": 0.038016211205078095,
      "lo": 0.033400155622245735,
      "hi": 0.042677344531630634
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.01983453736024699,
      "lo": 0.017090407032866805,
      "hi": 0.022590725403883762
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4649,
      "mean": 0.037591148694807494,
      "lo": 0.0330564969924846,
      "hi": 0.04203470056448734
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.017756611334560503,
      "lo": 0.015214912849921419,
      "hi": 0.02035862889656321
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4649,
      "mean": 0.0799711799353771,
      "lo": 0.0650762500716557,
      "hi": 0.09464753058870519
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4649,
      "mean": 0.08115132464327536,
      "lo": 0.06879385388532534,
      "hi": 0.0944816094468835
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4649,
      "mean": 0.08149425292090383,
      "lo": 0.0694275942942854,
      "hi": 0.09525938549315122
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.0011801447078982688,
      "lo": -0.006737117788194993,
      "hi": 0.008836699067772832
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4649,
      "mean": 0.0015230729855267111,
      "lo": -0.011507405757218796,
      "hi": 0.014357937785738548
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.0003429282776284415,
      "lo": -0.006422589418137273,
      "hi": 0.007413713665570086
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4649,
      "mean": -0.2101840201049384,
      "lo": -0.22003356155939036,
      "hi": -0.19946335912065408
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4649,
      "mean": -0.1632552255515521,
      "lo": -0.17376030397722483,
      "hi": -0.15240419474088943
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4649,
      "mean": -0.08028188104664051,
      "lo": -0.09145302817959211,
      "hi": -0.06832639393761386
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.04692879455338629,
      "lo": 0.04464432400560161,
      "hi": 0.049290234124574166
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4649,
      "mean": 0.12990213905829787,
      "lo": 0.12526187209537964,
      "hi": 0.1343425494554302
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.0829733445049116,
      "lo": 0.07931948323039761,
      "hi": 0.08674314052544958
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4649,
      "mean": -0.18531989752941258,
      "lo": -0.2054374635970356,
      "hi": -0.16588414683752517
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4649,
      "mean": 0.05179202618177974,
      "lo": 0.025541331311736002,
      "hi": 0.07744884026884587
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4649,
      "mean": 0.5060115716037343,
      "lo": 0.474362433525962,
      "hi": 0.5368010557378387
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.2371119237111924,
      "lo": 0.22225750420481105,
      "hi": 0.2527940662838107
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4649,
      "mean": 0.6913314691331469,
      "lo": 0.6683055074278342,
      "hi": 0.7144609653734684
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.4542195454219546,
      "lo": 0.43460825611921355,
      "hi": 0.4729916189936315
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4649,
      "mean": -0.06479570336345293,
      "lo": -0.07332728471973772,
      "hi": -0.05648924698125232
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4649,
      "mean": -0.00852067419775796,
      "lo": -0.015850419409852688,
      "hi": -0.0007078747765023241
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4649,
      "mean": 0.05780895568324261,
      "lo": 0.05014907545977849,
      "hi": 0.06505472370417278
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.05627502916569496,
      "lo": 0.053083576853803605,
      "hi": 0.05956949037458975
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4649,
      "mean": 0.12260465904669554,
      "lo": 0.11733446630532383,
      "hi": 0.1282847317504694
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.06632962988100057,
      "lo": 0.06274596989435953,
      "hi": 0.07014044676841379
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4649,
      "mean": 0.09323463032604017,
      "lo": 0.07346610662843425,
      "hi": 0.11427752824092134
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4649,
      "mean": 0.19257499026007616,
      "lo": 0.17288612667740869,
      "hi": 0.21262593899142038
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4649,
      "mean": 0.29897780090035725,
      "lo": 0.27653733622853244,
      "hi": 0.32206293612171666
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.099340359934036,
      "lo": 0.08644731314636053,
      "hi": 0.1122815510305672
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4649,
      "mean": 0.20574317057431707,
      "lo": 0.18497132724988327,
      "hi": 0.22786937282880193
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.10640281064028106,
      "lo": 0.0932302471991494,
      "hi": 0.12057377436546192
     }
    },
    "reveal 3 of 5": {
     "KNN - POP, ap, FIRST": {
      "n": 4649,
      "mean": -0.025096430760167463,
      "lo": -0.031824997780268795,
      "hi": -0.01813588096381051
     },
     "KNN - POP, ap, RANDOM": {
      "n": 4649,
      "mean": -0.01025010365532268,
      "lo": -0.016660945981114218,
      "hi": -0.003968591156085486
     },
     "KNN - POP, ap, LAST": {
      "n": 4649,
      "mean": 0.005865671738405459,
      "lo": -0.0008491300861387637,
      "hi": 0.012273137672668735
     },
     "KNN, ap, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.014846327104844782,
      "lo": 0.01147593611877955,
      "hi": 0.018481938479351933
     },
     "KNN, ap, LAST - FIRST": {
      "n": 4649,
      "mean": 0.03096210249857292,
      "lo": 0.025609178565065043,
      "hi": 0.03641840996810178
     },
     "KNN, ap, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.01611577539372814,
      "lo": 0.012328683545053688,
      "hi": 0.019951828538197644
     },
     "KNN - POP, hitNext, FIRST": {
      "n": 4649,
      "mean": 0.055850460278931854,
      "lo": 0.037062380885943935,
      "hi": 0.07487985285283828
     },
     "KNN - POP, hitNext, RANDOM": {
      "n": 4649,
      "mean": 0.07543790407956241,
      "lo": 0.05894914183041242,
      "hi": 0.09180964160743664
     },
     "KNN - POP, hitNext, LAST": {
      "n": 4649,
      "mean": 0.08773679172430826,
      "lo": 0.06952586095070448,
      "hi": 0.10625364487284275
     },
     "KNN, hitNext, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.01958744380063056,
      "lo": 0.006840130397801717,
      "hi": 0.0335730689370828
     },
     "KNN, hitNext, LAST - FIRST": {
      "n": 4649,
      "mean": 0.0318863314453764,
      "lo": 0.014265585769873737,
      "hi": 0.049947220030561686
     },
     "KNN, hitNext, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.012298887644745843,
      "lo": 0.0005482205233254688,
      "hi": 0.024201476239910823
     },
     "UBCF - POP, ap, FIRST": {
      "n": 4649,
      "mean": -0.03068872259961057,
      "lo": -0.0376144179397947,
      "hi": -0.02400056191244198
     },
     "UBCF - POP, ap, RANDOM": {
      "n": 4649,
      "mean": -0.007822652767571553,
      "lo": -0.013908441330984381,
      "hi": -0.001524213261473186
     },
     "UBCF - POP, ap, LAST": {
      "n": 4649,
      "mean": 0.012919711209464323,
      "lo": 0.0066761784306103794,
      "hi": 0.019515391941288335
     },
     "UBCF, ap, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.022866069832039013,
      "lo": 0.01975485564952232,
      "hi": 0.02603297784425346
     },
     "UBCF, ap, LAST - FIRST": {
      "n": 4649,
      "mean": 0.043608433809074885,
      "lo": 0.039348321966121466,
      "hi": 0.04807611839955593
     },
     "UBCF, ap, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.02074236397703588,
      "lo": 0.018054272558268657,
      "hi": 0.02366909805907793
     },
     "UBCF - POP, hitNext, FIRST": {
      "n": 4649,
      "mean": 0.081071804504363,
      "lo": 0.0631856649282316,
      "hi": 0.10044094738272023
     },
     "UBCF - POP, hitNext, RANDOM": {
      "n": 4649,
      "mean": 0.10478122174832642,
      "lo": 0.08771874687457093,
      "hi": 0.12198676640100117
     },
     "UBCF - POP, hitNext, LAST": {
      "n": 4649,
      "mean": 0.11936000228922672,
      "lo": 0.0998836405014707,
      "hi": 0.13819773238921468
     },
     "UBCF, hitNext, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.023709417243963433,
      "lo": 0.010498473771876625,
      "hi": 0.03626194086594607
     },
     "UBCF, hitNext, LAST - FIRST": {
      "n": 4649,
      "mean": 0.03828819778486373,
      "lo": 0.021260846865600595,
      "hi": 0.055409896098866145
     },
     "UBCF, hitNext, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.014578780540900301,
      "lo": 0.004038587099335039,
      "hi": 0.025772338922390683
     },
     "REGPOP - POP, ap, FIRST": {
      "n": 4649,
      "mean": 0.01814506117903149,
      "lo": 0.01295563363229799,
      "hi": 0.02309129902612416
     },
     "REGPOP - POP, ap, RANDOM": {
      "n": 4649,
      "mean": 0.026610616557662913,
      "lo": 0.022027276892251507,
      "hi": 0.031113429724375894
     },
     "REGPOP - POP, ap, LAST": {
      "n": 4649,
      "mean": 0.031390504929032996,
      "lo": 0.02716162012226718,
      "hi": 0.03588120835965743
     },
     "REGPOP, ap, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.008465555378631423,
      "lo": 0.006616199955045172,
      "hi": 0.01054155581375287
     },
     "REGPOP, ap, LAST - FIRST": {
      "n": 4649,
      "mean": 0.013245443750001506,
      "lo": 0.010789399598113366,
      "hi": 0.015612875318563446
     },
     "REGPOP, ap, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.004779888371370083,
      "lo": 0.003670759046018369,
      "hi": 0.006059305848759123
     },
     "REGPOP - POP, hitNext, FIRST": {
      "n": 4649,
      "mean": 0.07705942165206184,
      "lo": 0.0641597556114471,
      "hi": 0.09100094484383225
     },
     "REGPOP - POP, hitNext, RANDOM": {
      "n": 4649,
      "mean": 0.06988781038038942,
      "lo": 0.05757335394630715,
      "hi": 0.08268718830218025
     },
     "REGPOP - POP, hitNext, LAST": {
      "n": 4649,
      "mean": 0.07142457277432541,
      "lo": 0.05930986262461101,
      "hi": 0.08473727203989813
     },
     "REGPOP, hitNext, RANDOM - FIRST": {
      "n": 4649,
      "mean": -0.007171611271672407,
      "lo": -0.012976591498965122,
      "hi": -0.001766870320452353
     },
     "REGPOP, hitNext, LAST - FIRST": {
      "n": 4649,
      "mean": -0.0056348488777364265,
      "lo": -0.014053585729912254,
      "hi": 0.002074642360100728
     },
     "REGPOP, hitNext, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.0015367623939359807,
      "lo": -0.0026466091343316867,
      "hi": 0.005909332128315453
     },
     "LOCAL - POP, ap, FIRST": {
      "n": 4649,
      "mean": -0.17988806452773093,
      "lo": -0.19014438146152005,
      "hi": -0.16973828362507407
     },
     "LOCAL - POP, ap, RANDOM": {
      "n": 4649,
      "mean": -0.11034614632929393,
      "lo": -0.12145327017943827,
      "hi": -0.0984932254989045
     },
     "LOCAL - POP, ap, LAST": {
      "n": 4649,
      "mean": -0.08028188104664051,
      "lo": -0.09160339065171846,
      "hi": -0.06906861034489577
     },
     "LOCAL, ap, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.069541918198437,
      "lo": 0.06649151250253511,
      "hi": 0.07274189979644027
     },
     "LOCAL, ap, LAST - FIRST": {
      "n": 4649,
      "mean": 0.09960618348109043,
      "lo": 0.09569520475632208,
      "hi": 0.10353205508701886
     },
     "LOCAL, ap, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.03006426528265343,
      "lo": 0.028131017452935166,
      "hi": 0.03206894503393497
     },
     "LOCAL - POP, hitNext, FIRST": {
      "n": 4649,
      "mean": -0.05776558477398134,
      "lo": -0.08303144895873767,
      "hi": -0.03181002280564676
     },
     "LOCAL - POP, hitNext, RANDOM": {
      "n": 4649,
      "mean": 0.3428223552848127,
      "lo": 0.31312535285487414,
      "hi": 0.37166439250258204
     },
     "LOCAL - POP, hitNext, LAST": {
      "n": 4649,
      "mean": 0.5060115716037343,
      "lo": 0.4748518676700962,
      "hi": 0.5371370546070681
     },
     "LOCAL, hitNext, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.400587940058794,
      "lo": 0.3822918277579945,
      "hi": 0.4198746625242401
     },
     "LOCAL, hitNext, LAST - FIRST": {
      "n": 4649,
      "mean": 0.5637771563777156,
      "lo": 0.5401728568040676,
      "hi": 0.5877948504327767
     },
     "LOCAL, hitNext, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.16318921631892164,
      "lo": 0.1511189273038992,
      "hi": 0.176084434284478
     },
     "PROXPOP 20 - POP, ap, FIRST": {
      "n": 4649,
      "mean": -0.014186854152512474,
      "lo": -0.022094068313474748,
      "hi": -0.006115616343988075
     },
     "PROXPOP 20 - POP, ap, RANDOM": {
      "n": 4649,
      "mean": 0.03897977262936036,
      "lo": 0.03168270712968967,
      "hi": 0.046886565880211686
     },
     "PROXPOP 20 - POP, ap, LAST": {
      "n": 4649,
      "mean": 0.05780895568324261,
      "lo": 0.0507129045853894,
      "hi": 0.06596192760275141
     },
     "PROXPOP 20, ap, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.05316662678187283,
      "lo": 0.05013122185735274,
      "hi": 0.05646661172304907
     },
     "PROXPOP 20, ap, LAST - FIRST": {
      "n": 4649,
      "mean": 0.0719958098357551,
      "lo": 0.06771813023149156,
      "hi": 0.07599298017490926
     },
     "PROXPOP 20, ap, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.01882918305388225,
      "lo": 0.017173167481977565,
      "hi": 0.020532693274940478
     },
     "PROXPOP 20 - POP, hitNext, FIRST": {
      "n": 4649,
      "mean": 0.19175044017762116,
      "lo": 0.17048755470340393,
      "hi": 0.21208546840676235
     },
     "PROXPOP 20 - POP, hitNext, RANDOM": {
      "n": 4649,
      "mean": 0.27327334832991196,
      "lo": 0.2526374459570498,
      "hi": 0.2939186402878965
     },
     "PROXPOP 20 - POP, hitNext, LAST": {
      "n": 4649,
      "mean": 0.29897780090035725,
      "lo": 0.27500077079440327,
      "hi": 0.32250581766660175
     },
     "PROXPOP 20, hitNext, RANDOM - FIRST": {
      "n": 4649,
      "mean": 0.08152290815229081,
      "lo": 0.06922392238449583,
      "hi": 0.0957843644358571
     },
     "PROXPOP 20, hitNext, LAST - FIRST": {
      "n": 4649,
      "mean": 0.10722736072273607,
      "lo": 0.09139097464644552,
      "hi": 0.12293709947732494
     },
     "PROXPOP 20, hitNext, LAST - RANDOM": {
      "n": 4649,
      "mean": 0.025704452570445256,
      "lo": 0.02007668236337736,
      "hi": 0.0320010533469249
     }
    },
    "KNN as first computed": {
     "reveal 1 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4649,
       "mean": -0.03610139184350561,
       "lo": -0.0424837883696721,
       "hi": -0.02948688321997602
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4649,
       "mean": -0.015365486740760983,
       "lo": -0.021102227702715835,
       "hi": -0.010001679577978321
      },
      "KNN - POP, ap, LAST": {
       "n": 4649,
       "mean": 0.009760453231372377,
       "lo": 0.003674281876152402,
       "hi": 0.01584952399055821
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4649,
       "mean": 0.020735905102744628,
       "lo": 0.01622462791058719,
       "hi": 0.025114273934591858
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4649,
       "mean": 0.045861845074877984,
       "lo": 0.03926392157637616,
       "hi": 0.05257170742954445
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4649,
       "mean": 0.02512593997213336,
       "lo": 0.0205333395179188,
       "hi": 0.029652786358182626
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4649,
       "mean": 0.021206065551057682,
       "lo": 0.003678534261802837,
       "hi": 0.03777628482730236
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4649,
       "mean": 0.04838448870576189,
       "lo": 0.03502070436051923,
       "hi": 0.06233741860112772
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4649,
       "mean": 0.07134516867024505,
       "lo": 0.05435213820926767,
       "hi": 0.08949912118884526
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4649,
       "mean": 0.027178423154704208,
       "lo": 0.0125533012877092,
       "hi": 0.04175998180551397
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4649,
       "mean": 0.050139103119187386,
       "lo": 0.03128451422437929,
       "hi": 0.07093133924178806
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4649,
       "mean": 0.02296067996448318,
       "lo": 0.007440272773192309,
       "hi": 0.03752803282593292
      }
     },
     "reveal 3 of 5": {
      "KNN - POP, ap, FIRST": {
       "n": 4649,
       "mean": -0.025050177002170604,
       "lo": -0.03188054312332225,
       "hi": -0.01817808824916772
      },
      "KNN - POP, ap, RANDOM": {
       "n": 4649,
       "mean": -0.01011302964046749,
       "lo": -0.016559689335120684,
       "hi": -0.0038477797703363502
      },
      "KNN - POP, ap, LAST": {
       "n": 4649,
       "mean": 0.005289587158488548,
       "lo": -0.00135582798265253,
       "hi": 0.011756291693300133
      },
      "KNN, ap, RANDOM - FIRST": {
       "n": 4649,
       "mean": 0.014937147361703111,
       "lo": 0.011429846132008946,
       "hi": 0.018599095651831543
      },
      "KNN, ap, LAST - FIRST": {
       "n": 4649,
       "mean": 0.03033976416065915,
       "lo": 0.02491875436618646,
       "hi": 0.03604234239345453
      },
      "KNN, ap, LAST - RANDOM": {
       "n": 4649,
       "mean": 0.015402616798956038,
       "lo": 0.011664856492671367,
       "hi": 0.01926017032116995
      },
      "KNN - POP, hitNext, FIRST": {
       "n": 4649,
       "mean": 0.05680048537393437,
       "lo": 0.03821309362335605,
       "hi": 0.07606219548169885
      },
      "KNN - POP, hitNext, RANDOM": {
       "n": 4649,
       "mean": 0.07388798892457091,
       "lo": 0.05780574672442918,
       "hi": 0.08999994857745656
      },
      "KNN - POP, hitNext, LAST": {
       "n": 4649,
       "mean": 0.08770862386434862,
       "lo": 0.06976552732647132,
       "hi": 0.10605598521037322
      },
      "KNN, hitNext, RANDOM - FIRST": {
       "n": 4649,
       "mean": 0.017087503550636533,
       "lo": 0.004355269687886743,
       "hi": 0.031390726771518156
      },
      "KNN, hitNext, LAST - FIRST": {
       "n": 4649,
       "mean": 0.03090813849041425,
       "lo": 0.013107386912604217,
       "hi": 0.049280257527800075
      },
      "KNN, hitNext, LAST - RANDOM": {
       "n": 4649,
       "mean": 0.013820634939777716,
       "lo": 0.0017923595875746594,
       "hi": 0.02625217314794364
      }
     }
    }
   },
   "R15": {
    "m=1": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4648,
       "mean": 0.00027287399886652554,
       "lo": -0.0011401395904776124,
       "hi": 0.0016457242169730575
      },
      "PROXBLEND - POP": {
       "n": 4648,
       "mean": 0.013597820210494741,
       "lo": 0.006506200181293459,
       "hi": 0.02087743130351674
      },
      "PROXBLEND - UBCF": {
       "n": 4648,
       "mean": 0.028903011117560516,
       "lo": 0.02380236496494285,
       "hi": 0.03410232548438899
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4648,
       "mean": 0.004053242530151436,
       "lo": 0.00024583892087521697,
       "hi": 0.007827751430794472
      },
      "PROXBLEND - POP": {
       "n": 4648,
       "mean": 0.0032566363212240042,
       "lo": -0.012063168653008894,
       "hi": 0.018335715000558573
      },
      "PROXBLEND - UBCF": {
       "n": 4648,
       "mean": 0.02852505434563088,
       "lo": 0.016873741168522367,
       "hi": 0.0407665945236662
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4648,
       "mean": 0.0012908777969018934,
       "lo": -0.005983061963517818,
       "hi": 0.008450466518311661
      },
      "PROXBLEND - POP": {
       "n": 4648,
       "mean": 0.05804622587240796,
       "lo": 0.041215644113875,
       "hi": 0.07489889096144198
      },
      "PROXBLEND - UBCF": {
       "n": 4648,
       "mean": 0.05470983224436222,
       "lo": 0.039232268825215,
       "hi": 0.07022640906516119
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4648,
       "mean": -0.010697289201602924,
       "lo": -0.015832594693024313,
       "hi": -0.005707822910268332
      },
      "PROXBLEND - POP": {
       "n": 4648,
       "mean": 0.19172281915666278,
       "lo": 0.17601337712506945,
       "hi": 0.20667637981285097
      },
      "PROXBLEND - UBCF": {
       "n": 4648,
       "mean": 0.13054437440147815,
       "lo": 0.11662521788869344,
       "hi": 0.14462293194152145
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4648,
       "mean": -0.013984509466437178,
       "lo": -0.024487731913345773,
       "hi": -0.004008501747136903
      },
      "PROXBLEND - POP": {
       "n": 4648,
       "mean": 0.2655498572543854,
       "lo": 0.24319453877493663,
       "hi": 0.28776671612753846
      },
      "PROXBLEND - UBCF": {
       "n": 4648,
       "mean": 0.1725510159058428,
       "lo": 0.15165321568465173,
       "hi": 0.1940889998379225
      }
     }
    },
    "m=3": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4659,
       "mean": -0.002999209009551939,
       "lo": -0.0044277699396023055,
       "hi": -0.0015922137092257533
      },
      "PROXBLEND - POP": {
       "n": 4659,
       "mean": 0.03232613374950943,
       "lo": 0.02506969723402177,
       "hi": 0.039685245645303
      },
      "PROXBLEND - UBCF": {
       "n": 4659,
       "mean": 0.04034209526348637,
       "lo": 0.03602835831877763,
       "hi": 0.04498522014810175
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4659,
       "mean": 0.0002096051059421892,
       "lo": -0.0032705152392643352,
       "hi": 0.0034275496669118615
      },
      "PROXBLEND - POP": {
       "n": 4659,
       "mean": 0.03553858569819745,
       "lo": 0.02135357590761446,
       "hi": 0.04947735583270248
      },
      "PROXBLEND - UBCF": {
       "n": 4659,
       "mean": 0.051837558867860144,
       "lo": 0.04170331008268824,
       "hi": 0.06277929979647237
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4659,
       "mean": -0.0013951491736424126,
       "lo": -0.0074916792416092675,
       "hi": 0.004170693937398999
      },
      "PROXBLEND - POP": {
       "n": 4659,
       "mean": 0.08814172650288372,
       "lo": 0.07201042818170336,
       "hi": 0.1045340692303128
      },
      "PROXBLEND - UBCF": {
       "n": 4659,
       "mean": 0.06513151476126364,
       "lo": 0.05001696414629441,
       "hi": 0.08182381932843506
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4659,
       "mean": -0.013626577044504502,
       "lo": -0.018478822733814695,
       "hi": -0.008892478788247504
      },
      "PROXBLEND - POP": {
       "n": 4659,
       "mean": 0.20458352505021551,
       "lo": 0.18935617970044444,
       "hi": 0.21941615285599644
      },
      "PROXBLEND - UBCF": {
       "n": 4659,
       "mean": 0.12974134535346826,
       "lo": 0.11793508364727293,
       "hi": 0.14253801982258305
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4659,
       "mean": -0.018673535093367676,
       "lo": -0.028470604012184614,
       "hi": -0.00969055169111656
      },
      "PROXBLEND - POP": {
       "n": 4659,
       "mean": 0.27202927766116336,
       "lo": 0.24994666702532176,
       "hi": 0.29516926820050515
      },
      "PROXBLEND - UBCF": {
       "n": 4659,
       "mean": 0.1618903431193735,
       "lo": 0.1427342380552535,
       "hi": 0.18152547661707702
      }
     }
    },
    "m=5": {
     "ap": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4649,
       "mean": -0.006590050608414398,
       "lo": -0.007936800931311374,
       "hi": -0.00516823849700204
      },
      "PROXBLEND - POP": {
       "n": 4649,
       "mean": 0.05121890507482821,
       "lo": 0.04430196184870934,
       "hi": 0.05860780730955434
      },
      "PROXBLEND - UBCF": {
       "n": 4649,
       "mean": 0.054206183183413775,
       "lo": 0.049316147058870656,
       "hi": 0.0591365742396207
      }
     },
     "ndcgAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4649,
       "mean": -0.004656166643077028,
       "lo": -0.008274763872341464,
       "hi": -0.0012460424690972896
      },
      "PROXBLEND - POP": {
       "n": 4649,
       "mean": 0.05905105821105122,
       "lo": 0.046607569665793575,
       "hi": 0.07127304719406768
      },
      "PROXBLEND - UBCF": {
       "n": 4649,
       "mean": 0.0683719150314375,
       "lo": 0.05948491645678072,
       "hi": 0.07745873333069689
      }
     },
     "hitAll": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4649,
       "mean": -0.006130350613035062,
       "lo": -0.013140167906513695,
       "hi": 0.0006161732032704786
      },
      "PROXBLEND - POP": {
       "n": 4649,
       "mean": 0.1186605625327425,
       "lo": 0.10136823168020866,
       "hi": 0.13645732475002156
      },
      "PROXBLEND - UBCF": {
       "n": 4649,
       "mean": 0.08160322923175149,
       "lo": 0.06584754135063285,
       "hi": 0.09816760004999057
      }
     },
     "ndcgNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4649,
       "mean": -0.017209148188169317,
       "lo": -0.022186124536103403,
       "hi": -0.012586433003481744
      },
      "PROXBLEND - POP": {
       "n": 4649,
       "mean": 0.20913846767872596,
       "lo": 0.19405617190172206,
       "hi": 0.22409381484138702
      },
      "PROXBLEND - UBCF": {
       "n": 4649,
       "mean": 0.1295114785472085,
       "lo": 0.1182702696517694,
       "hi": 0.14203065025333614
      }
     },
     "hitNext": {
      "PROXBLEND - PROXPOP 20": {
       "n": 4649,
       "mean": -0.02204775220477522,
       "lo": -0.031244260195358527,
       "hi": -0.013027724628306482
      },
      "PROXBLEND - POP": {
       "n": 4649,
       "mean": 0.276930048695582,
       "lo": 0.25443365017668906,
       "hi": 0.29959082722298613
      },
      "PROXBLEND - UBCF": {
       "n": 4649,
       "mean": 0.16105790077611978,
       "lo": 0.143257716801476,
       "hi": 0.18083824972042856
      }
     }
    }
   }
  }
 }
}

==> anc/s23-review23.json <==
{
 "spec": "REVIEW.md",
 "resamples": 2000,
 "checks": {
  "registeredUnitsReproduced": 23175,
  "ablationTargetsTLandRLReproduced": 13357
 },
 "R1": {
  "m=1": {
   "all": {
    "targets": 7123,
    "pool effect within T (TA-TL)": {
     "n": 7123,
     "pages": 1491,
     "readers": 3131,
     "mean": 0.0020975774145056978,
     "lo": -0.0032010176450172944,
     "hi": 0.008556028642932726,
     "lo90": -0.0023634351382955834,
     "hi90": 0.007233926763617039,
     "p": 0.469
    },
    "pool effect within R (RA-RL)": {
     "n": 7123,
     "pages": 1491,
     "readers": 3131,
     "mean": 0.0031098383032320772,
     "lo": -0.001596325638016645,
     "hi": 0.008458533205206956,
     "lo90": -0.0007582994810878908,
     "hi90": 0.007658900734444428,
     "p": 0.197
    },
    "reveal effect within L (RL-TL)": {
     "n": 7123,
     "pages": 1491,
     "readers": 3131,
     "mean": 0.0009041264588086025,
     "lo": -0.0033253903248840052,
     "hi": 0.005073574713092648,
     "lo90": -0.0025880061170814234,
     "hi90": 0.004209432314178575,
     "p": 0.662
    },
    "reveal effect within A (RA-TA)": {
     "n": 7123,
     "pages": 1491,
     "readers": 3131,
     "mean": 0.0019163873475349811,
     "lo": -0.002802514031680231,
     "hi": 0.006889308430052012,
     "lo90": -0.002039183272036099,
     "hi90": 0.006069375575768724,
     "p": 0.439
    },
    "earlier readers' later marks (TE-TL)": {
     "n": 7123,
     "pages": 1491,
     "readers": 3131,
     "mean": 0.0003979873845720046,
     "lo": -0.00027874233719523794,
     "hi": 0.00121059662206114,
     "lo90": -0.00017929228908040057,
     "hi90": 0.0010386459252435067,
     "p": 0.238
    },
    "later readers (TA-TE)": {
     "n": 7123,
     "pages": 1491,
     "readers": 3131,
     "mean": 0.0016995900299336933,
     "lo": -0.003618472522002676,
     "hi": 0.00789680308174531,
     "lo90": -0.002868526552150356,
     "hi90": 0.006871885881739622,
     "p": 0.592
    },
    "total (RA-TL)": {
     "n": 7123,
     "pages": 1491,
     "readers": 3131,
     "mean": 0.004013964762040679,
     "lo": -0.002376941042570386,
     "hi": 0.01039969189384348,
     "lo90": -0.0013547409836982777,
     "hi90": 0.009535273320124176,
     "p": 0.217
    },
    "interaction ((RA-RL)-(TA-TL))": {
     "n": 7123,
     "pages": 1491,
     "readers": 3131,
     "mean": 0.0010122608887263781,
     "lo": -0.0023594717949245053,
     "hi": 0.004475084566049601,
     "lo90": -0.0017134767726248315,
     "hi90": 0.0037962224273787423,
     "p": 0.566
    }
   },
   "no near-duplicate": {
    "targets": 6484,
    "pool effect within T (TA-TL)": {
     "n": 6484,
     "pages": 1479,
     "readers": 2882,
     "mean": -0.0022467457550614666,
     "lo": -0.005710853877495791,
     "hi": 0.0013612442403357478,
     "lo90": -0.0051740693580025225,
     "hi90": 0.0007834593138662682,
     "p": 0.213
    },
    "pool effect within R (RA-RL)": {
     "n": 6484,
     "pages": 1479,
     "readers": 2882,
     "mean": -0.0010166027922960876,
     "lo": -0.003865061365686195,
     "hi": 0.001959985645433311,
     "lo90": -0.0033600578055952455,
     "hi90": 0.0014243579021306577,
     "p": 0.507
    },
    "reveal effect within L (RL-TL)": {
     "n": 6484,
     "pages": 1479,
     "readers": 2882,
     "mean": 0.00036202468763444663,
     "lo": -0.003180859714548057,
     "hi": 0.004142194136876415,
     "lo90": -0.0026156099620487402,
     "hi90": 0.0035351518430419035,
     "p": 0.866
    },
    "reveal effect within A (RA-TA)": {
     "n": 6484,
     "pages": 1479,
     "readers": 2882,
     "mean": 0.0015921676503998256,
     "lo": -0.0028396573231743603,
     "hi": 0.006096569975817619,
     "lo90": -0.0022178870074197506,
     "hi90": 0.005270538244056017,
     "p": 0.478
    },
    "earlier readers' later marks (TE-TL)": {
     "n": 6484,
     "pages": 1479,
     "readers": 2882,
     "mean": 0.0004734466715935161,
     "lo": -0.00016736327119322103,
     "hi": 0.0012683343045607697,
     "lo90": -6.82368495519087e-05,
     "hi90": 0.0011410254879110908,
     "p": 0.164
    },
    "later readers (TA-TE)": {
     "n": 6484,
     "pages": 1479,
     "readers": 2882,
     "mean": -0.0027201924266549832,
     "lo": -0.006073777989150116,
     "hi": 0.0008044276074330442,
     "lo90": -0.005670930264971215,
     "hi90": 0.00029571125696888377,
     "p": 0.134
    },
    "total (RA-TL)": {
     "n": 6484,
     "pages": 1479,
     "readers": 2882,
     "mean": -0.0006545781046616409,
     "lo": -0.00526032591423997,
     "hi": 0.0042630883873309615,
     "lo90": -0.004618846408870187,
     "hi90": 0.003413533441806187,
     "p": 0.752
    },
    "interaction ((RA-RL)-(TA-TL))": {
     "n": 6484,
     "pages": 1479,
     "readers": 2882,
     "mean": 0.0012301429627653785,
     "lo": -0.002074113228251248,
     "hi": 0.004516365362437452,
     "lo90": -0.0014486837068310662,
     "hi90": 0.0038838611558350564,
     "p": 0.475
    }
   },
   "pages in studies 21/22": {
    "targets": 3512,
    "pool effect within T (TA-TL)": {
     "n": 3512,
     "pages": 1071,
     "readers": 1662,
     "mean": 0.0031634509108072156,
     "lo": -0.0025062451601496755,
     "hi": 0.010068801134136275,
     "lo90": -0.001866290809571721,
     "hi90": 0.00879491797299471,
     "p": 0.31
    },
    "pool effect within R (RA-RL)": {
     "n": 3512,
     "pages": 1071,
     "readers": 1662,
     "mean": 0.0034921771234824968,
     "lo": -0.0015825603413827446,
     "hi": 0.009425668461193559,
     "lo90": -0.0008800002452297272,
     "hi90": 0.00844259642800253,
     "p": 0.197
    },
    "reveal effect within L (RL-TL)": {
     "n": 3512,
     "pages": 1071,
     "readers": 1662,
     "mean": -0.00021433012197335995,
     "lo": -0.005097108218433275,
     "hi": 0.004754816001606206,
     "lo90": -0.004226045339212232,
     "hi90": 0.0038175865493418025,
     "p": 0.952
    },
    "reveal effect within A (RA-TA)": {
     "n": 3512,
     "pages": 1071,
     "readers": 1662,
     "mean": 0.00011439609070192127,
     "lo": -0.005427474833359388,
     "hi": 0.005669331396759069,
     "lo90": -0.004508565872723016,
     "hi90": 0.004724415722737828,
     "p": 0.968
    },
    "earlier readers' later marks (TE-TL)": {
     "n": 3512,
     "pages": 1071,
     "readers": 1662,
     "mean": 9.355667870440733e-05,
     "lo": -0.0008638458213225655,
     "hi": 0.000928834842425563,
     "lo90": -0.0006565237456543809,
     "hi90": 0.0007891111913132161,
     "p": 0.792
    },
    "later readers (TA-TE)": {
     "n": 3512,
     "pages": 1071,
     "readers": 1662,
     "mean": 0.0030698942321028084,
     "lo": -0.0024134248308948563,
     "hi": 0.009938139376312006,
     "lo90": -0.0014771685346517834,
     "hi90": 0.008476103793261079,
     "p": 0.314
    },
    "total (RA-TL)": {
     "n": 3512,
     "pages": 1071,
     "readers": 1662,
     "mean": 0.0032778470015091365,
     "lo": -0.004241636466534454,
     "hi": 0.010871527924652695,
     "lo90": -0.002931899428536448,
     "hi90": 0.009909194971325358,
     "p": 0.39
    },
    "interaction ((RA-RL)-(TA-TL))": {
     "n": 3512,
     "pages": 1071,
     "readers": 1662,
     "mean": 0.0003287262126752809,
     "lo": -0.003313127389045646,
     "hi": 0.004255322725312974,
     "lo90": -0.002651810856041779,
     "hi90": 0.003400053059469784,
     "p": 0.878
    }
   }
  },
  "m=3": {
   "all": {
    "targets": 3884,
    "pool effect within T (TA-TL)": {
     "n": 3884,
     "pages": 1146,
     "readers": 1849,
     "mean": 0.004146691520628785,
     "lo": -0.0018445459027631777,
     "hi": 0.01229298103382077,
     "lo90": -0.0010822893071208354,
     "hi90": 0.010609582357506014,
     "p": 0.195
    },
    "pool effect within R (RA-RL)": {
     "n": 3884,
     "pages": 1146,
     "readers": 1849,
     "mean": 0.006287333955051084,
     "lo": 0.0012080844417933598,
     "hi": 0.012118405392794657,
     "lo90": 0.0018969716097509835,
     "hi90": 0.011021140588972165,
     "p": 0.016
    },
    "reveal effect within L (RL-TL)": {
     "n": 3884,
     "pages": 1146,
     "readers": 1849,
     "mean": 0.010259661285305179,
     "lo": 0.0048172113246368695,
     "hi": 0.016031154300195482,
     "lo90": 0.005539020160927183,
     "hi90": 0.015106672615201745,
     "p": 0.0005
    },
    "reveal effect within A (RA-TA)": {
     "n": 3884,
     "pages": 1146,
     "readers": 1849,
     "mean": 0.012400303719727475,
     "lo": 0.006025893330462297,
     "hi": 0.01884508633528893,
     "lo90": 0.006957843462055816,
     "hi90": 0.017722902002303025,
     "p": 0.0005
    },
    "earlier readers' later marks (TE-TL)": {
     "n": 3884,
     "pages": 1146,
     "readers": 1849,
     "mean": 0.0059793378135355344,
     "lo": 0.001043771772605779,
     "hi": 0.013986693266220566,
     "lo90": 0.0015125347964720056,
     "hi90": 0.011987743516229934,
     "p": 0.005
    },
    "later readers (TA-TE)": {
     "n": 3884,
     "pages": 1146,
     "readers": 1849,
     "mean": -0.0018326462929067497,
     "lo": -0.006420670326531627,
     "hi": 0.00232246636404329,
     "lo90": -0.005541868511857567,
     "hi90": 0.0017751482416740552,
     "p": 0.418
    },
    "total (RA-TL)": {
     "n": 3884,
     "pages": 1146,
     "readers": 1849,
     "mean": 0.01654699524035626,
     "lo": 0.008887304735948703,
     "hi": 0.025130233705639098,
     "lo90": 0.009987427696719153,
     "hi90": 0.023610197365025985,
     "p": 0.0005
    },
    "interaction ((RA-RL)-(TA-TL))": {
     "n": 3884,
     "pages": 1146,
     "readers": 1849,
     "mean": 0.0021406424344222992,
     "lo": -0.002682054271394153,
     "hi": 0.006498016644559959,
     "lo90": -0.0018091000631665828,
     "hi90": 0.005863891628886383,
     "p": 0.345
    }
   },
   "no near-duplicate": {
    "targets": 3679,
    "pool effect within T (TA-TL)": {
     "n": 3679,
     "pages": 1136,
     "readers": 1782,
     "mean": -0.0006118032216371779,
     "lo": -0.004300508960581203,
     "hi": 0.0032521329014976405,
     "lo90": -0.0037941923530684664,
     "hi90": 0.0026157686122311925,
     "p": 0.765
    },
    "pool effect within R (RA-RL)": {
     "n": 3679,
     "pages": 1136,
     "readers": 1782,
     "mean": 0.0021843179253947962,
     "lo": -0.0012240917517268675,
     "hi": 0.00579698189070242,
     "lo90": -0.000632279993367458,
     "hi90": 0.0050277043326203115,
     "p": 0.202
    },
    "reveal effect within L (RL-TL)": {
     "n": 3679,
     "pages": 1136,
     "readers": 1782,
     "mean": 0.008711096112425362,
     "lo": 0.003489982748724754,
     "hi": 0.014132715211252703,
     "lo90": 0.004300146631124596,
     "hi90": 0.013215639484580247,
     "p": 0.003
    },
    "reveal effect within A (RA-TA)": {
     "n": 3679,
     "pages": 1136,
     "readers": 1782,
     "mean": 0.011507217259457334,
     "lo": 0.0055498093975563855,
     "hi": 0.017164985268093323,
     "lo90": 0.006557822308105961,
     "hi90": 0.016167766273199245,
     "p": 0.001
    },
    "earlier readers' later marks (TE-TL)": {
     "n": 3679,
     "pages": 1136,
     "readers": 1782,
     "mean": 0.0006379109723240479,
     "lo": -0.00040234085940772863,
     "hi": 0.001700596488278683,
     "lo90": -0.00024194852416276324,
     "hi90": 0.0014961628962153679,
     "p": 0.239
    },
    "later readers (TA-TE)": {
     "n": 3679,
     "pages": 1136,
     "readers": 1782,
     "mean": -0.001249714193961226,
     "lo": -0.005004302470106726,
     "hi": 0.0028340152136737827,
     "lo90": -0.004418328481733759,
     "hi90": 0.0021014302028490198,
     "p": 0.537
    },
    "total (RA-TL)": {
     "n": 3679,
     "pages": 1136,
     "readers": 1782,
     "mean": 0.010895414037820158,
     "lo": 0.004982550057715825,
     "hi": 0.017412079317478884,
     "lo90": 0.00588016723570393,
     "hi90": 0.016252938030523155,
     "p": 0.0005
    },
    "interaction ((RA-RL)-(TA-TL))": {
     "n": 3679,
     "pages": 1136,
     "readers": 1782,
     "mean": 0.002796121147031974,
     "lo": -0.0012534388396085692,
     "hi": 0.006690450921416796,
     "lo90": -0.0006474669285666969,
     "hi90": 0.006090789360586621,
     "p": 0.176
    }
   },
   "pages in studies 21/22": {
    "targets": 1948,
    "pool effect within T (TA-TL)": {
     "n": 1948,
     "pages": 799,
     "readers": 1015,
     "mean": 0.0055589104228963345,
     "lo": -0.0019287477527503661,
     "hi": 0.01524281723508743,
     "lo90": -0.0009703078831051512,
     "hi90": 0.0129551619534122,
     "p": 0.156
    },
    "pool effect within R (RA-RL)": {
     "n": 1948,
     "pages": 799,
     "readers": 1015,
     "mean": 0.005932783328560624,
     "lo": 0.0005936757918697737,
     "hi": 0.013102553168746263,
     "lo90": 0.0012026150370174178,
     "hi90": 0.011641472418154402,
     "p": 0.028
    },
    "reveal effect within L (RL-TL)": {
     "n": 1948,
     "pages": 799,
     "readers": 1015,
     "mean": 0.008883486099961745,
     "lo": 0.002656168845308856,
     "hi": 0.01579615810373047,
     "lo90": 0.0035291129708345825,
     "hi90": 0.0143468017119416,
     "p": 0.007
    },
    "reveal effect within A (RA-TA)": {
     "n": 1948,
     "pages": 799,
     "readers": 1015,
     "mean": 0.009257359005626032,
     "lo": 0.002473008166296405,
     "hi": 0.01693263824723354,
     "lo90": 0.0036226847823201866,
     "hi90": 0.015511035722392015,
     "p": 0.008
    },
    "earlier readers' later marks (TE-TL)": {
     "n": 1948,
     "pages": 799,
     "readers": 1015,
     "mean": 0.005713475455666225,
     "lo": 0.0004932576532326587,
     "hi": 0.014122706660610475,
     "lo90": 0.0010287923545637474,
     "hi90": 0.012495863970617317,
     "p": 0.017
    },
    "later readers (TA-TE)": {
     "n": 1948,
     "pages": 799,
     "readers": 1015,
     "mean": -0.00015456503276989054,
     "lo": -0.00504943542103526,
     "hi": 0.004606808977015608,
     "lo90": -0.0042871686967592745,
     "hi90": 0.003778396538951969,
     "p": 0.951
    },
    "total (RA-TL)": {
     "n": 1948,
     "pages": 799,
     "readers": 1015,
     "mean": 0.014816269428522367,
     "lo": 0.005866221842304419,
     "hi": 0.025212688379349153,
     "lo90": 0.007293942145535859,
     "hi90": 0.0235281483765549,
     "p": 0.001
    },
    "interaction ((RA-RL)-(TA-TL))": {
     "n": 1948,
     "pages": 799,
     "readers": 1015,
     "mean": 0.00037387290566428887,
     "lo": -0.00646682277218666,
     "hi": 0.005941498737334966,
     "lo90": -0.0050130890846091965,
     "hi90": 0.005117489766792022,
     "p": 0.831
    }
   }
  },
  "m=5": {
   "all": {
    "targets": 2350,
    "pool effect within T (TA-TL)": {
     "n": 2350,
     "pages": 890,
     "readers": 1243,
     "mean": 0.002794404589476241,
     "lo": -0.0029160746210743415,
     "hi": 0.009264957348555035,
     "lo90": -0.0021301838454522307,
     "hi90": 0.008200060980632416,
     "p": 0.384
    },
    "pool effect within R (RA-RL)": {
     "n": 2350,
     "pages": 890,
     "readers": 1243,
     "mean": 0.004566228707758268,
     "lo": 0.0001983974491473886,
     "hi": 0.009784551508910796,
     "lo90": 0.0008758180675915585,
     "hi90": 0.008857541846242186,
     "p": 0.045
    },
    "reveal effect within L (RL-TL)": {
     "n": 2350,
     "pages": 890,
     "readers": 1243,
     "mean": 0.01577849774593073,
     "lo": 0.009310135318448525,
     "hi": 0.022831190846533733,
     "lo90": 0.01037431417029445,
     "hi90": 0.021723957945965967,
     "p": 0.0005
    },
    "reveal effect within A (RA-TA)": {
     "n": 2350,
     "pages": 890,
     "readers": 1243,
     "mean": 0.017550321864212758,
     "lo": 0.010604752884934976,
     "hi": 0.025084013445460334,
     "lo90": 0.011666802763338016,
     "hi90": 0.023947870056004242,
     "p": 0.0005
    },
    "earlier readers' later marks (TE-TL)": {
     "n": 2350,
     "pages": 890,
     "readers": 1243,
     "mean": 0.0043979758413277515,
     "lo": 0.00019408849640989225,
     "hi": 0.011665237209225009,
     "lo90": 0.0006180707746635548,
     "hi90": 0.009670214072072473,
     "p": 0.037
    },
    "later readers (TA-TE)": {
     "n": 2350,
     "pages": 890,
     "readers": 1243,
     "mean": -0.0016035712518515112,
     "lo": -0.006828423081913767,
     "hi": 0.0032357952842337625,
     "lo90": -0.005726941838366652,
     "hi90": 0.0026303402154962776,
     "p": 0.526
    },
    "total (RA-TL)": {
     "n": 2350,
     "pages": 890,
     "readers": 1243,
     "mean": 0.020344726453689,
     "lo": 0.0118056145258358,
     "hi": 0.029559071980644454,
     "lo90": 0.013020982699917978,
     "hi90": 0.028122164504879425,
     "p": 0.0005
    },
    "interaction ((RA-RL)-(TA-TL))": {
     "n": 2350,
     "pages": 890,
     "readers": 1243,
     "mean": 0.0017718241182820276,
     "lo": -0.003970299133370982,
     "hi": 0.006874372920788384,
     "lo90": -0.0030035807898825427,
     "hi90": 0.006101206892247414,
     "p": 0.477
    }
   },
   "no near-duplicate": {
    "targets": 2254,
    "pool effect within T (TA-TL)": {
     "n": 2254,
     "pages": 882,
     "readers": 1211,
     "mean": -0.0003482728679683827,
     "lo": -0.0048923451695344605,
     "hi": 0.004116196147972433,
     "lo90": -0.00414510003006118,
     "hi90": 0.0033799491456578687,
     "p": 0.848
    },
    "pool effect within R (RA-RL)": {
     "n": 2254,
     "pages": 882,
     "readers": 1211,
     "mean": 0.0029578406243762514,
     "lo": -0.001053457856309134,
     "hi": 0.007250047673730206,
     "lo90": -0.0004517431273229095,
     "hi90": 0.006568698340842059,
     "p": 0.151
    },
    "reveal effect within L (RL-TL)": {
     "n": 2254,
     "pages": 882,
     "readers": 1211,
     "mean": 0.013317843950049953,
     "lo": 0.007299239121887889,
     "hi": 0.019727424901702907,
     "lo90": 0.008208163149285285,
     "hi90": 0.018886664486179632,
     "p": 0.0005
    },
    "reveal effect within A (RA-TA)": {
     "n": 2254,
     "pages": 882,
     "readers": 1211,
     "mean": 0.016623957442394584,
     "lo": 0.009820258150031482,
     "hi": 0.023549784188570504,
     "lo90": 0.010962691647253416,
     "hi90": 0.022290124118290917,
     "p": 0.0005
    },
    "earlier readers' later marks (TE-TL)": {
     "n": 2254,
     "pages": 882,
     "readers": 1211,
     "mean": 0.0003124859244731193,
     "lo": -0.0010889135476069018,
     "hi": 0.001461033463285275,
     "lo90": -0.0007538656180777309,
     "hi90": 0.0012814268231024874,
     "p": 0.519
    },
    "later readers (TA-TE)": {
     "n": 2254,
     "pages": 882,
     "readers": 1211,
     "mean": -0.0006607587924415021,
     "lo": -0.005058917188801358,
     "hi": 0.003848132410062138,
     "lo90": -0.004251411534760294,
     "hi90": 0.0030800954623095575,
     "p": 0.763
    },
    "total (RA-TL)": {
     "n": 2254,
     "pages": 882,
     "readers": 1211,
     "mean": 0.0162756845744262,
     "lo": 0.008917382266859756,
     "hi": 0.02433808804797126,
     "lo90": 0.01024410588630125,
     "hi90": 0.0229171348448245,
     "p": 0.0005
    },
    "interaction ((RA-RL)-(TA-TL))": {
     "n": 2254,
     "pages": 882,
     "readers": 1211,
     "mean": 0.0033061134923446337,
     "lo": -0.0009828523823669831,
     "hi": 0.007543783198041685,
     "lo90": -0.0003097099348539021,
     "hi90": 0.006788910065721619,
     "p": 0.127
    }
   },
   "pages in studies 21/22": {
    "targets": 1180,
    "pool effect within T (TA-TL)": {
     "n": 1180,
     "pages": 604,
     "readers": 678,
     "mean": 0.005833785423561848,
     "lo": -0.0023352658631811468,
     "hi": 0.017567804924167395,
     "lo90": -0.0011240105232600626,
     "hi90": 0.014581920547129493,
     "p": 0.197
    },
    "pool effect within R (RA-RL)": {
     "n": 1180,
     "pages": 604,
     "readers": 678,
     "mean": 0.006188833813350518,
     "lo": 0.0006932106355922101,
     "hi": 0.012760534573181643,
     "lo90": 0.0014603585449621049,
     "hi90": 0.01157797865695074,
     "p": 0.027
    },
    "reveal effect within L (RL-TL)": {
     "n": 1180,
     "pages": 604,
     "readers": 678,
     "mean": 0.01310817506288734,
     "lo": 0.005313963841615003,
     "hi": 0.022043558554427266,
     "lo90": 0.0064239375226695945,
     "hi90": 0.02034219139397251,
     "p": 0.002
    },
    "reveal effect within A (RA-TA)": {
     "n": 1180,
     "pages": 604,
     "readers": 678,
     "mean": 0.013463223452676013,
     "lo": 0.005905543897192803,
     "hi": 0.021224824214101636,
     "lo90": 0.007197869073136648,
     "hi90": 0.019701669862549787,
     "p": 0.001
    },
    "earlier readers' later marks (TE-TL)": {
     "n": 1180,
     "pages": 604,
     "readers": 678,
     "mean": 0.006599753044459109,
     "lo": 0.0006706990457475898,
     "hi": 0.01657344738635797,
     "lo90": 0.0011722964032630867,
     "hi90": 0.014621122661225635,
     "p": 0.01
    },
    "later readers (TA-TE)": {
     "n": 1180,
     "pages": 604,
     "readers": 678,
     "mean": -0.0007659676208972598,
     "lo": -0.0060906649901032285,
     "hi": 0.004452672484855416,
     "lo90": -0.005091295308629708,
     "hi90": 0.0036992861105988686,
     "p": 0.785
    },
    "total (RA-TL)": {
     "n": 1180,
     "pages": 604,
     "readers": 678,
     "mean": 0.01929700887623786,
     "lo": 0.009079743678796336,
     "hi": 0.03132753999430721,
     "lo90": 0.010303360481305293,
     "hi90": 0.02890474048377186,
     "p": 0.0005
    },
    "interaction ((RA-RL)-(TA-TL))": {
     "n": 1180,
     "pages": 604,
     "readers": 678,
     "mean": 0.00035504838978867026,
     "lo": -0.0078586934062139,
     "hi": 0.006751115568877375,
     "lo90": -0.0061140616365796705,
     "hi90": 0.00587135087696797,
     "p": 0.869
    }
   }
  }
 },
 "R2": {
  "m=1": {
   "targets": 7123,
   "dropped": 0,
   "HL KNN-POP": {
    "n": 7123,
    "pages": 1491,
    "readers": 3131,
    "mean": -0.003942063388666171,
    "lo": -0.007743991500588569,
    "hi": -0.00011684146655951939,
    "lo90": -0.007140206735230226,
    "hi90": -0.000688183323649775,
    "p": 0.036
   },
   "HL-TL KNN-POP": {
    "n": 7123,
    "pages": 1491,
    "readers": 3131,
    "mean": 0.0017697262423941277,
    "lo": -0.001640862687623083,
    "hi": 0.0054619190131031765,
    "lo90": -0.0011731998125169407,
    "hi90": 0.0047785283892344725,
    "p": 0.33
   },
   "RL-HL KNN-POP": {
    "n": 7123,
    "pages": 1491,
    "readers": 3131,
    "mean": -0.00033431904797462365,
    "lo": -0.003334379141801182,
    "hi": 0.002436528226014827,
    "lo90": -0.0028487757385597516,
    "hi90": 0.002068518221109391,
    "p": 0.819
   },
   "HL UBCF-POP": {
    "n": 7123,
    "pages": 1491,
    "readers": 3131,
    "mean": -0.00373082318038842,
    "lo": -0.008447971754444925,
    "hi": 0.0008383583436465341,
    "lo90": -0.007391121547904911,
    "hi90": 0.00012145863423144452,
    "p": 0.118
   },
   "HL-TL UBCF-POP": {
    "n": 7123,
    "pages": 1491,
    "readers": 3131,
    "mean": 0.0013762741355732165,
    "lo": -0.002147202799209964,
    "hi": 0.005079753430820449,
    "lo90": -0.0016494269007787435,
    "hi90": 0.004427367951653992,
    "p": 0.438
   },
   "RL-HL UBCF-POP": {
    "n": 7123,
    "pages": 1491,
    "readers": 3131,
    "mean": -0.0004721476767646138,
    "lo": -0.003506410102522592,
    "hi": 0.00265316411026559,
    "lo90": -0.0029894234279033015,
    "hi90": 0.002082324725057024,
    "p": 0.768
   },
   "sentences": {
    "TL": {
     "revealed": 1.6737329776779446,
     "positives": 14.817913800365014
    },
    "HL": {
     "revealed": 1.6736393841546167,
     "positives": 14.818007393888344
    },
    "RL": {
     "revealed": 1.9012120361271,
     "positives": 14.59043474191586
    }
   }
  },
  "m=3": {
   "targets": 3884,
   "dropped": 0,
   "HL KNN-POP": {
    "n": 3884,
    "pages": 1146,
    "readers": 1849,
    "mean": -0.0028599744238904387,
    "lo": -0.00720469739484588,
    "hi": 0.0016464734517853533,
    "lo90": -0.006573427301976211,
    "hi90": 0.000883567530648873,
    "p": 0.205
   },
   "HL-TL KNN-POP": {
    "n": 3884,
    "pages": 1146,
    "readers": 1849,
    "mean": 0.004551155625431698,
    "lo": -0.00025499471465899597,
    "hi": 0.009400939491686397,
    "lo90": 0.0004895479114638132,
    "hi90": 0.008735554032815876,
    "p": 0.067
   },
   "RL-HL KNN-POP": {
    "n": 3884,
    "pages": 1146,
    "readers": 1849,
    "mean": 0.002216081059637303,
    "lo": -0.001533688841851044,
    "hi": 0.005817203929066094,
    "lo90": -0.0009489318412529306,
    "hi90": 0.005282865389170093,
    "p": 0.244
   },
   "HL UBCF-POP": {
    "n": 3884,
    "pages": 1146,
    "readers": 1849,
    "mean": 0.0020207176808682303,
    "lo": -0.0029761116136408578,
    "hi": 0.007169479772727637,
    "lo90": -0.0021425862686114657,
    "hi90": 0.006234535593720969,
    "p": 0.442
   },
   "HL-TL UBCF-POP": {
    "n": 3884,
    "pages": 1146,
    "readers": 1849,
    "mean": 0.00942997297526745,
    "lo": 0.004042969987312196,
    "hi": 0.014389885952696484,
    "lo90": 0.0048214028284034385,
    "hi90": 0.013713128899632089,
    "p": 0.003
   },
   "RL-HL UBCF-POP": {
    "n": 3884,
    "pages": 1146,
    "readers": 1849,
    "mean": 0.0008296883100377271,
    "lo": -0.003093068759457299,
    "hi": 0.0046044238125173996,
    "lo90": -0.002419830687214417,
    "hi90": 0.0039634803433619735,
    "p": 0.625
   },
   "sentences": {
    "TL": {
     "revealed": 4.664263645726056,
     "positives": 18.135942327497425
    },
    "HL": {
     "revealed": 4.804754548575352,
     "positives": 17.995451424648127
    },
    "RL": {
     "revealed": 5.784071404050807,
     "positives": 17.016134569172674
    }
   }
  },
  "m=5": {
   "targets": 2350,
   "dropped": 0,
   "HL KNN-POP": {
    "n": 2350,
    "pages": 890,
    "readers": 1243,
    "mean": 0.0010263141113452975,
    "lo": -0.004010238030532612,
    "hi": 0.0059523591968835415,
    "lo90": -0.003195288613530764,
    "hi90": 0.005228873156609963,
    "p": 0.672
   },
   "HL-TL KNN-POP": {
    "n": 2350,
    "pages": 890,
    "readers": 1243,
    "mean": 0.013487461015149381,
    "lo": 0.007267572984170281,
    "hi": 0.01995800373212736,
    "lo90": 0.008320788675244413,
    "hi90": 0.018762552953010245,
    "p": 0.0005
   },
   "RL-HL KNN-POP": {
    "n": 2350,
    "pages": 890,
    "readers": 1243,
    "mean": -0.0015084041212322175,
    "lo": -0.006353543208682557,
    "hi": 0.0032179561695106543,
    "lo90": -0.005548374311866276,
    "hi90": 0.0023136524094234108,
    "p": 0.522
   },
   "HL UBCF-POP": {
    "n": 2350,
    "pages": 890,
    "readers": 1243,
    "mean": 0.007073626143602966,
    "lo": 0.001631731063705215,
    "hi": 0.012929587347324677,
    "lo90": 0.002419190873237382,
    "hi90": 0.011809744475774766,
    "p": 0.008
   },
   "HL-TL UBCF-POP": {
    "n": 2350,
    "pages": 890,
    "readers": 1243,
    "mean": 0.01669145231101539,
    "lo": 0.010585727101754566,
    "hi": 0.023198186855298276,
    "lo90": 0.011618902781549239,
    "hi90": 0.02204703423597321,
    "p": 0.0005
   },
   "RL-HL UBCF-POP": {
    "n": 2350,
    "pages": 890,
    "readers": 1243,
    "mean": -0.0009129545650846563,
    "lo": -0.005296119972952457,
    "hi": 0.0037623338653755135,
    "lo90": -0.004625848584859984,
    "hi90": 0.003003708912676587,
    "p": 0.731
   },
   "sentences": {
    "TL": {
     "revealed": 7.547234042553192,
     "positives": 21.230212765957447
    },
    "HL": {
     "revealed": 7.908652482269504,
     "positives": 20.868794326241137
    },
    "RL": {
     "revealed": 9.880567375886526,
     "positives": 18.896879432624115
    }
   }
  }
 },
 "R3": {
  "m=1": {
   "units": 7343,
   "ITEM-POP": {
    "n": 7343,
    "pages": 1511,
    "readers": 3244,
    "mean": 0.00012236364548964674,
    "lo": -0.004509354486690334,
    "hi": 0.00490909348759793,
    "lo90": -0.0037306283035321384,
    "hi90": 0.004115683259288243,
    "p": 0.942
   },
   "KNN k=1-POP": {
    "n": 7343,
    "pages": 1511,
    "readers": 3244,
    "mean": -0.004100980492945479,
    "lo": -0.008183953591645225,
    "hi": -4.9521299071127234e-05,
    "lo90": -0.0075663054242830876,
    "hi90": -0.0008311050496804974,
    "p": 0.045
   },
   "KNN k=10-POP": {
    "n": 7343,
    "pages": 1511,
    "readers": 3244,
    "mean": -0.0006939643334005331,
    "lo": -0.0058718915095130435,
    "hi": 0.004224394221420175,
    "lo90": -0.005056627948280611,
    "hi90": 0.0033700925961249535,
    "p": 0.828
   },
   "KNN-overlap-POP": {
    "n": 7343,
    "pages": 1511,
    "readers": 3244,
    "mean": -0.003912319587802975,
    "lo": -0.008743370794517966,
    "hi": 0.001311656104136834,
    "lo90": -0.007928346000984668,
    "hi90": 0.0004195725254942645,
    "p": 0.141
   },
   "ORACLE-POP": {
    "n": 7343,
    "pages": 1511,
    "readers": 3244,
    "mean": 0.11385252262324785,
    "lo": 0.09871655160433099,
    "hi": 0.13028471858178314,
    "lo90": 0.1008053087818765,
    "hi90": 0.12712346455297777,
    "p": 0.0005
   },
   "BLEND 0.1-POP": {
    "n": 7343,
    "pages": 1511,
    "readers": 3244,
    "mean": 0.0037283202830684257,
    "lo": 0.0022969466022396546,
    "hi": 0.005261325063691464,
    "lo90": 0.0025270226665359097,
    "hi90": 0.004994415036730653,
    "p": 0.0005
   },
   "BLEND 0.2-POP": {
    "n": 7343,
    "pages": 1511,
    "readers": 3244,
    "mean": 0.0038443326103808277,
    "lo": 0.0021760985317101525,
    "hi": 0.005614424261995259,
    "lo90": 0.002416956630552243,
    "hi90": 0.005317791480915162,
    "p": 0.0005
   },
   "BLEND 0.3-POP": {
    "n": 7343,
    "pages": 1511,
    "readers": 3244,
    "mean": 0.0038052665051236676,
    "lo": 0.0015945689405862178,
    "hi": 0.006170097324175031,
    "lo90": 0.0019311991942981823,
    "hi90": 0.00572650013953462,
    "p": 0.001
   },
   "BLEND 0.5-POP": {
    "n": 7343,
    "pages": 1511,
    "readers": 3244,
    "mean": 0.002968555610005501,
    "lo": -0.0004884706834005211,
    "hi": 0.006390752447540752,
    "lo90": 4.205035440427893e-05,
    "hi90": 0.005862936164069188,
    "p": 0.097
   }
  },
  "m=3": {
   "units": 4240,
   "ITEM-POP": {
    "n": 4240,
    "pages": 1200,
    "readers": 1984,
    "mean": -0.004541374891809332,
    "lo": -0.011316671382313554,
    "hi": 0.0021482993528832606,
    "lo90": -0.010150254073471277,
    "hi90": 0.0009752511208723638,
    "p": 0.179
   },
   "KNN k=1-POP": {
    "n": 4240,
    "pages": 1200,
    "readers": 1984,
    "mean": -0.00698844171388775,
    "lo": -0.01177224685971014,
    "hi": -0.0025609228523846683,
    "lo90": -0.011019734236250567,
    "hi90": -0.0032364432358080258,
    "p": 0.0005
   },
   "KNN k=10-POP": {
    "n": 4240,
    "pages": 1200,
    "readers": 1984,
    "mean": -0.0028314888364510066,
    "lo": -0.009518301197058184,
    "hi": 0.003260840200656563,
    "lo90": -0.00833487569464511,
    "hi90": 0.002159009605462343,
    "p": 0.383
   },
   "KNN-overlap-POP": {
    "n": 4240,
    "pages": 1200,
    "readers": 1984,
    "mean": -0.003972836003412178,
    "lo": -0.011535502558844878,
    "hi": 0.0028653064601046143,
    "lo90": -0.01020042402149692,
    "hi90": 0.001728948264771251,
    "p": 0.291
   },
   "ORACLE-POP": {
    "n": 4240,
    "pages": 1200,
    "readers": 1984,
    "mean": 0.07850135112767073,
    "lo": 0.0690623312393377,
    "hi": 0.08905307251186942,
    "lo90": 0.07046919328719678,
    "hi90": 0.08696455008616163,
    "p": 0.0005
   },
   "BLEND 0.1-POP": {
    "n": 4240,
    "pages": 1200,
    "readers": 1984,
    "mean": 0.0033593973894167446,
    "lo": 0.001244345051060911,
    "hi": 0.005689779005508106,
    "lo90": 0.0015820452918915635,
    "hi90": 0.005283240068893715,
    "p": 0.003
   },
   "BLEND 0.2-POP": {
    "n": 4240,
    "pages": 1200,
    "readers": 1984,
    "mean": 0.0034227210157675176,
    "lo": 0.0010780595603413548,
    "hi": 0.00600667871077782,
    "lo90": 0.0014667874973807692,
    "hi90": 0.005489563192439093,
    "p": 0.005
   },
   "BLEND 0.3-POP": {
    "n": 4240,
    "pages": 1200,
    "readers": 1984,
    "mean": 0.0028576422832508955,
    "lo": 0.00024553249025958653,
    "hi": 0.005927930240962383,
    "lo90": 0.0006499555530413808,
    "hi90": 0.005487916876818866,
    "p": 0.032
   },
   "BLEND 0.5-POP": {
    "n": 4240,
    "pages": 1200,
    "readers": 1984,
    "mean": 0.0026538418696779166,
    "lo": -0.0008359145397917435,
    "hi": 0.006522303951962346,
    "lo90": -0.000338362709969573,
    "hi90": 0.005880654917603361,
    "p": 0.151
   }
  },
  "m=5": {
   "units": 2743,
   "ITEM-POP": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.003616104215521786,
    "lo": -0.01115290893363538,
    "hi": 0.003467902701618849,
    "lo90": -0.009593845955953084,
    "hi90": 0.00224145268104901,
    "p": 0.301
   },
   "KNN k=1-POP": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.009055782681201776,
    "lo": -0.014836086912849055,
    "hi": -0.0030231219274713854,
    "lo90": -0.01413899418495353,
    "hi90": -0.0042153980321966746,
    "p": 0.005
   },
   "KNN k=10-POP": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.0035061992041172077,
    "lo": -0.010344392212896186,
    "hi": 0.0019664572633753753,
    "lo90": -0.008863882226689603,
    "hi90": 0.0012021139503157377,
    "p": 0.24
   },
   "KNN-overlap-POP": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": -0.00404773741947282,
    "lo": -0.010794925928452055,
    "hi": 0.002721395388648817,
    "lo90": -0.00951688522179085,
    "hi90": 0.0017962508783480415,
    "p": 0.262
   },
   "ORACLE-POP": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.06337677084443906,
    "lo": 0.05426778350874903,
    "hi": 0.07302361970744668,
    "lo90": 0.05564559535675372,
    "hi90": 0.07122274188155821,
    "p": 0.0005
   },
   "BLEND 0.1-POP": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.0023145473323922857,
    "lo": -0.00016766581844601767,
    "hi": 0.004762231375895587,
    "lo90": 0.00025688006756849786,
    "hi90": 0.004405841838953025,
    "p": 0.065
   },
   "BLEND 0.2-POP": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.002175342499243424,
    "lo": -0.00027405596499410897,
    "hi": 0.0048622272084999545,
    "lo90": 0.00010667241588592272,
    "hi90": 0.00437331924255071,
    "p": 0.087
   },
   "BLEND 0.3-POP": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.0022688475255539563,
    "lo": -0.0005038851687867429,
    "hi": 0.005240916778358009,
    "lo90": -0.0001861778289652175,
    "hi90": 0.004693485847911889,
    "p": 0.121
   },
   "BLEND 0.5-POP": {
    "n": 2743,
    "pages": 962,
    "readers": 1400,
    "mean": 0.001426422322591836,
    "lo": -0.0024136244882913232,
    "hi": 0.005554034735997919,
    "lo90": -0.0018260824242835299,
    "hi90": 0.004847455150904539,
    "p": 0.478
   }
  },
  "tuning": {
   "tuneUnits": 6978,
   "meanBlendMinusPopByLambda": {
    "0.1": 0.003532049054315547,
    "0.2": 0.00359522394745357,
    "0.3": 0.003454679270471668,
    "0.5": 0.0024349555427103835
   },
   "lambdaStar": 0.2
  },
  "blendStarAfterPull": {
   "m=1": {
    "n": 365,
    "pages": 268,
    "readers": 165,
    "mean": 0.008606744253960021,
    "lo": 0.0024699519891114414,
    "hi": 0.01623598521075193,
    "lo90": 0.003454961478911279,
    "hi90": 0.015008870190654514,
    "p": 0.006
   },
   "m=3": {
    "n": 232,
    "pages": 183,
    "readers": 111,
    "mean": 0.007341415565990446,
    "lo": -0.0030086112342987605,
    "hi": 0.020840286064428656,
    "lo90": -0.0010950984220500714,
    "hi90": 0.017106828036835425,
    "p": 0.145
   },
   "m=5": {
    "n": 170,
    "pages": 139,
    "readers": 82,
    "mean": 0.0035298328035599604,
    "lo": -0.00803248861330053,
    "hi": 0.014868218025814952,
    "lo90": -0.005157462087760042,
    "hi90": 0.013045611853789016,
    "p": 0.48
   }
  }
 },
 "R4": {
  "m=1": {
   "units": 4546,
   "KNN-POP": {
    "n": 4546,
    "pages": 1674,
    "readers": 2073,
    "mean": 0.0014819995159862551,
    "lo": -0.00022289435881994366,
    "hi": 0.0035037520589264594,
    "lo90": 4.430893113447805e-05,
    "hi90": 0.003128526693888071,
    "p": 0.09
   },
   "UBCF-POP": {
    "n": 4546,
    "pages": 1674,
    "readers": 2073,
    "mean": 0.0011466735322318913,
    "lo": -0.0007415787057103596,
    "hi": 0.003207379142472973,
    "lo90": -0.00047815250068887954,
    "hi90": 0.002898621708040459,
    "p": 0.276
   },
   "pool 1-2 units": 2330,
   "pool 1-2 KNN-POP": {
    "n": 2330,
    "pages": 1502,
    "readers": 1213,
    "mean": 0.0008878000619126973,
    "lo": -0.0004227172435981017,
    "hi": 0.003060190658815337,
    "lo90": -0.00024185775843393086,
    "hi90": 0.0024579449803531234,
    "p": 0.217
   },
   "pool 1-2 UBCF-POP": {
    "n": 2330,
    "pages": 1502,
    "readers": 1213,
    "mean": 0.0008638990938754118,
    "lo": -0.0005402769573898864,
    "hi": 0.0029458554076054783,
    "lo90": -0.0003362828609251692,
    "hi90": 0.002443397311206319,
    "p": 0.273
   },
   "pool 3-4 units": 2216,
   "pool 3-4 KNN-POP": {
    "n": 2216,
    "pages": 1470,
    "readers": 1265,
    "mean": 0.002106766992516666,
    "lo": -0.0009691459198476352,
    "hi": 0.00581062269548749,
    "lo90": -0.0005226935451915102,
    "hi90": 0.004948882660160279,
    "p": 0.182
   },
   "pool 3-4 UBCF-POP": {
    "n": 2216,
    "pages": 1470,
    "readers": 1265,
    "mean": 0.001443995031045338,
    "lo": -0.0021830250877558984,
    "hi": 0.005309594336604218,
    "lo90": -0.0016276553936385451,
    "hi90": 0.004590388721566718,
    "p": 0.444
   }
  },
  "m=3": {
   "units": 2726,
   "KNN-POP": {
    "n": 2726,
    "pages": 1360,
    "readers": 1338,
    "mean": 0.001203704093755716,
    "lo": -0.0012071537131403507,
    "hi": 0.00408428426730553,
    "lo90": -0.0007991878180500496,
    "hi90": 0.003299036288691657,
    "p": 0.297
   },
   "UBCF-POP": {
    "n": 2726,
    "pages": 1360,
    "readers": 1338,
    "mean": 0.0007642748644527327,
    "lo": -0.0021058399361597578,
    "hi": 0.004025631021058761,
    "lo90": -0.001655042106580067,
    "hi90": 0.003352733257836023,
    "p": 0.611
   }
  },
  "m=5": {
   "units": 1764,
   "KNN-POP": {
    "n": 1764,
    "pages": 1033,
    "readers": 898,
    "mean": 0.0006368413158288012,
    "lo": -0.0014177579514128402,
    "hi": 0.003078722875058684,
    "lo90": -0.001115120653294693,
    "hi90": 0.0025819272776783746,
    "p": 0.612
   },
   "UBCF-POP": {
    "n": 1764,
    "pages": 1033,
    "readers": 898,
    "mean": 0.001183011690301512,
    "lo": -0.002326093621936644,
    "hi": 0.00487542379160561,
    "lo90": -0.0017858081480551311,
    "hi90": 0.004273543770340359,
    "p": 0.499
   }
  }
 },
 "R5": {
  "m=1": {
   "NDCG@5": {
    "POP mean": 0.33264407808557944,
    "REGPOP-POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0035105744060880094,
     "lo": -0.0018563296893288096,
     "hi": 0.008573563620753701,
     "lo90": -0.0011271556629431235,
     "hi90": 0.007851629894563934,
     "p": 0.196
    },
    "KNN-POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.010479409316799923,
     "lo": -0.019379106263539652,
     "hi": -0.002369996897286706,
     "lo90": -0.017459547639671894,
     "hi90": -0.0035867399155282667,
     "p": 0.009
    },
    "UBCF-POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.010828239200829254,
     "lo": -0.019181477641389236,
     "hi": -0.0025247312295038843,
     "lo90": -0.017673993080968776,
     "hi90": -0.003948459670717759,
     "p": 0.012
    },
    "ITEM-POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.00407356839218253,
     "lo": -0.011634467396531548,
     "hi": 0.0031263352210729608,
     "lo90": -0.010289766252141386,
     "hi90": 0.0021098401365909295,
     "p": 0.265
    },
    "ORACLE-POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.158265390372978,
     "lo": 0.14025667432057531,
     "hi": 0.17697172937178263,
     "lo90": 0.1431789705437581,
     "hi90": 0.17368503558678355,
     "p": 0.0005
    }
   },
   "Hit@5 next highlight": {
    "POP mean": 0.25645983652086674,
    "REGPOP-POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.03325281468540355,
     "lo": 0.024602436523092276,
     "hi": 0.04317280772076938,
     "lo90": 0.02586823811951993,
     "hi90": 0.041469137768691475,
     "p": 0.0005
    },
    "KNN-POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.020134523852157582,
     "lo": 0.007548152710862214,
     "hi": 0.032539225735140405,
     "lo90": 0.009442065824031025,
     "hi90": 0.030427504887765487,
     "p": 0.001
    },
    "UBCF-POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.029740033023752246,
     "lo": 0.015040571254313807,
     "hi": 0.0448632114883853,
     "lo90": 0.01672115426339423,
     "hi90": 0.042152639338653576,
     "p": 0.0005
    },
    "ITEM-POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.024791531195757197,
     "lo": 0.01161588892380573,
     "hi": 0.03849969541912786,
     "lo90": 0.013280023486052762,
     "hi90": 0.03645276908253515,
     "p": 0.0005
    },
    "ORACLE-POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.10696429053796712,
     "lo": 0.08786361131695215,
     "hi": 0.12951288241891457,
     "lo90": 0.09063245673023276,
     "hi90": 0.12474241374534015,
     "p": 0.0005
    }
   }
  },
  "m=3": {
   "NDCG@5": {
    "POP mean": 0.3338477996995377,
    "REGPOP-POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.0005348576327251892,
     "lo": -0.006217109633707815,
     "hi": 0.00493955207217403,
     "lo90": -0.005180634268197589,
     "hi90": 0.003809626164049567,
     "p": 0.879
    },
    "KNN-POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.014519241295094569,
     "lo": -0.024922714380598985,
     "hi": -0.0032120313463606144,
     "lo90": -0.02358501324615692,
     "hi90": -0.004676373565811436,
     "p": 0.013
    },
    "UBCF-POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.016641241438302982,
     "lo": -0.02766624002564478,
     "hi": -0.00574629249633831,
     "lo90": -0.025794266744037644,
     "hi90": -0.007324500986095908,
     "p": 0.003
    },
    "ITEM-POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.011283772421856762,
     "lo": -0.023140257700457193,
     "hi": -0.0001980929341528535,
     "lo90": -0.020813254134454794,
     "hi90": -0.0022460288454615694,
     "p": 0.043
    },
    "ORACLE-POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.12011143169795024,
     "lo": 0.10656458290730407,
     "hi": 0.13437108772186943,
     "lo90": 0.10829666405113303,
     "hi90": 0.1316526956720439,
     "p": 0.0005
    }
   },
   "Hit@5 next highlight": {
    "POP mean": 0.2289233678950032,
    "REGPOP-POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.021626597667972685,
     "lo": 0.01497557718831342,
     "hi": 0.029102623224158547,
     "lo90": 0.015891391259910608,
     "hi90": 0.02771117336676712,
     "p": 0.0005
    },
    "KNN-POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.021757076018140448,
     "lo": 0.00699829977762544,
     "hi": 0.03682742677330986,
     "lo90": 0.009139705237671564,
     "hi90": 0.03428383707559537,
     "p": 0.007
    },
    "UBCF-POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.03356764111176336,
     "lo": 0.017183327556419395,
     "hi": 0.04940364537906832,
     "lo90": 0.020516816365259545,
     "hi90": 0.04730539226595482,
     "p": 0.0005
    },
    "ITEM-POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.024334207370819688,
     "lo": 0.007172941652555351,
     "hi": 0.03996837149616598,
     "lo90": 0.009696967046326456,
     "hi90": 0.037354395876412226,
     "p": 0.006
    },
    "ORACLE-POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.07313520788511287,
     "lo": 0.05598114347490666,
     "hi": 0.09097155627543144,
     "lo90": 0.05838051255098839,
     "hi90": 0.0884380086294478,
     "p": 0.0005
    }
   }
  },
  "m=5": {
   "NDCG@5": {
    "POP mean": 0.33713268709597466,
    "REGPOP-POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0016670476544384373,
     "lo": -0.007659995625848725,
     "hi": 0.004423576765756612,
     "lo90": -0.006759687011162311,
     "hi90": 0.0032672560923970428,
     "p": 0.545
    },
    "KNN-POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.02233226710124433,
     "lo": -0.03600298234197954,
     "hi": -0.009215697055396294,
     "lo90": -0.0334298067826545,
     "hi90": -0.01112440538553852,
     "p": 0.002
    },
    "UBCF-POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.02151203367270984,
     "lo": -0.03472978259963508,
     "hi": -0.007997442738361933,
     "lo90": -0.03233066812612901,
     "hi90": -0.00961680052961043,
     "p": 0.001
    },
    "ITEM-POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.011071241064765008,
     "lo": -0.023723631366938447,
     "hi": 0.0008720287174528269,
     "lo90": -0.021435404250886393,
     "hi90": -0.0009320667830340106,
     "p": 0.072
    },
    "ORACLE-POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.10437889899013761,
     "lo": 0.0907800439902095,
     "hi": 0.11815713759209304,
     "lo90": 0.09299410269895175,
     "hi90": 0.11632295608630155,
     "p": 0.0005
    }
   },
   "Hit@5 next highlight": {
    "POP mean": 0.21316116701085283,
    "REGPOP-POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.012694458987454606,
     "lo": 0.005915046392945163,
     "hi": 0.02069070107720578,
     "lo90": 0.00696094014223215,
     "hi90": 0.0192067078499012,
     "p": 0.001
    },
    "KNN-POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.010579894332764028,
     "lo": -0.007717546622247975,
     "hi": 0.02918927108307149,
     "lo90": -0.004775313311707697,
     "hi90": 0.026088564476456844,
     "p": 0.274
    },
    "UBCF-POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0248996656756648,
     "lo": 0.007351924825814124,
     "hi": 0.04279519763164126,
     "lo90": 0.009689540141462772,
     "hi90": 0.04053611540539816,
     "p": 0.006
    },
    "ITEM-POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.021505586292560726,
     "lo": 0.003507943148876018,
     "hi": 0.040420848120052276,
     "lo90": 0.005913119647722092,
     "hi90": 0.038043978153542365,
     "p": 0.022
    },
    "ORACLE-POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.06039668666047895,
     "lo": 0.04225439325750223,
     "hi": 0.07892972237651223,
     "lo90": 0.044496378477056425,
     "hi90": 0.0758834147096086,
     "p": 0.0005
    }
   }
  }
 },
 "R6": {
  "m=1": {
   "units": 365,
   "KNN-POP": {
    "n": 365,
    "pages": 268,
    "readers": 165,
    "mean": 0.012951136052501233,
    "lo": -0.0063632135110296565,
    "hi": 0.032371922774540526,
    "lo90": -0.002407565221537217,
    "hi90": 0.028642335711934534,
    "p": 0.175
   },
   "UBCF-POP": {
    "n": 365,
    "pages": 268,
    "readers": 165,
    "mean": 0.018151132680220852,
    "lo": -0.0026942160690994242,
    "hi": 0.04254298346224511,
    "lo90": 0.0007914161722604933,
    "hi90": 0.03691803115944111,
    "p": 0.087
   }
  },
  "m=2": {
   "units": 283,
   "KNN-POP": {
    "n": 283,
    "pages": 211,
    "readers": 132,
    "mean": 0.004409584812035254,
    "lo": -0.011496253447618157,
    "hi": 0.022613802233646983,
    "lo90": -0.008680768409362546,
    "hi90": 0.01934213411049176,
    "p": 0.617
   },
   "UBCF-POP": {
    "n": 283,
    "pages": 211,
    "readers": 132,
    "mean": 0.009145672226605348,
    "lo": -0.011315674640835209,
    "hi": 0.03093556337818372,
    "lo90": -0.00839207669918616,
    "hi90": 0.027053434496551957,
    "p": 0.396
   }
  },
  "m=3": {
   "units": 232,
   "KNN-POP": {
    "n": 232,
    "pages": 183,
    "readers": 111,
    "mean": 0.006648475849051322,
    "lo": -0.014280699669379088,
    "hi": 0.026938138614292197,
    "lo90": -0.010144343920285603,
    "hi90": 0.023077358172259987,
    "p": 0.49
   },
   "UBCF-POP": {
    "n": 232,
    "pages": 183,
    "readers": 111,
    "mean": 0.010733302733349426,
    "lo": -0.012054922097744777,
    "hi": 0.03878673861727339,
    "lo90": -0.0085123772563856,
    "hi90": 0.03389028724793446,
    "p": 0.385
   }
  },
  "m=4": {
   "units": 195,
   "KNN-POP": {
    "n": 195,
    "pages": 157,
    "readers": 97,
    "mean": 0.0014775282759422665,
    "lo": -0.022445624601913506,
    "hi": 0.02414947785834597,
    "lo90": -0.017972795799263485,
    "hi90": 0.019841982289596657,
    "p": 0.896
   },
   "UBCF-POP": {
    "n": 195,
    "pages": 157,
    "readers": 97,
    "mean": -0.002221362564992885,
    "lo": -0.02655393185305673,
    "hi": 0.022936592988829423,
    "lo90": -0.020709608555662392,
    "hi90": 0.017197526480235495,
    "p": 0.83
   }
  },
  "m=5": {
   "units": 170,
   "KNN-POP": {
    "n": 170,
    "pages": 139,
    "readers": 82,
    "mean": 0.0006554136090096754,
    "lo": -0.02932260683821729,
    "hi": 0.027774055507786312,
    "lo90": -0.02363906351062924,
    "hi90": 0.024120771333975204,
    "p": 0.972
   },
   "UBCF-POP": {
    "n": 170,
    "pages": 139,
    "readers": 82,
    "mean": -0.0010663089308605793,
    "lo": -0.028459844100928635,
    "hi": 0.03228017753200791,
    "lo90": -0.024040933134336934,
    "hi90": 0.023577680319109603,
    "p": 0.917
   }
  }
 },
 "window": {
  "gapsUnder60s": 173466,
  "gapsTotal": 248869,
  "shareUnder60s": 0.6970173062936725
 }
}

==> anc/s23-review3-23.json <==
{
 "spec": "REVIEW3.md",
 "resamples": 2000,
 "checks": {
  "review2Reproduced": true
 },
 "S1": {
  "m=1": {
   "units": 365,
   "pages": 268,
   "POP mean": {
    "ap": 0.3412485504208061,
    "hitNext": 0.22969822973473022
   },
   "AHEAD mean": {
    "hitNext": 0.5070319634703196
   },
   "ap": {
    "PROXPOP 40 - POP": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.012797896729957035,
     "lo": -0.010104816781612938,
     "hi": 0.03780911919843457,
     "lo90": -0.006726060657398011,
     "hi90": 0.03327568250662722,
     "p": 0.292
    },
    "PROXPOP 20 - POP": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.008965433454208601,
     "lo": -0.021584312182453238,
     "hi": 0.04230632281198029,
     "lo90": -0.015669214484225057,
     "hi90": 0.03655655418707227,
     "p": 0.543
    },
    "AHEAD - POP": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": -0.025786150002055638,
     "lo": -0.07831202460321639,
     "hi": 0.033121366322717664,
     "lo90": -0.07152424156647014,
     "hi90": 0.02192106261146311,
     "p": 0.353
    },
    "LOCAL - POP": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": -0.07950832563098595,
     "lo": -0.12701543245181096,
     "hi": -0.023754672741424464,
     "lo90": -0.11995751075055029,
     "hi90": -0.036063700257723506,
     "p": 0.007
    },
    "UBCF - POP": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.018151132680220852,
     "lo": -0.0018492397208790868,
     "hi": 0.04167724838256322,
     "lo90": 0.0011104324650631533,
     "hi90": 0.03783882242103877,
     "p": 0.074
    },
    "KNN - POP": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.012951136052501233,
     "lo": -0.005799413306139155,
     "hi": 0.03142159729730323,
     "lo90": -0.0028844171081175204,
     "hi90": 0.028201623604913694,
     "p": 0.177
    },
    "UBCF - PROXPOP 40": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.005353235950263813,
     "lo": -0.021879360245924233,
     "hi": 0.03139840929321099,
     "lo90": -0.01659202172232115,
     "hi90": 0.02658887622815586,
     "p": 0.698
    }
   },
   "hitNext": {
    "AHEAD - POP": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.27733373373558945,
     "lo": 0.15789094457500846,
     "hi": 0.3952594391660126,
     "lo90": 0.17464954564654006,
     "hi90": 0.3769275174493069,
     "p": 0.0005
    },
    "LOCAL - POP": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.23641125058707885,
     "lo": 0.11540396453566446,
     "hi": 0.3537380570965623,
     "lo90": 0.13234427128590132,
     "hi90": 0.3370293204416468,
     "p": 0.0005
    },
    "PROXPOP 10 - POP": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.29221957848444785,
     "lo": 0.19501777584990956,
     "hi": 0.3940586513774802,
     "lo90": 0.2108988524637008,
     "hi90": 0.37537084579654323,
     "p": 0.0005
    },
    "UBCF - POP": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.1001921293482511,
     "lo": 0.04010172575887875,
     "hi": 0.16172030268171117,
     "lo90": 0.051163526571237725,
     "hi90": 0.15404298034694225,
     "p": 0.003
    },
    "KNN - POP": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.06669884181386765,
     "lo": 0.014415679185485718,
     "hi": 0.1262506333547191,
     "lo90": 0.022788043877238987,
     "hi90": 0.11462286792438232,
     "p": 0.018
    },
    "REGPOP - POP": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": 0.050593520897625914,
     "lo": 0.017443661830437936,
     "hi": 0.09259075476879729,
     "lo90": 0.022047026048649415,
     "hi90": 0.08414911488166542,
     "p": 0.004
    },
    "UBCF - AHEAD": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": -0.1771416043873383,
     "lo": -0.2941063785888019,
     "hi": -0.058402566110616096,
     "lo90": -0.2757360555070469,
     "hi90": -0.07858604937716104,
     "p": 0.003
    },
    "REGPOP - AHEAD": {
     "n": 365,
     "pages": 268,
     "readers": 165,
     "mean": -0.22674021283796353,
     "lo": -0.3420630638542302,
     "hi": -0.09898199831676946,
     "lo90": -0.3255806129412813,
     "hi90": -0.1177709362309558,
     "p": 0.001
    }
   }
  },
  "m=3": {
   "units": 232,
   "pages": 183,
   "POP mean": {
    "ap": 0.3580614381018362,
    "hitNext": 0.24043707375873166
   },
   "AHEAD mean": {
    "hitNext": 0.5538793103448276
   },
   "ap": {
    "PROXPOP 40 - POP": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.008617494055695693,
     "lo": -0.023573819839198578,
     "hi": 0.04507476943980082,
     "lo90": -0.01699429823587513,
     "hi90": 0.038422683110100095,
     "p": 0.587
    },
    "PROXPOP 20 - POP": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.0015753719685621661,
     "lo": -0.03320349803284827,
     "hi": 0.04618393346303873,
     "lo90": -0.02778112517051401,
     "hi90": 0.0385041197464163,
     "p": 0.922
    },
    "AHEAD - POP": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": -0.012398510817172559,
     "lo": -0.07503463715528236,
     "hi": 0.06041380238775177,
     "lo90": -0.06361021956099075,
     "hi90": 0.04828859137777783,
     "p": 0.729
    },
    "LOCAL - POP": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": -0.07365061098803447,
     "lo": -0.1354539944066055,
     "hi": -0.0012891853952152537,
     "lo90": -0.12579400902584817,
     "hi90": -0.013774686596225138,
     "p": 0.046
    },
    "UBCF - POP": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.010733302733349426,
     "lo": -0.011388278825659626,
     "hi": 0.03799610511657468,
     "lo90": -0.008506453029437951,
     "hi90": 0.03309669366811397,
     "p": 0.405
    },
    "KNN - POP": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.006648475849051322,
     "lo": -0.013132286647018305,
     "hi": 0.02653897814494019,
     "lo90": -0.009754971455238685,
     "hi90": 0.023352488288308798,
     "p": 0.504
    },
    "UBCF - PROXPOP 40": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.0021158086776537316,
     "lo": -0.02982867011753826,
     "hi": 0.029891152453040866,
     "lo90": -0.023120634742610655,
     "hi90": 0.026007603688121213,
     "p": 0.879
    }
   },
   "hitNext": {
    "AHEAD - POP": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.31344223658609593,
     "lo": 0.1688397527619788,
     "hi": 0.4662274668103055,
     "lo90": 0.1893655107145348,
     "hi90": 0.4459277713429152,
     "p": 0.0005
    },
    "LOCAL - POP": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.24622138272731106,
     "lo": 0.11619490659681275,
     "hi": 0.3846225596786657,
     "lo90": 0.13320901367223958,
     "hi90": 0.36096115807518653,
     "p": 0.001
    },
    "PROXPOP 10 - POP": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.27895947796540627,
     "lo": 0.16897616641989627,
     "hi": 0.3893700617293942,
     "lo90": 0.18747325281766974,
     "hi90": 0.36981662440971075,
     "p": 0.0005
    },
    "UBCF - POP": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.0990199192004165,
     "lo": 0.022277062974590235,
     "hi": 0.1785358419163764,
     "lo90": 0.03284295184471996,
     "hi90": 0.16451114537951492,
     "p": 0.017
    },
    "KNN - POP": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.06429900314329354,
     "lo": -0.004826633239239585,
     "hi": 0.13300073308235713,
     "lo90": 0.006045919340764166,
     "hi90": 0.12212655165557577,
     "p": 0.064
    },
    "REGPOP - POP": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": 0.04026077421535873,
     "lo": 0.011194285981266627,
     "hi": 0.08095174729955414,
     "lo90": 0.014337296888667679,
     "hi90": 0.07192253213540938,
     "p": 0.001
    },
    "UBCF - AHEAD": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": -0.21442231738567943,
     "lo": -0.36829041473713287,
     "hi": -0.07019192770327082,
     "lo90": -0.3408468974342443,
     "hi90": -0.09377988721432949,
     "p": 0.004
    },
    "REGPOP - AHEAD": {
     "n": 232,
     "pages": 183,
     "readers": 111,
     "mean": -0.2731814623707372,
     "lo": -0.4206241631181621,
     "hi": -0.12416305863555002,
     "lo90": -0.40046594535971214,
     "hi90": -0.15075525513164734,
     "p": 0.003
    }
   }
  },
  "m=5": {
   "units": 170,
   "pages": 139,
   "POP mean": {
    "ap": 0.34094931637785403,
    "hitNext": 0.21192983621530334
   },
   "AHEAD mean": {
    "hitNext": 0.6294117647058823
   },
   "ap": {
    "PROXPOP 40 - POP": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.03840987394593645,
     "lo": -0.002828149003288448,
     "hi": 0.09967432952179966,
     "lo90": 0.0033648689806037736,
     "hi90": 0.085776591913041,
     "p": 0.069
    },
    "PROXPOP 20 - POP": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.038887302525833924,
     "lo": -0.008613082187093241,
     "hi": 0.11327294192470283,
     "lo90": -0.0016935005811630557,
     "hi90": 0.09334774927918463,
     "p": 0.119
    },
    "AHEAD - POP": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.021743687441247446,
     "lo": -0.041195790355788374,
     "hi": 0.0984251222294154,
     "lo90": -0.03224354891304432,
     "hi90": 0.08319823361082786,
     "p": 0.566
    },
    "LOCAL - POP": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": -0.057002493588888786,
     "lo": -0.11994485825890974,
     "hi": 0.020460026177166826,
     "lo90": -0.11181909058108108,
     "hi90": 0.0068275479352788515,
     "p": 0.133
    },
    "UBCF - POP": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": -0.0010663089308605793,
     "lo": -0.027292915715461913,
     "hi": 0.02884959577832974,
     "lo90": -0.023606836402316998,
     "hi90": 0.023595684947478716,
     "p": 0.961
    },
    "KNN - POP": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.0006554136090096754,
     "lo": -0.02761099745612963,
     "hi": 0.02982064959862221,
     "lo90": -0.0230476780552914,
     "hi90": 0.024359532036600053,
     "p": 0.955
    },
    "UBCF - PROXPOP 40": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": -0.03947618287679703,
     "lo": -0.10056957343806319,
     "hi": 0.005326253836436245,
     "lo90": -0.08659914496631836,
     "hi90": -0.0007541040342909787,
     "p": 0.097
    }
   },
   "hitNext": {
    "AHEAD - POP": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.4174819284905791,
     "lo": 0.25183367716656485,
     "hi": 0.5630827080376988,
     "lo90": 0.28308384709270407,
     "hi90": 0.5435968922058884,
     "p": 0.0005
    },
    "LOCAL - POP": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.2814525167258731,
     "lo": 0.12317360803292102,
     "hi": 0.42499869493251846,
     "lo90": 0.15084901345254523,
     "hi90": 0.4048569009519979,
     "p": 0.0005
    },
    "PROXPOP 10 - POP": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.2910113402552849,
     "lo": 0.15438140027194217,
     "hi": 0.42764769643727685,
     "lo90": 0.17381372537500295,
     "hi90": 0.40350742704022763,
     "p": 0.0005
    },
    "UBCF - POP": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.07453438921443933,
     "lo": -0.005525048032366423,
     "hi": 0.16044781921959023,
     "lo90": 0.006820395775962123,
     "hi90": 0.145249388893674,
     "p": 0.07
    },
    "KNN - POP": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.06068284859819283,
     "lo": -0.02184792460297518,
     "hi": 0.14880457615962625,
     "lo90": -0.006800291930487024,
     "hi90": 0.13360424010978755,
     "p": 0.152
    },
    "REGPOP - POP": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": 0.021410067608471448,
     "lo": -0.0005212771320290827,
     "hi": 0.05751689017918732,
     "lo90": 0.0022634588085203135,
     "hi90": 0.046129357658093284,
     "p": 0.056
    },
    "UBCF - AHEAD": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": -0.34294753927613963,
     "lo": -0.5148424540602555,
     "hi": -0.17195939046215394,
     "lo90": -0.4840598424123328,
     "hi90": -0.20575349501192858,
     "p": 0.0005
    },
    "REGPOP - AHEAD": {
     "n": 170,
     "pages": 139,
     "readers": 82,
     "mean": -0.39607186088210755,
     "lo": -0.5405412244902177,
     "hi": -0.23146707323245952,
     "lo90": -0.5204247150791367,
     "hi90": -0.2578680139676129,
     "p": 0.0005
    }
   }
  }
 },
 "S2": {
  "m=1": {
   "units": 7343,
   "ap": {
    "PROXBLEND 40 - PROXPOP 40": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.0023649960673671586,
     "lo": 0.0004618731555074859,
     "hi": 0.004257923146337262,
     "lo90": 0.0007426372801412721,
     "hi90": 0.003941925114563867,
     "p": 0.012
    },
    "PROXBLEND - PROXPOP 40": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.003150450713573387,
     "lo": -0.0062670565990466005,
     "hi": 0.00013229222172880006,
     "lo90": -0.005800410934065859,
     "hi90": -0.0003769995244798047,
     "p": 0.061
    },
    "PROXPOP 40 - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.007617804051835275,
     "lo": 0.0043568195568563645,
     "hi": 0.010900591428060184,
     "lo90": 0.004863452951804856,
     "hi90": 0.010360396308657,
     "p": 0.0005
    },
    "UBCF - PROXPOP 40": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.014429230106938268,
     "lo": -0.02049861825089144,
     "hi": -0.008420864319809969,
     "lo90": -0.019550460797726685,
     "hi90": -0.009460410885557888,
     "p": 0.0005
    },
    "KNN - PROXPOP 40": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.015723461404402832,
     "lo": -0.022118854634831202,
     "hi": -0.009653974941918214,
     "lo90": -0.021059013651441586,
     "hi90": -0.010673890215321951,
     "p": 0.0005
    },
    "PROXPOP 40 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.012590915569499388,
     "lo": 0.00635947706637274,
     "hi": 0.018683786315864218,
     "lo90": 0.007428629391098932,
     "hi90": 0.017962786377109755,
     "p": 0.0005
    }
   },
   "hitNext": {
    "PROXBLEND 40 - PROXPOP 40": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.001670318877182557,
     "lo": -0.009191124991721289,
     "hi": 0.00572689738163409,
     "lo90": -0.008005388297168094,
     "hi90": 0.004418816969302876,
     "p": 0.665
    },
    "PROXBLEND - PROXPOP 40": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.03373755256500728,
     "lo": 0.02240370102183848,
     "hi": 0.04447626506702714,
     "lo90": 0.024428573636949065,
     "hi90": 0.042621520596152346,
     "p": 0.0005
    },
    "PROXPOP 40 - PROXPOP 20": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.03798402106314404,
     "lo": -0.049216755337911956,
     "hi": -0.026668575921649836,
     "lo90": -0.04715884638014613,
     "hi90": -0.02869730725429222,
     "p": 0.0005
    },
    "UBCF - PROXPOP 40": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.11517156106537409,
     "lo": -0.13385171139152544,
     "hi": -0.09745651581744105,
     "lo90": -0.13087357277906178,
     "hi90": -0.10006716297114662,
     "p": 0.0005
    },
    "KNN - PROXPOP 40": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": -0.12477707023696875,
     "lo": -0.1432454910194134,
     "hi": -0.10722099893407176,
     "lo90": -0.140480965750884,
     "hi90": -0.11028272874824319,
     "p": 0.0005
    },
    "PROXPOP 40 - POP": {
     "n": 7343,
     "pages": 1511,
     "readers": 3244,
     "mean": 0.14491159408912635,
     "lo": 0.12730493098828632,
     "hi": 0.16263326222168792,
     "lo90": 0.12975580900382103,
     "hi90": 0.15978693498129934,
     "p": 0.0005
    }
   }
  },
  "m=3": {
   "units": 4240,
   "ap": {
    "PROXBLEND 40 - PROXPOP 40": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.002409193027712088,
     "lo": 0.0003761751370786401,
     "hi": 0.004455612055819494,
     "lo90": 0.0006924001419879957,
     "hi90": 0.004071331848379894,
     "p": 0.02
    },
    "PROXBLEND - PROXPOP 40": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.001018600350815204,
     "lo": -0.004103155290366321,
     "hi": 0.002219113081174849,
     "lo90": -0.003530299760283572,
     "hi90": 0.0017535992499446568,
     "p": 0.54
    },
    "PROXPOP 40 - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.005334897936349837,
     "lo": 0.0017436025748933362,
     "hi": 0.009011050920270937,
     "lo90": 0.0023642241208776957,
     "hi90": 0.008425476080418357,
     "p": 0.007
    },
    "UBCF - PROXPOP 40": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.012405175007296246,
     "lo": -0.01931032694089039,
     "hi": -0.005100367678492612,
     "lo90": -0.018213237313280204,
     "hi90": -0.006204053690828507,
     "p": 0.0005
    },
    "KNN - PROXPOP 40": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.01343092768489795,
     "lo": -0.02071866957744767,
     "hi": -0.006409489416476658,
     "lo90": -0.019628197142831046,
     "hi90": -0.007317621569824989,
     "p": 0.0005
    },
    "PROXPOP 40 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.008511766862891042,
     "lo": 0.0019532275430399833,
     "hi": 0.015781686458615156,
     "lo90": 0.002741965963442407,
     "hi90": 0.014587105715938572,
     "p": 0.015
    }
   },
   "hitNext": {
    "PROXBLEND 40 - PROXPOP 40": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.006387578616352201,
     "lo": -0.015349083123881859,
     "hi": 0.002162391564939155,
     "lo90": -0.014173896967306287,
     "hi90": 0.001028877244155022,
     "p": 0.168
    },
    "PROXBLEND - PROXPOP 40": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.03700864779874214,
     "lo": 0.023431758097647463,
     "hi": 0.05117953777217538,
     "lo90": 0.025730464858480767,
     "hi90": 0.048962836197596386,
     "p": 0.0005
    },
    "PROXPOP 40 - PROXPOP 20": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.046698113207547166,
     "lo": -0.06138669003876538,
     "hi": -0.03197246210876531,
     "lo90": -0.05926741791669181,
     "hi90": -0.0338279438794765,
     "p": 0.0005
    },
    "UBCF - PROXPOP 40": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.11293439544121403,
     "lo": -0.1344812896785303,
     "hi": -0.09042653297359671,
     "lo90": -0.13140978424141955,
     "hi90": -0.09387225267976308,
     "p": 0.0005
    },
    "KNN - PROXPOP 40": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": -0.12474496053483697,
     "lo": -0.14638699744651543,
     "hi": -0.10393379046260975,
     "lo90": -0.14262895131218742,
     "hi90": -0.10698583084438032,
     "p": 0.0005
    },
    "PROXPOP 40 - POP": {
     "n": 4240,
     "pages": 1200,
     "readers": 1984,
     "mean": 0.14650203655297742,
     "lo": 0.12690333053068611,
     "hi": 0.16653162558365603,
     "lo90": 0.12957656168766932,
     "hi90": 0.16348710534703156,
     "p": 0.0005
    }
   }
  },
  "m=5": {
   "units": 2743,
   "ap": {
    "PROXBLEND 40 - PROXPOP 40": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.0008312001619758324,
     "lo": -0.0015324479898514696,
     "hi": 0.0031828233689035756,
     "lo90": -0.0011747422290266827,
     "hi90": 0.0028009669569744253,
     "p": 0.487
    },
    "PROXBLEND - PROXPOP 40": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00011675277803256857,
     "lo": -0.0036906311873078205,
     "hi": 0.003913479396634299,
     "lo90": -0.0030179428994599094,
     "hi90": 0.0032542863481912314,
     "p": 0.99
    },
    "PROXPOP 40 - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.00419362969421101,
     "lo": -0.0002588675503679823,
     "hi": 0.008029743159176244,
     "lo90": 0.00046069906803070977,
     "hi90": 0.007554440967181045,
     "p": 0.061
    },
    "UBCF - PROXPOP 40": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.021426169163015697,
     "lo": -0.030735949743623623,
     "hi": -0.012968962747547375,
     "lo90": -0.029060134382948556,
     "hi90": -0.014509386010375474,
     "p": 0.0005
    },
    "KNN - PROXPOP 40": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.023395677927781043,
     "lo": -0.033047125618004346,
     "hi": -0.014430563254949435,
     "lo90": -0.031665778521999054,
     "hi90": -0.015519205131421656,
     "p": 0.0005
    },
    "PROXPOP 40 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.015417911749398319,
     "lo": 0.0075545105018459706,
     "hi": 0.024119259821537564,
     "lo90": 0.008858433551390082,
     "hi90": 0.022510861100119756,
     "p": 0.001
    }
   },
   "hitNext": {
    "PROXBLEND 40 - PROXPOP 40": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.01272937173411107,
     "lo": -0.023578163249864708,
     "hi": -0.002621713150439865,
     "lo90": -0.02194417806709245,
     "hi90": -0.0038581327271803474,
     "p": 0.018
    },
    "PROXBLEND - PROXPOP 40": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.04074006562158221,
     "lo": 0.024658667454499135,
     "hi": 0.057114203120533266,
     "lo90": 0.027158987708271513,
     "hi90": 0.054462703025805914,
     "p": 0.0005
    },
    "PROXPOP 40 - PROXPOP 20": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.0534998177178272,
     "lo": -0.07148142571188014,
     "hi": -0.03607185926285891,
     "lo90": -0.06849953375909296,
     "hi90": -0.03819488734372659,
     "p": 0.0005
    },
    "UBCF - PROXPOP 40": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.1395671348262189,
     "lo": -0.16894419670354965,
     "hi": -0.11205389236852717,
     "lo90": -0.1641053684411401,
     "hi90": -0.11618977283117725,
     "p": 0.0005
    },
    "KNN - PROXPOP 40": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": -0.15388690616911968,
     "lo": -0.18281846144283315,
     "hi": -0.12539125853956365,
     "lo90": -0.1779314274073592,
     "hi90": -0.12932618549385944,
     "p": 0.0005
    },
    "PROXPOP 40 - POP": {
     "n": 2743,
     "pages": 962,
     "readers": 1400,
     "mean": 0.16446680050188373,
     "lo": 0.1372505829115525,
     "hi": 0.19064662780891373,
     "lo90": 0.142267842811577,
     "hi90": 0.18579935347425014,
     "p": 0.0005
    }
   }
  }
 },
 "S3": {
  "m=1": {
   "units": 7343,
   "share whose latest revealed highlight is one contiguous run": 0.9264605746969903,
   "share whose next highlight is one contiguous run": 0.9173362385945799,
   "every highlight of the target anchored": {
    "units": 3900,
    "pages": 1123,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 3900,
      "pages": 1123,
      "readers": 2241,
      "mean": 0.02376511714951791,
      "lo": 0.014722416645906934,
      "hi": 0.03326263140824287,
      "lo90": 0.016282845847270473,
      "hi90": 0.03171563030673089,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 3900,
      "pages": 1123,
      "readers": 2241,
      "mean": 0.004334631069689336,
      "lo": -0.003831790228938295,
      "hi": 0.012398844120457572,
      "lo90": -0.002599442607671886,
      "hi90": 0.011391242490917542,
      "p": 0.296
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 3900,
      "pages": 1123,
      "readers": 2241,
      "mean": 0.17289044214350324,
      "lo": 0.13495624747342005,
      "hi": 0.2109228008590961,
      "lo90": 0.14016101034489045,
      "hi90": 0.20520327704548388,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 3900,
      "pages": 1123,
      "readers": 2241,
      "mean": 0.028419478095427612,
      "lo": 0.006743218962915365,
      "hi": 0.04936903809755689,
      "lo90": 0.011346003333689523,
      "hi90": 0.04613542054602736,
      "p": 0.006
     },
     "UBCF - AHEAD": {
      "n": 3900,
      "pages": 1123,
      "readers": 2241,
      "mean": -0.1444709640480756,
      "lo": -0.18384514539455782,
      "hi": -0.10603863267446206,
      "lo90": -0.1783465290269495,
      "hi90": -0.11198885483147379,
      "p": 0.0005
     }
    }
   },
   "pages where at least 0.9 of organic highlights anchored": {
    "units": 3283,
    "pages": 614,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 3283,
      "pages": 614,
      "readers": 1744,
      "mean": 0.010286074971779573,
      "lo": 0.0009906856324913725,
      "hi": 0.019301105917245882,
      "lo90": 0.0023748667426374756,
      "hi90": 0.0179255818929514,
      "p": 0.031
     },
     "UBCF - POP": {
      "n": 3283,
      "pages": 614,
      "readers": 1744,
      "mean": -0.0028871265358912115,
      "lo": -0.010683656392304798,
      "hi": 0.004502285472227289,
      "lo90": -0.00943681385582712,
      "hi90": 0.003242530564276264,
      "p": 0.448
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 3283,
      "pages": 614,
      "readers": 1744,
      "mean": 0.20573404231597847,
      "lo": 0.1596739411608916,
      "hi": 0.25344839157460564,
      "lo90": 0.16803548050146766,
      "hi90": 0.2457048906133011,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 3283,
      "pages": 614,
      "readers": 1744,
      "mean": 0.03155996262250594,
      "lo": 0.009903303920660527,
      "hi": 0.05189524316716684,
      "lo90": 0.01390023756680189,
      "hi90": 0.04910601275890289,
      "p": 0.006
     },
     "UBCF - AHEAD": {
      "n": 3283,
      "pages": 614,
      "readers": 1744,
      "mean": -0.1741740796934725,
      "lo": -0.2170501297459649,
      "hi": -0.1310308569858834,
      "lo90": -0.21033087675144474,
      "hi90": -0.13775513418773205,
      "p": 0.0005
     }
    }
   },
   "latest revealed and next highlight each one contiguous run": {
    "units": 6316,
    "pages": 1425,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 6316,
      "pages": 1425,
      "readers": 2900,
      "mean": 0.01296931894027201,
      "lo": 0.006839120551520649,
      "hi": 0.019532789585728447,
      "lo90": 0.007650857681844143,
      "hi90": 0.018618441880723792,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 6316,
      "pages": 1425,
      "readers": 2900,
      "mean": -0.00307189728068772,
      "lo": -0.008689047370591913,
      "hi": 0.0027691655041499758,
      "lo90": -0.007630539776810307,
      "hi90": 0.0018604263949340246,
      "p": 0.325
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 6316,
      "pages": 1425,
      "readers": 2900,
      "mean": 0.2532749193237986,
      "lo": 0.2219032563442617,
      "hi": 0.2862303020468128,
      "lo90": 0.2269924107036752,
      "hi90": 0.2806586701674969,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 6316,
      "pages": 1425,
      "readers": 2900,
      "mean": 0.03095733644739617,
      "lo": 0.01365364219376076,
      "hi": 0.04858292292085179,
      "lo90": 0.01604983591974744,
      "hi90": 0.04570977002712902,
      "p": 0.001
     },
     "UBCF - AHEAD": {
      "n": 6316,
      "pages": 1425,
      "readers": 2900,
      "mean": -0.2223175828764024,
      "lo": -0.25461365752743603,
      "hi": -0.18998951294748734,
      "lo90": -0.25051456643730974,
      "hi90": -0.19447756218490111,
      "p": 0.0005
     }
    }
   }
  },
  "m=3": {
   "units": 4240,
   "share whose latest revealed highlight is one contiguous run": 0.9304245283018868,
   "share whose next highlight is one contiguous run": 0.9148584905660377,
   "every highlight of the target anchored": {
    "units": 2172,
    "pages": 817,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 2172,
      "pages": 817,
      "readers": 1289,
      "mean": 0.0177559518567099,
      "lo": 0.008213674915005272,
      "hi": 0.027971013183553654,
      "lo90": 0.009512816183467953,
      "hi90": 0.02581488561114848,
      "p": 0.001
     },
     "UBCF - POP": {
      "n": 2172,
      "pages": 817,
      "readers": 1289,
      "mean": -0.0011911825930660095,
      "lo": -0.009685600316398408,
      "hi": 0.007696304796826951,
      "lo90": -0.008600451805245124,
      "hi90": 0.006047480342693151,
      "p": 0.772
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 2172,
      "pages": 817,
      "readers": 1289,
      "mean": 0.2547025933392278,
      "lo": 0.2057110507814749,
      "hi": 0.3036331816309614,
      "lo90": 0.21522583762935782,
      "hi90": 0.294653131158085,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 2172,
      "pages": 817,
      "readers": 1289,
      "mean": 0.0264144136643856,
      "lo": 0.004417902845281254,
      "hi": 0.04834802108767881,
      "lo90": 0.0077010648586315344,
      "hi90": 0.04488254276712608,
      "p": 0.018
     },
     "UBCF - AHEAD": {
      "n": 2172,
      "pages": 817,
      "readers": 1289,
      "mean": -0.22828817967484216,
      "lo": -0.2761358203299928,
      "hi": -0.18109461589417294,
      "lo90": -0.26900243930850787,
      "hi90": -0.1876272501365395,
      "p": 0.0005
     }
    }
   },
   "pages where at least 0.9 of organic highlights anchored": {
    "units": 2197,
    "pages": 528,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 2197,
      "pages": 528,
      "readers": 1196,
      "mean": 0.007112859438609278,
      "lo": -0.002591399460893062,
      "hi": 0.01715740346125905,
      "lo90": -0.001143853061631999,
      "hi90": 0.015303838553453512,
      "p": 0.16
     },
     "UBCF - POP": {
      "n": 2197,
      "pages": 528,
      "readers": 1196,
      "mean": -0.004796785083279929,
      "lo": -0.012705253812231402,
      "hi": 0.0029753521418171614,
      "lo90": -0.011281676889170344,
      "hi90": 0.0017223308127815129,
      "p": 0.23
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 2197,
      "pages": 528,
      "readers": 1196,
      "mean": 0.29271646988937267,
      "lo": 0.24080298513686768,
      "hi": 0.34028301358531343,
      "lo90": 0.24939772762949505,
      "hi90": 0.33341752234336924,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 2197,
      "pages": 528,
      "readers": 1196,
      "mean": 0.036330925946073234,
      "lo": 0.01110015257805924,
      "hi": 0.05913618704502733,
      "lo90": 0.01584941980295768,
      "hi90": 0.05510293120476936,
      "p": 0.005
     },
     "UBCF - AHEAD": {
      "n": 2197,
      "pages": 528,
      "readers": 1196,
      "mean": -0.25638554394329943,
      "lo": -0.30419674750205494,
      "hi": -0.20695717905772276,
      "lo90": -0.29714058770370283,
      "hi90": -0.21540986568105605,
      "p": 0.0005
     }
    }
   },
   "latest revealed and next highlight each one contiguous run": {
    "units": 3650,
    "pages": 1118,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 3650,
      "pages": 1118,
      "readers": 1782,
      "mean": 0.009531140397305552,
      "lo": 0.0017116226321408723,
      "hi": 0.017251850318902192,
      "lo90": 0.0029214865494018817,
      "hi90": 0.01619964384808019,
      "p": 0.012
     },
     "UBCF - POP": {
      "n": 3650,
      "pages": 1118,
      "readers": 1782,
      "mean": -0.0042718204167890815,
      "lo": -0.010490516645258166,
      "hi": 0.0018482473637867634,
      "lo90": -0.009475014103356882,
      "hi90": 0.000901949842439272,
      "p": 0.184
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 3650,
      "pages": 1118,
      "readers": 1782,
      "mean": 0.3381918589623387,
      "lo": 0.2973706143147577,
      "hi": 0.3777237075138373,
      "lo90": 0.30549967684343304,
      "hi90": 0.37080989314551466,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 3650,
      "pages": 1118,
      "readers": 1782,
      "mean": 0.03320262519143796,
      "lo": 0.015937501026175988,
      "hi": 0.050334324520715054,
      "lo90": 0.01902134273257711,
      "hi90": 0.04752793961934861,
      "p": 0.0005
     },
     "UBCF - AHEAD": {
      "n": 3650,
      "pages": 1118,
      "readers": 1782,
      "mean": -0.30498923377090076,
      "lo": -0.343194202451173,
      "hi": -0.268330645083607,
      "lo90": -0.33723125114802577,
      "hi90": -0.2726077478752966,
      "p": 0.0005
     }
    }
   }
  },
  "m=5": {
   "units": 2743,
   "share whose latest revealed highlight is one contiguous run": 0.9310973386802771,
   "share whose next highlight is one contiguous run": 0.9161502005103901,
   "every highlight of the target anchored": {
    "units": 1372,
    "pages": 610,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 1372,
      "pages": 610,
      "readers": 866,
      "mean": 0.026857470148385874,
      "lo": 0.014790079943637152,
      "hi": 0.03989949488843244,
      "lo90": 0.017170268270611744,
      "hi90": 0.03754052774007657,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 1372,
      "pages": 610,
      "readers": 866,
      "mean": -0.006091566968899157,
      "lo": -0.01572586534937001,
      "hi": 0.0030706896354058964,
      "lo90": -0.014194474794771029,
      "hi90": 0.0012150083778443563,
      "p": 0.195
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 1372,
      "pages": 610,
      "readers": 866,
      "mean": 0.3036006280353591,
      "lo": 0.24314647285668586,
      "hi": 0.3610662150285861,
      "lo90": 0.25485377440165824,
      "hi90": 0.35146288643270274,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 1372,
      "pages": 610,
      "readers": 866,
      "mean": 0.012146802237059693,
      "lo": -0.015007908458877995,
      "hi": 0.038855724500222094,
      "lo90": -0.010210501652236172,
      "hi90": 0.03390994617319991,
      "p": 0.373
     },
     "UBCF - AHEAD": {
      "n": 1372,
      "pages": 610,
      "readers": 866,
      "mean": -0.2914538257982994,
      "lo": -0.3473255261174423,
      "hi": -0.2334526023411791,
      "lo90": -0.3382452029365104,
      "hi90": -0.2449916118843137,
      "p": 0.0005
     }
    }
   },
   "pages where at least 0.9 of organic highlights anchored": {
    "units": 1559,
    "pages": 461,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 1559,
      "pages": 461,
      "readers": 882,
      "mean": 0.013294556821430522,
      "lo": 0.0031677459789829485,
      "hi": 0.0249574024027412,
      "lo90": 0.004759402915706251,
      "hi90": 0.023064213802039858,
      "p": 0.011
     },
     "UBCF - POP": {
      "n": 1559,
      "pages": 461,
      "readers": 882,
      "mean": -0.00814895965586681,
      "lo": -0.01695386233593781,
      "hi": -0.0003045973936491117,
      "lo90": -0.015452035487657854,
      "hi90": -0.0015390265512381426,
      "p": 0.043
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 1559,
      "pages": 461,
      "readers": 882,
      "mean": 0.33813357295053836,
      "lo": 0.2792692600036434,
      "hi": 0.3929562260900593,
      "lo90": 0.2878710875958012,
      "hi90": 0.38320374364073556,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 1559,
      "pages": 461,
      "readers": 882,
      "mean": 0.026375767996516843,
      "lo": 0.0016874535977732257,
      "hi": 0.053220637140745514,
      "lo90": 0.0061204092424174345,
      "hi90": 0.04851150942168735,
      "p": 0.036
     },
     "UBCF - AHEAD": {
      "n": 1559,
      "pages": 461,
      "readers": 882,
      "mean": -0.3117578049540215,
      "lo": -0.37139146968490966,
      "hi": -0.2531316778395603,
      "lo90": -0.36051859864946056,
      "hi90": -0.26159433879902183,
      "p": 0.0005
     }
    }
   },
   "latest revealed and next highlight each one contiguous run": {
    "units": 2359,
    "pages": 903,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 2359,
      "pages": 903,
      "readers": 1252,
      "mean": 0.015568067177912733,
      "lo": 0.007077734650654082,
      "hi": 0.025095206176233065,
      "lo90": 0.008282618886845195,
      "hi90": 0.023516631155797513,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 2359,
      "pages": 903,
      "readers": 1252,
      "mean": -0.006799491692665995,
      "lo": -0.01325706665775366,
      "hi": -0.0003598124713485427,
      "lo90": -0.012278261251989246,
      "hi90": -0.0013888826533929915,
      "p": 0.042
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 2359,
      "pages": 903,
      "readers": 1252,
      "mean": 0.38732692028448756,
      "lo": 0.3437757177943167,
      "hi": 0.4333403955776009,
      "lo90": 0.35012919172860213,
      "hi90": 0.4251776371444423,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 2359,
      "pages": 903,
      "readers": 1252,
      "mean": 0.027532811487581244,
      "lo": 0.008003558216702603,
      "hi": 0.04837080480629255,
      "lo90": 0.01104768625419226,
      "hi90": 0.044413979086636426,
      "p": 0.01
     },
     "UBCF - AHEAD": {
      "n": 2359,
      "pages": 903,
      "readers": 1252,
      "mean": -0.3597941087969063,
      "lo": -0.40307733053120426,
      "hi": -0.3148957169951545,
      "lo90": -0.3968940845188164,
      "hi90": -0.3232513727963616,
      "p": 0.0005
     }
    }
   }
  },
  "anchored highlights of the analysed pages": {
   "one sentence": 148390,
   "a contiguous run of several sentences": 32619,
   "sentences that are not contiguous": 12895
  }
 }
}

==> anc/s23-review3-synth.json <==
{
 "what": "REVIEW3.md's S2 contrasts on the ten synthetic worlds of REVIEW2 (the same pages); no data read",
 "seed": 20274004,
 "resamples": 2000,
 "pages": 300,
 "worlds": {
  "no structure": {
   "m=1": {
    "units": 4356,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4356,
      "mean": 0.011077263257847478,
      "lo": 0.00960599718986886,
      "hi": 0.012469416051437903
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4356,
      "mean": -0.017358696657061037,
      "lo": -0.0191340620290649,
      "hi": -0.01566930499701176
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4356,
      "mean": 0.04048598393924693,
      "lo": 0.038279811081740084,
      "hi": 0.04268369623315043
     },
     "UBCF - PROXPOP 40": {
      "n": 4356,
      "mean": 0.022118807377556966,
      "lo": 0.017297782518660914,
      "hi": 0.0268133461079991
     },
     "KNN - PROXPOP 40": {
      "n": 4356,
      "mean": 0.021321797265046002,
      "lo": 0.016476904172242988,
      "hi": 0.026269954980495114
     },
     "PROXPOP 40 - POP": {
      "n": 4356,
      "mean": -0.05056883194321884,
      "lo": -0.05507298132357066,
      "hi": -0.04620471934407799
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4356,
      "mean": 0.004247015610651974,
      "lo": -0.004028728428818495,
      "hi": 0.012974847616705322
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4356,
      "mean": -0.010215794306703397,
      "lo": -0.020782788043301383,
      "hi": 0.0007801933425651624
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4356,
      "mean": 0.016758494031221306,
      "lo": 0.005256382040829706,
      "hi": 0.02804113504425506
     },
     "UBCF - PROXPOP 40": {
      "n": 4356,
      "mean": 0.011221033965524325,
      "lo": -0.008878927160369945,
      "hi": 0.03189585918573265
     },
     "KNN - PROXPOP 40": {
      "n": 4356,
      "mean": 0.013257360433668977,
      "lo": -0.006043593370170135,
      "hi": 0.03436674226720854
     },
     "PROXPOP 40 - POP": {
      "n": 4356,
      "mean": -0.020751568220576486,
      "lo": -0.0400780191027908,
      "hi": -0.002218296997321039
     }
    }
   },
   "m=3": {
    "units": 4363,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4363,
      "mean": 0.014406057006906635,
      "lo": 0.013046098818366155,
      "hi": 0.015690040500297285
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4363,
      "mean": -0.010213646680495996,
      "lo": -0.011830064178066034,
      "hi": -0.008704310700691132
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4363,
      "mean": 0.038140088945715696,
      "lo": 0.03594000467865156,
      "hi": 0.040333394279665084
     },
     "UBCF - PROXPOP 40": {
      "n": 4363,
      "mean": 0.032775704594444365,
      "lo": 0.02786035396425755,
      "hi": 0.03751788325016119
     },
     "KNN - PROXPOP 40": {
      "n": 4363,
      "mean": 0.017066033702708153,
      "lo": 0.01233727356957601,
      "hi": 0.02213717626458512
     },
     "PROXPOP 40 - POP": {
      "n": 4363,
      "mean": -0.04777519759822421,
      "lo": -0.052347654263467616,
      "hi": -0.0431800762549374
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4363,
      "mean": 0.006532202612881045,
      "lo": -0.001876912230969283,
      "hi": 0.015360636717799723
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4363,
      "mean": -0.010199404079761632,
      "lo": -0.020133446311165808,
      "hi": -0.0008282605517702481
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4363,
      "mean": 0.011116204446481778,
      "lo": -0.0011091056494845724,
      "hi": 0.023467664793606454
     },
     "UBCF - PROXPOP 40": {
      "n": 4363,
      "mean": 0.013396745358698144,
      "lo": -0.008485531949066495,
      "hi": 0.03585752742006584
     },
     "KNN - PROXPOP 40": {
      "n": 4363,
      "mean": 0.0026314353382884234,
      "lo": -0.01716045321968331,
      "hi": 0.023206772455611317
     },
     "PROXPOP 40 - POP": {
      "n": 4363,
      "mean": -0.025512698776508084,
      "lo": -0.04516792347210127,
      "hi": -0.00591347979375476
     }
    }
   },
   "m=5": {
    "units": 4369,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4369,
      "mean": 0.014655689297307466,
      "lo": 0.013381737775368661,
      "hi": 0.015961391538913596
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4369,
      "mean": -0.009869778111317814,
      "lo": -0.01149505715439146,
      "hi": -0.008265953763583868
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4369,
      "mean": 0.038110904560791845,
      "lo": 0.0357486304027162,
      "hi": 0.04035222618823209
     },
     "UBCF - PROXPOP 40": {
      "n": 4369,
      "mean": 0.03734967572864653,
      "lo": 0.03219700163944506,
      "hi": 0.042416271457913365
     },
     "KNN - PROXPOP 40": {
      "n": 4369,
      "mean": 0.016182255725105902,
      "lo": 0.011162021495652654,
      "hi": 0.02144730014390371
     },
     "PROXPOP 40 - POP": {
      "n": 4369,
      "mean": -0.04535188730458101,
      "lo": -0.05026611759290851,
      "hi": -0.04050962137396643
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4369,
      "mean": 0.007095445181963836,
      "lo": -0.001599975383758463,
      "hi": 0.01585132419896116
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4369,
      "mean": -0.0073243305104142824,
      "lo": -0.017469902382246882,
      "hi": 0.0028754796067505246
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4369,
      "mean": 0.01773861295490959,
      "lo": 0.006422621887975207,
      "hi": 0.030968298526107368
     },
     "UBCF - PROXPOP 40": {
      "n": 4369,
      "mean": 0.03006027313649195,
      "lo": 0.008000042142792776,
      "hi": 0.05103593283739667
     },
     "KNN - PROXPOP 40": {
      "n": 4369,
      "mean": 0.011868249245223382,
      "lo": -0.008618547205036244,
      "hi": 0.033892376289448786
     },
     "PROXPOP 40 - POP": {
      "n": 4369,
      "mean": -0.03653768918703686,
      "lo": -0.05663520956033545,
      "hi": -0.016238912872746158
     }
    }
   }
  },
  "position only": {
   "m=1": {
    "units": 4424,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4424,
      "mean": -0.0026846729539876115,
      "lo": -0.004325460031757095,
      "hi": -0.0009154495823887682
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4424,
      "mean": -0.02262814133886882,
      "lo": -0.027016550819994423,
      "hi": -0.01819181960617623
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4424,
      "mean": 0.024031986038925444,
      "lo": 0.019537925519554165,
      "hi": 0.028506485475330638
     },
     "UBCF - PROXPOP 40": {
      "n": 4424,
      "mean": -0.05068259369610525,
      "lo": -0.05648844171264983,
      "hi": -0.044973124072140526
     },
     "KNN - PROXPOP 40": {
      "n": 4424,
      "mean": -0.04815050150048735,
      "lo": -0.05407496067979056,
      "hi": -0.04161840417456815
     },
     "PROXPOP 40 - POP": {
      "n": 4424,
      "mean": 0.038065886561328414,
      "lo": 0.03121742516566533,
      "hi": 0.04484240969753236
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4424,
      "mean": 0.008815551537070525,
      "lo": -0.0008083749406851157,
      "hi": 0.01899726531559828
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4424,
      "mean": 0.13449367088607594,
      "lo": 0.11485885064409529,
      "hi": 0.15433974822538157
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4424,
      "mean": -0.15020343580470163,
      "lo": -0.1698569275817963,
      "hi": -0.130469260454015
     },
     "UBCF - PROXPOP 40": {
      "n": 4424,
      "mean": -0.05053447155617138,
      "lo": -0.06942673385400072,
      "hi": -0.032267308820962994
     },
     "KNN - PROXPOP 40": {
      "n": 4424,
      "mean": -0.06543219752419571,
      "lo": -0.08569637542810726,
      "hi": -0.04630043055656401
     },
     "PROXPOP 40 - POP": {
      "n": 4424,
      "mean": 0.18306163710209822,
      "lo": 0.16319458927681807,
      "hi": 0.20280232447918947
     }
    }
   },
   "m=3": {
    "units": 4427,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4427,
      "mean": -0.003435997835318347,
      "lo": -0.004950033572306672,
      "hi": -0.0019718813593035812
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4427,
      "mean": -0.01030421849313194,
      "lo": -0.01480236872490312,
      "hi": -0.005944367794041702
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4427,
      "mean": 0.007664385096760797,
      "lo": 0.0033663964883800853,
      "hi": 0.011825935266307592
     },
     "UBCF - PROXPOP 40": {
      "n": 4427,
      "mean": -0.05454280011359585,
      "lo": -0.06008203528519137,
      "hi": -0.04910363300325043
     },
     "KNN - PROXPOP 40": {
      "n": 4427,
      "mean": -0.06065306780265032,
      "lo": -0.06709637667115702,
      "hi": -0.05391502046924018
     },
     "PROXPOP 40 - POP": {
      "n": 4427,
      "mean": 0.057631762282021694,
      "lo": 0.05094281322519173,
      "hi": 0.06496044134218679
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4427,
      "mean": 0.004291845493562232,
      "lo": -0.005954421173793665,
      "hi": 0.014841002379678121
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4427,
      "mean": 0.12660944206008584,
      "lo": 0.10809242842320262,
      "hi": 0.14583192612353194
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4427,
      "mean": -0.1464874632934267,
      "lo": -0.16674526144296442,
      "hi": -0.1271958615713457
     },
     "UBCF - PROXPOP 40": {
      "n": 4427,
      "mean": -0.03262392553108613,
      "lo": -0.05277941194163217,
      "hi": -0.012386498798267007
     },
     "KNN - PROXPOP 40": {
      "n": 4427,
      "mean": -0.052264643596245136,
      "lo": -0.0734490715113189,
      "hi": -0.03039679195386647
     },
     "PROXPOP 40 - POP": {
      "n": 4427,
      "mean": 0.1966950560044077,
      "lo": 0.1771689114512935,
      "hi": 0.21769676274678018
     }
    }
   },
   "m=5": {
    "units": 4396,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4396,
      "mean": -0.006143321646945664,
      "lo": -0.007862818978228972,
      "hi": -0.004453915276074643
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4396,
      "mean": 0.0004387454936173983,
      "lo": -0.0037440342166505255,
      "hi": 0.004646976538668548
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4396,
      "mean": -0.008395934702757043,
      "lo": -0.01287483632183287,
      "hi": -0.004114866458505857
     },
     "UBCF - PROXPOP 40": {
      "n": 4396,
      "mean": -0.06620429036091607,
      "lo": -0.07220055928700127,
      "hi": -0.0603716216423033
     },
     "KNN - PROXPOP 40": {
      "n": 4396,
      "mean": -0.08017855978450664,
      "lo": -0.08788615349526317,
      "hi": -0.07273713975958668
     },
     "PROXPOP 40 - POP": {
      "n": 4396,
      "mean": 0.07678302940454503,
      "lo": 0.06991813509483866,
      "hi": 0.08357690002299059
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4396,
      "mean": 0.00011373976342129209,
      "lo": -0.00908275567947746,
      "hi": 0.008785155739970458
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4396,
      "mean": 0.1035031847133758,
      "lo": 0.0871761541620317,
      "hi": 0.12017614392540454
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4396,
      "mean": -0.12420382165605096,
      "lo": -0.14157117859053286,
      "hi": -0.10768817950019034
     },
     "UBCF - PROXPOP 40": {
      "n": 4396,
      "mean": -0.05275010665706753,
      "lo": -0.07309998056987602,
      "hi": -0.03265957977366599
     },
     "KNN - PROXPOP 40": {
      "n": 4396,
      "mean": -0.07483484819699561,
      "lo": -0.09587487508390238,
      "hi": -0.053785989971160394
     },
     "PROXPOP 40 - POP": {
      "n": 4396,
      "mean": 0.22642095904921736,
      "lo": 0.20544144450004662,
      "hi": 0.2488769059807691
     }
    }
   }
  },
  "taste, moderate": {
   "m=1": {
    "units": 4420,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4420,
      "mean": 0.004109481996835517,
      "lo": 0.002970772260648284,
      "hi": 0.0052223512267728965
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4420,
      "mean": -0.01085115788795128,
      "lo": -0.012362423988051716,
      "hi": -0.009321236513377061
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4420,
      "mean": 0.01880297004178339,
      "lo": 0.01738023438034908,
      "hi": 0.020349228734066974
     },
     "UBCF - PROXPOP 40": {
      "n": 4420,
      "mean": 0.00534624644836693,
      "lo": 0.0014182474030358196,
      "hi": 0.009361019301532825
     },
     "KNN - PROXPOP 40": {
      "n": 4420,
      "mean": 0.008273563256000347,
      "lo": 0.004297421400168416,
      "hi": 0.012103205404063145
     },
     "PROXPOP 40 - POP": {
      "n": 4420,
      "mean": -0.024509622374876083,
      "lo": -0.027864330655891563,
      "hi": -0.020981815577414895
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4420,
      "mean": -0.0007918552036199095,
      "lo": -0.007909999604914859,
      "hi": 0.006456206432573309
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4420,
      "mean": -0.009954751131221719,
      "lo": -0.018267986892116922,
      "hi": -0.0010667870369650016
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4420,
      "mean": 0.01085972850678733,
      "lo": 0.001801171591311498,
      "hi": 0.02022979736895967
     },
     "UBCF - PROXPOP 40": {
      "n": 4420,
      "mean": 0.008361711688335324,
      "lo": -0.00906265340057582,
      "hi": 0.026189500876115667
     },
     "KNN - PROXPOP 40": {
      "n": 4420,
      "mean": 0.005185492482704355,
      "lo": -0.013003369895854043,
      "hi": 0.024106971690592248
     },
     "PROXPOP 40 - POP": {
      "n": 4420,
      "mean": -0.017992195427687697,
      "lo": -0.03294510027531902,
      "hi": -0.0033436856038761486
     }
    }
   },
   "m=3": {
    "units": 4425,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4425,
      "mean": 0.006235028077361611,
      "lo": 0.0052541958142247654,
      "hi": 0.007231871587807938
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4425,
      "mean": -0.006835494481294733,
      "lo": -0.008080187879861398,
      "hi": -0.005609169544505138
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4425,
      "mean": 0.018096589440681685,
      "lo": 0.016507760818667158,
      "hi": 0.019712315258278476
     },
     "UBCF - PROXPOP 40": {
      "n": 4425,
      "mean": 0.01114034378648558,
      "lo": 0.0069229098893429895,
      "hi": 0.015490664718582054
     },
     "KNN - PROXPOP 40": {
      "n": 4425,
      "mean": 0.0070444731822671,
      "lo": 0.002714974707532476,
      "hi": 0.011441034643458976
     },
     "PROXPOP 40 - POP": {
      "n": 4425,
      "mean": -0.02415579993796904,
      "lo": -0.027753604366656227,
      "hi": -0.020819374612473664
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4425,
      "mean": 0.001807909604519774,
      "lo": -0.005369028301684455,
      "hi": 0.009070883007101526
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4425,
      "mean": -0.000903954802259887,
      "lo": -0.008788111087625906,
      "hi": 0.007248663725640303
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4425,
      "mean": 0.004406779661016949,
      "lo": -0.004217129054981826,
      "hi": 0.013299394480622471
     },
     "UBCF - PROXPOP 40": {
      "n": 4425,
      "mean": 0.010077791637113672,
      "lo": -0.0073339710954074,
      "hi": 0.028543295413240462
     },
     "KNN - PROXPOP 40": {
      "n": 4425,
      "mean": 0.009610734525988764,
      "lo": -0.007004270871468601,
      "hi": 0.027542882130033766
     },
     "PROXPOP 40 - POP": {
      "n": 4425,
      "mean": -0.016693634192953628,
      "lo": -0.03249653296817887,
      "hi": -0.0009325042805689804
     }
    }
   },
   "m=5": {
    "units": 4432,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4432,
      "mean": 0.006877466654835328,
      "lo": 0.005789134884342267,
      "hi": 0.007955988043014946
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4432,
      "mean": -0.004933737653057537,
      "lo": -0.006277404096095775,
      "hi": -0.0035962450884332764
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4432,
      "mean": 0.015955600008985847,
      "lo": 0.014325312091910741,
      "hi": 0.017698505683969284
     },
     "UBCF - PROXPOP 40": {
      "n": 4432,
      "mean": 0.013842627110587268,
      "lo": 0.00970051787006449,
      "hi": 0.01825281755727683
     },
     "KNN - PROXPOP 40": {
      "n": 4432,
      "mean": 0.006782425961449049,
      "lo": 0.0027207502698379992,
      "hi": 0.010753218952814739
     },
     "PROXPOP 40 - POP": {
      "n": 4432,
      "mean": -0.02188174391071669,
      "lo": -0.025495673336641544,
      "hi": -0.018018245289210182
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4432,
      "mean": 0.0050767148014440435,
      "lo": -0.002120081185747203,
      "hi": 0.01234750243370932
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4432,
      "mean": -0.0005640794223826715,
      "lo": -0.009428229491788813,
      "hi": 0.007884699215344366
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4432,
      "mean": 0.00157942238267148,
      "lo": -0.008198775150426094,
      "hi": 0.011350093962235458
     },
     "UBCF - PROXPOP 40": {
      "n": 4432,
      "mean": 0.010020199415506276,
      "lo": -0.008187512986128707,
      "hi": 0.027991545590968225
     },
     "KNN - PROXPOP 40": {
      "n": 4432,
      "mean": 0.002329916623689188,
      "lo": -0.01544312341777676,
      "hi": 0.0207228964587255
     },
     "PROXPOP 40 - POP": {
      "n": 4432,
      "mean": -0.006983221308612008,
      "lo": -0.02214284320079951,
      "hi": 0.008414390857078437
     }
    }
   }
  },
  "taste, strong": {
   "m=1": {
    "units": 4708,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4708,
      "mean": 0.014321487267616123,
      "lo": 0.012818092103906355,
      "hi": 0.015820559200581695
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4708,
      "mean": -0.0035772153080602547,
      "lo": -0.005292630961055888,
      "hi": -0.0017633169956222173
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4708,
      "mean": 0.02337805050176818,
      "lo": 0.02163913743149102,
      "hi": 0.02500124596466918
     },
     "UBCF - PROXPOP 40": {
      "n": 4708,
      "mean": 0.036670371537546056,
      "lo": 0.03119644783958012,
      "hi": 0.042369770317359286
     },
     "KNN - PROXPOP 40": {
      "n": 4708,
      "mean": 0.03334306313033841,
      "lo": 0.028229273313928983,
      "hi": 0.038190971154092215
     },
     "PROXPOP 40 - POP": {
      "n": 4708,
      "mean": -0.03181889314730362,
      "lo": -0.03560667393160727,
      "hi": -0.02814979601346783
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4708,
      "mean": 0.007858963466440102,
      "lo": 0.0006491054388807958,
      "hi": 0.015908967262078324
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4708,
      "mean": -0.0005310110450297366,
      "lo": -0.010652852723710575,
      "hi": 0.008811500702043206
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4708,
      "mean": 0.008708581138487681,
      "lo": -0.0007664962053014984,
      "hi": 0.01839305418436959
     },
     "UBCF - PROXPOP 40": {
      "n": 4708,
      "mean": 0.01894382993575857,
      "lo": -0.0014764689071197871,
      "hi": 0.037610273194683304
     },
     "KNN - PROXPOP 40": {
      "n": 4708,
      "mean": 0.014826218575156553,
      "lo": -0.0033803295920264765,
      "hi": 0.03421745452130121
     },
     "PROXPOP 40 - POP": {
      "n": 4708,
      "mean": -0.01488993119790511,
      "lo": -0.03144734734818321,
      "hi": 0.0008132453802489982
     }
    }
   },
   "m=3": {
    "units": 4714,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4714,
      "mean": 0.017904293336228987,
      "lo": 0.016475072040064757,
      "hi": 0.01929573691566249
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4714,
      "mean": 0.0020155123320706185,
      "lo": 0.0004161633899188632,
      "hi": 0.003546525565697808
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4714,
      "mean": 0.022908139818876204,
      "lo": 0.02122844969338872,
      "hi": 0.02451098267464445
     },
     "UBCF - PROXPOP 40": {
      "n": 4714,
      "mean": 0.058106364816536756,
      "lo": 0.0526191411431719,
      "hi": 0.06380817083129506
     },
     "KNN - PROXPOP 40": {
      "n": 4714,
      "mean": 0.044392627700105644,
      "lo": 0.038694016625284745,
      "hi": 0.04984682619552812
     },
     "PROXPOP 40 - POP": {
      "n": 4714,
      "mean": -0.030635666699796213,
      "lo": -0.03455700616217113,
      "hi": -0.02670204424734347
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4714,
      "mean": 0.0035002121340687313,
      "lo": -0.004355814890740168,
      "hi": 0.01156919227501048
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4714,
      "mean": -0.00487908358082308,
      "lo": -0.013579194938565927,
      "hi": 0.0037660798606940923
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4714,
      "mean": 0.010076368264743318,
      "lo": 0.0013093404475556648,
      "hi": 0.01916662351219301
     },
     "UBCF - PROXPOP 40": {
      "n": 4714,
      "mean": 0.03181492174916018,
      "lo": 0.013888238440435588,
      "hi": 0.05101651203620321
     },
     "KNN - PROXPOP 40": {
      "n": 4714,
      "mean": 0.030713592375662804,
      "lo": 0.012338319533790814,
      "hi": 0.04898897086618819
     },
     "PROXPOP 40 - POP": {
      "n": 4714,
      "mean": -0.023728768418499285,
      "lo": -0.04026370089017351,
      "hi": -0.006593852912214679
     }
    }
   },
   "m=5": {
    "units": 4720,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4720,
      "mean": 0.018339148909484432,
      "lo": 0.01702545509062738,
      "hi": 0.019626169768980385
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4720,
      "mean": 0.0031985739831117462,
      "lo": 0.0015556061133381828,
      "hi": 0.004810421417753751
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4720,
      "mean": 0.02178914716683123,
      "lo": 0.02002509077895106,
      "hi": 0.023624354773917975
     },
     "UBCF - PROXPOP 40": {
      "n": 4720,
      "mean": 0.0652010807820425,
      "lo": 0.05972261771940265,
      "hi": 0.07089494800157785
     },
     "KNN - PROXPOP 40": {
      "n": 4720,
      "mean": 0.05106810236126958,
      "lo": 0.04525287275731404,
      "hi": 0.05688104913435068
     },
     "PROXPOP 40 - POP": {
      "n": 4720,
      "mean": -0.02818859867765081,
      "lo": -0.032326176569625,
      "hi": -0.024145930933674335
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4720,
      "mean": 0.007097457627118644,
      "lo": -0.0007112796166067392,
      "hi": 0.015475379743227552
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4720,
      "mean": 0.0003177966101694915,
      "lo": -0.008006389407141115,
      "hi": 0.008499052734113187
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4720,
      "mean": 0.012076271186440678,
      "lo": 0.0016310733988815498,
      "hi": 0.02344725943418913
     },
     "UBCF - PROXPOP 40": {
      "n": 4720,
      "mean": 0.0322730864944848,
      "lo": 0.013582489206629193,
      "hi": 0.05135203572534866
     },
     "KNN - PROXPOP 40": {
      "n": 4720,
      "mean": 0.027696479015334945,
      "lo": 0.008304280004294763,
      "hi": 0.045360625024883666
     },
     "PROXPOP 40 - POP": {
      "n": 4720,
      "mean": -0.011758550089962103,
      "lo": -0.02809601900241021,
      "hi": 0.004907090181066549
     }
    }
   }
  },
  "position and taste": {
   "m=1": {
    "units": 4648,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4648,
      "mean": -0.002544105520274182,
      "lo": -0.00397067445217751,
      "hi": -0.0010851036690097612
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4648,
      "mean": -0.017985349440535287,
      "lo": -0.02164705970014902,
      "hi": -0.014569842971772296
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4648,
      "mean": 0.01825822343940181,
      "lo": 0.014730651229213618,
      "hi": 0.021625978688423354
     },
     "UBCF - PROXPOP 40": {
      "n": 4648,
      "mean": -0.0468883605580958,
      "lo": -0.05181824241291906,
      "hi": -0.04191070021653599
     },
     "KNN - PROXPOP 40": {
      "n": 4648,
      "mean": -0.04147248022678577,
      "lo": -0.046411262502144314,
      "hi": -0.03641086266114935
     },
     "PROXPOP 40 - POP": {
      "n": 4648,
      "mean": 0.03158316965103003,
      "lo": 0.026178074000477697,
      "hi": 0.036794376526917964
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4648,
      "mean": 0.00290447504302926,
      "lo": -0.005866266085322128,
      "hi": 0.011741675440226253
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4648,
      "mean": 0.11198364888123924,
      "lo": 0.09631485988554724,
      "hi": 0.12876725548723977
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4648,
      "mean": -0.1259681583476764,
      "lo": -0.14287179793692759,
      "hi": -0.10946800967078676
     },
     "UBCF - PROXPOP 40": {
      "n": 4648,
      "mean": -0.06056736702460354,
      "lo": -0.08092420651420461,
      "hi": -0.04205776923984458
     },
     "KNN - PROXPOP 40": {
      "n": 4648,
      "mean": -0.0779760322979418,
      "lo": -0.0981972004604472,
      "hi": -0.059108558027671086
     },
     "PROXPOP 40 - POP": {
      "n": 4648,
      "mean": 0.15356620837314622,
      "lo": 0.1364201361054906,
      "hi": 0.1717121272784075
     }
    }
   },
   "m=3": {
    "units": 4659,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4659,
      "mean": -0.0038920514551821117,
      "lo": -0.005188406535560675,
      "hi": -0.002609995019086482
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4659,
      "mean": -0.010530240711031797,
      "lo": -0.013829095677860791,
      "hi": -0.007236024222300048
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4659,
      "mean": 0.007531031701479856,
      "lo": 0.004278108461335047,
      "hi": 0.011017832780198926
     },
     "UBCF - PROXPOP 40": {
      "n": 4659,
      "mean": -0.050872335974518165,
      "lo": -0.05571750926049885,
      "hi": -0.04631734017498547
     },
     "KNN - PROXPOP 40": {
      "n": 4659,
      "mean": -0.05098154615754475,
      "lo": -0.055991763655426345,
      "hi": -0.04577219125504745
     },
     "PROXPOP 40 - POP": {
      "n": 4659,
      "mean": 0.04285637446054122,
      "lo": 0.037590609322318794,
      "hi": 0.04794109765118852
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4659,
      "mean": -0.0019317450096587251,
      "lo": -0.01166881586313574,
      "hi": 0.007133472121436869
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4659,
      "mean": 0.10345567718394505,
      "lo": 0.08867611397286494,
      "hi": 0.1199672031108359
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4659,
      "mean": -0.12212921227731273,
      "lo": -0.13790721977013398,
      "hi": -0.1054678861652654
     },
     "UBCF - PROXPOP 40": {
      "n": 4659,
      "mean": -0.05843466593542847,
      "lo": -0.07621609286166466,
      "hi": -0.03957388676811337
     },
     "KNN - PROXPOP 40": {
      "n": 4659,
      "mean": -0.09027036580169534,
      "lo": -0.10911575666128037,
      "hi": -0.07148515867976651
     },
     "PROXPOP 40 - POP": {
      "n": 4659,
      "mean": 0.1685736004772183,
      "lo": 0.15041728808065938,
      "hi": 0.18718155142740728
     }
    }
   },
   "m=5": {
    "units": 4649,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4649,
      "mean": -0.004739780855468105,
      "lo": -0.006250399440886536,
      "hi": -0.0032632343691533236
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4649,
      "mean": -0.00208533892575937,
      "lo": -0.005111618962997003,
      "hi": 0.0012718585391997372
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4649,
      "mean": -0.004504711682655028,
      "lo": -0.007999622261041539,
      "hi": -0.0009586849728793894
     },
     "UBCF - PROXPOP 40": {
      "n": 4649,
      "mean": -0.056291522109173146,
      "lo": -0.061052665758519094,
      "hi": -0.05146202501404792
     },
     "KNN - PROXPOP 40": {
      "n": 4649,
      "mean": -0.06015267556820542,
      "lo": -0.06537495856215386,
      "hi": -0.05468055249346325
     },
     "PROXPOP 40 - POP": {
      "n": 4649,
      "mean": 0.053304244000587586,
      "lo": 0.048242380784882286,
      "hi": 0.05860285963430108
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4649,
      "mean": 0.002796300279630028,
      "lo": -0.005516855927667511,
      "hi": 0.011456279289206606
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4649,
      "mean": 0.10507636050763605,
      "lo": 0.09032950232419293,
      "hi": 0.1209419039401783
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4649,
      "mean": -0.12712411271241128,
      "lo": -0.1451050344874594,
      "hi": -0.1100754412316113
     },
     "UBCF - PROXPOP 40": {
      "n": 4649,
      "mean": -0.0559815402684837,
      "lo": -0.07408568235569205,
      "hi": -0.03884401543357726
     },
     "KNN - PROXPOP 40": {
      "n": 4649,
      "mean": -0.08926143763743248,
      "lo": -0.10843242620759172,
      "hi": -0.06994298718067708
     },
     "PROXPOP 40 - POP": {
      "n": 4649,
      "mean": 0.17185368818794594,
      "lo": 0.1529731956092979,
      "hi": 0.19121582474714346
     }
    }
   }
  },
  "position only, narrow windows": {
   "m=1": {
    "units": 4268,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4268,
      "mean": 0.013640813468429326,
      "lo": 0.010734845639247195,
      "hi": 0.016517688489481534
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4268,
      "mean": 0.04743925939039293,
      "lo": 0.04248483661475657,
      "hi": 0.05263145068300309
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4268,
      "mean": -0.045790312894264766,
      "lo": -0.05050215148367292,
      "hi": -0.041389395469990445
     },
     "UBCF - PROXPOP 40": {
      "n": 4268,
      "mean": -0.02350541451158713,
      "lo": -0.03193393911762714,
      "hi": -0.014996997561414564
     },
     "KNN - PROXPOP 40": {
      "n": 4268,
      "mean": -0.027021583224479995,
      "lo": -0.03524836839565411,
      "hi": -0.018666339053028422
     },
     "PROXPOP 40 - POP": {
      "n": 4268,
      "mean": 0.11573675852569375,
      "lo": 0.10759489392147521,
      "hi": 0.12386848085805952
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4268,
      "mean": 0.03760543580131209,
      "lo": 0.02578976683866033,
      "hi": 0.04982939195825447
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4268,
      "mean": 0.13320056232427366,
      "lo": 0.1156356294551204,
      "hi": 0.1522620578700633
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4268,
      "mean": -0.11855670103092783,
      "lo": -0.13631326604259586,
      "hi": -0.10167466356322383
     },
     "UBCF - PROXPOP 40": {
      "n": 4268,
      "mean": 0.03147643530104559,
      "lo": 0.008484690265662086,
      "hi": 0.05407590336262801
     },
     "KNN - PROXPOP 40": {
      "n": 4268,
      "mean": 0.014219021388289588,
      "lo": -0.006813030869619483,
      "hi": 0.035036630369330884
     },
     "PROXPOP 40 - POP": {
      "n": 4268,
      "mean": 0.19950425887818343,
      "lo": 0.17897505609182898,
      "hi": 0.2209951799562257
     }
    }
   },
   "m=3": {
    "units": 3986,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 3986,
      "mean": 0.0168120489304219,
      "lo": 0.01311239988172645,
      "hi": 0.02059207444357981
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 3986,
      "mean": 0.0683591695178459,
      "lo": 0.06193486839037765,
      "hi": 0.07564365519960764
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 3986,
      "mean": -0.0700650313789909,
      "lo": -0.07692381841831164,
      "hi": -0.06375800065726411
     },
     "UBCF - PROXPOP 40": {
      "n": 3986,
      "mean": -0.006264251047795157,
      "lo": -0.01627717296654275,
      "hi": 0.003364916656458675
     },
     "KNN - PROXPOP 40": {
      "n": 3986,
      "mean": -0.016320167604096568,
      "lo": -0.025920689130635985,
      "hi": -0.005995317161663146
     },
     "PROXPOP 40 - POP": {
      "n": 3986,
      "mean": 0.140411883935292,
      "lo": 0.13045263388226847,
      "hi": 0.1504876394806981
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 3986,
      "mean": 0.04315102860010035,
      "lo": 0.031192337582845515,
      "hi": 0.05559852502807471
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 3986,
      "mean": 0.12769693928750628,
      "lo": 0.10942857021558569,
      "hi": 0.1473484567886177
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 3986,
      "mean": -0.12142498745609634,
      "lo": -0.13970372202148357,
      "hi": -0.10345199417080615
     },
     "UBCF - PROXPOP 40": {
      "n": 3986,
      "mean": 0.06334900325743276,
      "lo": 0.04187598436731751,
      "hi": 0.08529575400851269
     },
     "KNN - PROXPOP 40": {
      "n": 3986,
      "mean": 0.03660636869681025,
      "lo": 0.01592656043982865,
      "hi": 0.05743565969640533
     },
     "PROXPOP 40 - POP": {
      "n": 3986,
      "mean": 0.22242754450977875,
      "lo": 0.2010274315042418,
      "hi": 0.24476672979748995
     }
    }
   },
   "m=5": {
    "units": 3156,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 3156,
      "mean": 0.01494269066813393,
      "lo": 0.01022639533596349,
      "hi": 0.01983725700465178
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 3156,
      "mean": 0.08053829192178359,
      "lo": 0.07212765225096762,
      "hi": 0.08946060400237087
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 3156,
      "mean": -0.0851100871113724,
      "lo": -0.09331140865475752,
      "hi": -0.07707022142269046
     },
     "UBCF - PROXPOP 40": {
      "n": 3156,
      "mean": -0.012662363824084186,
      "lo": -0.023619066032971075,
      "hi": -0.0010533490128523794
     },
     "KNN - PROXPOP 40": {
      "n": 3156,
      "mean": -0.03057731403178589,
      "lo": -0.041627555476908766,
      "hi": -0.01911053704883203
     },
     "PROXPOP 40 - POP": {
      "n": 3156,
      "mean": 0.1515005408630725,
      "lo": 0.14026954117169732,
      "hi": 0.1637438997152537
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 3156,
      "mean": 0.035487959442332066,
      "lo": 0.02187081132983985,
      "hi": 0.049225276536018304
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 3156,
      "mean": 0.13006970849176172,
      "lo": 0.11009811535010929,
      "hi": 0.15159488086504738
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 3156,
      "mean": -0.1308618504435995,
      "lo": -0.15154566051026508,
      "hi": -0.11209382605411758
     },
     "UBCF - PROXPOP 40": {
      "n": 3156,
      "mean": 0.047136260151152416,
      "lo": 0.024003940346936856,
      "hi": 0.0707986165470922
     },
     "KNN - PROXPOP 40": {
      "n": 3156,
      "mean": 0.02371991712929609,
      "lo": 0.002661636800701858,
      "hi": 0.044939780722665607
     },
     "PROXPOP 40 - POP": {
      "n": 3156,
      "mean": 0.21821876681628194,
      "lo": 0.19241159329146199,
      "hi": 0.2434293572331302
     }
    }
   }
  },
  "position only, random order": {
   "m=1": {
    "units": 4692,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4692,
      "mean": 0.0026196638868369324,
      "lo": 0.0011101465129051621,
      "hi": 0.003949443759495002
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4692,
      "mean": 0.011099890097068878,
      "lo": 0.007455305021483973,
      "hi": 0.014761860382540033
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4692,
      "mean": -0.010453795527743805,
      "lo": -0.014064238276684871,
      "hi": -0.0068542135017998955
     },
     "UBCF - PROXPOP 40": {
      "n": 4692,
      "mean": -0.034828391365338246,
      "lo": -0.039750326240210535,
      "hi": -0.02987781204912562
     },
     "KNN - PROXPOP 40": {
      "n": 4692,
      "mean": -0.047167140447892206,
      "lo": -0.05219572092143146,
      "hi": -0.0422113027182435
     },
     "PROXPOP 40 - POP": {
      "n": 4692,
      "mean": 0.07956070277090248,
      "lo": 0.07336790454377404,
      "hi": 0.08568813785158091
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4692,
      "mean": 0.00010656436487638534,
      "lo": -0.007923664217523866,
      "hi": 0.007985597075208342
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4692,
      "mean": 0.00042625745950554135,
      "lo": -0.013166936189364183,
      "hi": 0.01522382642493839
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4692,
      "mean": -0.0009590792838874681,
      "lo": -0.015617930600160831,
      "hi": 0.014345073450349912
     },
     "UBCF - PROXPOP 40": {
      "n": 4692,
      "mean": -0.022348577703437036,
      "lo": -0.038310752057606146,
      "hi": -0.005510349735477614
     },
     "KNN - PROXPOP 40": {
      "n": 4692,
      "mean": -0.0306193871251416,
      "lo": -0.04718287175769746,
      "hi": -0.014320788491362736
     },
     "PROXPOP 40 - POP": {
      "n": 4692,
      "mean": 0.051340963017753295,
      "lo": 0.03582596753302395,
      "hi": 0.06844271934016306
     }
    }
   },
   "m=3": {
    "units": 4699,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4699,
      "mean": 0.007891177585860209,
      "lo": 0.00641516241785931,
      "hi": 0.009478785373642338
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4699,
      "mean": 0.020339064379202444,
      "lo": 0.01669399372836915,
      "hi": 0.02391892844198874
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4699,
      "mean": -0.010465168254659143,
      "lo": -0.01428206734516794,
      "hi": -0.0067835062325177185
     },
     "UBCF - PROXPOP 40": {
      "n": 4699,
      "mean": 0.0034138368672971416,
      "lo": -0.0016489923573746092,
      "hi": 0.008308979275773091
     },
     "KNN - PROXPOP 40": {
      "n": 4699,
      "mean": -0.01492494692221014,
      "lo": -0.020607519683230623,
      "hi": -0.009128156198516897
     },
     "PROXPOP 40 - POP": {
      "n": 4699,
      "mean": 0.07788278392065151,
      "lo": 0.07137442203760333,
      "hi": 0.0845323466206532
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4699,
      "mean": 0.003298574164715897,
      "lo": -0.004360328061480409,
      "hi": 0.011272508133655554
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4699,
      "mean": 0.013619919131730156,
      "lo": 0.0014578036125246017,
      "hi": 0.025425471119536122
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4699,
      "mean": -0.013087891040646947,
      "lo": -0.02677305071906881,
      "hi": 0.00021785005816390328
     },
     "UBCF - PROXPOP 40": {
      "n": 4699,
      "mean": 0.008545622522000477,
      "lo": -0.008690238521150617,
      "hi": 0.0245896420845562
     },
     "KNN - PROXPOP 40": {
      "n": 4699,
      "mean": 0.0008461496650473043,
      "lo": -0.017724064650951415,
      "hi": 0.01880154856030942
     },
     "PROXPOP 40 - POP": {
      "n": 4699,
      "mean": 0.05634539610917564,
      "lo": 0.039775375535255494,
      "hi": 0.07253592289581784
     }
    }
   },
   "m=5": {
    "units": 4670,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4670,
      "mean": 0.007272427452242387,
      "lo": 0.005821063961920015,
      "hi": 0.008748823939893832
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4670,
      "mean": 0.02065773843203028,
      "lo": 0.017031568305027067,
      "hi": 0.024542656768652922
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4670,
      "mean": -0.008885664368964792,
      "lo": -0.013222130415885922,
      "hi": -0.0044746654743607756
     },
     "UBCF - PROXPOP 40": {
      "n": 4670,
      "mean": 0.010666305877643282,
      "lo": 0.005043093182148529,
      "hi": 0.016308503952748844
     },
     "KNN - PROXPOP 40": {
      "n": 4670,
      "mean": -0.0073435354823913074,
      "lo": -0.013837231878699209,
      "hi": -0.000706673804838388
     },
     "PROXPOP 40 - POP": {
      "n": 4670,
      "mean": 0.07974029640340477,
      "lo": 0.0728330820037889,
      "hi": 0.08743567532131089
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4670,
      "mean": 0.004710920770877944,
      "lo": -0.0024365098827900038,
      "hi": 0.01246640613104127
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4670,
      "mean": 0.013169164882226981,
      "lo": -2.8153153153151553e-06,
      "hi": 0.02620982959260056
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4670,
      "mean": -0.0073875802997858675,
      "lo": -0.022064202993631935,
      "hi": 0.008053743351306607
     },
     "UBCF - PROXPOP 40": {
      "n": 4670,
      "mean": 0.010522330988069747,
      "lo": -0.005817221161038751,
      "hi": 0.026997369414359432
     },
     "KNN - PROXPOP 40": {
      "n": 4670,
      "mean": -0.0033958659708124366,
      "lo": -0.02203190004476124,
      "hi": 0.014789545927987043
     },
     "PROXPOP 40 - POP": {
      "n": 4670,
      "mean": 0.0587812843550342,
      "lo": 0.04179723249298661,
      "hi": 0.0759137836942927
     }
    }
   }
  },
  "half the readers in windows": {
   "m=1": {
    "units": 4656,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4656,
      "mean": -0.0007382289768360086,
      "lo": -0.002030223589659288,
      "hi": 0.0006035612650839783
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4656,
      "mean": -0.027571880114392648,
      "lo": -0.029930220931978144,
      "hi": -0.02502559419577352
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4656,
      "mean": 0.03532942289041778,
      "lo": 0.032592613132558665,
      "hi": 0.03790166372134605
     },
     "UBCF - PROXPOP 40": {
      "n": 4656,
      "mean": -0.03151806967094471,
      "lo": -0.03689163581262933,
      "hi": -0.026564941421205666
     },
     "KNN - PROXPOP 40": {
      "n": 4656,
      "mean": -0.030546210952032863,
      "lo": -0.03619238379450084,
      "hi": -0.02508683983763179
     },
     "PROXPOP 40 - POP": {
      "n": 4656,
      "mean": 0.0037131846096453073,
      "lo": -0.0014111279133730626,
      "hi": 0.008867943023128365
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4656,
      "mean": -0.006443298969072165,
      "lo": -0.01439478438352329,
      "hi": 0.0012571899902249833
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4656,
      "mean": 0.03855240549828179,
      "lo": 0.025543301400812183,
      "hi": 0.052685750909967057
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4656,
      "mean": -0.04606958762886598,
      "lo": -0.06195562706337396,
      "hi": -0.0314769109199893
     },
     "UBCF - PROXPOP 40": {
      "n": 4656,
      "mean": -0.07373584557862908,
      "lo": -0.09048507103673162,
      "hi": -0.05567650292940452
     },
     "KNN - PROXPOP 40": {
      "n": 4656,
      "mean": -0.08271862253821015,
      "lo": -0.10215927616280229,
      "hi": -0.06399403858887252
     },
     "PROXPOP 40 - POP": {
      "n": 4656,
      "mean": 0.10760812805966767,
      "lo": 0.0880060736237464,
      "hi": 0.1266820481927682
     }
    }
   },
   "m=3": {
    "units": 4665,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4665,
      "mean": -7.535131908266967e-05,
      "lo": -0.0014433133970426656,
      "hi": 0.0012694064787698192
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4665,
      "mean": -0.014573319483147247,
      "lo": -0.01686882342596292,
      "hi": -0.01217152244631054
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4665,
      "mean": 0.02396706484318673,
      "lo": 0.020892366443157027,
      "hi": 0.02694713545504201
     },
     "UBCF - PROXPOP 40": {
      "n": 4665,
      "mean": -0.03098367404628414,
      "lo": -0.036959590488739466,
      "hi": -0.02554245660930347
     },
     "KNN - PROXPOP 40": {
      "n": 4665,
      "mean": -0.04183731957806121,
      "lo": -0.04771075395523805,
      "hi": -0.036211816049321555
     },
     "PROXPOP 40 - POP": {
      "n": 4665,
      "mean": 0.01999401682604966,
      "lo": 0.01416571845799646,
      "hi": 0.025555221147442738
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4665,
      "mean": -0.005466237942122186,
      "lo": -0.013758873166484156,
      "hi": 0.0030713433452725773
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4665,
      "mean": 0.04137191854233655,
      "lo": 0.02806745134021071,
      "hi": 0.05441748993357927
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4665,
      "mean": -0.058092175777063236,
      "lo": -0.07231442661518972,
      "hi": -0.04405365963253454
     },
     "UBCF - PROXPOP 40": {
      "n": 4665,
      "mean": -0.05858520900321543,
      "lo": -0.07763582112014078,
      "hi": -0.039772826598096396
     },
     "KNN - PROXPOP 40": {
      "n": 4665,
      "mean": -0.08271500025519317,
      "lo": -0.10281217882041012,
      "hi": -0.0625054340701774
     },
     "PROXPOP 40 - POP": {
      "n": 4665,
      "mean": 0.11174217351066223,
      "lo": 0.0914821068709547,
      "hi": 0.1322972266548861
     }
    }
   },
   "m=5": {
    "units": 4660,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4660,
      "mean": -0.0015768297354723218,
      "lo": -0.0031076194087719523,
      "hi": -0.00010680303021314008
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4660,
      "mean": -0.006160770802720513,
      "lo": -0.008812176580124299,
      "hi": -0.0034085783139347174
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4660,
      "mean": 0.012171450406994985,
      "lo": 0.008519289526550284,
      "hi": 0.01558853168580188
     },
     "UBCF - PROXPOP 40": {
      "n": 4660,
      "mean": -0.037495327298142506,
      "lo": -0.043586315946662804,
      "hi": -0.031729324575198725
     },
     "KNN - PROXPOP 40": {
      "n": 4660,
      "mean": -0.05440236390114291,
      "lo": -0.06106702512299686,
      "hi": -0.047886309092767296
     },
     "PROXPOP 40 - POP": {
      "n": 4660,
      "mean": 0.03641722008321669,
      "lo": 0.03020925848964158,
      "hi": 0.04256473462815034
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4660,
      "mean": -0.007832618025751073,
      "lo": -0.01577621714988771,
      "hi": 0.0
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4660,
      "mean": 0.03143776824034335,
      "lo": 0.019009349564272762,
      "hi": 0.04385038554940431
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4660,
      "mean": -0.04871244635193133,
      "lo": -0.0643238651792911,
      "hi": -0.03430283069963044
     },
     "UBCF - PROXPOP 40": {
      "n": 4660,
      "mean": -0.06624480550446217,
      "lo": -0.08476875047345382,
      "hi": -0.04860848367606446
     },
     "KNN - PROXPOP 40": {
      "n": 4660,
      "mean": -0.07895982355746305,
      "lo": -0.09886788024077758,
      "hi": -0.05936071015022372
     },
     "PROXPOP 40 - POP": {
      "n": 4660,
      "mean": 0.10889833922815027,
      "lo": 0.08895403216402058,
      "hi": 0.12843456462958197
     }
    }
   }
  },
  "taste, moderate, peaked": {
   "m=1": {
    "units": 4096,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4096,
      "mean": 0.011468407787708652,
      "lo": 0.009885749604737799,
      "hi": 0.013084681820211044
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4096,
      "mean": -0.008756988656470302,
      "lo": -0.010645062709653631,
      "hi": -0.006798575044989107
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4096,
      "mean": 0.02709060380958465,
      "lo": 0.025078627002452232,
      "hi": 0.029232442270313855
     },
     "UBCF - PROXPOP 40": {
      "n": 4096,
      "mean": 0.02864532371128942,
      "lo": 0.023302454746128756,
      "hi": 0.034123275851989925
     },
     "KNN - PROXPOP 40": {
      "n": 4096,
      "mean": 0.026470041414804378,
      "lo": 0.021263728586255033,
      "hi": 0.0318068175163931
     },
     "PROXPOP 40 - POP": {
      "n": 4096,
      "mean": -0.03617790552891035,
      "lo": -0.040430398662893705,
      "hi": -0.03185621397614401
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4096,
      "mean": 0.0029296875,
      "lo": -0.005984171754681337,
      "hi": 0.011850804056320696
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4096,
      "mean": -0.0091552734375,
      "lo": -0.019795811720484037,
      "hi": 0.0011377740765895514
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4096,
      "mean": 0.0140380859375,
      "lo": 0.0029118629961005595,
      "hi": 0.02523173331648769
     },
     "UBCF - PROXPOP 40": {
      "n": 4096,
      "mean": 0.009626957136543246,
      "lo": -0.010775071964092787,
      "hi": 0.029192670406324735
     },
     "KNN - PROXPOP 40": {
      "n": 4096,
      "mean": 0.013914822184906344,
      "lo": -0.006642205941809228,
      "hi": 0.0323685670456243
     },
     "PROXPOP 40 - POP": {
      "n": 4096,
      "mean": -0.017212468837364527,
      "lo": -0.035610810602714746,
      "hi": 0.001375046872134619
     }
    }
   },
   "m=3": {
    "units": 4105,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4105,
      "mean": 0.015586153694991705,
      "lo": 0.014257280536479145,
      "hi": 0.016970367536940704
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4105,
      "mean": -0.0024760682009797672,
      "lo": -0.004079453272166981,
      "hi": -0.0009465460679549055
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4105,
      "mean": 0.025678266216084895,
      "lo": 0.023611330559312686,
      "hi": 0.027673152019692393
     },
     "UBCF - PROXPOP 40": {
      "n": 4105,
      "mean": 0.04461418811564188,
      "lo": 0.03879167472661065,
      "hi": 0.05023477267275651
     },
     "KNN - PROXPOP 40": {
      "n": 4105,
      "mean": 0.03269094298186013,
      "lo": 0.02701108593558449,
      "hi": 0.038658615956042676
     },
     "PROXPOP 40 - POP": {
      "n": 4105,
      "mean": -0.03372201552277095,
      "lo": -0.0379310614146864,
      "hi": -0.02947538220545616
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4105,
      "mean": 0.00341047503045067,
      "lo": -0.00528001528402185,
      "hi": 0.012227219383314517
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4105,
      "mean": 0.000730816077953715,
      "lo": -0.008282050839830859,
      "hi": 0.00961697656647987
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4105,
      "mean": 0.007186358099878197,
      "lo": -0.0032525132875888397,
      "hi": 0.018765145066416564
     },
     "UBCF - PROXPOP 40": {
      "n": 4105,
      "mean": 0.025815049749276304,
      "lo": 0.0061333165378616794,
      "hi": 0.045393465377405316
     },
     "KNN - PROXPOP 40": {
      "n": 4105,
      "mean": 0.02500660863023835,
      "lo": 0.00580705045225397,
      "hi": 0.04445496951214545
     },
     "PROXPOP 40 - POP": {
      "n": 4105,
      "mean": -0.018807142688811198,
      "lo": -0.03785449384203331,
      "hi": -0.0001569685705675266
     }
    }
   },
   "m=5": {
    "units": 4109,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4109,
      "mean": 0.01626750281795147,
      "lo": 0.014896483613816744,
      "hi": 0.017679462414185988
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4109,
      "mean": -0.0009023884302573066,
      "lo": -0.002607505731553948,
      "hi": 0.0007230767276561905
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4109,
      "mean": 0.02489678331928401,
      "lo": 0.02263110307877749,
      "hi": 0.027100100719487794
     },
     "UBCF - PROXPOP 40": {
      "n": 4109,
      "mean": 0.05381239051564342,
      "lo": 0.04779264727242687,
      "hi": 0.05945826306372213
     },
     "KNN - PROXPOP 40": {
      "n": 4109,
      "mean": 0.037747657331879195,
      "lo": 0.03198403400526147,
      "hi": 0.043570929640228205
     },
     "PROXPOP 40 - POP": {
      "n": 4109,
      "mean": -0.034010262930184915,
      "lo": -0.03839215160610027,
      "hi": -0.029415294327919218
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4109,
      "mean": 0.007422730591384765,
      "lo": -0.0009096186317031257,
      "hi": 0.01536048985101148
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4109,
      "mean": -0.007301046483329277,
      "lo": -0.01727552467971665,
      "hi": 0.0023292833728082015
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4109,
      "mean": 0.012776831345826235,
      "lo": 0.001178596932064065,
      "hi": 0.0245560332746592
     },
     "UBCF - PROXPOP 40": {
      "n": 4109,
      "mean": 0.029980356708271042,
      "lo": 0.008908850786875314,
      "hi": 0.050220680830864166
     },
     "KNN - PROXPOP 40": {
      "n": 4109,
      "mean": 0.01804197195411603,
      "lo": -0.002166326154706986,
      "hi": 0.038692107435404105
     },
     "PROXPOP 40 - POP": {
      "n": 4109,
      "mean": -0.020163429908499824,
      "lo": -0.03883240299648587,
      "hi": -0.0015757660349710217
     }
    }
   }
  },
  "taste, strong, consensus first": {
   "m=1": {
    "units": 4252,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4252,
      "mean": 0.02665200624991471,
      "lo": 0.02473310346499716,
      "hi": 0.028807258306112762
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4252,
      "mean": 0.0001788006400551356,
      "lo": -0.0014627514130363677,
      "hi": 0.0018752745843078394
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4252,
      "mean": 0.049781455128100324,
      "lo": 0.047540246319482,
      "hi": 0.05212620235397734
     },
     "UBCF - PROXPOP 40": {
      "n": 4252,
      "mean": 0.05637973576432479,
      "lo": 0.051386759234251234,
      "hi": 0.06158746209595711
     },
     "KNN - PROXPOP 40": {
      "n": 4252,
      "mean": 0.03479920998013638,
      "lo": 0.029206512523448285,
      "hi": 0.04051225596422393
     },
     "PROXPOP 40 - POP": {
      "n": 4252,
      "mean": -0.059516182508183156,
      "lo": -0.06398851472059117,
      "hi": -0.05500001139756492
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4252,
      "mean": 0.15298682972718722,
      "lo": 0.12943315119357612,
      "hi": 0.17739232236695626
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4252,
      "mean": -0.02387111947318909,
      "lo": -0.03957329990602839,
      "hi": -0.008762735311683057
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4252,
      "mean": 0.19908278457196613,
      "lo": 0.17114863383003462,
      "hi": 0.2281497376012154
     },
     "UBCF - PROXPOP 40": {
      "n": 4252,
      "mean": 0.3461782690498589,
      "lo": 0.31004354303261067,
      "hi": 0.3834073193902366
     },
     "KNN - PROXPOP 40": {
      "n": 4252,
      "mean": 0.3001259911302244,
      "lo": 0.2628869597085616,
      "hi": 0.33717282869197945
     },
     "PROXPOP 40 - POP": {
      "n": 4252,
      "mean": -0.35152213079071026,
      "lo": -0.3867027402308769,
      "hi": -0.31406717662521894
     }
    }
   },
   "m=3": {
    "units": 4255,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4255,
      "mean": 0.015953379140570944,
      "lo": 0.014616682279862087,
      "hi": 0.017390681290341162
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4255,
      "mean": 9.8183329983578e-05,
      "lo": -0.0009409876685721937,
      "hi": 0.0011416355810904457
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4255,
      "mean": 0.029148497605111946,
      "lo": 0.027300373827083536,
      "hi": 0.031033070491548496
     },
     "UBCF - PROXPOP 40": {
      "n": 4255,
      "mean": 0.036851479063608805,
      "lo": 0.03309322021513876,
      "hi": 0.04087880460844498
     },
     "KNN - PROXPOP 40": {
      "n": 4255,
      "mean": 0.015156579993787367,
      "lo": 0.010144755345277747,
      "hi": 0.020196000259359373
     },
     "PROXPOP 40 - POP": {
      "n": 4255,
      "mean": -0.037233391695067675,
      "lo": -0.04106529113110598,
      "hi": -0.03351382893358277
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4255,
      "mean": 0.1290246768507638,
      "lo": 0.10639978536116998,
      "hi": 0.15023986067705022
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4255,
      "mean": 0.013631022326674501,
      "lo": -0.0010222068484550787,
      "hi": 0.02923180950787281
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4255,
      "mean": 0.1411280846063455,
      "lo": 0.11904713396562963,
      "hi": 0.16352570006918343
     },
     "UBCF - PROXPOP 40": {
      "n": 4255,
      "mean": 0.21880141010575793,
      "lo": 0.1895987134461009,
      "hi": 0.24665105615415076
     },
     "KNN - PROXPOP 40": {
      "n": 4255,
      "mean": 0.19818225057355493,
      "lo": 0.1691852670873725,
      "hi": 0.2278922671653613
     },
     "PROXPOP 40 - POP": {
      "n": 4255,
      "mean": -0.21804593606653105,
      "lo": -0.24739983594128304,
      "hi": -0.19063240460343778
     }
    }
   },
   "m=5": {
    "units": 4265,
    "ap": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4265,
      "mean": 0.009505279797283205,
      "lo": 0.008583468504839384,
      "hi": 0.010413466240596646
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4265,
      "mean": -0.0034734062711222714,
      "lo": -0.004523050432534071,
      "hi": -0.002365292044696666
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4265,
      "mean": 0.019622087137013258,
      "lo": 0.01796428615761733,
      "hi": 0.02125098531268799
     },
     "UBCF - PROXPOP 40": {
      "n": 4265,
      "mean": 0.02911217541134844,
      "lo": 0.025365781931201793,
      "hi": 0.03279145268426964
     },
     "KNN - PROXPOP 40": {
      "n": 4265,
      "mean": 0.020388598189562474,
      "lo": 0.015565435929273258,
      "hi": 0.025082255724635027
     },
     "PROXPOP 40 - POP": {
      "n": 4265,
      "mean": -0.024049484894666025,
      "lo": -0.027667580670426906,
      "hi": -0.020702614016257562
     }
    },
    "hitNext": {
     "PROXBLEND 40 - PROXPOP 40": {
      "n": 4265,
      "mean": -0.0011723329425556857,
      "lo": -0.0077781267294547264,
      "hi": 0.005610221620758737
     },
     "PROXBLEND - PROXPOP 40": {
      "n": 4265,
      "mean": -0.007502930832356389,
      "lo": -0.01661171092501006,
      "hi": 0.0010655988174282497
     },
     "PROXPOP 40 - PROXPOP 20": {
      "n": 4265,
      "mean": 0.013599062133645956,
      "lo": 0.003090283821038807,
      "hi": 0.02407503102528535
     },
     "UBCF - PROXPOP 40": {
      "n": 4265,
      "mean": 0.02145369284876905,
      "lo": 0.002635767246213277,
      "hi": 0.03940125543384693
     },
     "KNN - PROXPOP 40": {
      "n": 4265,
      "mean": 0.008092370700811499,
      "lo": -0.011745340230077849,
      "hi": 0.027412842499819772
     },
     "PROXPOP 40 - POP": {
      "n": 4265,
      "mean": -0.014582201886257062,
      "lo": -0.032088621443707346,
      "hi": 0.0019704493936447266
     }
    }
   }
  }
 },
 "checks": {
  "sameUnitsAsReview2Synthetic": true
 }
}

==> anc/s23-review4-23.json <==
{
 "spec": "REVIEW4.md",
 "resamples": 2000,
 "seed": 20277004,
 "readFloor": 300,
 "apFloor": 3000,
 "checks": {
  "review3Reproduced": true,
  "perPageCountsSumToTheExtractionTotal": true
 },
 "pages": {
  "analysed pages": 1741,
  "exact pages": 127,
  "(highlight, sentence) matches on the analysed pages": 290710,
  "of which by token overlap alone": 17504,
  "anchored highlights": {
   "exact pages": 7733,
   "other pages": 186171
  },
  "median readers per page": {
   "exact pages": 7.0,
   "other pages": 8.0
  },
  "median anchored highlights per page": {
   "exact pages": 39.0,
   "other pages": 72.0
  }
 },
 "X": {
  "m=1": {
   "units": 7343,
   "pages": 1511,
   "X1: units on exact pages": {
    "units": 268,
    "pages": 97,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 268,
      "pages": 97,
      "readers": 194,
      "mean": 0.0073316328007427545,
      "lo": -0.026487372470918206,
      "hi": 0.03584903318025005,
      "lo90": -0.01891014090535251,
      "hi90": 0.031552533090267613,
      "p": 0.568
     },
     "UBCF - POP": {
      "n": 268,
      "pages": 97,
      "readers": 194,
      "mean": 0.006666677489914783,
      "lo": -0.018399524741867575,
      "hi": 0.03479831261957755,
      "lo90": -0.014800309858391111,
      "hi90": 0.02926788746831376,
      "p": 0.634
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 268,
      "pages": 97,
      "readers": 194,
      "mean": 0.3376338812505869,
      "lo": 0.18915369432538134,
      "hi": 0.4736879868686124,
      "lo90": 0.21673074142252371,
      "hi90": 0.4583551119029403,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 268,
      "pages": 97,
      "readers": 194,
      "mean": 0.049733255964599245,
      "lo": -0.012864423587796813,
      "hi": 0.11756144272616816,
      "lo90": -0.0017307386725331489,
      "hi90": 0.10767621368699007,
      "p": 0.112
     },
     "UBCF - AHEAD": {
      "n": 268,
      "pages": 97,
      "readers": 194,
      "mean": -0.28790062528598764,
      "lo": -0.4258772465039307,
      "hi": -0.14822973961562594,
      "lo90": -0.40448913048990937,
      "hi90": -0.17278205580992465,
      "p": 0.0005
     }
    }
   },
   "X2: X1, latest revealed and next highlight each one contiguous run": {
    "units": 225,
    "pages": 88,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 225,
      "pages": 88,
      "readers": 171,
      "mean": 0.0068024664484144,
      "lo": -0.03170452690091013,
      "hi": 0.0416737580125508,
      "lo90": -0.02395634258657536,
      "hi90": 0.036388329061758325,
      "p": 0.617
     },
     "UBCF - POP": {
      "n": 225,
      "pages": 88,
      "readers": 171,
      "mean": 0.005805803461709671,
      "lo": -0.02101884692603154,
      "hi": 0.038579006628448036,
      "lo90": -0.0174540108351372,
      "hi90": 0.03263807035106498,
      "p": 0.731
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 225,
      "pages": 88,
      "readers": 171,
      "mean": 0.35965867219200554,
      "lo": 0.20243186008561925,
      "hi": 0.5105076833823227,
      "lo90": 0.22690124248646973,
      "hi90": 0.48796488267476523,
      "p": 0.0005
     },
     "UBCF - POP": {
      "n": 225,
      "pages": 88,
      "readers": 171,
      "mean": 0.054785249318582654,
      "lo": -0.007378478050312416,
      "hi": 0.13120799273712294,
      "lo90": 0.001135975400261116,
      "hi90": 0.11812623848647576,
      "p": 0.091
     },
     "UBCF - AHEAD": {
      "n": 225,
      "pages": 88,
      "readers": 171,
      "mean": -0.3048734228734229,
      "lo": -0.45352613413678233,
      "hi": -0.16272279179182061,
      "lo90": -0.4351751092702245,
      "hi90": -0.18305119000566983,
      "p": 0.0005
     }
    }
   }
  },
  "m=3": {
   "units": 4240,
   "pages": 1200,
   "X1: units on exact pages": {
    "units": 164,
    "pages": 72,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 164,
      "pages": 72,
      "readers": 118,
      "mean": 0.009844629316168741,
      "lo": -0.02239566883697097,
      "hi": 0.04522274549444421,
      "lo90": -0.015440744289038771,
      "hi90": 0.03791610624095949,
      "p": 0.524
     },
     "UBCF - POP": {
      "n": 164,
      "pages": 72,
      "readers": 118,
      "mean": -0.002086868611204598,
      "lo": -0.0336996967734956,
      "hi": 0.030601922457429813,
      "lo90": -0.028565299919971393,
      "hi90": 0.024772745322267937,
      "p": 0.887
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 164,
      "pages": 72,
      "readers": 118,
      "mean": 0.3316079188609341,
      "lo": 0.14276967458976458,
      "hi": 0.511500932350138,
      "lo90": 0.178791406249023,
      "hi90": 0.4833641478021237,
      "p": 0.001
     },
     "UBCF - POP": {
      "n": 164,
      "pages": 72,
      "readers": 118,
      "mean": 0.0809454324101726,
      "lo": -0.011251451429095822,
      "hi": 0.18912074070925777,
      "lo90": 0.00631662623705549,
      "hi90": 0.17076741443567484,
      "p": 0.086
     },
     "UBCF - AHEAD": {
      "n": 164,
      "pages": 72,
      "readers": 118,
      "mean": -0.2506624864507615,
      "lo": -0.4276220657645039,
      "hi": -0.05794680040229185,
      "lo90": -0.4055903434208497,
      "hi90": -0.09655728463655298,
      "p": 0.016
     }
    }
   },
   "X2: X1, latest revealed and next highlight each one contiguous run": {
    "units": 140,
    "pages": 64,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 140,
      "pages": 64,
      "readers": 105,
      "mean": 0.011803433034898973,
      "lo": -0.025101635646859792,
      "hi": 0.0506485473306022,
      "lo90": -0.01840560430188792,
      "hi90": 0.04253421082920278,
      "p": 0.527
     },
     "UBCF - POP": {
      "n": 140,
      "pages": 64,
      "readers": 105,
      "mean": -0.0054644551206358164,
      "lo": -0.04262595981957699,
      "hi": 0.028054070178216685,
      "lo90": -0.03484704396422513,
      "hi90": 0.021325096402827336,
      "p": 0.72
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 140,
      "pages": 64,
      "readers": 105,
      "mean": 0.3247985280806317,
      "lo": 0.12617958454253167,
      "hi": 0.5218179760124414,
      "lo90": 0.16030086683664466,
      "hi90": 0.4899905175933962,
      "p": 0.001
     },
     "UBCF - POP": {
      "n": 140,
      "pages": 64,
      "readers": 105,
      "mean": 0.06747485347640628,
      "lo": -0.034874213517293744,
      "hi": 0.17304580780630255,
      "lo90": -0.011553199636948081,
      "hi90": 0.1566179740456351,
      "p": 0.158
     },
     "UBCF - AHEAD": {
      "n": 140,
      "pages": 64,
      "readers": 105,
      "mean": -0.25732367460422534,
      "lo": -0.4578006689141452,
      "hi": -0.04660058359753493,
      "lo90": -0.4224535153320678,
      "hi90": -0.08386346726190477,
      "p": 0.015
     }
    }
   }
  },
  "m=5": {
   "units": 2743,
   "pages": 962,
   "X1: units on exact pages": {
    "units": 108,
    "pages": 54,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 108,
      "pages": 54,
      "readers": 80,
      "mean": 0.030550420094631055,
      "lo": -0.011236056350467477,
      "hi": 0.07897822497311276,
      "lo90": -0.00439252836495874,
      "hi90": 0.07087845995932167,
      "p": 0.154
     },
     "UBCF - POP": {
      "n": 108,
      "pages": 54,
      "readers": 80,
      "mean": -0.004658648462491572,
      "lo": -0.04306458009850485,
      "hi": 0.0303400349276338,
      "lo90": -0.03403113719931756,
      "hi90": 0.02428472996687363,
      "p": 0.775
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 108,
      "pages": 54,
      "readers": 80,
      "mean": 0.36811954049608364,
      "lo": 0.1415623176149492,
      "hi": 0.574745963302094,
      "lo90": 0.18420293845693614,
      "hi90": 0.5433534839048167,
      "p": 0.002
     },
     "UBCF - POP": {
      "n": 108,
      "pages": 54,
      "readers": 80,
      "mean": 0.0593975468975469,
      "lo": -0.052692429866959,
      "hi": 0.18006374881374865,
      "lo90": -0.03410979631909864,
      "hi90": 0.1571758779352865,
      "p": 0.277
     },
     "UBCF - AHEAD": {
      "n": 108,
      "pages": 54,
      "readers": 80,
      "mean": -0.30872199359853675,
      "lo": -0.5174689393916503,
      "hi": -0.09331608160816085,
      "lo90": -0.48183241814114297,
      "hi90": -0.1280196314258362,
      "p": 0.011
     }
    }
   },
   "X2: X1, latest revealed and next highlight each one contiguous run": {
    "units": 89,
    "pages": 48,
    "ap": {
     "PROXPOP 40 - POP": {
      "n": 89,
      "pages": 48,
      "readers": 68,
      "mean": 0.027535601333300498,
      "lo": -0.023675725145223914,
      "hi": 0.0873586100132007,
      "lo90": -0.015058731397772324,
      "hi90": 0.07840757972871903,
      "p": 0.299
     },
     "UBCF - POP": {
      "n": 89,
      "pages": 48,
      "readers": 68,
      "mean": -0.009840458872914435,
      "lo": -0.056527062143307556,
      "hi": 0.030883035653500833,
      "lo90": -0.047157890549251194,
      "hi90": 0.02277671428083137,
      "p": 0.635
     }
    },
    "hitNext": {
     "AHEAD - POP": {
      "n": 89,
      "pages": 48,
      "readers": 68,
      "mean": 0.3943169883244789,
      "lo": 0.152555413197049,
      "hi": 0.6173481676454925,
      "lo90": 0.19472757497084622,
      "hi90": 0.5807884831530451,
      "p": 0.004
     },
     "UBCF - POP": {
      "n": 89,
      "pages": 48,
      "readers": 68,
      "mean": 0.045905280736741404,
      "lo": -0.084248583105491,
      "hi": 0.1824719848973579,
      "lo90": -0.056737368024132734,
      "hi90": 0.15849925056506914,
      "p": 0.466
     },
     "UBCF - AHEAD": {
      "n": 89,
      "pages": 48,
      "readers": 68,
      "mean": -0.34841170758773754,
      "lo": -0.5876755456656589,
      "hi": -0.09951764705882374,
      "lo90": -0.5459682362775146,
      "hi90": -0.137673962714857,
      "p": 0.01
     }
    }
   }
  }
 }
}

==> anc/struct_z.mjs <==
#!/usr/bin/env node
/**
 * Paper III's within-document structure statistic (mean nearest-neighbour binary cosine,
 * "nnCos"), ported from research/04_clone-crowd/01-substructure/substructure.ts, scored
 * against TWO nulls:
 *   curveball  — Paper III's null: permutes single sentence marks, preserving both margins;
 *                breaks highlight runs apart, so contiguity alone inflates z (v2 deck audit);
 *   span       — run-preserving null (new here): permutes whole runs between readers within
 *                each run-length class, preserving every reader's runs per length, every exact
 *                run's popularity (hence every sentence's popularity) and contiguity.
 *                Same algorithm as lib_fm.span_curveball (Python).
 *
 * Input: train-marks format (docId, nSent, readerHashes, readerMarks) or synthetic. No network.
 *
 *   node struct_z.mjs --in <file> --out <file> [--perms 200] [--targets --target-perms 100] [--docs-file ids.json]
 *   node struct_z.mjs --selftest
 */
import fs from "node:fs";
import crypto from "node:crypto";

const args = process.argv.slice(2);
const flag = (n) => args.includes(`--${n}`);
const opt = (n, d) => {
  const i = args.indexOf(`--${n}`);
  return i >= 0 && args[i + 1] ? args[i + 1] : d;
};
const MIN_READERS = 6;
const BLOCK_SIZE = parseInt(((a) => { const i = a.indexOf("--block-size"); return i >= 0 ? a[i + 1] : "0"; })(process.argv.slice(2)), 10);
// block span null: blocks of BLOCK_SIZE sentences (ceil(n/BLOCK_SIZE) blocks); 0 = Paper-III-style 8 relative blocks
const nBlocksFor = (n) => (BLOCK_SIZE > 0 ? Math.max(1, Math.ceil(n / BLOCK_SIZE)) : 8);

function mulberry32(a) {
  return function () {
    a |= 0;
    a = (a + 0x6d2b79f5) | 0;
    let t = Math.imul(a ^ (a >>> 15), 1 | a);
    t = (t + Math.imul(t ^ (t >>> 7), 61 | t)) ^ t;
    return ((t ^ (t >>> 14)) >>> 0) / 4294967296;
  };
}
const seedOf = (...p) => parseInt(crypto.createHash("sha1").update(p.join("|")).digest("hex").slice(0, 8), 16);
const mean = (a) => (a.length ? a.reduce((x, y) => x + y, 0) / a.length : 0);
const std = (a) => {
  if (a.length < 2) return 0;
  const m = mean(a);
  return Math.sqrt(mean(a.map((x) => (x - m) * (x - m))));
};
function cosBin(a, b) {
  if (!a.size || !b.size) return 0;
  const [small, big] = a.size < b.size ? [a, b] : [b, a];
  let inter = 0;
  for (const x of small) if (big.has(x)) inter++;
  return inter / Math.sqrt(a.size * b.size);
}
function nnCos(vecs) {
  const R = vecs.length;
  const nn = new Array(R).fill(0);
  for (let i = 0; i < R; i++)
    for (let j = i + 1; j < R; j++) {
      const c = cosBin(vecs[i], vecs[j]);
      if (c > nn[i]) nn[i] = c;
      if (c > nn[j]) nn[j] = c;
    }
  return mean(nn);
}
function curveball(base, swaps, rnd) {
  const sets = base.map((s) => new Set(s));
  const R = sets.length;
  for (let s = 0; s < swaps; s++) {
    const i = Math.floor(rnd() * R);
    let j = Math.floor(rnd() * R);
    if (i === j) j = (j + 1) % R;
    const Si = sets[i], Sj = sets[j];
    const onlyI = [], onlyJ = [];
    for (const x of Si) if (!Sj.has(x)) onlyI.push(x);
    for (const x of Sj) if (!Si.has(x)) onlyJ.push(x);
    if (!onlyI.length || !onlyJ.length) continue;
    const comb = [...onlyI, ...onlyJ];
    for (let k = comb.length - 1; k > 0; k--) {
      const m = Math.floor(rnd() * (k + 1));
      [comb[k], comb[m]] = [comb[m], comb[k]];
    }
    for (const x of onlyI) Si.delete(x);
    for (const x of onlyJ) Sj.delete(x);
    for (let k = 0; k < comb.length; k++) (k < onlyI.length ? Si : Sj).add(comb[k]);
  }
  return sets;
}
function runsOf(idx) {
  const s = [...idx].sort((a, b) => a - b);
  const out = [];
  for (const i of s) {
    if (out.length && i === out[out.length - 1][0] + out[out.length - 1][1]) out[out.length - 1][1]++;
    else out.push([i, 1]);
  }
  return out;
}
function validRuns(spans) {
  const cs = [...spans].sort((a, b) => a[0] - b[0]);
  for (let t = 0; t + 1 < cs.length; t++) if (cs[t][0] + cs[t][1] >= cs[t + 1][0]) return false;
  return true;
}
function spanCurveball(readersSpans, rnd, perSpan = 30, nSent = 0, nBlocks = 0) {
  const spans = readersSpans.map((r) => r.map((x) => [x[0], x[1]]));
  const R = spans.length;
  const blk = (st) => (nBlocks > 0 ? Math.min(nBlocks - 1, Math.floor((st * nBlocks) / Math.max(nSent, 1))) : 0);
  // same class order as lib_fm.span_curveball (Python): sorted by (length, block)
  const classes = [...new Set(spans.flat().map((x) => `${x[1]}:${blk(x[0])}`))].sort((a, b) => {
    const [la, ba] = a.split(":").map(Number), [lb, bb] = b.split(":").map(Number);
    return la - lb || ba - bb;
  });
  for (const cls of classes) {
    const [lnS, bkS] = cls.split(":");
    const ln = Number(lnS), bk = Number(bkS);
    const inc = (x) => x[1] === ln && blk(x[0]) === bk;
    const holders = [];
    for (let i = 0; i < R; i++) if (spans[i].some(inc)) holders.push(i);
    if (holders.length < 2) continue;
    const nClass = holders.reduce((s, i) => s + spans[i].filter(inc).length, 0);
    for (let it = 0; it < perSpan * nClass; it++) {
      const a = Math.floor(rnd() * holders.length);
      let b = Math.floor(rnd() * (holders.length - 1));
      if (b >= a) b++;
      const i = holders[a], j = holders[b];
      const Ai = new Set(spans[i].filter(inc).map((x) => x[0]));
      const Bj = new Set(spans[j].filter(inc).map((x) => x[0]));
      const onlyA = [...Ai].filter((s) => !Bj.has(s));
      const onlyB = [...Bj].filter((s) => !Ai.has(s));
      if (!onlyA.length || !onlyB.length) continue;
      const comb = [...onlyA, ...onlyB];
      for (let k = comb.length - 1; k > 0; k--) {
        const m = Math.floor(rnd() * (k + 1));
        [comb[k], comb[m]] = [comb[m], comb[k]];
      }
      const newA = [...Ai].filter((s) => !onlyA.includes(s)).concat(comb.slice(0, onlyA.length));
      const newB = [...Bj].filter((s) => !onlyB.includes(s)).concat(comb.slice(onlyA.length));
      const candA = spans[i].filter((x) => !inc(x)).concat(newA.map((s) => [s, ln]));
      const candB = spans[j].filter((x) => !inc(x)).concat(newB.map((s) => [s, ln]));
      if (validRuns(candA) && validRuns(candB)) {
        spans[i] = candA;
        spans[j] = candB;
      }
    }
  }
  return spans;
}
const toSets = (spans) => spans.map((r) => new Set(r.flatMap(([s, ln]) => Array.from({ length: ln }, (_, k) => s + k))));

function zBoth(marksList, perms, seedBase, nSent, minMarks = 2, minReaders = MIN_READERS) {
  // full documents: Paper III's inclusion (readers with >= 2 marks, >= 6 readers);
  // targets: the ranking pool's inclusion (every other reader with a mark, >= 5)
  const vecs = marksList.map((m) => new Set(m)).filter((s) => s.size >= minMarks);
  if (vecs.length < minReaders) return null;
  const obs = nnCos(vecs);
  const ones = vecs.reduce((s, v) => s + v.size, 0);
  const swaps = Math.min(60000, Math.max(3000, 30 * ones));
  const r1 = mulberry32(seedOf(seedBase, "curveball"));
  const nullC = [];
  for (let p = 0; p < perms; p++) nullC.push(nnCos(curveball(vecs, swaps, r1)));
  const r2 = mulberry32(seedOf(seedBase, "span"));
  const spans = vecs.map((v) => runsOf(v));
  const nullS = [];
  for (let p = 0; p < perms; p++) nullS.push(nnCos(toSets(spanCurveball(spans, r2, 30))));
  const r3 = mulberry32(seedOf(seedBase, "blockspan"));
  const nullB = [];
  for (let p = 0; p < perms; p++) nullB.push(nnCos(toSets(spanCurveball(spans, r3, 30, nSent, nBlocksFor(nSent)))));
  const sdC = std(nullC), sdS = std(nullS), sdB = std(nullB);
  const runLens = spans.flat().map((x) => x[1]);
  return {
    nReaders: vecs.length, obs, meanRunLen: mean(runLens),
    nullCurveball: mean(nullC), zCurveball: sdC > 0 ? (obs - mean(nullC)) / sdC : null, excessCurveball: obs - mean(nullC),
    nullSpan: mean(nullS), zSpan: sdS > 0 ? (obs - mean(nullS)) / sdS : null, excessSpan: obs - mean(nullS),
    nullBlockSpan: mean(nullB), zBlockSpan: sdB > 0 ? (obs - mean(nullB)) / sdB : null, excessBlockSpan: obs - mean(nullB),
  };
}

function selftest() {
  const rnd = mulberry32(7);
  let fails = 0;
  for (let t = 0; t < 30; t++) {
    const n = 60;
    const readers = [];
    for (let r = 0; r < 8; r++) {
      const s = new Set();
      for (let h = 0; h < 1 + Math.floor(rnd() * 5); h++) {
        const st = Math.floor(rnd() * (n - 4)), ln = 1 + Math.floor(rnd() * 3);
        for (let k = 0; k < ln; k++) s.add(st + k);
      }
      readers.push(runsOf(s));
    }
    const out = spanCurveball(readers, mulberry32(t + 1), 30);
    const key = (r) => r.map((x) => x[1]).sort((a, b) => a - b).join(",");
    if (!readers.every((r, i) => key(r) === key(out[i]))) fails++;
    const outB = spanCurveball(readers, mulberry32(t + 99), 30, n, 8);
    const bk = (st) => Math.min(7, Math.floor((st * 8) / n));
    const keyB = (r) => r.map((x) => `${x[1]}:${bk(x[0])}`).sort().join(",");
    if (!readers.every((r, i) => keyB(r) === keyB(outB[i]))) fails++;
    if (!outB.every((r) => validRuns(r))) fails++;
    const all = (rs) => rs.flat().map((x) => x.join(":")).sort().join("|");
    if (all(readers) !== all(out)) fails++;
    if (!out.every((r) => validRuns(r))) fails++;
  }
  console.log(fails ? `SELFTEST FAIL (${fails})` : "SELFTEST PASS: run lengths per reader, run multiset (hence sentence popularity) and contiguity preserved");
  process.exit(fails ? 1 : 0);
}

if (flag("selftest")) selftest();
const IN = opt("in", ""), OUT = opt("out", "");
const PERMS = parseInt(opt("perms", "200"), 10);
const TPERMS = parseInt(opt("target-perms", "100"), 10);
const DOCS_FILE = opt("docs-file", "");
if (!IN || !OUT) {
  console.error("usage: node struct_z.mjs --in <file> --out <file> [--perms N] [--targets] [--docs-file ids.json]");
  process.exit(1);
}
const raw = JSON.parse(fs.readFileSync(IN, "utf8"));
const only = DOCS_FILE ? new Set(JSON.parse(fs.readFileSync(DOCS_FILE, "utf8"))) : null;
const docsOut = [], targetsOut = [];
let zeroVar = 0;
const t0 = Date.now();
for (const [di, d] of raw.docs.entries()) {
  if (only && !only.has(d.docId)) continue;
  const full = zBoth(d.readerMarks, PERMS, `${d.docId}|full`, d.nSent);
  if (full && (full.zCurveball === null || full.zSpan === null)) zeroVar++;
  docsOut.push({ docId: d.docId, nSent: d.nSent, ...(full ?? { nReaders: d.readerMarks.length }) });
  if (flag("targets")) {
    for (let t = 0; t < d.readerMarks.length; t++) {
      const others = d.readerMarks.filter((_, j) => j !== t);
      const z = zBoth(others, TPERMS, `${d.docId}|target|${t}`, d.nSent, 1, 5);
      if (z && (z.zCurveball === null || z.zSpan === null)) zeroVar++;
      targetsOut.push({ docId: d.docId, target: t, ...(z ? { excessCurveball: z.excessCurveball, excessSpan: z.excessSpan, excessBlockSpan: z.excessBlockSpan, zCurveball: z.zCurveball, zBlockSpan: z.zBlockSpan, nPool: z.nReaders, meanRunLen: z.meanRunLen } : {}) });
    }
  }
  if ((docsOut.length) % 50 === 0) console.log(`  ${docsOut.length} docs (${((Date.now() - t0) / 1000).toFixed(0)}s)`);
}
fs.writeFileSync(OUT, JSON.stringify({ source: IN.split("/").pop(), perms: PERMS, targetPerms: TPERMS, blockSize: BLOCK_SIZE, zeroVarianceNulls: zeroVar, docs: docsOut, targets: targetsOut }));
const fz = docsOut.filter((r) => r.zCurveball !== undefined && r.zCurveball !== null);
const med = (a) => { const s = [...a].sort((x, y) => x - y); return s.length ? s[Math.floor(s.length / 2)] : NaN; };
console.log(`docs ${docsOut.length}; scored ${fz.length}; median excess vs curveball ${med(fz.map((r) => r.excessCurveball)).toFixed(3)} (z ${med(fz.map((r) => r.zCurveball)).toFixed(2)}); vs span null ${med(fz.map((r) => r.excessSpan)).toFixed(3)} (z ${med(fz.filter((r) => r.zSpan !== null).map((r) => r.zSpan)).toFixed(2)}); vs block-span null ${med(fz.map((r) => r.excessBlockSpan)).toFixed(3)} (z ${med(fz.filter((r) => r.zBlockSpan !== null).map((r) => r.zBlockSpan)).toFixed(2)}); zero-variance nulls ${zeroVar}; targets ${targetsOut.length}`);


==> check-claims.py <==
#!/usr/bin/env python3
"""Checks the paper's qualitative statements against the intervals in numbers.tex.

paper.tex takes every number from numbers.tex, but a sentence such as "both are below it at m = 1" or "not
resolved at m = 5" is prose. Statements of that kind are listed here, in the order of the paper, each with a
condition on the intervals. Run after make-numbers.py; exits 1 if a condition no longer holds.

This is a consistency check on the numbers, and a partial one. The list is written by hand and need not cover
every sentence of the paper, and the script does not read paper.tex: it cannot tell whether a sentence says more
than the condition listed for it.

  python3 check-claims.py
"""
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
M = dict(re.findall(r"\\newcommand\{\\([A-Za-z]+)\}\{(.*)\}\n", open(os.path.join(HERE, "numbers.tex")).read()))
W = ("One", "Three", "Five")
W5 = ("One", "Two", "Three", "Four", "Five")


def val(k):
    return float(M[k].replace("\\ensuremath{-}", "-").replace("{,}", ""))


def count(k):
    return int(M[k].replace("{,}", ""))


def above(k):   # resolved above zero
    return val(k + "Lo") > 0


def below(k):   # resolved below zero
    return val(k + "Hi") < 0


def incl0(k):   # not resolved
    return val(k + "Lo") <= 0 <= val(k + "Hi")


CLAIMS = []


def claim(text, ok):
    CLAIMS.append((bool(ok), text))


# ---- abstract and introduction
claim("the percentages of the abstract are the Hit@5 means at m = 1, rounded",
      all(abs(100 * val(k) - float(M[p_].replace("\\%", ""))) <= 0.5 for k, p_ in
          (("RwHitNextAheadAbsOne", "RwHitNextAheadPctOne"), ("RwHitNextPopOne", "RwHitNextPopPctOne"), ("RwHitNextUbcfAbsOne", "RwHitNextUbcfPctOne"))))
claim("next highlight at m = 1: AHEAD's Hit@5 is above UBCF's, which is above POP's; UBCF is resolved above POP, it is the better of the "
      "two similarity methods (a larger gain than KNN's), and it is resolved below AHEAD",
      val("RwHitNextAheadAbsOne") > val("RwHitNextUbcfAbsOne") > val("RwHitNextPopOne")
      and above("RvHitUbcfOne") and val("RvHitUbcfOne") > val("RvHitKnnOne") and below("RwHitNextUbcfVsAheadOne"))
claim("after one highlight AHEAD is behind POP over all later highlights on Hit@5 and on AP, and far ahead of it for the next highlight",
      below("RwHitAllAheadOne") and below("RwApAheadOne") and above("RwHitNextAheadOne"))

# ---- section 4: the registered comparison
claim("registered family: no scorer's upper bound reaches +0.01", val("TmMaxUpper") < 0.01)
claim("registered family: every scorer estimate is negative and none is resolved after Holm; the eleventh test is not resolved either",
      all(val(f"Tm{s_}{w}") < 0 and val(f"Tm{s_}{w}Holm") > 0.05 for s_ in ("Knn", "Ubcf") for w in W5)
      and incl0("TmPOne") and val("TmPOneHolm") > 0.05)
claim("mean AP at m = 1: POP is above the random floor", val("ApPop") > val("ApFloor"))
claim("KNN beats as many random pool readers at m = 1 (registered secondary)", above("TmKnnRandOne"))
claim("where three or more pool readers share a mark with the reveal: no KNN or UBCF interval above zero on AP at m = 1, 3, 5",
      all(not above(f"RwMany{c}Ap{w}") for c in ("Knn", "Ubcf") for w in W))
claim("anchoring-quality subsets: no KNN or UBCF interval above zero on AP at m = 1, 3, 5",
      all(not above(f"RwAnch{s_}{c}Ap{w}") for s_ in ("Target", "Page") for c in ("Knn", "Ubcf") for w in W))
claim("other neighbour choices: ITEM, KNN k = 10 and KNN-overlap intervals include zero and KNN k = 1 is below POP, at m = 1, 3, 5",
      all(incl0(f"Rv{s}{w}") for s in ("Item", "KnnTenK", "KnnOverlap") for w in W) and all(below(f"RvKnnOneK{w}") for w in W))
claim("denser pools and more highlights: KNN and UBCF not resolved on pools of 20 or more at m = 1; up to m = 20 no interval lies above zero",
      incl0("FuDenseKnnOne") and incl0("FuDenseUbcfOne") and val("FuLongMaxLower") <= 0)
claim("several of these subsets are too thin to exclude +0.01: an upper bound above +0.01 on the dense pools and on the fully anchored newcomers",
      val("FuDenseUbcfMaxUpper") > 0.01 and val("RwAnchTargetUbcfApOneHi") > 0.01)
claim("KNN and UBCF are below the registered position-aware baseline on AP at m = 1 and m = 5 (registered secondaries)",
      all(below(k) for k in ("TmKnnRegpopOne", "TmUbcfRegpopOne", "TmKnnRegpopFive", "TmUbcfRegpopFive")))

# ---- section 5.1: the next highlight
claim("next-highlight Hit@5 at m = 1: a random order is below POP, which is below AHEAD",
      val("RwRandHitOne") < val("RwHitNextPopOne") < val("RwHitNextAheadAbsOne"))
claim("AHEAD and the three scales of PROXPOP beat POP on next-highlight Hit@5 at m = 1, 3, 5",
      all(above(f"RwHitNext{s_}{w}") for s_ in ("Ahead", "ProxTen", "ProxTwenty", "ProxForty") for w in W))
claim("readers move down the page: the sentences the next highlight adds all lie below the latest one in more than four in five units at m = 1",
      val("RwBelowOne") > 0.8)
claim("both similarity scorers beat POP for the next highlight at m = 1, and their gains are the quoted shares of AHEAD's (under a sixth of it)",
      above("RvHitUbcfOne") and above("RvHitKnnOne")
      and all(abs(100 * val(k) / val("RwHitNextAheadOne") - float(M[s_].replace("\\%", ""))) < 1 and val(k) / val("RwHitNextAheadOne") < 1 / 6
              for k, s_ in (("RvHitUbcfOne", "RwNextShareUbcfOne"), ("RvHitKnnOne", "RwNextShareKnnOne"))))
claim("UBCF is below AHEAD on next-highlight Hit@5 at m = 1, 3, 5", all(below(f"RwHitNextUbcfVsAhead{w}") for w in W))

# ---- section 5.2: everything the reader highlights later
claim("AHEAD is below POP on AP at m = 1 and not resolved at m = 3 and 5",
      below("RwApAheadOne") and incl0("RwApAheadThree") and incl0("RwApAheadFive"))
claim("PROXPOP(40) beats POP on AP at m = 1, 3, 5", all(above(f"RwApProxForty{w}") for w in W))
claim("UBCF and KNN are below PROXPOP(40) on AP and on next-highlight Hit@5 at m = 1, 3, 5",
      all(below(f"Rt{f}{c}VsProxForty{w}") for f in ("Ap", "HitNext") for c in ("Ubcf", "Knn") for w in W))
claim("PROXPOP(40) is not the best scorer for the next highlight: AHEAD and the two narrower scales have larger estimates at m = 1, 3, 5",
      all(val(f"RwHitNext{c}{w}") > val(f"RwHitNextProxForty{w}") for c in ("Ahead", "ProxTen", "ProxTwenty") for w in W))
claim("PROXPOP(40) has the largest AP estimate of the three scales at m = 1, 3, 5",
      all(val(f"RwApProxForty{w}") > max(val(f"RwApProxTwenty{w}"), val(f"RwApProxTen{w}")) for w in W))
claim("PROXPOP(20), the scale named in advance, is resolved above POP on AP only at m = 5",
      incl0("RwApProxTwentyOne") and incl0("RwApProxTwentyThree") and above("RwApProxTwentyFive"))
claim("UBCF and KNN are below PROXPOP(20) on AP at m = 1 and 5, and not resolved at m = 3",
      all(below(f"RwAp{c}VsProxTwenty{w}") for c in ("Ubcf", "Knn") for w in ("One", "Five")) and incl0("RwApUbcfVsProxTwentyThree")
      and incl0("RwApKnnVsProxTwentyThree"))
claim("UBCF and KNN are below PROXPOP(20) on next-highlight Hit@5 at m = 1, 3, 5",
      all(below(f"RwHitNext{c}VsProxTwenty{w}") for c in ("Ubcf", "Knn") for w in W))
claim("on neither target, at m = 1, 3 or 5, is KNN or UBCF resolved above PROXPOP(20) or PROXPOP(40)",
      all(not above(f"RwAp{c}VsProxTwenty{w}") and not above(f"RwHitNext{c}VsProxTwenty{w}") and not above(f"RtAp{c}VsProxForty{w}")
          and not above(f"RtHitNext{c}VsProxForty{w}") for c in ("Ubcf", "Knn") for w in W))
claim("Figure 1, at m = 1: AHEAD is below POP on Hit@5 over all later highlights; the three scales of PROXPOP are all ahead for the "
      "next highlight, and over all later highlights only PROXPOP(40) is resolved ahead, on Hit@5 and on AP",
      below("RwHitAllAheadOne") and all(above(f"RwHitNextProx{t}One") for t in ("Ten", "Twenty", "Forty"))
      and above("RwHitAllProxFortyOne") and incl0("RwHitAllProxTwentyOne") and incl0("RwHitAllProxTenOne")
      and above("RwApProxFortyOne") and incl0("RwApProxTwentyOne") and incl0("RwApProxTenOne"))

# ---- section 5.3: a later slice, and anchoring
claim("the later slice at m = 1, next highlight: AHEAD beats POP and UBCF is below AHEAD",
      above("RtLateHitNextAheadOne") and below("RtLateHitNextUbcfVsAheadOne"))
claim("the later slice at m = 1, AP: PROXPOP(40) - POP and UBCF - PROXPOP(40) are not resolved",
      incl0("RtLateApProxFortyOne") and incl0("RtLateApUbcfVsProxFortyOne"))
claim("contiguous anchors at m = 1: AHEAD beats POP and UBCF is below AHEAD", above("RtSubContigHitNextAheadOne") and below("RtSubContigHitNextUbcfVsAheadOne"))
claim("the units outside the contiguous-anchor subset at m = 1 are the rest of the registered units, and there the position rule has no "
      "advantage in point estimate (the mean by subtraction is not above zero)",
      count("RtRestNOne") == count("TmUnitsOne") - count("RtSubContigNOne") and val("RtRestHitNextAheadOne") <= 0
      and count("RtRestLatestNOne") + count("RtRestOnlyNextNOne") == count("RtRestNOne"))

# ---- section 6: similarity blended into the position baseline, and the synthetic pages
claim("PROXBLEND(40) - PROXPOP(40): above zero on AP at m = 1 and 3 and not resolved at m = 5; on next-highlight Hit@5 not resolved "
      "at m = 1 and 3 and below zero at m = 5",
      above("RtApProxBlendFortyVsProxFortyOne") and above("RtApProxBlendFortyVsProxFortyThree") and incl0("RtApProxBlendFortyVsProxFortyFive")
      and incl0("RtHitNextProxBlendFortyVsProxFortyOne") and incl0("RtHitNextProxBlendFortyVsProxFortyThree")
      and below("RtHitNextProxBlendFortyVsProxFortyFive"))
claim("what the blend adds to PROXPOP(40) is about two thousandths of AP at m = 1 and 3 (estimates between 0.0015 and 0.0035)",
      all(0.0015 < val(f"RtApProxBlendFortyVsProxForty{w}") < 0.0035 for w in ("One", "Three")))
claim("widening the scale from 20 to 40 gains AP at m = 1 (PROXPOP(40) - PROXPOP(20) is resolved above zero)", above("RtApProxFortyVsProxTwentyOne"))
claim("synthetic, position only: KNN and UBCF beat POP on AP, and PROXBLEND(40) beats PROXPOP(40), at m = 1, 3, 5",
      all(above(f"RaNarrowAp{s_}{w}") for s_ in ("Knn", "Ubcf") for w in W) and all(above(f"RtsNarrowApProxBlendFortyVsProxForty{w}") for w in W))
claim("synthetic, types only: KNN and UBCF lose to POP on AP, and PROXBLEND(40) beats PROXPOP(40), at m = 1, 3, 5",
      all(below(f"RsTasteModAp{c}{w}") for c in ("Knn", "Ubcf") for w in W) and all(above(f"RtsTasteModApProxBlendFortyVsProxForty{w}") for w in W))
claim("synthetic, types and position: KNN and UBCF lose to POP on AP at m = 1 and 3, with negative estimates that are not resolved at m = 5; "
      "PROXBLEND(40) is below PROXPOP(40) at m = 1, 3, 5",
      all(below(f"RsPosTasteAp{c}{w}") for c in ("Knn", "Ubcf") for w in ("One", "Three"))
      and all(val(f"RsPosTasteAp{c}Five") < 0 and incl0(f"RsPosTasteAp{c}Five") for c in ("Knn", "Ubcf"))
      and all(below(f"RtsPosTasteApProxBlendFortyVsProxForty{w}") for w in W))
SYN = {"None": False, "Pos": False, "Narrow": False, "Random": False, "Half": False,          # kind of page -> has reader types
       "TasteMod": True, "TasteStrong": True, "PosTaste": True, "Peaked": True, "Cons": True}
claim("the ten kinds of synthetic page: PROXBLEND(40) - PROXPOP(40) on AP is resolved at m = 1, 3, 5 with each sign both on pages with "
      "reader types and on pages without",
      all(any(above(f"Rts{c}ApProxBlendFortyVsProxForty{w}") for c, t in SYN.items() if t == types)
          and any(below(f"Rts{c}ApProxBlendFortyVsProxForty{w}") for c, t in SYN.items() if t == types)
          for types in (False, True) for w in W))

# ---- section 7: the protocol
claim("m random highlights instead of the first m: KNN - POP rises at m = 5 and not detectably at m = 3; UBCF - POP rises at m = 3 and 5; "
      "at m = 1 neither is resolved",
      above("RvHlMinusTlKnnFive") and incl0("RvHlMinusTlKnnThree") and above("RvHlMinusTlUbcfThree") and above("RvHlMinusTlUbcfFive")
      and incl0("RvHlMinusTlKnnOne") and incl0("RvHlMinusTlUbcfOne"))
claim("UBCF at m = 3 and 5: a resolved loss in time order and a resolved gain under the fully order-free protocol, on the same readers",
      all(below(f"AbTlUbcf{w}") and above(f"AbRaUbcf{w}") for w in ("Three", "Five")))
claim("fixed labels, one of five highlights shown: the last instead of the first is better for KNN, UBCF and PROXPOP(20), and PROXPOP(20) "
      "gains more than either similarity scorer",
      all(above(f"RwFixOne{c}ApLastVsFirst") for c in ("Knn", "Ubcf", "Prox"))
      and val("RwFixOneProxApLastVsFirst") > max(val("RwFixOneKnnApLastVsFirst"), val("RwFixOneUbcfApLastVsFirst"))
      and M["RwFixN"] == M["TmUnitsFive"])

# ---- section 8: discussion
claim("about half the time the next highlight is in AHEAD's top five (between 0.45 and 0.6 at m = 1, 3, 5)",
      all(0.45 < val(f"RwHitNextAheadAbs{w}") < 0.6 for w in W))

# ---- the appendix
claim("page groups add up: with text + without text + identical text = all eligible",
      count("TmGroups") + count("TmGroupsNoText") + count("TmGroupsIdentical") == count("TmGroupsAll"))
claim("anchored highlights: one sentence, a contiguous run and non-contiguous sentences are all of them",
      abs(val("RtAnchoredOneShare") + val("RtAnchoredRunShare") + val("RtAnchoredScatterShare") - 1) < 0.002)
claim("the funnel at m = 1 ends in the registered units, the four reasons the text names are all of the exclusions, and no unit is lost "
      "to a tie at the cut at m = 1, 3 or 5",
      M["RwFunUnitOne"] == M["TmUnitsOne"] and count("RwFunAllMarkedOne") == 0 and all(count(f"RwFunTie{w}") == 0 for w in W)
      and count("RwFunReadersOne") - count("RwFunShortOne") - count("RwFunUnanchOne") - count("RwFunNoPosOne") - count("RwFunSmallPoolOne")
      == count("TmUnitsOne"))
claim("the check by hand: the sampled units are as many per stratum, each has two highlights, and the units in which below and above "
      "agree are all but the ones counted as differing",
      count("InUnits") == 3 * count("InPerStratum") and count("InHighlights") == 2 * count("InUnits")
      and count("InRelAgree") == count("InUnits") - sum(count(f"InFail{s_}") for s_ in "ABC")
      and count("InRelDiffer") == count("InUnits") - count("InRelAgree"))

if __name__ == "__main__":
    bad = [t for ok, t in CLAIMS if not ok]
    for ok, t in CLAIMS:
        print("PASS" if ok else "FAIL", "-", t)
    print(f"\n{len(CLAIMS) - len(bad)} of {len(CLAIMS)} statements hold")
    sys.exit(1 if bad else 0)


==> make-abstract.py <==
#!/usr/bin/env python3
"""Writes arxiv-abstract.txt from the abstract of paper.tex, with the numbers of numbers.tex filled in: the
arXiv metadata abstract is never typed a second time (the packaging script regenerates and diffs it)."""
import re

vals = dict(re.findall(r"\\newcommand\{\\(\w+)\}\{(.*?)\}\n", open("numbers.tex").read()))
tex = open("paper.tex").read()
body = re.search(r"\\begin\{abstract\}(.*?)\\end\{abstract\}", tex, flags=re.S).group(1)


def v(m):
    return vals[m.group(1)].replace("\\ensuremath{-}", "-").replace("{,}", ",").replace("\\%", "%")


abstract = re.sub(r"\\(\w+)\{\}", v, body)
abstract = re.sub(r"\s+", " ", abstract).strip()
assert "\\" not in abstract and "{" not in abstract and "$" not in abstract and "~" not in abstract, "TeX is left in the abstract"
assert len(abstract) <= 1920, f"abstract is {len(abstract)} raw chars (arXiv limit 1920)"
open("arxiv-abstract.txt", "w").write(abstract)
print(f"arxiv-abstract.txt: {len(abstract)} raw chars")


==> make-numbers.py <==
#!/usr/bin/env python3
"""Writes numbers.tex: every figure the paper quotes, as a LaTeX macro, generated from the aggregate
JSON artifacts of studies 21-23. Nothing in paper.tex is hand-typed except design constants (k = 3,
m = 1-5, 20-sentence blocks) and descriptive integers that are cross-checked against these files.

In the repository the artifacts are read from the studies' results/ directories; inside the arXiv
package they are read from anc/ (the packaging script checks that both give byte-identical output).
"""
import json
import os

HERE = os.path.dirname(os.path.abspath(__file__))
ANC = os.path.join(HERE, "anc")
SRC = {  # anc name -> repository path (relative to this directory)
    "s21-family.json": "../../21_first-m-marks/results/family.json",
    "s21-confirmation.json": "../../21_first-m-marks/results/confirmation.json",
    "s21-posthoc-twoway.json": "../../21_first-m-marks/results/posthoc-twoway.json",
    "s21-struct-z-confirmation-summary.json": "../../21_first-m-marks/results/struct-z-confirmation-summary.json",
    "s22-gate.json": "../../22_structure-gate/results/gate.json",
    "s22-posthoc-inclusion.json": "../../22_structure-gate/results/posthoc-inclusion.json",
    "s23-family23.json": "../results/family23.json",
    "s23-g1.json": "../results/g1.json",
    "s23-counts23.json": "../results/counts23.json",
    "s23-followup23.json": "../results/followup23.json",
    "s23-ablation23.json": "../results/ablation23.json",
    "s23-ablation23-a1.json": "../results/ablation23-a1.json",
    "s23-ablation23-a1-split.json": "../results/ablation23-a1-split.json",
    "s23-ablation23-a1-composition.json": "../results/ablation23-a1-composition.json",
    "s23-ablation23-a2.json": "../results/ablation23-a2.json",
    "s23-review23.json": "../results/review23.json",
    "s23-oracle-null23.json": "../results/oracle-null23.json",
    "s23-review2-23.json": "../results/review2-23.json",
    "s23-review2-synth.json": "../results/review2-synth.json",
    "s23-review2-synth-audit.json": "../results/review2-synth-audit.json",
    "s23-review3-23.json": "../results/review3-23.json",
    "s23-review3-synth.json": "../results/review3-synth.json",
    "s23-review4-23.json": "../results/review4-23.json",
    "s23-inspect23.json": "../results/inspect23.json",
}


def J(name):
    p = os.path.join(ANC, name) if os.path.isdir(ANC) else os.path.join(HERE, SRC[name])
    return json.load(open(p))


M = {}
WORD = {1: "One", 2: "Two", 3: "Three", 4: "Four", 5: "Five"}


def num(x, nd=4, sign=True):
    # a non-zero value that rounds to zero is printed with the decimals it needs (-0.00003, not -0.0000),
    # so a bound that excludes zero by a hair still reads as excluding it
    while nd < 8 and x != 0 and round(x, nd) == 0:
        nd += 1
    s = f"{x:+.{nd}f}" if sign else f"{x:.{nd}f}"
    return s.replace("-", "\\ensuremath{-}")


def integer(n):
    return f"{n:,}".replace(",", "{,}")


def put(name, value):
    assert name.isalpha(), name
    assert name not in M, name
    M[name] = value


def point(x, nd=4):
    # an estimate is printed at the table's precision even when it rounds to zero; only a bound gets the extra
    # decimals of num(), because only a bound decides whether an interval excludes zero
    return f"{x:+.{nd}f}".replace("-", "\\ensuremath{-}")


def est(name, d, nd=4):
    """name = estimate; nameLo, nameHi; nameCI = [lo, hi]; nameFull = estimate [lo, hi]."""
    put(name, point(d["mean"], nd))
    put(name + "Lo", num(d["lo"], nd))
    put(name + "Hi", num(d["hi"], nd))
    put(name + "CI", f"[{num(d['lo'], nd)}, {num(d['hi'], nd)}]")
    put(name + "Full", f"{point(d['mean'], nd)} [{num(d['lo'], nd)}, {num(d['hi'], nd)}]")


# ------------------------------------------------------------------ study 21: order-free, training artifact
f21 = J("s21-family.json")["family"]
for m in range(1, 6):
    e = f21[f"C1 m={m}"]
    est(f"Of{WORD[m]}", e)
    put(f"Of{WORD[m]}Holm", num(e["pHolm"], 4, False))
put("OfUnits", integer(f21["C1 m=1"]["n"]))
put("OfDocs", integer(f21["C1 m=1"]["docs"]))
put("OfReaders", integer(f21["C1 m=1"]["readers"]))
c21 = J("s21-confirmation.json")
put("OfTwinShare", num(c21["twinShare"]["0.8"], 3, False))
est("OfNoTwin", c21["secondary"]["1"]["noTwin0.8_C1"])
put("OfUnique", num(c21["secondary"]["2"]["identifiability"]["uniqueByReveal"], 3, False))
t21 = J("s21-posthoc-twoway.json")
for m in range(1, 6):
    est(f"OfUbcf{WORD[m]}", t21["overall"][f"UBCF_minus_POP m={m}"])
est("OfKnnUbcfFive", t21["overall"]["KNN_minus_UBCF m=5"])
for m in range(1, 5):
    est(f"OfKnnUbcf{WORD[m]}", t21["overall"][f"KNN_minus_UBCF m={m}"])
est("OfZTop", t21["terciles"]["all targets"]["tercile 3 C1 m=1"])
est("OfZBottom", t21["terciles"]["all targets"]["tercile 1 C1 m=1"])
sz = J("s21-struct-z-confirmation-summary.json")["byNull"]
put("OfExcessCurve", num(sz["Curveball"]["medianExcess"], 4, False))
put("OfExcessSpan", num(sz["Span"]["medianExcess"], 4, False))
put("OfExcessBlock", num(sz["BlockSpan"]["medianExcess"], 4, False))

# ------------------------------------------------------------------ study 22: leave-target-out gate
g22 = J("s22-gate.json")
est("LooPOne", g22["P1"])
put("LooTargets", integer(g22["eligibleTargets"]))
est("LooSixIn", g22["S6"]["inSample"])
est("LooSixLoo", g22["S6"]["leaveTargetOut"])
put("LooSixTargets", integer(g22["S6"]["targets"]))
put("LooSpearman", num(g22["S6"]["spearmanInSampleVsLoo"], 3))
ph = J("s22-posthoc-inclusion.json")
est("PhStudy", ph["contrasts"]["inSampleStudy21Rule"])
est("PhRule", ph["contrasts"]["allReadersLooRule"])
est("PhLoo", ph["contrasts"]["leaveTargetOut"])
D = ph["differences"]
est("PhRuleDiff", D["rule and permutations (study 21 rule minus rule 1, all readers)"])
est("PhTargetDiff", D["target presence and per-target level (all readers minus leave-target-out, rule 1)"])
est("PhTotal", D["total (study 21 rule minus leave-target-out)"])

# ------------------------------------------------------------------ study 23: time order, whole platform
f23 = J("s23-family23.json")
fam = f23["family"]
for m in range(1, 6):
    est(f"TmKnn{WORD[m]}", fam[f"T1 m={m}"])
    put(f"TmKnn{WORD[m]}Holm", num(fam[f"T1 m={m}"]["pHolm"], 4, False))
    est(f"TmUbcf{WORD[m]}", fam[f"T2 m={m}"])
    put(f"TmUbcf{WORD[m]}Holm", num(fam[f"T2 m={m}"]["pHolm"], 4, False))
    put(f"TmUnits{WORD[m]}", integer(fam[f"T1 m={m}"]["n"]))
    for t, nm in ((1, "Knn"), (2, "Ubcf")):
        put(f"Tm{nm}{WORD[m]}LoNinety", num(fam[f"T{t} m={m}"]["lo90"]))
        put(f"Tm{nm}{WORD[m]}HiNinety", num(fam[f"T{t} m={m}"]["hi90"]))
put("TmPages", integer(fam["T1 m=1"]["pages"]))
put("TmReaders", integer(fam["T1 m=1"]["readers"]))
put("TmMaxUpper", num(max(fam[f"T{t} m={m}"]["hi"] for t in (1, 2) for m in range(1, 6))))
est("TmPOne", fam["P1 gate"])
sec = f23["secondary"]
est("TmKnnRandOne", sec["KNN-RAND m=1"])
for m in (1, 5):
    est(f"TmKnnRegpop{WORD[m]}", sec[f"KNN-REGPOP m={m}"])
    est(f"TmUbcfRegpop{WORD[m]}", sec[f"UBCF-REGPOP m={m}"])
est("TmOldPages", sec["pages in studies 21/22 KNN-POP m=1"])
put("TmOldPagesN", integer(sec["pages in studies 21/22 KNN-POP m=1"]["pages"]))
est("TmCohortKnnOne", sec["fixed cohort KNN-POP m=1"])
est("TmCohortKnnFive", sec["fixed cohort KNN-POP m=5"])
est("TmCohortUbcfOne", sec["fixed cohort UBCF-POP m=1"])
est("TmCohortUbcfFive", sec["fixed cohort UBCF-POP m=5"])
put("TmCohortN", integer(f23["fixedCohortTargets"]))
mean1 = f23["means"]["m=1"]
for k, nm in (("POP", "ApPop"), ("REGPOP", "ApRegpop"), ("KNN", "ApKnn"), ("UBCF", "ApUbcf"), ("RAND", "ApRand"), ("floor", "ApFloor")):
    put(nm, num(mean1[k], 4, False))
g1 = J("s23-g1.json")
put("GOneShare", num(g1["share"], 3, False))
put("GOneSets", integer(g1["oldReaderSets"]))
put("GOneMatched", integer(g1["matchedOneToOne"]))
put("GOneGroups", integer(g1["documents"]))
put("GOneDiag", num(g1["diagnosticStudy23Rules"]["share"], 3, False))
cnt = J("s23-counts23.json")
put("TmEligible", integer(cnt["eligibility"]["eligible"]))
put("TmFetchedOk", integer(cnt["fetch"]["statusOfEveryItem"]["ok"]))
put("TmGroups", integer(cnt["marks"]["groups"]))
put("TmGroupsNoText", integer(cnt["marks"]["groupsWithoutText"]))
put("TmGroupsIdentical", integer(cnt["marks"]["groupsDroppedIdenticalText"]))
# every eligible page group: with text, without usable text, or dropped as an identical-text copy (RESULTS.md §2)
put("TmGroupsAll", integer(cnt["marks"]["groups"] + cnt["marks"]["groupsWithoutText"] + cnt["marks"]["groupsDroppedIdenticalText"]))
put("TmAnchoredPages", integer(cnt["units"]["pagesWithSixReaders"]))
put("TmUnitsAll", integer(cnt["units"]["units"]))
put("TmHighlights", integer(cnt["marks"]["totals"]["organicKept"]))
put("TmAnchored", integer(cnt["marks"]["totals"]["anchoredKept"]))
put("TmReaderEntries", integer(cnt["marks"]["totals"]["readers"]))

# ------------------------------------------------------------------ follow-ups
fu = J("s23-followup23.json")
est("FuRegpopOne", fu["F2"]["REGPOP-POP m=1"])
est("FuDenseKnnOne", fu["F1"]["pool>=20 KNN-POP m=1"])
est("FuDenseUbcfOne", fu["F1"]["pool>=20 UBCF-POP m=1"])
put("FuDensePages", integer(fu["F1"]["pool>=20 KNN-POP m=1"]["pages"]))
put("FuDenseUnits", integer(fu["F1"]["pool>=20 KNN-POP m=1"]["n"]))
est("FuSlope", {"mean": fu["F1"]["slope of KNN-POP on log pool, m=1"]["slopePerSD"], "lo": fu["F1"]["slope of KNN-POP on log pool, m=1"]["lo"],
                "hi": fu["F1"]["slope of KNN-POP on log pool, m=1"]["hi"]})
est("FuFortyKnn", fu["F1"]["pool 40+ KNN-POP m=1"])
put("FuFortyPages", integer(fu["F1"]["pool 40+ KNN-POP m=1"]["pages"]))
put("FuDenseUbcfMaxUpper", num(max(v["hi"] for k, v in fu["F1"].items() if "UBCF" in k and v.get("hi") is not None)))
est("FuLongKnn", fu["F3"]["KNN-POP m=20"])
est("FuLongUbcf", fu["F3"]["UBCF-POP m=20"])
put("FuLongUnits", integer(fu["F3"]["KNN-POP m=20"]["n"]))
put("FuLongUbcfMaxUpper", num(max(v["hi"] for k, v in fu["F3"].items() if k.startswith("UBCF") and v.get("hi") is not None)))
# the largest lower bound of KNN - POP and UBCF - POP over m = 1 to 20 (registered at m = 1-5, registered secondaries at 6-8,
# follow-up at 9-20): "no interval lies above zero" holds when it is not above zero
put("FuLongMaxLower", num(max([fam[f"T{t} m={m}"]["lo"] for t in (1, 2) for m in range(1, 6)]
                              + [sec[f"{s}-POP m={m}"]["lo"] for s in ("KNN", "UBCF") for m in (6, 7, 8)]
                              + [v["lo"] for k, v in fu["F3"].items() if k.startswith(("KNN-POP", "UBCF-POP")) and v.get("lo") is not None])))
c20 = fu["F4"]["M=20"]
put("FuCohortTwentyN", integer(c20["targets"]))
put("FuCohortTwentyReaders", integer(c20["change UBCF-POP m=1 to m=20"]["readers"]))
est("FuCohortTwentyKnnChange", c20["change KNN-POP m=1 to m=20"])
est("FuCohortTwentyUbcfChange", c20["change UBCF-POP m=1 to m=20"])
est("FuCohortTwentyUbcfEnd", c20["UBCF-POP at m=20"])

# ------------------------------------------------------------------ protocol ablation
ab = J("s23-ablation23.json")
for m in (1, 3, 5):
    blk = ab["byM"][f"m={m}"]["subsets"]["all"]
    put(f"AbTargets{WORD[m]}", integer(blk["units"]))
    put(f"AbDropped{WORD[m]}", integer(ab["byM"][f"m={m}"]["timeOrderedUnits"] - blk["units"]))
    for c in ("TL", "TE", "TA", "RL", "RA"):
        est(f"Ab{c.capitalize()}{WORD[m]}", blk["D"][c])
        est(f"Ab{c.capitalize()}Ubcf{WORD[m]}", blk["UBCF"][c])
    dd = blk["diffs"]
    est(f"AbRevealL{WORD[m]}", dd["reveal effect within L (RL-TL)"])
    est(f"AbRevealA{WORD[m]}", dd["reveal effect within A (RA-TA)"])
    est(f"AbPoolT{WORD[m]}", dd["pool effect within T (TA-TL)"])
    est(f"AbPoolR{WORD[m]}", dd["pool effect within R (RA-RL)"])
    est(f"AbLater{WORD[m]}", dd["later readers (TA-TE)"])
    est(f"AbEarlier{WORD[m]}", dd["earlier readers' later marks (TE-TL)"])
    est(f"AbTotal{WORD[m]}", dd["total (RA-TL)"])
    est(f"AbInter{WORD[m]}", blk["interaction"])
    for sub, pre in (("no near-duplicate", "AbNd"), ("pages in studies 21/22", "AbOld")):
        sb = ab["byM"][f"m={m}"]["subsets"][sub]
        put(f"{pre}Targets{WORD[m]}", integer(sb["units"]))
        est(f"{pre}Ra{WORD[m]}", sb["D"]["RA"])
        est(f"{pre}RaUbcf{WORD[m]}", sb["UBCF"]["RA"])
        est(f"{pre}TlUbcf{WORD[m]}", sb["UBCF"]["TL"])
        est(f"{pre}Total{WORD[m]}", sb["diffs"]["total (RA-TL)"])
        est(f"{pre}RevealL{WORD[m]}", sb["diffs"]["reveal effect within L (RL-TL)"])
        est(f"{pre}RevealA{WORD[m]}", sb["diffs"]["reveal effect within A (RA-TA)"])
        est(f"{pre}PoolT{WORD[m]}", sb["diffs"]["pool effect within T (TA-TL)"])
a1 = J("s23-ablation23-a1.json")["byM"]
# "early or other" = every RA* target that is not a late (study C) target; arrival alone is the post hoc split below
for m in (1, 3, 5):
    for pages, pre in (("all pages", "Aone"), ("pages in studies 21/22", "AoneOld")):
        b = a1[f"m={m}"][pages]
        put(f"{pre}Targets{WORD[m]}", integer(b["targets"]))
        put(f"{pre}LateN{WORD[m]}", integer(b["late"]))
        est(f"{pre}All{WORD[m]}", b["KNN-POP all"])
        est(f"{pre}Late{WORD[m]}", b["KNN-POP late"])
        est(f"{pre}EarlyOther{WORD[m]}", b["KNN-POP early or other"])
        est(f"{pre}Diff{WORD[m]}", b["KNN-POP late minus early"])
        est(f"{pre}UbcfAll{WORD[m]}", b["UBCF-POP all"])

sp = J("s23-ablation23-a1-split.json")["byM"]["m=1"]
est("SplitEarly", sp["early"])
put("SplitEarlyN", integer(sp["early"]["n"]))
est("SplitLateNs", sp["late but not scoreable"])
put("SplitLateNsN", integer(sp["late but not scoreable"]["n"]))
cp = J("s23-ablation23-a1-composition.json")["byM"]["m=1"]
put("CompNonLate", integer(cp["nonLateTargets"]))
put("CompEarlyShare", num(cp["earlyShare"], 3, False))
reasons = cp["firstFailingRule"]
EARLY, UNANCH = "fewer than five earlier readers (early arrival)", "a revealed highlight did not anchor"
put("CompUnanchored", integer(reasons[UNANCH]))
put("CompEarlyCount", integer(reasons[EARLY]))
# The split's later arrivals fail some unit rule other than the pool rule (the composition checks the pool rule
# last, at the same cut as the split's arrival test), so at least (later arrivals - every count that is neither
# the pool rule nor the anchoring rule) of them fail the anchoring rule. Checked against the counts it rests on.
assert sum(reasons.values()) == cp["nonLateTargets"] == sp["early"]["n"] + sp["late but not scoreable"]["n"] + sp["no m-th highlight"]["n"]
assert reasons[EARLY] <= sp["early"]["n"] and reasons.get("other", 0) == 0
put("SplitLateNsUnanchoredMin", integer(sp["late but not scoreable"]["n"] - sum(v for k, v in reasons.items() if k not in (EARLY, UNANCH))))
a2 = J("s23-ablation23-a2.json")
put("AtwoChecked", integer(a2["checkedRegisteredUnits"]))
for m in (1, 5):
    b2 = a2["byM"][f"m={m}"]
    est(f"AtwoAll{WORD[m]}", b2["KNN-POP all"])
    est(f"AtwoNew{WORD[m]}", b2["KNN-POP newly included"])
    est(f"AtwoNewUbcf{WORD[m]}", b2["UBCF-POP newly included"])
    put(f"AtwoNewN{WORD[m]}", integer(b2["newlyIncluded"]))
for m in (2, 3, 4):
    est(f"AtwoNew{WORD[m]}", a2["byM"][f"m={m}"]["KNN-POP newly included"])
    est(f"AtwoNewUbcf{WORD[m]}", a2["byM"][f"m={m}"]["UBCF-POP newly included"])
put("TmPOneHolm", num(fam["P1 gate"]["pHolm"], 4, False))

# ------------------------------------------------------------------ analyses prompted by the external review (REVIEW.md)
rv = J("s23-review23.json")
put("RvRegistered", integer(rv["checks"]["registeredUnitsReproduced"]))
put("RvAblationTargets", integer(rv["checks"]["ablationTargetsTLandRLReproduced"]))
R1N = {"total (RA-TL)": "Total", "reveal effect within L (RL-TL)": "RevealL", "reveal effect within A (RA-TA)": "RevealA",
       "pool effect within T (TA-TL)": "PoolT", "pool effect within R (RA-RL)": "PoolR", "earlier readers' later marks (TE-TL)": "Earlier",
       "later readers (TA-TE)": "Later", "interaction ((RA-RL)-(TA-TL))": "Inter"}
for m in (1, 3, 5):
    for sub, pre in (("all", "RvU"), ("no near-duplicate", "RvUNd"), ("pages in studies 21/22", "RvUOld")):
        for key, nm in R1N.items():
            est(f"{pre}{nm}{WORD[m]}", rv["R1"][f"m={m}"][sub][key])
    b2 = rv["R2"][f"m={m}"]
    for x, X in (("KNN", "Knn"), ("UBCF", "Ubcf")):
        est(f"RvHl{X}{WORD[m]}", b2[f"HL {x}-POP"])
        est(f"RvHlMinusTl{X}{WORD[m]}", b2[f"HL-TL {x}-POP"])
        est(f"RvRlMinusHl{X}{WORD[m]}", b2[f"RL-HL {x}-POP"])
    for c in ("TL", "HL", "RL"):
        put(f"RvSent{c.capitalize()}{WORD[m]}", num(b2["sentences"][c]["revealed"], 2, False))
    b3 = rv["R3"][f"m={m}"]
    put(f"RvUnits{WORD[m]}", integer(b3["units"]))
    for key, nm in (("ITEM-POP", "Item"), ("KNN k=1-POP", "KnnOneK"), ("KNN k=10-POP", "KnnTenK"), ("KNN-overlap-POP", "KnnOverlap"),
                    ("ORACLE-POP", "Oracle"), ("BLEND 0.1-POP", "BlendA"), ("BLEND 0.2-POP", "BlendB"), ("BLEND 0.3-POP", "BlendC"),
                    ("BLEND 0.5-POP", "BlendE")):
        est(f"Rv{nm}{WORD[m]}", b3[key])
    ba = rv["R3"]["blendStarAfterPull"][f"m={m}"]
    est(f"RvBlendHeld{WORD[m]}", ba)
    put(f"RvBlendHeldN{WORD[m]}", integer(ba["n"]))
    b4 = rv["R4"][f"m={m}"]
    put(f"RvSmallUnits{WORD[m]}", integer(b4["units"]))
    est(f"RvSmallKnn{WORD[m]}", b4["KNN-POP"])
    est(f"RvSmallUbcf{WORD[m]}", b4["UBCF-POP"])
    for metric, mm in (("NDCG@5", "Ndcg"), ("Hit@5 next highlight", "Hit")):
        b5 = rv["R5"][f"m={m}"][metric]
        put(f"Rv{mm}Pop{WORD[m]}", num(b5["POP mean"], 4, False))
        for sc, X in (("REGPOP", "Regpop"), ("KNN", "Knn"), ("UBCF", "Ubcf"), ("ITEM", "Item"), ("ORACLE", "Oracle")):
            est(f"Rv{mm}{X}{WORD[m]}", b5[f"{sc}-POP"])
t = rv["R3"]["tuning"]
put("RvTuneUnits", integer(t["tuneUnits"]))
put("RvLambdaStar", num(t["lambdaStar"], 1, False))
b4 = rv["R4"]["m=1"]
for lo, hi, nm in ((1, 2, "OneTwo"), (3, 4, "ThreeFour")):
    put(f"RvSmallUnits{nm}", integer(b4[f"pool {lo}-{hi} units"]))
    est(f"RvSmallKnn{nm}", b4[f"pool {lo}-{hi} KNN-POP"])
for m in (1, 2, 3, 4, 5):
    b6 = rv["R6"][f"m={m}"]
    put(f"RvNewUnits{WORD[m]}", integer(b6["units"]))
    est(f"RvNewKnn{WORD[m]}", b6["KNN-POP"])
    est(f"RvNewUbcf{WORD[m]}", b6["UBCF-POP"])
w = rv["window"]
put("RvGapShare", num(w["shareUnder60s"], 3, False))
put("RvGapsUnder", integer(w["gapsUnder60s"]))
put("RvGapsTotal", integer(w["gapsTotal"]))
# the synthetic check that withdrew the ORACLE reading (oracle_null23.py; no data read)
on = J("s23-oracle-null23.json")
put("RvNullOracleMin", num(on["oracleMinusPopMin"]))
put("RvNullOracleMax", num(on["oracleMinusPopMax"]))
assert on["oracleMinusPopLowestLowerBound"] > 0, "the paper says every synthetic interval lies above zero"
put("RvNullOracleMinLo", num(on["oracleMinusPopLowestLowerBound"]))

# ------------------------------------------------------------------ registered secondaries on text source and date; shares
est("TmFetchedKnnOne", sec["text fetched KNN-POP m=1"])
est("TmFetchedUbcfOne", sec["text fetched UBCF-POP m=1"])
put("TmFetchedN", integer(sec["text fetched KNN-POP m=1"]["n"]))
est("TmCachedKnnOne", sec["text cached KNN-POP m=1"])
put("TmCachedN", integer(sec["text cached KNN-POP m=1"]["n"]))
est("TmBeforeKnnOne", sec["reveal before 2026-07-03 KNN-POP m=1"])
est("TmBeforeUbcfOne", sec["reveal before 2026-07-03 UBCF-POP m=1"])
put("TmBeforeN", integer(sec["reveal before 2026-07-03 KNN-POP m=1"]["n"]))
for m in (3, 5):
    est(f"FuRegpop{WORD[m]}", fu["F2"][f"REGPOP-POP m={m}"])
est("TmKnnRegpopThree", sec["KNN-REGPOP m=3"])
est("TmUbcfRegpopThree", sec["UBCF-REGPOP m=3"])
put("TmGapsUnderOneSecond", integer(cnt["marks"]["totals"]["gapsUnder1s"]))
put("TmAnchoredShare", num(cnt["marks"]["totals"]["anchoredKept"] / cnt["marks"]["totals"]["organicKept"], 3, False))
put("TmNoTextShare", num(cnt["marks"]["groupsWithoutText"]
                         / (cnt["marks"]["groups"] + cnt["marks"]["groupsWithoutText"] + cnt["marks"]["groupsDroppedIdenticalText"]), 3, False))

# ------------------------------------------------------------------ second round of review analyses (REVIEW2.md)
rw = J("s23-review2-23.json")
SC = {"POP": "Pop", "REGPOP": "Regpop", "KNN": "Knn", "UBCF": "Ubcf", "ITEM": "Item", "BLEND": "Blend", "LOCAL": "Local", "AHEAD": "Ahead",
      "PROXPOP 10": "ProxTen", "PROXPOP 20": "ProxTwenty", "PROXPOP 40": "ProxForty", "REGPOP b=10": "RegTen", "REGPOP b=40": "RegForty",
      "REGPOP shifted": "RegShift", "REGPOP window": "RegWin", "POP>UBCF": "PopUbcf", "POP>REGPOP": "PopReg", "REGPOP>UBCF": "RegUbcf",
      "REGBLEND": "RegBlend"}
FM = {"ap": "Ap", "ndcgAll": "NdAll", "hitAll": "HitAll", "ndcgNext": "NdNext", "hitNext": "HitNext"}


def contrast_name(prefix, F, key, w):
    a, b = key.split(" - ")
    return f"{prefix}{F}{SC[a]}{w}" if b == "POP" else f"{prefix}{F}{SC[a]}Vs{SC[b]}{w}"


put("RwRegistered", integer(rw["checks"]["registeredUnitsReproduced"]))
for m in (1, 3, 5):
    w = WORD[m]
    b7 = rw["R7"][f"m={m}"]
    put(f"RwUnits{w}", integer(b7["units"]))
    for f, F in FM.items():
        put(f"Rw{F}Pop{w}", num(b7["POP mean"][f], 4, False))
        for key, d in b7[f].items():
            est(contrast_name("Rw", F, key, w), d)
    b9 = rw["R9"][f"m={m}"]
    put(f"RwTieFive{w}", num(b9["top five not determined by POP (share of units)"], 3, False))
    put(f"RwZeroPop{w}", num(b9["candidates no pool reader marked (mean share)"], 3, False))
    b11 = rw["R11"][f"m={m}"]
    put(f"RwSimNone{w}", num(b11["share with none (KNN and UBCF rank as POP)"], 3, False))
    put(f"RwSimFew{w}", num(b11["share with one or two"], 3, False))
    put(f"RwSimMany{w}", num(b11["share with three or more"], 3, False))
    med = b11["median number"]
    put(f"RwSimMedian{w}", f"{med:.0f}" if float(med).is_integer() else f"{med:.1f}")
    GC = {"KNN - POP, ap": "KnnAp", "UBCF - POP, ap": "UbcfAp", "UBCF - REGPOP, ap": "UbcfVsRegAp", "REGPOP - POP, ap": "RegAp",
          "UBCF - POP, hitNext": "UbcfHit", "REGPOP - POP, hitNext": "RegHit", "UBCF - REGPOP, hitNext": "UbcfVsRegHit", "KNN - REGPOP, hitNext": "KnnVsRegHit"}
    for g, G in (("one or two", "Few"), ("three or more", "Many")):
        put(f"Rw{G}N{w}", integer(b11[g]["units"]))
        for key, code in GC.items():
            if key in b11[g]:
                est(f"Rw{G}{code}{w}", b11[g][key])
    b13 = rw["R13"][f"m={m}"]
    for name, sub in b13.items():
        S = "Target" if name.startswith("every highlight") else "Page"
        put(f"RwAnch{S}N{w}", integer(sub["units"]))
        put(f"RwAnch{S}Pages{w}", integer(sub["pages"]))
        for key, code in GC.items():
            if key in sub:
                est(f"RwAnch{S}{code}{w}", sub[key])
    fn = rw["R14"][f"m={m}"]
    FC = {"marked every sentence": "AllMarked", "fewer than m + 1 highlights": "Short", "a revealed highlight did not anchor": "Unanch",
          "tie at the cut": "Tie", "no later highlight adds a sentence": "NoPos", "fewer than five earlier readers": "SmallPool", "unit": "Unit"}
    assert set(fn) <= set(FC), set(fn) - set(FC)
    for key, code in FC.items():
        put(f"RwFun{code}{w}", integer(fn.get(key, 0)))
    put(f"RwFunReaders{w}", integer(sum(fn.values())))
    assert fn["unit"] == b7["units"]
t10 = rw["R10"]
put("RwTuneUnits", integer(t10["tuning units (reveal and labels before the split)"]))
put("RwTuneReveals", integer(t10["reveals before the split at m = 1"]))
put("RwLambdaPre", num(t10["lambda chosen"], 1, False))
for m in (1, 3, 5):
    est(f"RwBlendPost{WORD[m]}", t10["BLEND(lambda chosen) - POP after the split"][f"m={m}"])
    put(f"RwBlendPostN{WORD[m]}", integer(t10["BLEND(lambda chosen) - POP after the split"][f"m={m}"]["n"]))
PC = {"REGPOP - POP, ap": "RegAp", "BLEND - POP, ap": "BlendAp", "REGPOP - POP, hitNext": "RegHit", "UBCF - POP, hitNext": "UbcfHit",
      "UBCF - REGPOP, hitNext": "UbcfVsRegHit"}
for m in (1, 3, 5):
    pb = t10["fixed comparisons on the units after the split"][f"m={m}"]
    put(f"RwPostN{WORD[m]}", integer(pb["units"]))
    for key, code in PC.items():
        est(f"RwPost{code}{WORD[m]}", pb[key])
for m in (1, 3, 5):   # Addendum 1 (R15)
    for f, F in FM.items():
        b15 = rw["R15"][f"m={m}"][f]
        est(f"Rw{F}ProxBlendVsProxTwenty{WORD[m]}", b15["PROXBLEND - PROXPOP 20"])
        est(f"Rw{F}ProxBlend{WORD[m]}", b15["PROXBLEND - POP"])
        est(f"Rw{F}ProxBlendVsUbcf{WORD[m]}", b15["PROXBLEND - UBCF"])
put("RwFixN", integer(rw["R12"]["targets"]))
XS = {"KNN": "Knn", "UBCF": "Ubcf", "REGPOP": "Regpop", "LOCAL": "Local", "PROXPOP 20": "Prox"}
XF = {"ap": "Ap", "hitNext": "Hit"}
XA = {"FIRST": "First", "RANDOM": "Random", "LAST": "Last"}


def fix_name(prefix, mm, key):
    """'KNN - POP, ap, FIRST' or 'KNN, ap, RANDOM - FIRST'."""
    parts = key.split(", ")
    if parts[0].endswith(" - POP"):
        return f"{prefix}{WORD[mm]}{XS[parts[0][:-6]]}{XF[parts[1]]}{XA[parts[2]]}"
    a, b = parts[2].split(" - ")
    return f"{prefix}{WORD[mm]}{XS[parts[0]]}{XF[parts[1]]}{XA[a]}Vs{XA[b]}"


for mm in (1, 3):
    for key, d in rw["R12"][f"reveal {mm} of 5"].items():
        est(fix_name("RwFix", mm, key), d)
    for key, d in rw["R12"]["KNN as first computed"][f"reveal {mm} of 5"].items():   # superseded; quoted once, in Appendix C
        est(fix_name("RwFixFirst", mm, key), d)

# the synthetic worlds the readings were tried on (review2_23.py synth; no data read)
rs = J("s23-review2-synth.json")
WC = {"no structure": "None", "position only": "Pos", "taste, moderate": "TasteMod", "taste, strong": "TasteStrong", "position and taste": "PosTaste"}
assert set(rs["worlds"]) == set(WC)
SYN_KEYS = [("ap", "KNN - POP"), ("ap", "UBCF - POP"), ("ap", "BLEND - POP"), ("ap", "REGPOP - POP"), ("ap", "LOCAL - POP"),
            ("ap", "PROXPOP 20 - POP"), ("ap", "UBCF - REGPOP"), ("ap", "REGBLEND - REGPOP"), ("ap", "POP>UBCF - POP"),
            ("hitNext", "REGPOP - POP"), ("hitNext", "KNN - POP"), ("hitNext", "UBCF - POP"), ("hitNext", "LOCAL - POP"), ("hitNext", "AHEAD - POP"),
            ("hitNext", "UBCF - REGPOP"), ("hitNext", "KNN - REGPOP"), ("hitNext", "REGBLEND - REGPOP"), ("hitNext", "UBCF - LOCAL")]
for world, code in WC.items():
    for m in (1, 3, 5):
        for f, key in SYN_KEYS:
            est(contrast_name(f"Rs{code}", FM[f], key, WORD[m]), rs["worlds"][world]["R7"][f"m={m}"][f][key])
    for m in (1, 3, 5):
        for f in ("ap", "hitNext"):
            est(f"Rs{code}{FM[f]}ProxBlendVsProxTwenty{WORD[m]}", rs["worlds"][world]["R15"][f"m={m}"][f]["PROXBLEND - PROXPOP 20"])
    for mm in (1, 3):
        for s in ("KNN", "UBCF", "REGPOP"):
            for pair in ("RANDOM - FIRST", "LAST - FIRST"):
                est(fix_name(f"RsFix{code}", mm, f"{s}, ap, {pair}"), rs["worlds"][world]["R12"][f"reveal {mm} of 5"][f"{s}, ap, {pair}"])

for m in (1, 3, 5):
    w = WORD[m]
    pm = rw["R7"][f"m={m}"]["POP mean"]["hitNext"]
    for key, code in (("AHEAD - POP", "Ahead"), ("UBCF - POP", "Ubcf"), ("REGPOP - POP", "Regpop"), ("PROXPOP 10 - POP", "ProxTen"), ("LOCAL - POP", "Local")):
        put(f"RwHitNext{code}Abs{w}", num(pm + rw["R7"][f"m={m}"]["hitNext"][key]["mean"], 4, False))
# the same means at m = 1 as whole percentages, for the abstract and the introduction
pm1 = rw["R7"]["m=1"]["POP mean"]["hitNext"]
put("RwHitNextPopPctOne", f"{100 * pm1:.0f}\\%")
for key, code in (("AHEAD - POP", "Ahead"), ("UBCF - POP", "Ubcf")):
    put(f"RwHitNext{code}PctOne", f"{100 * (pm1 + rw['R7']['m=1']['hitNext'][key]['mean']):.0f}\\%")
# the reader-choosing scorers' next-highlight gain at m = 1 as a share of AHEAD's (the estimates the text quotes)
ahead1 = rw["R7"]["m=1"]["hitNext"]["AHEAD - POP"]["mean"]
for sc, code in (("REGPOP", "Regpop"), ("UBCF", "Ubcf"), ("KNN", "Knn")):
    put(f"RwNextShare{code}One", f"{100 * rv['R5']['m=1']['Hit@5 next highlight'][f'{sc}-POP']['mean'] / ahead1:.0f}\\%")

# R16: what the next-highlight target is (counts and means, added after the audit)
for m in (1, 3, 5):
    w = WORD[m]
    d16 = rw["R16"][f"m={m}"]
    put(f"RwPageSent{w}", f"{d16['median sentences on the page']:.0f}")
    put(f"RwCand{w}", f"{d16['median candidates']:.0f}")
    put(f"RwNextSent{w}", f"{d16['mean sentences the next highlight adds']:.1f}")
    put(f"RwNextOneShare{w}", num(d16["share of next highlights that add one sentence"], 3, False))
    put(f"RwRandHit{w}", num(d16["Hit@5 under a uniformly random order"], 4, False))
    for sc in ("POP", "AHEAD"):
        for k, K in ((1, "One"), (3, "Three")):
            put(f"Rw{sc.capitalize()}Top{K}{w}", num(d16[f"{sc} Hit@{k}"], 4, False))
    put(f"RwBelow{w}", num(d16["share whose added sentences all lie below the latest revealed highlight"], 3, False))
    for k, K in ((1, "One"), (3, "Three"), (5, "Five"), (10, "Ten")):
        put(f"RwWithin{K}{w}", num(d16[f"share whose nearest added sentence is within {k} of the latest revealed highlight"], 3, False))
    put(f"RwFiveBelow{w}", num(d16["share with at least five candidates below the latest revealed highlight"], 3, False))


def count_intervals(o):
    if isinstance(o, dict):
        if "mean" in o and "lo" in o and "hi" in o:
            return 1
        return sum(count_intervals(v) for k, v in o.items() if k != "KNN as first computed")
    return 0


put("RwIntervals", integer(count_intervals(rw)))

# the five synthetic worlds added after the audit (review2_23.py audit-worlds; no data read)
ra = J("s23-review2-synth-audit.json")
AC = {"position only, narrow windows": "Narrow", "position only, random order": "Random", "half the readers in windows": "Half",
      "taste, moderate, peaked": "Peaked", "taste, strong, consensus first": "Cons"}
assert set(ra["worlds"]) == set(AC)
AUD_KEYS = SYN_KEYS + [("ap", "PROXPOP 40 - POP"), ("ap", "AHEAD - POP"), ("hitNext", "UBCF - AHEAD")]
for world, code in AC.items():
    for m in (1, 3, 5):
        for f, key in AUD_KEYS:
            est(contrast_name(f"Ra{code}", FM[f], key, WORD[m]), ra["worlds"][world]["R7"][f"m={m}"][f][key])
        for f in ("ap", "hitNext"):
            est(f"Ra{code}{FM[f]}ProxBlendVsProxTwenty{WORD[m]}", ra["worlds"][world]["R15"][f"m={m}"][f]["PROXBLEND - PROXPOP 20"])
    for mm in (1, 3):
        for s in ("KNN", "UBCF", "REGPOP", "LOCAL", "PROXPOP 20"):
            for pair in ("RANDOM - FIRST", "LAST - FIRST"):
                est(fix_name(f"RaFix{code}", mm, f"{s}, ap, {pair}"), ra["worlds"][world]["R12"][f"reveal {mm} of 5"][f"{s}, ap, {pair}"])

# ------------------------------------------------------------------ third round of review analyses (REVIEW3.md)
rt = J("s23-review3-23.json")
SC.update({"PROXBLEND": "ProxBlend", "PROXBLEND 40": "ProxBlendForty"})
for m in (1, 3, 5):
    w = WORD[m]
    s1 = rt["S1"][f"m={m}"]                       # the later slice
    put(f"RtLateN{w}", integer(s1["units"]))
    put(f"RtLatePages{w}", integer(s1["pages"]))
    put(f"RtLateHitNextPopAbs{w}", num(s1["POP mean"]["hitNext"], 4, False))
    put(f"RtLateHitNextAheadAbs{w}", num(s1["AHEAD mean"]["hitNext"], 4, False))
    for f in ("ap", "hitNext"):
        for key, d in s1[f].items():
            est(contrast_name("RtLate", FM[f], key, w), d)
    for f in ("ap", "hitNext"):                   # similarity against, and added to, PROXPOP(40)
        for key, d in rt["S2"][f"m={m}"][f].items():
            if key != "PROXPOP 40 - POP":         # REVIEW2 computed that one first (RwApProxForty...)
                est(contrast_name("Rt", FM[f], key, w), d)
    s3 = rt["S3"][f"m={m}"]                        # where anchoring is least ambiguous
    put(f"RtContigLatest{w}", num(s3["share whose latest revealed highlight is one contiguous run"], 3, False))
    put(f"RtContigNext{w}", num(s3["share whose next highlight is one contiguous run"], 3, False))
    for name, code in (("every highlight of the target anchored", "Target"), ("pages where at least 0.9 of organic highlights anchored", "Page"),
                       ("latest revealed and next highlight each one contiguous run", "Contig")):
        put(f"RtSub{code}N{w}", integer(s3[name]["units"]))
        for f in ("ap", "hitNext"):
            for key, d in s3[name][f].items():
                est(contrast_name(f"RtSub{code}", FM[f], key, w), d)
ak = rt["S3"]["anchored highlights of the analysed pages"]
put("RtAnchoredTotal", integer(sum(ak.values())))
for key, code in (("one sentence", "One"), ("a contiguous run of several sentences", "Run"), ("sentences that are not contiguous", "Scatter")):
    put(f"RtAnchored{code}Share", num(ak[key] / sum(ak.values()), 3, False))
put("RtIntervals", integer(count_intervals(rt)))
# the units outside the contiguous-anchor subset: means by subtraction from the two published means (no interval exists)
for m in (1, 3, 5):
    w = WORD[m]
    cg = rt["S3"][f"m={m}"]["latest revealed and next highlight each one contiguous run"]
    for key, code in (("AHEAD - POP", "Ahead"), ("UBCF - AHEAD", "UbcfVsAhead")):
        al, co = rw["R7"][f"m={m}"]["hitNext"][key], cg["hitNext"][key]
        assert al["n"] == rw["R7"][f"m={m}"]["units"] and co["n"] == cg["units"] and al["n"] > co["n"]
        put(f"RtRestHitNext{code}{w}", num((al["n"] * al["mean"] - co["n"] * co["mean"]) / (al["n"] - co["n"]), 2))
    put(f"RtRestN{w}", integer(rw["R7"][f"m={m}"]["units"] - cg["units"]))
    # of those, the units whose latest revealed highlight is not one contiguous run, and those where only the next one is not
    nu = rw["R7"][f"m={m}"]["units"]
    latest = rt["S3"][f"m={m}"]["share whose latest revealed highlight is one contiguous run"] * nu
    assert abs(latest - round(latest)) < 1e-6 and rt["S3"][f"m={m}"]["units"] == nu
    put(f"RtRestLatestN{w}", integer(nu - round(latest)))
    put(f"RtRestOnlyNextN{w}", integer((nu - cg["units"]) - (nu - round(latest))))
rts = J("s23-review3-synth.json")                 # S2 on the ten synthetic worlds
ALLW = {**WC, **AC}
assert set(rts["worlds"]) == set(ALLW)
for world, code in ALLW.items():
    for m in (1, 3, 5):
        for f in ("ap", "hitNext"):
            for key in ("PROXBLEND 40 - PROXPOP 40", "UBCF - PROXPOP 40"):
                est(contrast_name(f"Rts{code}", FM[f], key, WORD[m]), rts["worlds"][world][f"m={m}"][f][key])
for m in (1, 3, 5):                               # absolute Hit@5 of the position-and-popularity baseline, for the text
    put(f"RwHitNextProxFortyAbs{WORD[m]}", num(rw["R7"][f"m={m}"]["POP mean"]["hitNext"] + rw["R7"][f"m={m}"]["hitNext"]["PROXPOP 40 - POP"]["mean"], 4, False))
    put(f"RwHitNextKnnAbs{WORD[m]}", num(rw["R7"][f"m={m}"]["POP mean"]["hitNext"] + rw["R7"][f"m={m}"]["hitNext"]["KNN - POP"]["mean"], 4, False))
    put(f"RwHitAllPop{WORD[m]}Abs", num(rw["R7"][f"m={m}"]["POP mean"]["hitAll"], 4, False))

# ------------------------------------------------------------------ one check after a fourth round of reviews (REVIEW4.md)
rx = J("s23-review4-23.json")
xp = rx["pages"]
assert xp["analysed pages"] == cnt["units"]["pagesWithSixReaders"]
assert sum(xp["anchored highlights"].values()) == sum(ak.values())
put("RxExactPages", integer(xp["exact pages"]))
put("RxMatches", integer(xp["(highlight, sentence) matches on the analysed pages"]))
put("RxFuzzy", integer(xp["of which by token overlap alone"]))
put("RxFuzzyShare", num(xp["of which by token overlap alone"] / xp["(highlight, sentence) matches on the analysed pages"], 3, False))
put("RxReadFloor", integer(rx["readFloor"]))
put("RxIntervals", integer(count_intervals(rx)))
for m in (1, 3, 5):
    w = WORD[m]
    for name, code in (("X1: units on exact pages", "One"),
                       ("X2: X1, latest revealed and next highlight each one contiguous run", "Two")):
        blk = rx["X"][f"m={m}"][name]
        put(f"RxSub{code}N{w}", integer(blk["units"]))
        put(f"RxSub{code}Pages{w}", integer(blk["pages"]))
        for f in ("ap", "hitNext"):
            for key, d in blk[f].items():
                est(contrast_name(f"RxSub{code}", FM[f], key, w), d)

# ------------------------------------------------------------------ the inspection by hand (CONFIRM.md, H)
ins = J("s23-inspect23.json")
ia, idd = ins["all"], ins["addedAfterTheResults"]
# what the paper says in words: no highlight at another place than its text, none ambiguous, the order and the merged
# URLs right in every unit, every failing unit a difference on below and above, every stratum within the rule
assert idd["highlightsWrongInAnotherWay"] == 0 and idd["highlightsAmbiguous"] == 0 and idd["unitsWithAHighlightWrongInAnotherWay"] == 0
assert ia["reasons"]["order not that of the recorded times"] == 0 and ia["reasons"]["merged URLs are not one article"] == 0
assert ia["undetermined"]["merged URLs: could not be checked (not counted as a failure)"] == 0
assert ia["failingBySpecification"] == ia["reasons"]["below/above disagrees with the anchors"] and ins["everyAssessedStratumPassesBySpecification"] is True
assert all(ins["strata"][s]["sampled"] == 50 for s in "ABC") and ins["strataNotAssessed"] == []
put("InUnits", integer(ia["sampled"]))
put("InPerStratum", integer(ins["strata"]["A"]["sampled"]))
put("InHighlights", integer(idd["highlights"]))
put("InRelAgree", integer(ia["sampled"] - ia["reasons"]["below/above disagrees with the anchors"]))
# the units that differ on below and above: in every one the anchors and the person differ on whether the next highlight
# overlaps the first or lies wholly below it, never on the direction (the paper says so in words)
_rel = idd["belowAboveDisagreements"]
assert sum(_rel.values()) == ia["reasons"]["below/above disagrees with the anchors"]
for _k in _rel:   # a key reads "stratum B: anchors overlapping, person below; highlights ..."
    assert set(_k.split("anchors ", 1)[1].split(";", 1)[0].split(", person ")) == {"overlapping", "below"}, _k
put("InRelDiffer", integer(sum(_rel.values())))
for s_ in "ABC":
    put(f"InFail{s_}", integer(ins["strata"][s_]["failingBySpecification"]))

# A tally made after the results: of the contrasts resolved in the data, how many have the same resolved sign in each
# synthetic world. The grid is every contrast of R7 and R15 on AP and on next-highlight Hit@5 at m = 1, 3, 5, and R12's
# paired contrasts on AP; a contrast computed in both directions (LOCAL - REGPOP and REGPOP - LOCAL) is counted once.
def sign(d):
    return 1 if d["lo"] > 0 else (-1 if d["hi"] < 0 else 0)


def grid(src):
    out = {}
    for m in (1, 3, 5):
        for f in ("ap", "hitNext"):
            for sec in ("R7", "R15"):
                for k, v in src[sec][f"m={m}"][f].items():
                    x, y = k.split(" - ")
                    if (sec, m, f, f"{y} - {x}") not in out:
                        out[(sec, m, f, k)] = v
    for mm in (1, 3):
        for k, v in src["R12"][f"reveal {mm} of 5"].items():
            if ", ap, " in k and " - POP" not in k:
                out[("R12", mm, "ap", k)] = v
    return out


POSITION_SCORERS = ("LOCAL", "AHEAD", "PROXPOP 10", "PROXPOP 20", "PROXPOP 40", "PROXBLEND")
REGION_SCORERS = ("REGPOP", "REGPOP b=10", "REGPOP b=40", "REGPOP shifted", "REGPOP window", "REGBLEND", "POP>REGPOP", "REGPOP>UBCF")


def kind(key):
    if key[0] == "R12":
        return "Fixed"
    pair = key[3].split(" - ")
    if any(x in POSITION_SCORERS for x in pair):
        return "Position"
    return "Region" if any(x in REGION_SCORERS for x in pair) else "PopSim"


GD = grid(rw)
GW = {**{WC[w]: grid(v) for w, v in rs["worlds"].items()}, **{AC[w]: grid(v) for w, v in ra["worlds"].items()}}
assert all(set(g) == set(GD) for g in GW.values())
resolved = [k for k in GD if sign(GD[k]) != 0]
put("RgCells", integer(len(GD)))
put("RgResolved", integer(len(resolved)))
for code, g in GW.items():
    put(f"Rg{code}Same", integer(sum(sign(g[k]) == sign(GD[k]) for k in resolved)))
    put(f"Rg{code}Opposite", integer(sum(sign(g[k]) == -sign(GD[k]) for k in resolved)))
    put(f"Rg{code}Unresolved", integer(sum(sign(g[k]) == 0 for k in resolved)))
NO_TYPES = ("None", "Pos", "Narrow", "Random", "Half")       # worlds without reader types
TYPES_ONLY = ("TasteMod", "TasteStrong", "Peaked", "Cons")   # worlds with types and no reading windows
put("RgNoTypesCovered", integer(sum(any(sign(GW[c][k]) == sign(GD[k]) for c in NO_TYPES) for k in resolved)))
put("RgTypesOnlyCovered", integer(sum(any(sign(GW[c][k]) == sign(GD[k]) for c in TYPES_ONLY) for k in resolved)))
for K in ("Position", "Region", "PopSim", "Fixed"):   # by kind of contrast
    rk = [k for k in resolved if kind(k) == K]
    put(f"RgKind{K}N", integer(len(rk)))
    put(f"RgKind{K}PosSame", integer(sum(sign(GW["Pos"][k]) == sign(GD[k]) for k in rk)))
    put(f"RgKind{K}PosOpposite", integer(sum(sign(GW["Pos"][k]) == -sign(GD[k]) for k in rk)))
    put(f"RgKind{K}TypesOnly", integer(sum(any(sign(GW[c][k]) == sign(GD[k]) for c in TYPES_ONLY) for k in rk)))

with open(os.path.join(HERE, "numbers.tex"), "w") as fh:
    fh.write("% generated by make-numbers.py from the studies' aggregate artifacts -- do not edit\n")
    for k in sorted(M):
        fh.write(f"\\newcommand{{\\{k}}}{{{M[k]}}}\n")
print(f"numbers.tex: {len(M)} macros")


==> make_figures.py <==
#!/usr/bin/env python3
"""The paper's figure, drawn from the same aggregate artifacts as numbers.tex (make-numbers.py).
Palette: two validated categorical slots (blue #2a78d6, orange #eb6834; all CVD checks pass), with
marker shape as secondary encoding so the figure survives grayscale printing.

  python3 make_figures.py   # writes figures/fig-scorers.pdf
"""
import importlib.util
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
from matplotlib.ticker import MultipleLocator  # noqa: E402

HERE = os.path.dirname(os.path.abspath(__file__))
spec = importlib.util.spec_from_file_location("mn", os.path.join(HERE, "make-numbers.py"))
mn = importlib.util.module_from_spec(spec)
_saved = os.getcwd()
spec.loader.exec_module(mn)  # also rewrites numbers.tex, deterministically
J = mn.J

BLUE, ORANGE = "#2a78d6", "#eb6834"
INK, MUTED, GRID = "#0b0b0b", "#52514e", "#d9d8d4"
plt.rcParams.update({"font.size": 8, "axes.edgecolor": MUTED, "axes.labelcolor": INK, "xtick.color": MUTED,
                     "ytick.color": MUTED, "axes.spines.top": False, "axes.spines.right": False,
                     "pdf.fonttype": 42, "font.family": "DejaVu Sans"})
OUT = os.environ.get("FIGURES_OUT") or os.path.join(HERE, "figures")
META = {"Creator": None, "Producer": None, "CreationDate": None}  # no tool URL, no timestamp: byte-reproducible
os.makedirs(OUT, exist_ok=True)


# ---------------------------------------------------------------- Figure 1: the same scorers on two targets, time order, m = 1
# Every panel has the same rows, a scorer minus POP on the same units, so a row can be read across: (a) and (b) are the
# same metric, Hit@5, for two sets of positives, on one scale; (c) is the registered metric. KNN is the blue circle and
# UBCF the orange square; the position baselines are dark diamonds, so the marker alone carries the family in
# grayscale. PROXPOP(20), the scale named in advance, is drawn beside the other two scales tried. Where two analyses
# computed a contrast, the first one's interval is drawn: KNN and UBCF on AP from the registered family (10,000
# resamples), their next-highlight Hit@5 from REVIEW.md; everything else from REVIEW2.md.
fam1 = J("s23-family23.json")["family"]
rv = J("s23-review23.json")
rw1 = J("s23-review2-23.json")["R7"]["m=1"]
hit1 = rv["R5"]["m=1"]["Hit@5 next highlight"]
POSITION, UBCF_, KNN_ = "position", "ubcf", "knn"
# (label, kind, next-highlight Hit@5, all-later Hit@5, all-later AP)
fig1_rows = [
    ("AHEAD", POSITION, rw1["hitNext"]["AHEAD - POP"], rw1["hitAll"]["AHEAD - POP"], rw1["ap"]["AHEAD - POP"]),
    ("PROXPOP(10)", POSITION, rw1["hitNext"]["PROXPOP 10 - POP"], rw1["hitAll"]["PROXPOP 10 - POP"], rw1["ap"]["PROXPOP 10 - POP"]),
    ("PROXPOP(20)", POSITION, rw1["hitNext"]["PROXPOP 20 - POP"], rw1["hitAll"]["PROXPOP 20 - POP"], rw1["ap"]["PROXPOP 20 - POP"]),
    ("PROXPOP(40)", POSITION, rw1["hitNext"]["PROXPOP 40 - POP"], rw1["hitAll"]["PROXPOP 40 - POP"], rw1["ap"]["PROXPOP 40 - POP"]),
    ("UBCF", UBCF_, hit1["UBCF-POP"], rw1["hitAll"]["UBCF - POP"], fam1["T2 m=1"]),
    ("KNN", KNN_, hit1["KNN-POP"], rw1["hitAll"]["KNN - POP"], fam1["T1 m=1"]),
]
STYLE = {POSITION: (INK, "D", "position baselines"), UBCF_: (ORANGE, "s", "UBCF"), KNN_: (BLUE, "o", "KNN")}
# (title, column of fig1_rows, x-limits, tick step, draw the +0.01 AP threshold)
panels = [("(a) next highlight, Hit@5", 2, (-0.15, 0.27), 0.1, False),
          ("(b) all later highlights, Hit@5", 3, (-0.15, 0.27), 0.1, False),
          ("(c) all later highlights, AP", 4, (-0.05, 0.03), 0.02, True)]
fig, axes = plt.subplots(1, 3, figsize=(6.8, 2.4), sharey=True)
n1 = len(fig1_rows)
for ax, (title, col, xlim, step, threshold) in zip(axes, panels):
    ax.axvline(0, color=MUTED, lw=0.8)
    if threshold:
        ax.axvline(0.01, color=MUTED, lw=0.8, ls=(0, (2, 2)))
    ax.grid(axis="x", color=GRID, lw=0.5)
    ax.set_axisbelow(True)
    seen = set()
    for k, row in enumerate(fig1_rows):
        r, (colour, marker, legend) = row[col], STYLE[row[1]]
        assert xlim[0] < r["lo"] and r["hi"] < xlim[1], f"{row[0]} does not fit panel {title}"
        ax.errorbar([r["mean"]], [n1 - 1 - k], xerr=[[r["mean"] - r["lo"]], [r["hi"] - r["mean"]]], color=colour, marker=marker,
                    ms=3.6, capsize=2, elinewidth=1, lw=0, label=None if legend in seen else legend)
        seen.add(legend)
    ax.set_xlim(*xlim)
    ax.set_ylim(-0.6, n1 - 0.4)
    ax.set_title(title, fontsize=8, color=INK)
    ax.set_xlabel("difference from POP (95% CI)", fontsize=7)
    ax.xaxis.set_major_locator(MultipleLocator(step))
    ax.tick_params(axis="x", labelsize=7)
    ax.tick_params(axis="y", length=0)
axes[0].set_yticks(range(n1))
axes[0].set_yticklabels([row[0] for row in fig1_rows][::-1], fontsize=7)
h, l = axes[0].get_legend_handles_labels()
fig.legend(h, l, frameon=False, fontsize=7, loc="lower center", ncol=3, bbox_to_anchor=(0.5, 0.0))
fig.tight_layout(rect=(0, 0.07, 1, 1))
fig.savefig(os.path.join(OUT, "fig-scorers.pdf"), metadata=META)
plt.close(fig)
print("figure written")

